Symmetry conservation with Trotterization and Quantum Phase Estimation

Quantum algorithms for quantum chemistry and other many-body fermionic systems work by expressing the Hamiltonian in a basis of qubits and fragmenting the Hamiltonian into a sum of products of Pauli operators whose exponentials are easily encoded on a quantum device. Applying the product of exponentials, known as Trotterization, leads to an error associated with the non-commutativity of operators. This error can lead to breaking the symmetries of the Hamiltonian because the fragments are not symmetry conserving in general. Nonetheless, many algorithms for time evolution rely on Trotterization, including time evolution and quantum phase estimation. We show that we can express the Hamiltonian in terms of Hermitian excitation operators which map to sums of commuting Pauli strings for any encoding and conserve symmetries corresponding to Abelian groups of symmetry operators. Symmetries corresponding to non-Abelian groups, on the other hand, are not fully conserved by Trotterized Hermitian excitation operators, so we developed ``operator kirigami'' to cut the sum of non-commuting operators by orthogonal projection and to fold terms together using unitary rotations. We tested pools of operators for small molecules and basis sets, and found that electron number and spin symmetry conserving pools led to greater errors that decreased for larger molecules and were negated with second-order Trotterization. Our work shows the potential for testing quantum computing algorithms on classical computers by adapting tools used in electronic structure theory with conserved symmetries.

==> anc/README <==
The .dat files show the operator pools in the original order that was randomly shuffled to generate Trotter products for each molecule and basis pair.
The n-th element of the list has the index (n-1). and it is shown along with each fragment. When the fragments consist on more than one operator, they are delimited by "(" ")".  
The .txt files in each folder enlists the order in which these indices were multiplied. For example a list [4,3,1,... ] a file *qubit.txt implies that the Trotter product was evaluated as
exp(-i*c3*t*Qubit_pool[3]) * exp(-i*c2*t*Qubit_pool[2]) *exp(-i*c0*t*Qubit_pool[0]) * ... ; where c_i depends on the integral coefficients, which are also printed on the .dat files.



==> anc/dynamics/H2O_sto3g/h2o_csf_order.txt <==
[380, 461, 78, 229, 330, 393, 213, 386, 147, 313, 136, 263, 469, 444, 102, 43, 131, 318, 513, 471, 44, 349, 189, 391, 354, 490, 4, 347, 23, 534, 362, 123, 271, 279, 499, 68, 283, 146, 237, 301, 420, 105, 199, 47, 170, 145, 97, 133, 36, 180, 412, 370, 235, 167, 120, 60, 375, 487, 267, 409, 416, 91, 41, 322, 0, 507, 203, 50, 254, 87, 206, 181, 523, 455, 270, 316, 309, 186, 356, 308, 295, 215, 404, 132, 148, 477, 24, 99, 244, 72, 96, 300, 101, 520, 338, 336, 30, 161, 9, 240, 384, 282, 22, 524, 344, 489, 222, 515, 232, 484, 366, 525, 257, 258, 381, 334, 33, 353, 319, 70, 75, 236, 304, 528, 333, 530, 61, 224, 302, 247, 55, 31, 497, 15, 141, 255, 57, 293, 82, 139, 328, 291, 433, 107, 474, 212, 117, 80, 345, 98, 376, 130, 108, 284, 197, 396, 383, 465, 160, 104, 182, 363, 77, 314, 49, 193, 185, 357, 468, 517, 299, 463, 8, 385, 268, 434, 287, 175, 59, 112, 129, 327, 442, 501, 2, 415, 377, 252, 310, 114, 373, 435, 211, 411, 425, 298, 280, 45, 459, 88, 188, 150, 374, 39, 152, 93, 29, 250, 230, 28, 125, 259, 350, 440, 446, 537, 378, 413, 32, 115, 419, 276, 264, 361, 166, 277, 339, 526, 241, 508, 476, 478, 121, 228, 63, 439, 192, 360, 208, 40, 445, 531, 500, 407, 401, 165, 332, 516, 448, 138, 431, 368, 210, 196, 169, 505, 341, 42, 177, 234, 79, 483, 387, 311, 389, 275, 205, 479, 342, 46, 382, 274, 424, 200, 164, 397, 337, 135, 85, 37, 151, 399, 190, 5, 178, 486, 58, 317, 134, 529, 307, 436, 269, 473, 194, 265, 492, 154, 140, 312, 527, 323, 364, 405, 305, 73, 464, 450, 195, 488, 76, 56, 51, 116, 443, 92, 83, 157, 481, 498, 153, 171, 225, 243, 179, 467, 512, 74, 532, 324, 454, 35, 81, 48, 395, 290, 460, 475, 103, 124, 221, 38, 348, 321, 485, 84, 119, 278, 514, 21, 242, 392, 394, 306, 219, 106, 251, 142, 482, 495, 202, 155, 355, 126, 472, 207, 535, 426, 352, 371, 289, 17, 137, 502, 432, 522, 296, 53, 266, 156, 457, 113, 162, 320, 521, 20, 288, 62, 94, 34, 390, 281, 509, 198, 12, 111, 372, 209, 518, 227, 128, 239, 183, 365, 388, 273, 64, 292, 218, 538, 441, 449, 184, 214, 340, 430, 504, 403, 496, 418, 245, 343, 216, 402, 54, 462, 90, 421, 143, 466, 201, 3, 71, 176, 335, 437, 220, 358, 406, 159, 260, 19, 231, 65, 248, 163, 315, 329, 359, 11, 398, 10, 429, 379, 173, 470, 367, 223, 453, 286, 25, 204, 217, 118, 417, 261, 438, 422, 238, 326, 325, 423, 86, 172, 285, 18, 262, 127, 510, 89, 414, 27, 256, 253, 451, 447, 346, 294, 428, 249, 533, 149, 400, 246, 452, 26, 297, 458, 14, 506, 174, 408, 493, 187, 66, 427, 410, 16, 536, 13, 100, 480, 7, 303, 233, 1, 369, 95, 110, 503, 168, 272, 6, 491, 122, 67, 494, 158, 351, 511, 456, 191, 109, 144, 331, 226, 519, 52, 69, ]

[219, 233, 235, 105, 478, 162, 276, 126, 387, 372, 335, 220, 365, 422, 59, 58, 428, 458, 316, 161, 196, 225, 525, 40, 260, 398, 505, 193, 247, 503, 509, 506, 223, 145, 155, 142, 165, 533, 377, 413, 467, 421, 433, 231, 34, 18, 379, 171, 50, 418, 357, 331, 480, 96, 226, 424, 300, 85, 431, 278, 497, 15, 389, 384, 104, 298, 241, 288, 339, 9, 511, 243, 36, 508, 299, 532, 349, 173, 378, 334, 287, 240, 304, 271, 200, 453, 536, 309, 135, 144, 49, 526, 468, 265, 45, 77, 23, 35, 534, 99, 434, 270, 129, 284, 139, 83, 154, 153, 82, 344, 406, 449, 43, 7, 315, 131, 258, 323, 114, 277, 356, 494, 56, 491, 19, 33, 296, 482, 460, 481, 264, 510, 324, 179, 76, 455, 438, 338, 437, 370, 448, 327, 336, 192, 103, 242, 1, 307, 160, 228, 167, 137, 252, 393, 531, 530, 101, 25, 67, 190, 516, 119, 443, 97, 504, 32, 333, 490, 317, 383, 109, 191, 302, 366, 65, 396, 291, 535, 454, 197, 262, 527, 325, 332, 529, 469, 369, 353, 274, 66, 55, 391, 3, 425, 95, 340, 390, 98, 382, 75, 69, 201, 456, 374, 44, 72, 355, 80, 472, 488, 63, 123, 0, 321, 463, 255, 102, 305, 312, 423, 46, 267, 314, 175, 251, 236, 68, 206, 124, 519, 483, 499, 427, 180, 51, 250, 195, 222, 426, 500, 495, 280, 405, 61, 217, 13, 367, 134, 429, 41, 73, 132, 517, 26, 380, 74, 442, 457, 11, 107, 269, 326, 146, 111, 523, 39, 330, 176, 477, 411, 409, 10, 403, 86, 489, 303, 128, 394, 194, 452, 232, 507, 261, 445, 537, 385, 310, 286, 253, 462, 120, 245, 156, 451, 189, 70, 113, 108, 522, 381, 419, 249, 285, 89, 446, 320, 351, 397, 17, 125, 297, 435, 415, 514, 92, 227, 358, 343, 352, 213, 354, 122, 157, 348, 395, 263, 71, 273, 399, 501, 211, 141, 143, 371, 346, 229, 53, 185, 328, 112, 410, 187, 110, 308, 486, 292, 493, 202, 485, 47, 230, 417, 342, 412, 224, 37, 440, 182, 208, 329, 350, 62, 515, 524, 459, 42, 52, 513, 363, 90, 130, 368, 8, 115, 184, 375, 210, 209, 364, 484, 496, 239, 170, 84, 168, 436, 181, 256, 439, 502, 475, 487, 402, 465, 238, 28, 521, 520, 289, 279, 538, 218, 79, 188, 248, 301, 186, 246, 254, 476, 88, 205, 290, 6, 164, 147, 466, 16, 20, 361, 275, 214, 237, 118, 64, 266, 174, 376, 386, 138, 319, 283, 166, 221, 414, 183, 518, 169, 207, 216, 100, 282, 281, 347, 474, 420, 464, 432, 29, 159, 257, 461, 388, 27, 199, 24, 293, 136, 416, 444, 272, 322, 5, 121, 318, 360, 172, 22, 234, 359, 528, 306, 407, 177, 311, 259, 373, 473, 313, 54, 21, 87, 4, 106, 471, 57, 38, 498, 244, 215, 93, 337, 404, 14, 470, 148, 392, 450, 294, 94, 401, 152, 400, 295, 430, 198, 408, 60, 133, 2, 212, 203, 178, 149, 30, 12, 204, 163, 151, 345, 140, 479, 512, 362, 117, 91, 150, 78, 268, 48, 158, 116, 441, 492, 341, 127, 31, 81, 447, ]

[19, 242, 319, 236, 341, 138, 316, 73, 170, 493, 509, 353, 51, 147, 54, 129, 429, 253, 194, 76, 164, 535, 146, 284, 365, 82, 160, 1, 503, 234, 519, 355, 21, 340, 119, 134, 10, 29, 397, 198, 89, 452, 69, 266, 139, 90, 245, 276, 92, 420, 252, 102, 271, 87, 189, 400, 213, 285, 17, 48, 338, 381, 222, 230, 235, 4, 61, 395, 126, 454, 289, 233, 401, 176, 103, 514, 405, 322, 336, 471, 64, 387, 109, 417, 304, 94, 145, 223, 217, 499, 348, 144, 251, 456, 453, 520, 476, 410, 273, 467, 199, 326, 187, 192, 52, 389, 295, 466, 191, 148, 464, 357, 477, 363, 533, 412, 32, 114, 327, 86, 523, 515, 264, 250, 498, 385, 379, 303, 349, 9, 79, 66, 115, 481, 105, 18, 100, 99, 286, 377, 188, 457, 22, 409, 68, 531, 85, 292, 173, 224, 354, 220, 212, 84, 206, 461, 324, 33, 12, 165, 179, 445, 204, 172, 323, 71, 38, 227, 310, 416, 44, 470, 8, 0, 296, 386, 265, 300, 72, 91, 337, 407, 127, 3, 432, 358, 41, 525, 209, 237, 462, 512, 333, 394, 269, 283, 325, 112, 486, 426, 62, 538, 65, 451, 307, 34, 362, 516, 317, 459, 311, 356, 249, 60, 529, 440, 318, 140, 532, 274, 128, 376, 415, 111, 46, 101, 143, 185, 228, 77, 108, 174, 288, 422, 241, 149, 449, 203, 50, 413, 388, 368, 331, 169, 42, 436, 428, 446, 497, 275, 201, 180, 27, 56, 16, 402, 492, 153, 380, 75, 339, 202, 161, 121, 347, 485, 106, 93, 480, 152, 116, 294, 177, 281, 167, 364, 207, 137, 427, 301, 58, 45, 195, 435, 181, 208, 7, 107, 197, 329, 447, 280, 418, 182, 14, 257, 441, 309, 277, 11, 178, 448, 518, 302, 314, 88, 438, 135, 372, 158, 504, 455, 291, 463, 205, 527, 260, 210, 411, 378, 256, 229, 123, 150, 482, 313, 74, 321, 360, 506, 290, 458, 57, 442, 279, 171, 244, 254, 157, 159, 298, 469, 110, 511, 267, 13, 156, 133, 43, 15, 399, 366, 352, 483, 26, 226, 80, 151, 243, 287, 473, 369, 131, 328, 200, 500, 398, 261, 47, 334, 28, 524, 196, 343, 141, 488, 122, 460, 494, 346, 421, 513, 332, 175, 232, 320, 393, 183, 433, 23, 391, 70, 371, 186, 255, 190, 350, 214, 142, 225, 419, 437, 238, 489, 155, 98, 383, 305, 530, 351, 163, 247, 431, 484, 315, 501, 517, 375, 95, 25, 132, 536, 216, 40, 423, 299, 268, 259, 218, 537, 83, 263, 521, 35, 306, 219, 20, 55, 63, 465, 239, 113, 78, 154, 308, 406, 526, 30, 37, 168, 502, 184, 475, 487, 528, 59, 221, 495, 104, 193, 293, 6, 403, 345, 490, 118, 272, 81, 335, 496, 396, 505, 312, 443, 246, 282, 522, 96, 434, 215, 97, 361, 359, 120, 117, 414, 211, 2, 344, 450, 124, 53, 439, 370, 240, 507, 125, 39, 136, 384, 424, 162, 258, 478, 5, 390, 430, 330, 231, 474, 49, 392, 31, 297, 262, 36, 508, 491, 468, 270, 382, 166, 510, 373, 425, 24, 248, 404, 278, 444, 67, 534, 130, 408, 472, 374, 342, 367, 479, ]

[219, 120, 477, 388, 129, 475, 432, 482, 59, 58, 61, 383, 37, 69, 256, 311, 150, 476, 534, 332, 507, 359, 379, 372, 403, 278, 221, 169, 104, 101, 397, 110, 391, 525, 373, 33, 288, 498, 9, 395, 471, 273, 175, 465, 185, 455, 512, 488, 13, 167, 406, 481, 40, 189, 344, 493, 348, 522, 396, 119, 356, 48, 83, 325, 414, 136, 538, 444, 502, 304, 511, 24, 77, 456, 25, 234, 155, 114, 459, 63, 224, 201, 368, 283, 402, 161, 260, 466, 420, 198, 293, 190, 267, 346, 173, 244, 413, 322, 508, 517, 375, 363, 55, 425, 186, 367, 255, 516, 277, 250, 29, 245, 380, 237, 28, 519, 418, 17, 370, 7, 374, 194, 177, 417, 79, 243, 263, 357, 112, 191, 271, 279, 478, 46, 337, 358, 162, 328, 172, 2, 82, 268, 496, 352, 369, 443, 264, 323, 410, 327, 382, 217, 180, 274, 489, 30, 35, 54, 21, 464, 84, 526, 223, 85, 252, 308, 87, 501, 532, 339, 193, 233, 285, 407, 269, 236, 27, 324, 134, 94, 26, 376, 81, 215, 192, 182, 151, 433, 421, 306, 451, 86, 467, 230, 107, 463, 65, 487, 197, 531, 8, 205, 320, 188, 266, 335, 203, 152, 251, 43, 450, 184, 492, 429, 222, 321, 431, 142, 319, 72, 105, 163, 350, 139, 316, 211, 411, 206, 386, 179, 187, 270, 74, 300, 216, 78, 50, 462, 246, 530, 160, 470, 520, 381, 19, 68, 535, 287, 505, 51, 392, 196, 174, 345, 98, 272, 338, 523, 227, 141, 529, 92, 45, 39, 38, 195, 208, 390, 394, 204, 484, 518, 514, 424, 426, 497, 31, 115, 360, 291, 118, 130, 318, 146, 12, 537, 286, 430, 232, 3, 510, 343, 171, 14, 298, 400, 123, 330, 419, 340, 533, 469, 66, 143, 405, 404, 249, 428, 111, 486, 168, 366, 290, 398, 480, 284, 121, 113, 294, 23, 351, 303, 307, 156, 436, 122, 145, 41, 302, 239, 494, 80, 349, 212, 209, 461, 47, 49, 445, 453, 437, 0, 62, 103, 56, 60, 528, 384, 506, 97, 5, 259, 240, 282, 64, 95, 460, 422, 202, 329, 315, 446, 248, 473, 116, 490, 458, 210, 225, 52, 36, 347, 378, 34, 317, 253, 100, 254, 479, 18, 6, 365, 438, 159, 218, 281, 504, 99, 409, 297, 154, 214, 102, 16, 331, 353, 434, 299, 452, 158, 441, 289, 468, 509, 309, 280, 385, 341, 108, 247, 449, 371, 333, 336, 435, 4, 301, 91, 499, 140, 427, 408, 377, 485, 439, 472, 393, 44, 67, 176, 20, 213, 178, 90, 71, 127, 133, 326, 109, 276, 199, 144, 235, 364, 57, 128, 181, 354, 229, 89, 148, 334, 491, 361, 42, 454, 305, 147, 412, 22, 295, 355, 73, 527, 415, 314, 124, 75, 257, 137, 164, 342, 313, 440, 10, 265, 423, 495, 207, 292, 53, 312, 242, 96, 1, 166, 515, 165, 170, 401, 138, 11, 125, 442, 228, 448, 362, 88, 70, 226, 231, 32, 261, 536, 500, 483, 241, 416, 132, 220, 131, 258, 521, 126, 76, 524, 149, 447, 474, 296, 275, 157, 310, 389, 183, 153, 503, 262, 513, 238, 106, 135, 15, 93, 200, 387, 399, 117, 457, ]

[267, 99, 509, 266, 212, 41, 139, 495, 159, 26, 390, 75, 340, 376, 348, 319, 101, 56, 534, 386, 418, 167, 317, 300, 424, 263, 208, 64, 527, 404, 226, 337, 199, 213, 346, 432, 459, 1, 335, 6, 71, 138, 478, 448, 157, 247, 505, 333, 20, 503, 490, 383, 19, 532, 4, 529, 496, 225, 186, 406, 294, 47, 514, 170, 465, 194, 197, 403, 377, 256, 382, 528, 397, 148, 402, 398, 173, 145, 379, 83, 277, 211, 89, 39, 166, 303, 442, 54, 189, 323, 517, 365, 395, 409, 391, 502, 98, 400, 434, 371, 259, 399, 188, 318, 421, 91, 314, 114, 250, 260, 518, 205, 530, 43, 415, 264, 181, 378, 123, 59, 116, 126, 492, 182, 422, 307, 185, 526, 119, 133, 40, 100, 440, 487, 84, 489, 154, 10, 271, 223, 401, 279, 436, 439, 423, 373, 524, 449, 238, 520, 334, 287, 90, 229, 62, 112, 462, 3, 152, 168, 430, 381, 34, 272, 389, 516, 387, 384, 510, 241, 486, 451, 367, 393, 120, 276, 354, 352, 219, 78, 428, 130, 405, 110, 175, 86, 285, 235, 366, 350, 105, 151, 144, 344, 392, 5, 193, 232, 252, 85, 472, 121, 362, 215, 96, 122, 52, 251, 44, 369, 57, 94, 304, 458, 312, 23, 109, 240, 437, 375, 417, 457, 353, 511, 73, 218, 106, 363, 38, 92, 51, 461, 491, 484, 293, 302, 500, 9, 447, 433, 497, 191, 80, 320, 228, 115, 444, 42, 88, 441, 76, 385, 464, 535, 244, 22, 407, 347, 137, 309, 72, 291, 342, 132, 345, 134, 143, 479, 183, 488, 480, 281, 210, 131, 331, 7, 493, 11, 268, 315, 427, 327, 202, 470, 74, 358, 58, 161, 341, 283, 413, 322, 330, 49, 82, 313, 224, 467, 242, 297, 533, 494, 127, 364, 33, 538, 87, 454, 455, 53, 142, 190, 135, 246, 258, 273, 209, 67, 499, 523, 164, 525, 245, 481, 288, 111, 265, 504, 253, 150, 329, 310, 343, 107, 453, 254, 46, 0, 443, 359, 280, 118, 284, 292, 316, 156, 361, 28, 360, 179, 93, 163, 231, 198, 290, 81, 65, 149, 463, 237, 483, 27, 217, 192, 48, 17, 471, 475, 108, 508, 140, 195, 506, 485, 482, 445, 507, 519, 374, 18, 50, 30, 326, 55, 70, 286, 36, 388, 477, 332, 278, 77, 328, 207, 177, 473, 270, 234, 456, 60, 61, 299, 411, 160, 537, 257, 174, 196, 45, 446, 356, 450, 243, 236, 24, 296, 172, 498, 2, 435, 380, 66, 103, 469, 501, 429, 249, 124, 25, 125, 171, 32, 324, 261, 325, 79, 176, 515, 289, 531, 438, 117, 37, 306, 410, 355, 248, 14, 12, 141, 274, 425, 201, 158, 351, 468, 426, 416, 68, 370, 536, 308, 301, 298, 69, 206, 113, 221, 129, 466, 35, 452, 522, 97, 368, 420, 203, 311, 146, 136, 408, 95, 230, 155, 460, 521, 222, 372, 21, 474, 275, 16, 512, 419, 147, 128, 63, 349, 153, 178, 431, 227, 262, 295, 233, 339, 169, 13, 29, 269, 15, 8, 396, 282, 102, 187, 513, 220, 200, 184, 336, 165, 104, 321, 305, 414, 180, 216, 412, 255, 204, 31, 162, 394, 239, 476, 357, 338, 214, ]

[119, 8, 472, 126, 174, 73, 418, 337, 138, 489, 532, 305, 298, 465, 159, 140, 399, 520, 222, 364, 28, 36, 380, 469, 143, 288, 461, 434, 24, 111, 289, 175, 306, 281, 427, 496, 440, 366, 122, 423, 326, 91, 377, 266, 72, 369, 534, 307, 132, 412, 17, 295, 71, 168, 146, 232, 383, 243, 148, 256, 110, 195, 348, 436, 200, 198, 225, 316, 452, 38, 330, 115, 56, 217, 312, 456, 411, 34, 341, 301, 304, 211, 535, 139, 156, 425, 335, 291, 421, 96, 50, 107, 144, 189, 239, 247, 230, 454, 483, 131, 173, 135, 224, 284, 116, 524, 432, 267, 105, 134, 441, 352, 422, 188, 356, 314, 519, 245, 274, 336, 296, 533, 84, 450, 536, 282, 64, 437, 113, 193, 206, 479, 103, 275, 186, 201, 149, 177, 277, 486, 458, 358, 390, 141, 45, 463, 18, 391, 402, 31, 128, 286, 9, 431, 488, 413, 48, 106, 478, 81, 218, 180, 513, 63, 271, 252, 178, 430, 315, 433, 0, 238, 283, 328, 264, 371, 101, 359, 378, 51, 511, 476, 360, 268, 529, 88, 87, 353, 297, 470, 401, 276, 55, 158, 1, 125, 396, 462, 398, 263, 317, 394, 415, 23, 321, 11, 57, 510, 77, 127, 169, 375, 324, 215, 255, 473, 204, 376, 492, 502, 453, 530, 329, 303, 82, 16, 293, 446, 130, 184, 494, 528, 254, 373, 44, 210, 123, 33, 327, 272, 475, 171, 322, 501, 428, 120, 448, 349, 181, 216, 196, 350, 241, 12, 262, 300, 68, 76, 161, 66, 208, 153, 102, 340, 244, 219, 227, 429, 170, 449, 347, 7, 83, 313, 246, 388, 385, 60, 69, 395, 167, 406, 59, 310, 29, 118, 285, 414, 523, 202, 405, 416, 166, 237, 43, 104, 95, 443, 374, 444, 509, 343, 507, 265, 372, 197, 323, 474, 47, 420, 236, 516, 5, 172, 203, 229, 14, 90, 480, 382, 228, 504, 384, 287, 273, 404, 503, 338, 464, 187, 176, 292, 537, 258, 365, 451, 481, 261, 331, 491, 471, 518, 89, 112, 361, 270, 468, 20, 409, 54, 58, 309, 75, 22, 205, 151, 435, 93, 381, 240, 67, 408, 3, 334, 460, 260, 386, 13, 124, 117, 160, 508, 26, 147, 345, 165, 333, 242, 526, 207, 142, 362, 438, 49, 259, 389, 209, 155, 30, 515, 445, 37, 40, 70, 397, 426, 163, 278, 525, 133, 505, 190, 92, 214, 15, 368, 10, 86, 393, 417, 311, 109, 25, 251, 387, 357, 269, 484, 497, 367, 199, 2, 392, 512, 250, 403, 52, 447, 62, 439, 419, 487, 339, 325, 320, 407, 61, 226, 280, 32, 498, 363, 318, 457, 467, 21, 493, 152, 485, 220, 150, 231, 129, 294, 19, 42, 191, 521, 522, 279, 459, 136, 213, 332, 99, 466, 74, 482, 355, 410, 514, 400, 342, 154, 233, 499, 531, 157, 98, 46, 442, 344, 4, 162, 223, 100, 39, 379, 145, 538, 455, 53, 319, 80, 221, 182, 253, 424, 41, 500, 65, 27, 506, 114, 183, 6, 35, 137, 108, 234, 185, 194, 94, 192, 121, 490, 257, 477, 249, 351, 79, 97, 302, 495, 517, 248, 290, 85, 235, 212, 308, 164, 299, 527, 179, 370, 346, 78, 354, ]

[505, 402, 321, 42, 296, 108, 288, 432, 442, 416, 388, 102, 100, 376, 176, 3, 190, 287, 196, 206, 346, 535, 68, 316, 74, 325, 479, 226, 28, 240, 220, 532, 203, 328, 204, 50, 113, 314, 453, 263, 512, 528, 101, 311, 6, 52, 393, 134, 357, 201, 39, 31, 59, 172, 400, 238, 149, 244, 473, 304, 191, 205, 38, 209, 53, 2, 137, 534, 377, 317, 126, 350, 219, 293, 445, 390, 154, 363, 476, 225, 213, 160, 527, 216, 385, 260, 286, 180, 192, 457, 289, 283, 251, 520, 164, 222, 347, 503, 91, 403, 57, 401, 25, 155, 138, 268, 496, 300, 121, 531, 195, 116, 259, 60, 369, 397, 435, 234, 61, 356, 189, 429, 521, 309, 63, 526, 494, 437, 218, 409, 62, 275, 236, 412, 267, 472, 504, 103, 428, 310, 302, 20, 420, 135, 303, 495, 97, 197, 351, 40, 306, 18, 173, 434, 446, 112, 427, 45, 246, 399, 414, 274, 253, 30, 292, 338, 463, 488, 140, 422, 14, 462, 228, 326, 94, 229, 448, 198, 159, 185, 49, 163, 502, 511, 276, 327, 441, 80, 69, 120, 75, 133, 145, 117, 239, 179, 343, 389, 421, 405, 16, 523, 444, 13, 374, 269, 424, 81, 156, 0, 35, 247, 336, 17, 480, 459, 348, 43, 58, 485, 294, 9, 438, 349, 468, 66, 211, 148, 440, 70, 77, 474, 355, 227, 307, 237, 252, 88, 200, 109, 144, 242, 158, 375, 515, 167, 212, 407, 447, 73, 396, 461, 482, 19, 262, 380, 361, 533, 184, 408, 166, 181, 509, 492, 168, 207, 497, 418, 426, 522, 398, 273, 456, 359, 298, 151, 248, 95, 439, 308, 331, 12, 48, 330, 215, 513, 165, 56, 170, 340, 423, 123, 506, 484, 249, 194, 395, 404, 471, 46, 464, 175, 141, 142, 332, 85, 381, 241, 26, 382, 99, 501, 320, 64, 410, 514, 264, 118, 29, 466, 319, 417, 362, 387, 131, 354, 271, 152, 323, 301, 443, 130, 384, 353, 106, 344, 282, 415, 22, 111, 67, 147, 334, 41, 465, 537, 98, 114, 93, 431, 500, 270, 305, 136, 291, 5, 339, 139, 214, 284, 455, 481, 87, 312, 290, 44, 127, 313, 92, 383, 230, 278, 128, 490, 150, 23, 507, 208, 224, 341, 524, 483, 295, 89, 231, 255, 47, 333, 33, 232, 54, 132, 171, 210, 406, 449, 411, 1, 272, 430, 21, 364, 187, 285, 337, 366, 454, 367, 436, 458, 324, 125, 146, 7, 425, 55, 32, 256, 281, 345, 258, 498, 392, 322, 90, 104, 530, 250, 96, 491, 370, 8, 115, 451, 470, 178, 245, 277, 386, 329, 419, 478, 143, 391, 34, 460, 110, 519, 315, 371, 37, 24, 477, 27, 469, 193, 379, 257, 508, 233, 36, 162, 373, 265, 243, 82, 199, 360, 450, 161, 86, 529, 124, 182, 467, 280, 105, 183, 499, 342, 475, 536, 525, 235, 15, 352, 452, 10, 297, 79, 279, 202, 186, 157, 358, 433, 335, 122, 318, 129, 71, 372, 378, 518, 365, 84, 486, 516, 119, 72, 493, 261, 11, 510, 51, 368, 153, 78, 223, 394, 299, 169, 65, 76, 221, 413, 174, 487, 83, 538, 254, 188, 217, 517, 266, 4, 107, 177, 489, ]

[410, 199, 241, 181, 361, 237, 357, 166, 386, 124, 486, 442, 219, 206, 374, 4, 500, 477, 399, 393, 183, 474, 157, 448, 101, 252, 413, 1, 381, 292, 136, 244, 411, 512, 275, 452, 217, 488, 402, 394, 351, 16, 149, 447, 69, 518, 2, 9, 419, 429, 373, 200, 148, 313, 449, 253, 367, 468, 363, 95, 123, 523, 5, 348, 272, 369, 356, 222, 487, 481, 298, 316, 322, 125, 78, 454, 496, 270, 330, 261, 451, 368, 175, 299, 35, 257, 84, 27, 130, 184, 478, 231, 441, 397, 172, 499, 494, 271, 378, 284, 53, 177, 100, 173, 456, 430, 103, 354, 7, 8, 153, 346, 13, 201, 401, 156, 479, 98, 483, 140, 293, 307, 347, 117, 484, 459, 264, 83, 203, 267, 507, 105, 422, 532, 224, 66, 508, 529, 135, 470, 68, 210, 191, 420, 3, 327, 56, 86, 276, 164, 145, 220, 343, 377, 251, 55, 461, 387, 473, 34, 530, 58, 395, 295, 320, 63, 15, 116, 339, 143, 71, 324, 43, 168, 340, 510, 505, 242, 121, 94, 146, 204, 418, 29, 118, 317, 82, 400, 26, 365, 390, 525, 258, 408, 38, 99, 398, 372, 466, 480, 314, 379, 32, 328, 211, 221, 185, 469, 287, 92, 96, 190, 531, 490, 303, 106, 158, 170, 233, 245, 52, 144, 414, 438, 142, 209, 23, 73, 11, 282, 493, 376, 129, 195, 341, 492, 497, 296, 273, 277, 502, 364, 280, 150, 179, 10, 39, 308, 155, 392, 255, 439, 297, 437, 178, 14, 60, 476, 188, 216, 64, 412, 133, 21, 41, 112, 362, 102, 446, 485, 30, 17, 51, 235, 509, 489, 457, 229, 475, 36, 48, 208, 286, 77, 225, 240, 167, 501, 534, 506, 139, 159, 218, 126, 306, 382, 538, 404, 332, 527, 180, 165, 434, 176, 403, 91, 535, 162, 278, 325, 93, 443, 256, 174, 426, 193, 464, 12, 45, 309, 194, 519, 207, 455, 352, 331, 80, 109, 265, 110, 122, 214, 436, 76, 226, 300, 87, 444, 147, 318, 514, 431, 516, 423, 88, 46, 359, 85, 388, 375, 409, 353, 301, 31, 463, 465, 537, 81, 460, 161, 366, 104, 67, 342, 304, 120, 113, 192, 47, 232, 310, 215, 440, 495, 247, 360, 462, 334, 108, 25, 59, 246, 196, 152, 491, 230, 212, 65, 50, 472, 503, 345, 20, 134, 72, 259, 336, 234, 453, 428, 521, 114, 405, 186, 522, 131, 75, 74, 482, 6, 406, 281, 511, 228, 517, 90, 288, 416, 370, 498, 44, 213, 187, 260, 319, 290, 28, 127, 171, 54, 151, 425, 236, 115, 19, 279, 250, 263, 467, 248, 254, 315, 79, 160, 24, 389, 380, 396, 435, 311, 432, 344, 520, 274, 202, 504, 385, 391, 61, 70, 197, 223, 33, 269, 445, 132, 338, 533, 119, 458, 323, 37, 415, 239, 524, 358, 262, 266, 427, 243, 227, 349, 350, 371, 18, 383, 62, 471, 515, 97, 526, 128, 57, 198, 312, 294, 42, 154, 536, 0, 337, 407, 111, 513, 249, 333, 238, 22, 169, 335, 40, 205, 283, 305, 285, 424, 189, 384, 137, 268, 89, 326, 417, 421, 289, 433, 163, 141, 528, 355, 329, 450, 138, 182, 291, 321, 302, 107, 49, ]

[309, 294, 118, 19, 468, 433, 102, 202, 173, 51, 477, 113, 224, 121, 330, 136, 2, 494, 420, 61, 359, 155, 397, 50, 515, 303, 243, 379, 511, 72, 443, 94, 296, 244, 123, 74, 145, 17, 372, 167, 223, 23, 474, 451, 482, 413, 390, 329, 187, 277, 424, 269, 401, 9, 389, 418, 391, 375, 323, 460, 321, 273, 215, 316, 449, 46, 407, 480, 347, 251, 383, 89, 524, 57, 532, 534, 275, 246, 4, 403, 308, 462, 222, 481, 149, 111, 158, 306, 122, 138, 137, 47, 491, 470, 233, 162, 11, 318, 299, 360, 230, 382, 256, 343, 370, 159, 270, 505, 434, 176, 396, 1, 133, 352, 289, 444, 521, 259, 312, 62, 161, 357, 12, 5, 92, 97, 522, 75, 475, 146, 314, 503, 21, 255, 130, 10, 18, 151, 336, 282, 88, 65, 226, 248, 490, 213, 478, 497, 425, 526, 272, 164, 527, 404, 241, 356, 473, 132, 104, 143, 399, 152, 177, 38, 509, 234, 116, 56, 371, 63, 134, 487, 441, 293, 448, 486, 533, 281, 436, 410, 525, 461, 26, 183, 262, 108, 192, 535, 520, 333, 7, 239, 144, 237, 85, 220, 394, 495, 430, 168, 517, 342, 528, 189, 53, 86, 365, 350, 221, 440, 33, 42, 156, 25, 395, 216, 139, 445, 195, 29, 206, 513, 148, 90, 27, 66, 245, 367, 13, 261, 471, 369, 82, 349, 35, 496, 374, 81, 115, 55, 185, 322, 286, 178, 6, 166, 271, 459, 368, 376, 219, 447, 310, 464, 48, 455, 452, 457, 71, 508, 253, 429, 427, 493, 280, 301, 442, 538, 188, 338, 305, 431, 313, 124, 498, 165, 60, 250, 416, 466, 131, 254, 344, 326, 317, 366, 500, 157, 218, 258, 339, 274, 341, 242, 70, 211, 361, 423, 153, 117, 485, 290, 297, 334, 411, 14, 99, 268, 519, 228, 319, 83, 114, 126, 174, 463, 388, 283, 302, 484, 504, 489, 252, 435, 197, 363, 59, 340, 200, 80, 109, 201, 231, 127, 419, 64, 331, 191, 476, 40, 380, 492, 76, 204, 184, 377, 536, 446, 95, 58, 182, 402, 335, 467, 34, 207, 385, 311, 307, 514, 405, 348, 98, 232, 337, 362, 214, 135, 315, 30, 506, 37, 119, 77, 353, 15, 291, 163, 84, 67, 412, 398, 479, 355, 437, 406, 295, 107, 28, 229, 101, 384, 0, 421, 205, 300, 93, 41, 432, 381, 45, 325, 73, 240, 147, 208, 415, 39, 298, 170, 400, 408, 180, 537, 284, 20, 194, 186, 264, 172, 387, 125, 409, 235, 324, 68, 276, 52, 175, 142, 523, 327, 472, 279, 510, 203, 44, 488, 456, 24, 190, 354, 54, 501, 212, 351, 169, 103, 469, 249, 345, 160, 3, 518, 260, 499, 304, 129, 364, 263, 87, 422, 69, 417, 196, 154, 438, 278, 458, 328, 36, 439, 110, 393, 128, 209, 373, 22, 531, 292, 8, 287, 529, 236, 78, 43, 112, 346, 140, 32, 426, 198, 288, 454, 238, 91, 265, 267, 512, 428, 100, 257, 378, 483, 193, 31, 392, 210, 530, 386, 507, 181, 105, 285, 332, 453, 171, 225, 79, 16, 247, 217, 450, 141, 414, 120, 150, 199, 358, 266, 320, 465, 49, 179, 227, 502, 516, 106, 96, ]

[37, 277, 34, 347, 6, 326, 190, 447, 198, 387, 24, 377, 16, 78, 329, 204, 89, 406, 400, 434, 459, 483, 128, 284, 143, 99, 335, 531, 517, 320, 219, 375, 101, 353, 396, 71, 455, 330, 358, 210, 56, 528, 343, 416, 370, 222, 161, 43, 241, 495, 334, 412, 158, 448, 208, 39, 47, 184, 287, 152, 445, 82, 163, 507, 291, 116, 505, 466, 316, 496, 73, 136, 333, 214, 500, 420, 167, 355, 348, 390, 328, 290, 45, 93, 199, 323, 460, 296, 464, 322, 270, 504, 364, 12, 69, 372, 512, 359, 520, 435, 336, 131, 65, 79, 85, 140, 293, 105, 391, 488, 486, 260, 288, 64, 217, 186, 41, 393, 325, 538, 63, 19, 133, 458, 440, 75, 401, 389, 280, 422, 177, 142, 111, 397, 469, 480, 491, 357, 218, 381, 4, 176, 113, 183, 207, 414, 409, 179, 258, 209, 404, 170, 498, 535, 205, 229, 248, 408, 195, 259, 279, 494, 526, 484, 437, 515, 309, 49, 94, 350, 46, 119, 300, 203, 134, 261, 159, 472, 251, 168, 297, 227, 221, 201, 169, 265, 281, 509, 514, 151, 202, 31, 245, 482, 160, 38, 66, 454, 497, 11, 319, 95, 138, 30, 144, 154, 226, 118, 421, 341, 57, 368, 285, 23, 307, 200, 254, 508, 86, 345, 522, 157, 121, 250, 8, 106, 171, 211, 68, 327, 103, 206, 427, 252, 110, 367, 123, 189, 373, 58, 83, 98, 70, 235, 194, 240, 317, 481, 510, 382, 0, 172, 173, 125, 117, 148, 104, 378, 175, 478, 156, 122, 415, 276, 473, 513, 25, 533, 114, 475, 273, 388, 150, 444, 405, 365, 467, 109, 487, 271, 233, 51, 5, 26, 267, 22, 76, 302, 2, 84, 438, 18, 67, 376, 81, 139, 100, 308, 42, 185, 457, 468, 256, 60, 534, 28, 132, 193, 174, 181, 62, 332, 191, 244, 55, 321, 1, 338, 238, 349, 471, 299, 255, 485, 524, 223, 153, 294, 192, 162, 476, 264, 243, 115, 149, 108, 461, 402, 492, 525, 339, 15, 441, 503, 10, 283, 430, 87, 112, 418, 337, 124, 180, 331, 230, 225, 527, 52, 135, 228, 324, 215, 130, 432, 33, 257, 462, 315, 262, 425, 247, 351, 3, 392, 96, 126, 499, 452, 53, 318, 363, 286, 374, 234, 44, 216, 306, 9, 366, 303, 295, 403, 371, 292, 269, 470, 187, 356, 433, 523, 518, 231, 97, 249, 379, 278, 312, 340, 253, 413, 536, 479, 342, 519, 362, 266, 428, 14, 239, 380, 395, 360, 394, 155, 305, 212, 127, 141, 301, 450, 36, 456, 463, 74, 13, 20, 399, 410, 516, 465, 166, 146, 145, 506, 268, 419, 310, 385, 530, 442, 196, 90, 449, 423, 398, 59, 48, 298, 107, 54, 165, 386, 344, 443, 431, 72, 361, 35, 346, 32, 521, 77, 197, 453, 501, 314, 21, 282, 213, 40, 426, 489, 446, 272, 537, 352, 417, 88, 29, 188, 80, 411, 407, 451, 263, 220, 237, 529, 61, 493, 178, 164, 313, 17, 129, 246, 120, 50, 424, 232, 147, 182, 384, 224, 27, 304, 439, 354, 236, 369, 137, 502, 311, 436, 92, 275, 477, 274, 474, 429, 7, 242, 102, 532, 511, 490, 91, 383, 289, ]



==> anc/dynamics/H2O_sto3g/h2o_qubit_order.txt <==
[673, 106, 424, 646, 507, 812, 94, 556, 1027, 321, 107, 818, 861, 35, 1074, 355, 521, 486, 130, 1022, 120, 1019, 945, 259, 86, 172, 1056, 628, 4, 837, 31, 162, 578, 292, 121, 537, 589, 1040, 519, 383, 1010, 629, 905, 1075, 518, 723, 142, 1047, 594, 81, 216, 40, 33, 15, 506, 716, 841, 609, 61, 1061, 118, 280, 269, 601, 727, 664, 906, 755, 398, 719, 602, 493, 523, 971, 708, 92, 1033, 193, 562, 365, 595, 180, 1068, 1008, 989, 72, 1028, 190, 777, 41, 53, 874, 904, 302, 415, 298, 944, 975, 848, 980, 191, 744, 77, 700, 34, 98, 453, 921, 962, 294, 1080, 119, 223, 169, 471, 138, 952, 24, 170, 1072, 513, 228, 267, 718, 633, 825, 413, 435, 632, 991, 555, 705, 833, 801, 239, 992, 221, 481, 876, 343, 56, 144, 285, 1077, 95, 663, 599, 14, 567, 496, 402, 758, 624, 102, 634, 213, 750, 175, 407, 432, 520, 431, 384, 610, 863, 255, 192, 717, 500, 912, 544, 466, 765, 476, 42, 931, 965, 1017, 326, 186, 884, 1055, 316, 561, 137, 922, 287, 774, 688, 928, 701, 581, 810, 143, 1076, 885, 390, 66, 434, 600, 665, 793, 386, 1029, 196, 465, 868, 515, 676, 979, 149, 241, 811, 207, 522, 22, 411, 540, 999, 154, 636, 851, 702, 746, 315, 870, 447, 148, 480, 845, 558, 50, 1034, 712, 200, 89, 672, 899, 978, 647, 728, 514, 739, 1030, 352, 30, 769, 113, 542, 742, 802, 689, 88, 957, 908, 725, 451, 310, 627, 1079, 339, 896, 786, 592, 926, 1002, 924, 405, 105, 168, 492, 421, 983, 603, 258, 70, 741, 658, 48, 139, 187, 691, 469, 197, 1059, 711, 397, 605, 743, 697, 203, 32, 184, 895, 923, 617, 1012, 101, 43, 179, 849, 377, 1037, 608, 289, 353, 9, 368, 487, 248, 335, 389, 100, 440, 166, 773, 128, 547, 208, 662, 680, 622, 167, 988, 344, 408, 1063, 129, 864, 579, 652, 219, 531, 16, 116, 418, 87, 1023, 1066, 590, 270, 312, 372, 1000, 452, 1048, 1081, 667, 51, 27, 539, 546, 475, 675, 54, 1018, 782, 956, 745, 862, 839, 243, 1, 1073, 993, 454, 436, 183, 234, 785, 529, 572, 639, 796, 464, 724, 752, 678, 692, 941, 76, 141, 687, 524, 55, 1042, 369, 198, 1004, 38, 879, 959, 301, 284, 68, 47, 919, 656, 650, 766, 940, 319, 334, 937, 304, 503, 1005, 330, 1016, 498, 640, 21, 681, 842, 917, 815, 93, 901, 623, 499, 889, 844, 938, 984, 305, 505, 341, 274, 189, 508, 872, 10, 693, 805, 657, 955, 349, 237, 530, 582, 985, 195, 806, 964, 551, 526, 722, 780, 160, 800, 459, 99, 1071, 607, 382, 28, 194, 913, 824, 463, 85, 501, 830, 987, 707, 238, 364, 1083, 575, 134, 206, 1084, 690, 953, 482, 297, 337, 557, 695, 282, 74, 813, 973, 332, 104, 860, 360, 347, 827, 351, 986, 856, 1060, 587, 902, 416, 714, 990, 1039, 846, 591, 375, 997, 202, 460, 1054, 751, 887, 23, 878, 916, 886, 244, 585, 18, 670, 866, 254, 533, 907, 510, 350, 370, 726, 713, 485, 981, 392, 677, 613, 847, 853, 414, 816, 915, 71, 78, 730, 661, 438, 12, 584, 378, 631, 212, 273, 706, 1053, 576, 894, 784, 473, 936, 67, 152, 733, 972, 379, 303, 224, 201, 322, 619, 1067, 565, 262, 564, 247, 443, 604, 892, 205, 214, 29, 403, 225, 668, 290, 64, 1058, 229, 666, 823, 117, 606, 961, 446, 449, 787, 462, 444, 790, 638, 918, 834, 655, 3, 679, 637, 1035, 792, 721, 621, 145, 843, 620, 509, 865, 809, 395, 770, 749, 828, 232, 260, 881, 791, 62, 299, 871, 314, 176, 1031, 625, 550, 950, 559, 615, 417, 710, 458, 753, 114, 867, 83, 336, 133, 103, 165, 1052, 250, 108, 869, 684, 611, 122, 1045, 754, 554, 220, 939, 73, 671, 563, 245, 571, 976, 1009, 340, 669, 388, 222, 376, 366, 747, 318, 817, 217, 1051, 737, 859, 211, 820, 715, 361, 974, 832, 296, 1032, 734, 630, 126, 910, 400, 1082, 437, 39, 109, 210, 49, 19, 96, 158, 63, 231, 994, 573, 1049, 682, 1024, 760, 153, 527, 44, 90, 911, 110, 455, 909, 147, 821, 266, 762, 348, 419, 740, 569, 930, 215, 1041, 1065, 534, 1085, 69, 410, 182, 699, 891, 265, 694, 570, 873, 325, 174, 1013, 686, 641, 281, 977, 541, 1038, 1020, 423, 1043, 566, 477, 767, 1014, 112, 488, 996, 45, 338, 354, 951, 635, 7, 2, 660, 346, 385, 227, 125, 967, 797, 84, 1036, 430, 329, 614, 246, 857, 25, 759, 929, 835, 317, 491, 123, 648, 278, 798, 704, 1070, 345, 778, 900, 461, 371, 13, 588, 1026, 1057, 359, 387, 822, 925, 251, 826, 433, 512, 808, 763, 703, 362, 240, 230, 249, 288, 946, 807, 17, 163, 943, 450, 855, 1006, 942, 935, 272, 574, 199, 804, 893, 161, 185, 598, 474, 877, 277, 535, 327, 538, 396, 756, 226, 927, 489, 399, 59, 788, 373, 840, 586, 1050, 363, 852, 439, 920, 775, 236, 882, 969, 875, 308, 358, 883, 1015, 467, 60, 268, 626, 151, 516, 209, 731, 829, 420, 472, 5, 963, 65, 644, 779, 409, 11, 324, 958, 643, 536, 111, 80, 1062, 549, 283, 803, 275, 456, 771, 783, 795, 593, 470, 257, 91, 20, 772, 748, 736, 654, 291, 618, 495, 1011, 286, 525, 279, 735, 140, 178, 46, 127, 159, 256, 903, 799, 934, 1021, 331, 502, 504, 1001, 357, 58, 898, 181, 653, 583, 26, 204, 124, 642, 263, 596, 264, 532, 720, 300, 307, 966, 1069, 850, 651, 831, 685, 1064, 37, 173, 177, 233, 0, 79, 6, 645, 426, 442, 381, 683, 323, 948, 954, 115, 457, 517, 768, 738, 380, 150, 276, 781, 490, 135, 306, 82, 995, 261, 858, 75, 854, 242, 155, 897, 696, 164, 52, 949, 552, 729, 1078, 412, 132, 483, 295, 757, 761, 479, 404, 674, 235, 218, 511, 616, 328, 406, 478, 814, 597, 659, 776, 146, 560, 171, 57, 545, 709, 794, 429, 698, 960, 393, 36, 528, 394, 933, 789, 293, 8, 1046, 356, 320, 367, 836, 313, 97, 649, 422, 764, 568, 1007, 732, 968, 970, 253, 1044, 188, 543, 448, 553, 1003, 445, 947, 1025, 271, 888, 497, 427, 982, 998, 548, 441, 252, 468, 425, 890, 612, 136, 131, 494, 577, 309, 484, 333, 342, 391, 401, 580, 428, 156, 880, 157, 932, 819, 914, 311, 374, 838, ]

[689, 1076, 292, 663, 1037, 46, 296, 78, 182, 499, 972, 555, 208, 842, 598, 692, 389, 410, 588, 442, 184, 201, 805, 5, 655, 434, 906, 835, 1061, 428, 920, 814, 429, 866, 578, 1034, 247, 207, 998, 1071, 538, 772, 841, 173, 462, 900, 148, 104, 413, 279, 117, 721, 406, 733, 855, 75, 540, 654, 845, 931, 696, 183, 109, 1021, 248, 864, 915, 322, 263, 534, 185, 987, 897, 503, 400, 539, 730, 1068, 672, 582, 1022, 691, 834, 625, 113, 646, 402, 315, 262, 801, 563, 965, 27, 470, 1014, 525, 597, 1053, 144, 639, 913, 1031, 287, 189, 188, 558, 747, 441, 1023, 690, 267, 890, 715, 810, 802, 1046, 11, 718, 848, 76, 193, 424, 1057, 124, 12, 312, 853, 754, 175, 551, 98, 28, 199, 760, 382, 8, 571, 397, 1080, 497, 120, 86, 364, 42, 203, 245, 985, 874, 658, 928, 90, 804, 278, 49, 831, 158, 642, 468, 1077, 127, 626, 623, 636, 576, 362, 368, 399, 494, 635, 355, 729, 983, 649, 252, 337, 629, 142, 332, 445, 237, 349, 684, 602, 914, 403, 394, 775, 169, 947, 223, 556, 923, 197, 220, 682, 778, 257, 916, 722, 241, 294, 55, 261, 447, 587, 681, 948, 1078, 404, 865, 611, 317, 961, 211, 840, 235, 85, 604, 585, 321, 186, 953, 850, 613, 486, 813, 774, 750, 392, 272, 266, 1030, 608, 870, 293, 1041, 380, 131, 917, 426, 69, 357, 941, 735, 23, 385, 616, 360, 561, 271, 779, 285, 530, 899, 1051, 817, 577, 32, 334, 1052, 390, 157, 274, 710, 227, 210, 473, 854, 214, 1001, 29, 170, 152, 753, 150, 789, 756, 946, 87, 35, 338, 1018, 102, 837, 70, 770, 924, 164, 745, 818, 820, 926, 411, 491, 927, 1, 52, 320, 892, 88, 621, 680, 607, 543, 412, 891, 557, 732, 118, 997, 107, 1047, 310, 217, 860, 703, 1070, 433, 1060, 3, 190, 647, 275, 453, 1004, 524, 489, 517, 363, 126, 895, 324, 506, 907, 471, 830, 511, 664, 755, 793, 918, 121, 1050, 209, 26, 258, 246, 40, 151, 675, 583, 614, 351, 408, 180, 962, 373, 94, 202, 863, 929, 568, 381, 711, 919, 527, 973, 993, 205, 139, 250, 788, 44, 757, 112, 34, 767, 234, 645, 425, 596, 181, 507, 226, 1066, 889, 971, 132, 979, 328, 47, 903, 885, 377, 601, 701, 678, 695, 573, 644, 902, 488, 156, 459, 833, 74, 356, 398, 627, 454, 472, 633, 794, 693, 725, 435, 342, 95, 763, 168, 174, 589, 244, 1027, 297, 465, 518, 21, 329, 254, 436, 727, 331, 739, 277, 57, 982, 269, 339, 873, 846, 785, 859, 605, 932, 243, 838, 30, 65, 969, 280, 707, 405, 798, 544, 466, 154, 786, 92, 736, 688, 908, 546, 330, 661, 1005, 251, 79, 911, 950, 630, 213, 827, 856, 45, 58, 123, 81, 407, 288, 464, 815, 737, 365, 945, 796, 159, 811, 857, 276, 256, 505, 378, 537, 632, 136, 938, 748, 634, 440, 133, 141, 780, 97, 348, 995, 307, 450, 723, 1011, 229, 618, 787, 884, 48, 354, 137, 161, 704, 964, 706, 105, 372, 39, 138, 939, 236, 766, 62, 477, 922, 617, 219, 230, 415, 1019, 304, 536, 862, 812, 615, 741, 260, 56, 215, 934, 480, 986, 101, 981, 176, 1013, 1039, 484, 314, 325, 369, 594, 290, 595, 13, 238, 951, 999, 298, 674, 178, 656, 487, 784, 130, 809, 448, 970, 949, 115, 162, 547, 492, 221, 1010, 653, 77, 438, 179, 253, 1045, 163, 807, 988, 782, 391, 702, 580, 648, 744, 458, 100, 1007, 720, 560, 887, 225, 421, 549, 742, 667, 569, 875, 1008, 423, 344, 41, 54, 72, 167, 83, 717, 637, 847, 832, 824, 63, 600, 1002, 728, 958, 660, 880, 686, 1016, 122, 502, 593, 333, 283, 592, 295, 1072, 143, 719, 768, 6, 146, 955, 769, 1035, 376, 24, 933, 0, 303, 989, 851, 716, 790, 570, 299, 10, 761, 384, 567, 479, 155, 550, 548, 409, 610, 858, 347, 255, 879, 1026, 51, 172, 542, 564, 249, 1067, 89, 881, 956, 603, 883, 1054, 311, 940, 417, 490, 978, 1074, 1085, 791, 545, 291, 590, 218, 836, 533, 396, 910, 422, 712, 776, 532, 992, 84, 867, 803, 1017, 103, 665, 738, 740, 562, 212, 683, 676, 1055, 66, 528, 535, 273, 270, 713, 679, 643, 353, 457, 388, 581, 134, 783, 781, 957, 662, 31, 265, 752, 395, 952, 1063, 17, 482, 942, 640, 1042, 474, 166, 808, 967, 16, 612, 523, 619, 909, 937, 519, 68, 367, 515, 192, 566, 554, 2, 743, 61, 25, 726, 797, 485, 359, 869, 852, 60, 823, 1038, 709, 666, 959, 795, 232, 861, 650, 316, 481, 513, 687, 195, 510, 659, 572, 734, 308, 509, 206, 451, 960, 366, 529, 822, 478, 522, 944, 129, 1065, 420, 15, 313, 231, 651, 318, 1044, 323, 37, 305, 579, 886, 894, 284, 800, 620, 516, 591, 43, 508, 1048, 876, 259, 828, 731, 1079, 606, 71, 493, 826, 374, 1040, 1075, 36, 358, 4, 1062, 806, 233, 935, 300, 452, 996, 974, 1083, 306, 698, 200, 844, 204, 839, 240, 38, 116, 432, 898, 872, 609, 1029, 512, 1032, 514, 99, 371, 777, 762, 1000, 504, 905, 242, 18, 430, 714, 771, 799, 877, 82, 496, 980, 140, 475, 912, 888, 668, 1020, 746, 764, 586, 460, 467, 829, 341, 93, 882, 943, 340, 1009, 758, 171, 925, 264, 930, 638, 476, 1081, 414, 153, 1024, 624, 521, 963, 498, 1064, 22, 343, 694, 326, 145, 125, 553, 749, 393, 819, 431, 73, 599, 416, 984, 350, 671, 7, 559, 191, 119, 346, 59, 977, 187, 966, 976, 80, 759, 685, 33, 228, 114, 584, 19, 1058, 53, 495, 792, 50, 541, 1082, 849, 111, 991, 370, 622, 379, 1036, 463, 893, 816, 336, 309, 198, 469, 575, 921, 708, 239, 319, 700, 224, 14, 281, 437, 419, 1069, 483, 375, 673, 868, 9, 677, 91, 896, 936, 443, 177, 446, 968, 352, 135, 302, 165, 628, 301, 1003, 652, 1073, 1012, 878, 871, 1015, 565, 67, 697, 724, 20, 501, 456, 427, 1049, 531, 110, 975, 904, 773, 1033, 383, 765, 386, 196, 1043, 64, 1084, 361, 327, 216, 901, 500, 990, 222, 526, 268, 1006, 641, 449, 461, 335, 282, 520, 1025, 552, 194, 96, 699, 401, 108, 106, 954, 345, 631, 705, 160, 574, 128, 286, 418, 455, 289, 149, 387, 439, 751, 1028, 843, 147, 444, 994, 821, 1056, 1059, 825, 670, 657, 669, ]

[278, 990, 919, 400, 552, 103, 101, 964, 216, 785, 115, 68, 592, 508, 648, 986, 449, 1027, 375, 352, 609, 583, 418, 336, 1060, 1084, 943, 168, 715, 403, 662, 139, 872, 1006, 489, 473, 822, 800, 442, 432, 161, 710, 724, 578, 322, 1054, 863, 886, 573, 337, 519, 541, 433, 790, 917, 303, 184, 854, 317, 186, 470, 40, 620, 182, 705, 357, 330, 19, 118, 1004, 996, 379, 680, 300, 1010, 47, 862, 750, 212, 244, 614, 437, 70, 1025, 814, 743, 1071, 31, 900, 799, 143, 605, 549, 350, 137, 153, 966, 843, 456, 450, 474, 599, 959, 27, 972, 1017, 314, 254, 850, 806, 297, 366, 651, 1080, 637, 978, 128, 629, 1077, 427, 312, 683, 309, 735, 744, 505, 385, 367, 733, 813, 792, 443, 220, 332, 686, 127, 928, 295, 973, 353, 1069, 901, 221, 77, 601, 642, 892, 339, 417, 84, 159, 92, 175, 415, 348, 55, 1066, 747, 247, 897, 957, 789, 984, 764, 164, 469, 155, 884, 706, 529, 4, 171, 239, 229, 1046, 788, 574, 387, 652, 781, 173, 838, 555, 428, 952, 1055, 154, 804, 546, 210, 237, 347, 975, 381, 120, 734, 763, 412, 1023, 14, 829, 100, 628, 86, 976, 501, 991, 191, 716, 697, 306, 515, 914, 1013, 816, 835, 129, 394, 898, 240, 1018, 560, 231, 158, 291, 485, 1053, 498, 305, 832, 590, 257, 251, 639, 612, 197, 695, 180, 881, 1002, 383, 65, 540, 434, 1019, 761, 378, 811, 812, 831, 968, 801, 351, 376, 1030, 181, 775, 338, 217, 96, 458, 98, 673, 273, 263, 947, 564, 906, 288, 675, 905, 1056, 396, 195, 88, 9, 63, 625, 500, 1044, 899, 817, 54, 340, 732, 207, 784, 1035, 440, 372, 22, 600, 1009, 908, 661, 591, 941, 23, 214, 424, 780, 736, 228, 219, 76, 630, 894, 294, 809, 126, 779, 650, 656, 667, 359, 324, 48, 1057, 41, 836, 481, 71, 676, 241, 213, 644, 729, 902, 1070, 323, 29, 649, 728, 189, 200, 802, 682, 880, 690, 869, 125, 430, 51, 112, 699, 355, 933, 507, 960, 491, 758, 157, 320, 50, 1052, 301, 360, 1085, 170, 833, 681, 904, 1065, 888, 548, 1031, 981, 62, 1068, 178, 554, 386, 192, 284, 774, 539, 876, 874, 684, 844, 607, 659, 725, 258, 235, 720, 855, 939, 1034, 970, 845, 771, 38, 903, 746, 517, 871, 138, 277, 617, 942, 331, 89, 619, 365, 645, 934, 140, 631, 587, 110, 269, 1038, 1041, 551, 316, 577, 516, 226, 562, 951, 895, 980, 714, 632, 1072, 688, 526, 265, 767, 945, 1040, 190, 940, 820, 1000, 404, 479, 464, 364, 795, 611, 572, 405, 769, 824, 452, 846, 923, 598, 362, 944, 296, 56, 953, 410, 794, 513, 870, 408, 1062, 1051, 215, 142, 298, 755, 718, 24, 1082, 85, 550, 166, 420, 475, 808, 131, 752, 719, 1039, 738, 53, 796, 1005, 93, 465, 245, 723, 315, 358, 459, 879, 753, 828, 102, 641, 233, 762, 165, 35, 730, 468, 786, 477, 579, 512, 461, 932, 915, 285, 913, 382, 603, 73, 308, 678, 488, 117, 167, 559, 823, 997, 883, 380, 893, 497, 132, 1015, 346, 209, 243, 731, 916, 514, 971, 18, 633, 1050, 283, 778, 249, 222, 91, 606, 133, 875, 172, 276, 842, 896, 503, 624, 787, 230, 162, 253, 17, 672, 176, 520, 856, 717, 830, 1081, 1048, 141, 349, 419, 765, 532, 878, 534, 95, 275, 671, 439, 446, 504, 80, 658, 455, 319, 608, 445, 232, 58, 657, 1083, 595, 616, 561, 313, 388, 998, 834, 201, 478, 791, 266, 318, 460, 256, 821, 727, 290, 666, 859, 264, 384, 34, 1074, 864, 807, 416, 299, 663, 447, 406, 655, 1063, 974, 987, 770, 1016, 751, 694, 660, 335, 826, 409, 689, 737, 33, 333, 39, 1043, 766, 79, 486, 15, 909, 391, 553, 1026, 30, 1064, 169, 61, 533, 502, 124, 703, 584, 995, 194, 868, 20, 1011, 815, 453, 936, 948, 304, 983, 361, 907, 60, 547, 569, 523, 556, 819, 1007, 955, 259, 920, 867, 760, 286, 280, 524, 248, 499, 961, 463, 429, 293, 6, 16, 989, 74, 670, 407, 422, 530, 958, 451, 713, 677, 635, 1022, 525, 749, 426, 448, 1042, 345, 891, 586, 146, 374, 979, 798, 476, 860, 435, 1058, 311, 392, 545, 803, 692, 610, 745, 246, 782, 528, 321, 1014, 227, 1073, 576, 1079, 99, 518, 343, 793, 122, 563, 113, 26, 783, 454, 75, 307, 109, 754, 262, 130, 851, 887, 97, 602, 45, 436, 1, 270, 993, 841, 150, 1049, 638, 877, 179, 107, 910, 1061, 840, 83, 208, 701, 462, 329, 702, 772, 205, 1032, 144, 509, 1076, 1078, 431, 261, 152, 344, 696, 413, 1033, 42, 1067, 536, 279, 858, 711, 969, 78, 921, 32, 839, 1028, 211, 882, 395, 198, 521, 371, 224, 289, 575, 496, 679, 423, 204, 177, 618, 712, 108, 238, 397, 105, 531, 511, 668, 581, 149, 604, 218, 377, 69, 203, 66, 922, 588, 90, 748, 368, 568, 12, 757, 136, 123, 597, 438, 890, 234, 938, 1008, 708, 46, 570, 963, 918, 59, 926, 414, 467, 1012, 272, 589, 490, 935, 647, 156, 13, 411, 571, 185, 557, 292, 267, 466, 274, 646, 281, 726, 202, 912, 805, 827, 399, 653, 565, 911, 857, 5, 999, 373, 977, 1047, 242, 64, 861, 8, 94, 484, 627, 236, 393, 302, 250, 965, 37, 52, 471, 994, 865, 494, 837, 582, 206, 988, 472, 390, 665, 188, 687, 623, 847, 640, 483, 967, 950, 700, 457, 889, 621, 187, 327, 691, 956, 654, 527, 707, 925, 634, 567, 558, 992, 768, 342, 643, 328, 260, 759, 924, 1003, 537, 255, 145, 741, 28, 848, 354, 721, 685, 402, 594, 196, 151, 114, 10, 1036, 425, 106, 104, 398, 119, 1024, 135, 544, 852, 134, 704, 147, 1045, 510, 334, 927, 1001, 199, 542, 401, 937, 1029, 271, 369, 111, 930, 36, 596, 740, 866, 82, 444, 585, 1021, 849, 356, 522, 325, 1037, 87, 341, 495, 626, 282, 622, 225, 674, 44, 797, 742, 25, 954, 873, 1059, 174, 853, 480, 543, 223, 669, 0, 664, 183, 193, 693, 326, 72, 722, 21, 810, 492, 7, 931, 160, 421, 163, 773, 709, 593, 1020, 949, 310, 946, 580, 2, 43, 57, 252, 81, 985, 493, 776, 535, 756, 482, 3, 67, 121, 636, 441, 982, 615, 1075, 962, 506, 613, 538, 739, 287, 818, 885, 929, 116, 566, 363, 698, 268, 148, 825, 370, 11, 487, 777, 49, 389, ]

[78, 37, 27, 1002, 1066, 594, 640, 427, 798, 35, 425, 989, 34, 387, 500, 957, 152, 24, 145, 493, 112, 312, 103, 652, 818, 491, 999, 509, 541, 990, 600, 669, 368, 8, 489, 483, 905, 406, 745, 970, 912, 735, 510, 824, 304, 863, 992, 853, 613, 1060, 1033, 385, 146, 789, 602, 1044, 523, 338, 929, 451, 915, 558, 703, 832, 777, 133, 527, 878, 1022, 162, 363, 822, 631, 532, 1037, 739, 1038, 181, 1078, 51, 728, 892, 867, 812, 108, 397, 927, 580, 140, 430, 293, 1065, 638, 899, 67, 22, 749, 877, 357, 648, 729, 694, 609, 179, 566, 837, 311, 266, 381, 1040, 785, 390, 248, 717, 286, 442, 968, 720, 817, 567, 730, 392, 232, 826, 612, 902, 225, 987, 402, 862, 709, 525, 850, 891, 521, 269, 773, 1024, 649, 781, 1046, 759, 135, 740, 656, 1053, 835, 204, 617, 549, 21, 422, 754, 589, 685, 624, 942, 251, 200, 499, 192, 462, 447, 25, 704, 478, 353, 693, 916, 147, 873, 628, 230, 76, 616, 579, 1032, 468, 55, 203, 913, 621, 949, 932, 201, 77, 939, 91, 1017, 672, 741, 1004, 564, 719, 1067, 575, 839, 724, 273, 366, 952, 590, 731, 399, 153, 310, 692, 380, 868, 940, 646, 195, 1025, 887, 111, 948, 30, 450, 553, 552, 821, 504, 129, 544, 571, 823, 141, 82, 732, 557, 967, 263, 548, 395, 872, 944, 945, 792, 583, 956, 819, 349, 346, 898, 903, 874, 919, 633, 123, 365, 830, 494, 964, 211, 16, 998, 161, 845, 87, 788, 70, 860, 253, 664, 261, 673, 348, 689, 1073, 254, 1084, 281, 535, 591, 936, 58, 56, 570, 155, 464, 1082, 20, 213, 904, 762, 802, 474, 44, 886, 131, 786, 712, 632, 170, 53, 511, 752, 501, 675, 890, 778, 94, 361, 889, 285, 228, 247, 674, 17, 963, 780, 926, 1057, 625, 29, 272, 324, 841, 113, 54, 410, 1068, 995, 283, 1080, 875, 771, 0, 831, 492, 257, 358, 337, 563, 278, 109, 914, 86, 121, 763, 604, 859, 48, 705, 120, 218, 303, 854, 187, 1013, 933, 374, 419, 471, 164, 928, 376, 716, 291, 383, 738, 946, 345, 829, 958, 973, 834, 351, 252, 290, 536, 258, 160, 982, 352, 884, 13, 679, 611, 714, 522, 911, 398, 449, 355, 838, 662, 47, 119, 647, 128, 341, 209, 14, 244, 885, 57, 653, 169, 498, 476, 1035, 869, 267, 233, 163, 132, 197, 423, 207, 938, 991, 985, 102, 879, 444, 1039, 799, 177, 487, 292, 85, 710, 495, 849, 804, 210, 937, 876, 50, 466, 454, 556, 569, 975, 432, 417, 572, 297, 1014, 816, 329, 274, 650, 260, 935, 9, 7, 5, 980, 531, 98, 305, 684, 601, 139, 1077, 391, 186, 256, 439, 235, 965, 239, 1049, 702, 800, 332, 1029, 713, 320, 810, 643, 506, 371, 576, 238, 864, 555, 415, 370, 622, 894, 775, 28, 12, 488, 416, 453, 585, 639, 42, 130, 66, 842, 896, 148, 407, 924, 534, 897, 550, 202, 584, 68, 237, 480, 43, 581, 271, 986, 99, 815, 404, 528, 134, 191, 97, 514, 626, 52, 680, 505, 15, 1009, 960, 1081, 280, 901, 114, 678, 950, 226, 367, 1042, 737, 691, 335, 92, 1070, 33, 670, 448, 783, 847, 378, 996, 319, 977, 620, 697, 190, 334, 459, 979, 294, 840, 870, 101, 974, 46, 217, 386, 707, 983, 758, 811, 883, 545, 765, 71, 49, 1011, 421, 465, 726, 880, 513, 746, 597, 1043, 519, 150, 690, 100, 676, 654, 530, 791, 619, 733, 682, 537, 168, 1012, 124, 344, 456, 538, 340, 18, 605, 325, 143, 599, 241, 377, 472, 482, 469, 706, 1051, 747, 734, 420, 825, 1085, 1026, 947, 761, 768, 516, 651, 220, 836, 993, 635, 772, 333, 275, 715, 428, 426, 288, 300, 435, 503, 795, 972, 308, 577, 606, 1075, 833, 582, 279, 760, 951, 127, 542, 629, 61, 708, 578, 149, 808, 382, 276, 227, 615, 401, 107, 246, 1045, 171, 1, 961, 711, 313, 64, 856, 322, 794, 36, 331, 438, 136, 437, 104, 418, 242, 790, 166, 234, 307, 125, 1007, 607, 618, 517, 953, 69, 151, 642, 1064, 744, 118, 978, 512, 264, 774, 1055, 1031, 858, 65, 595, 610, 803, 429, 443, 543, 60, 857, 461, 524, 199, 770, 1072, 623, 644, 1036, 224, 356, 287, 846, 327, 393, 667, 748, 988, 262, 328, 801, 45, 560, 83, 158, 660, 696, 769, 282, 490, 1041, 921, 359, 695, 756, 231, 354, 562, 473, 433, 627, 157, 10, 295, 755, 1016, 350, 962, 455, 2, 302, 722, 222, 1006, 193, 245, 178, 844, 871, 677, 309, 486, 851, 593, 1018, 943, 342, 74, 458, 1021, 206, 117, 216, 925, 384, 1074, 174, 1069, 721, 971, 369, 573, 671, 434, 630, 725, 296, 764, 154, 362, 1028, 175, 520, 598, 515, 63, 326, 539, 587, 888, 373, 198, 596, 636, 323, 457, 1071, 1010, 388, 655, 1083, 1052, 403, 372, 184, 865, 32, 95, 176, 446, 40, 809, 852, 165, 183, 981, 1058, 299, 185, 1047, 408, 508, 698, 330, 188, 73, 470, 1005, 1050, 463, 661, 475, 806, 910, 893, 122, 779, 205, 934, 546, 663, 180, 637, 80, 138, 727, 529, 895, 861, 917, 820, 1034, 641, 954, 26, 882, 784, 666, 881, 173, 540, 412, 753, 909, 751, 767, 683, 814, 440, 243, 240, 6, 105, 194, 212, 1001, 115, 189, 11, 347, 603, 565, 658, 766, 214, 441, 805, 79, 250, 966, 976, 315, 3, 547, 142, 39, 236, 336, 298, 900, 908, 360, 81, 137, 318, 159, 526, 518, 23, 969, 657, 750, 496, 1061, 405, 797, 229, 700, 699, 484, 219, 592, 997, 793, 59, 126, 1063, 828, 90, 807, 668, 364, 955, 208, 533, 460, 196, 1008, 1019, 920, 959, 167, 255, 396, 289, 827, 843, 688, 681, 38, 782, 379, 742, 1079, 1023, 1027, 321, 110, 409, 436, 479, 757, 31, 394, 931, 497, 481, 389, 984, 270, 75, 144, 249, 918, 1048, 106, 574, 568, 96, 317, 906, 452, 866, 284, 701, 93, 477, 586, 922, 467, 507, 343, 645, 796, 1015, 551, 561, 84, 1076, 223, 665, 301, 19, 375, 172, 776, 314, 923, 1059, 723, 1054, 485, 1003, 215, 634, 502, 221, 1020, 559, 116, 588, 1056, 608, 994, 787, 182, 930, 411, 431, 445, 687, 736, 62, 1062, 941, 414, 259, 156, 907, 743, 277, 316, 686, 265, 614, 855, 306, 339, 4, 400, 848, 88, 659, 1000, 1030, 41, 718, 813, 72, 89, 554, 424, 413, 268, ]

[754, 497, 511, 894, 370, 912, 330, 508, 683, 1057, 1014, 996, 54, 556, 500, 472, 313, 436, 642, 619, 462, 856, 1043, 1082, 515, 478, 124, 995, 902, 869, 49, 350, 687, 407, 904, 747, 521, 783, 950, 351, 260, 814, 30, 583, 974, 632, 36, 305, 566, 655, 222, 967, 631, 956, 146, 620, 345, 84, 638, 479, 503, 95, 857, 1081, 743, 788, 96, 443, 1083, 142, 382, 761, 820, 709, 874, 608, 720, 750, 926, 106, 265, 635, 755, 539, 419, 805, 937, 227, 722, 130, 966, 46, 930, 804, 710, 181, 243, 713, 570, 192, 52, 152, 901, 753, 832, 337, 53, 616, 879, 384, 24, 499, 847, 288, 661, 469, 545, 373, 633, 942, 328, 403, 389, 56, 957, 940, 489, 118, 565, 590, 824, 581, 228, 849, 161, 4, 524, 170, 326, 712, 504, 136, 206, 787, 457, 385, 107, 634, 274, 850, 1070, 480, 971, 882, 235, 427, 105, 246, 292, 811, 97, 1047, 727, 855, 169, 762, 25, 953, 381, 147, 251, 692, 680, 207, 27, 230, 133, 835, 151, 689, 236, 595, 1054, 216, 175, 605, 177, 532, 520, 919, 643, 985, 833, 494, 444, 639, 61, 519, 938, 945, 9, 875, 418, 531, 149, 380, 955, 68, 64, 797, 449, 3, 1012, 280, 406, 825, 437, 188, 623, 332, 660, 684, 647, 91, 543, 322, 757, 533, 965, 453, 597, 813, 671, 895, 379, 203, 810, 970, 777, 730, 114, 57, 160, 409, 224, 573, 769, 1064, 881, 603, 432, 921, 829, 1010, 254, 972, 496, 681, 355, 284, 196, 571, 92, 15, 75, 696, 867, 234, 871, 341, 1009, 1021, 297, 279, 1056, 704, 233, 66, 290, 347, 18, 94, 764, 506, 448, 548, 454, 1041, 111, 898, 0, 654, 719, 994, 59, 482, 29, 144, 745, 670, 585, 273, 211, 918, 914, 807, 135, 261, 156, 772, 703, 781, 535, 374, 93, 815, 862, 555, 232, 546, 612, 338, 1062, 256, 775, 726, 12, 969, 349, 1034, 563, 910, 1036, 102, 599, 154, 836, 629, 98, 180, 121, 240, 399, 941, 789, 636, 210, 758, 827, 82, 794, 868, 1027, 1085, 255, 411, 483, 249, 487, 353, 773, 309, 1020, 932, 973, 865, 221, 686, 141, 591, 725, 331, 110, 493, 85, 474, 1029, 354, 281, 433, 119, 464, 673, 1058, 589, 770, 529, 295, 342, 723, 831, 885, 47, 323, 1046, 740, 300, 99, 253, 1011, 116, 365, 960, 11, 790, 763, 1032, 115, 534, 486, 592, 669, 744, 615, 162, 248, 640, 717, 270, 283, 746, 514, 126, 943, 735, 182, 888, 798, 20, 158, 1069, 317, 767, 858, 691, 611, 626, 721, 954, 360, 491, 873, 69, 179, 461, 194, 348, 1019, 312, 287, 1076, 340, 526, 319, 198, 334, 822, 656, 269, 711, 896, 60, 73, 1068, 33, 650, 1065, 140, 397, 202, 658, 138, 739, 1037, 675, 456, 606, 408, 838, 325, 245, 766, 278, 1072, 984, 226, 536, 905, 431, 103, 993, 134, 477, 174, 128, 627, 977, 698, 756, 371, 662, 598, 1059, 139, 335, 495, 679, 282, 613, 1024, 34, 166, 588, 1066, 796, 163, 959, 586, 458, 961, 934, 131, 247, 641, 859, 8, 1045, 1079, 396, 1016, 468, 715, 1038, 976, 718, 296, 979, 596, 257, 962, 1077, 473, 183, 558, 490, 445, 557, 672, 697, 951, 81, 987, 150, 428, 89, 802, 1039, 911, 958, 778, 39, 991, 949, 390, 1008, 990, 368, 1013, 225, 645, 391, 988, 1084, 736, 1007, 267, 452, 748, 223, 71, 258, 782, 467, 1055, 417, 204, 21, 88, 690, 369, 361, 553, 262, 841, 420, 275, 266, 218, 231, 172, 425, 220, 860, 356, 358, 1001, 1, 920, 455, 801, 470, 564, 237, 694, 550, 176, 593, 547, 277, 74, 986, 285, 846, 554, 439, 840, 346, 946, 492, 939, 784, 70, 1005, 579, 793, 308, 37, 523, 62, 212, 601, 751, 663, 582, 572, 922, 657, 792, 927, 968, 776, 732, 893, 164, 383, 923, 301, 549, 286, 516, 522, 883, 465, 665, 306, 759, 377, 173, 10, 195, 552, 786, 333, 48, 100, 845, 1042, 320, 422, 451, 171, 604, 1063, 137, 219, 600, 628, 387, 44, 1044, 607, 863, 826, 975, 214, 42, 303, 1022, 193, 1000, 989, 964, 908, 999, 392, 528, 1030, 978, 423, 87, 438, 2, 239, 884, 13, 947, 705, 737, 201, 413, 79, 498, 518, 375, 238, 321, 892, 714, 785, 577, 1051, 112, 148, 728, 244, 208, 481, 466, 293, 90, 779, 213, 63, 1080, 132, 264, 861, 842, 157, 434, 324, 1052, 386, 559, 630, 935, 821, 803, 366, 1053, 889, 80, 190, 806, 459, 948, 659, 117, 471, 646, 294, 291, 241, 625, 485, 981, 502, 460, 352, 159, 113, 17, 741, 644, 839, 209, 1048, 834, 621, 143, 6, 76, 828, 51, 259, 1003, 22, 40, 944, 200, 928, 310, 58, 780, 367, 1025, 823, 77, 530, 43, 765, 936, 250, 890, 28, 812, 771, 86, 952, 701, 887, 637, 178, 122, 1060, 7, 23, 83, 476, 924, 752, 65, 1075, 344, 394, 38, 562, 1004, 1050, 401, 165, 891, 155, 72, 852, 707, 276, 963, 843, 913, 742, 31, 26, 933, 199, 50, 398, 931, 624, 1028, 699, 878, 906, 430, 372, 441, 215, 19, 980, 695, 809, 1017, 1067, 818, 983, 653, 677, 168, 1006, 1040, 311, 561, 929, 1031, 594, 584, 512, 252, 851, 618, 339, 768, 229, 1074, 716, 575, 568, 880, 617, 357, 517, 189, 412, 388, 315, 343, 416, 917, 877, 853, 16, 916, 837, 120, 104, 651, 488, 304, 688, 738, 336, 187, 614, 982, 302, 864, 706, 900, 405, 708, 925, 567, 854, 602, 731, 393, 101, 795, 501, 191, 560, 426, 45, 41, 1033, 362, 289, 327, 402, 263, 316, 899, 848, 685, 540, 463, 652, 580, 109, 1071, 1073, 648, 992, 667, 668, 129, 67, 513, 450, 610, 830, 897, 404, 197, 414, 268, 329, 808, 186, 127, 415, 702, 997, 1023, 1061, 364, 676, 507, 724, 447, 576, 1002, 760, 649, 205, 907, 749, 298, 429, 32, 35, 998, 541, 537, 664, 359, 844, 185, 734, 410, 876, 1035, 527, 870, 538, 674, 1078, 544, 505, 886, 421, 525, 5, 153, 1026, 609, 693, 866, 700, 817, 446, 1015, 242, 733, 903, 622, 678, 774, 108, 915, 318, 167, 125, 816, 578, 299, 55, 819, 1018, 551, 395, 1049, 123, 569, 14, 400, 509, 666, 435, 682, 484, 440, 799, 475, 587, 729, 307, 314, 78, 376, 542, 184, 424, 442, 872, 378, 145, 363, 909, 272, 800, 271, 791, 574, 510, 217, ]

[1041, 321, 925, 167, 297, 228, 359, 1054, 335, 609, 838, 865, 239, 569, 285, 726, 320, 171, 600, 683, 660, 277, 22, 393, 1045, 766, 237, 988, 2, 196, 385, 46, 545, 878, 617, 973, 932, 62, 524, 373, 169, 662, 151, 703, 30, 868, 819, 846, 1066, 387, 445, 918, 1002, 789, 700, 887, 328, 146, 948, 43, 612, 421, 8, 207, 482, 484, 476, 69, 546, 1055, 302, 3, 530, 976, 104, 551, 105, 300, 376, 997, 116, 746, 833, 492, 221, 47, 778, 355, 897, 201, 327, 534, 892, 399, 743, 296, 650, 291, 0, 564, 967, 646, 488, 904, 992, 132, 1068, 282, 640, 178, 553, 803, 330, 972, 389, 525, 570, 539, 391, 783, 651, 117, 161, 279, 641, 996, 471, 7, 935, 31, 591, 959, 881, 756, 92, 220, 400, 661, 39, 206, 1079, 190, 6, 963, 240, 991, 96, 225, 35, 367, 761, 672, 1033, 193, 517, 866, 848, 67, 384, 771, 574, 494, 929, 265, 81, 664, 1022, 697, 941, 557, 232, 854, 33, 1028, 90, 682, 994, 611, 136, 1005, 942, 49, 396, 652, 309, 256, 716, 923, 276, 1030, 463, 125, 565, 79, 382, 1039, 843, 507, 669, 1017, 195, 346, 680, 404, 1034, 1029, 411, 644, 295, 713, 247, 1023, 852, 840, 998, 888, 645, 189, 687, 699, 12, 613, 41, 946, 908, 42, 25, 315, 606, 238, 798, 101, 1060, 853, 453, 995, 208, 912, 841, 462, 648, 425, 668, 816, 772, 533, 548, 165, 686, 526, 797, 145, 38, 257, 779, 499, 773, 139, 312, 883, 917, 109, 694, 770, 812, 162, 730, 513, 799, 966, 649, 249, 479, 230, 879, 585, 1070, 638, 647, 895, 692, 916, 616, 28, 788, 298, 114, 889, 512, 603, 443, 663, 786, 126, 450, 1020, 57, 832, 875, 794, 851, 653, 642, 181, 153, 236, 1010, 733, 678, 93, 817, 73, 259, 286, 464, 724, 392, 467, 677, 417, 955, 154, 896, 458, 226, 444, 292, 541, 628, 1058, 980, 59, 909, 571, 50, 831, 336, 465, 1040, 580, 333, 707, 587, 51, 568, 516, 497, 581, 34, 511, 667, 32, 969, 825, 781, 688, 945, 555, 582, 413, 75, 199, 459, 129, 599, 890, 214, 604, 271, 188, 1035, 360, 693, 155, 289, 735, 375, 429, 215, 460, 792, 366, 345, 665, 342, 1059, 130, 250, 1065, 1078, 44, 911, 968, 544, 419, 1063, 386, 164, 157, 350, 210, 455, 514, 554, 830, 283, 1076, 122, 5, 698, 416, 422, 937, 962, 690, 542, 131, 198, 1047, 10, 1, 757, 241, 407, 270, 191, 523, 140, 901, 809, 615, 720, 1036, 353, 927, 902, 461, 152, 626, 410, 864, 758, 170, 106, 163, 319, 352, 632, 837, 893, 807, 1062, 869, 64, 505, 608, 100, 576, 782, 15, 222, 442, 202, 209, 949, 457, 575, 734, 323, 20, 438, 186, 971, 818, 1011, 1080, 867, 478, 674, 217, 13, 842, 472, 1075, 301, 550, 255, 115, 681, 684, 338, 801, 951, 622, 885, 627, 977, 787, 454, 138, 944, 631, 160, 1067, 894, 489, 1048, 94, 192, 121, 1053, 970, 1019, 510, 1004, 979, 540, 174, 194, 800, 629, 549, 448, 17, 361, 293, 316, 158, 984, 986, 395, 83, 936, 931, 572, 956, 727, 262, 760, 304, 601, 535, 563, 332, 127, 858, 636, 287, 354, 521, 219, 179, 134, 278, 637, 737, 621, 1085, 481, 696, 503, 675, 964, 168, 689, 475, 913, 374, 229, 999, 245, 810, 804, 573, 258, 919, 439, 1051, 670, 560, 659, 486, 595, 306, 974, 36, 212, 712, 9, 749, 504, 903, 1027, 741, 172, 113, 1044, 859, 133, 827, 156, 16, 739, 1083, 409, 673, 40, 380, 808, 765, 272, 424, 248, 227, 849, 930, 763, 721, 377, 657, 666, 1016, 711, 658, 559, 706, 738, 820, 97, 835, 364, 98, 953, 520, 441, 728, 150, 1031, 579, 1001, 432, 528, 1082, 561, 764, 264, 1069, 76, 446, 180, 318, 356, 502, 452, 344, 518, 898, 60, 317, 141, 933, 961, 907, 331, 752, 769, 1071, 983, 602, 501, 691, 784, 742, 1006, 635, 310, 363, 1018, 1038, 924, 144, 922, 920, 213, 402, 740, 99, 357, 515, 388, 1012, 351, 491, 470, 915, 590, 828, 288, 242, 850, 620, 547, 1050, 187, 1043, 745, 412, 839, 469, 556, 371, 414, 269, 308, 246, 420, 605, 509, 383, 107, 184, 958, 1003, 531, 780, 597, 811, 120, 322, 814, 185, 775, 182, 4, 324, 112, 987, 149, 857, 805, 562, 65, 985, 91, 61, 290, 870, 82, 11, 365, 715, 982, 311, 625, 815, 880, 965, 1084, 147, 508, 630, 934, 496, 1014, 58, 532, 592, 725, 26, 855, 826, 430, 1046, 427, 751, 294, 940, 224, 871, 619, 754, 326, 369, 54, 1032, 231, 634, 437, 339, 381, 705, 111, 408, 704, 1021, 348, 495, 275, 537, 110, 954, 1042, 1049, 593, 390, 829, 55, 876, 793, 1000, 95, 72, 63, 748, 1074, 960, 77, 89, 1025, 701, 261, 177, 123, 204, 23, 337, 732, 861, 223, 947, 252, 1064, 218, 729, 251, 52, 418, 718, 785, 506, 340, 1007, 921, 203, 487, 731, 493, 426, 643, 303, 474, 719, 403, 68, 834, 71, 325, 836, 906, 468, 397, 358, 596, 263, 477, 175, 874, 347, 714, 910, 273, 74, 862, 379, 27, 137, 957, 578, 362, 485, 48, 244, 435, 877, 267, 584, 762, 78, 1077, 708, 29, 1037, 329, 434, 926, 466, 905, 891, 536, 795, 543, 791, 173, 702, 143, 813, 952, 884, 538, 759, 449, 774, 776, 623, 823, 654, 103, 307, 128, 671, 529, 124, 1081, 84, 873, 142, 1015, 398, 197, 863, 431, 723, 1026, 844, 243, 583, 586, 882, 473, 456, 266, 24, 211, 45, 284, 552, 567, 135, 767, 566, 655, 498, 19, 451, 119, 1052, 856, 70, 938, 722, 717, 914, 205, 423, 37, 753, 943, 1008, 14, 1009, 233, 588, 314, 394, 480, 372, 436, 483, 1073, 1056, 845, 343, 1013, 802, 378, 260, 53, 102, 736, 790, 558, 234, 633, 428, 886, 755, 522, 822, 975, 747, 618, 18, 235, 624, 594, 56, 679, 981, 1024, 281, 406, 989, 85, 978, 108, 349, 200, 821, 1072, 280, 589, 183, 87, 750, 676, 401, 415, 860, 405, 313, 607, 610, 80, 368, 656, 685, 806, 950, 118, 490, 993, 268, 710, 614, 334, 447, 990, 598, 21, 274, 777, 519, 500, 796, 159, 527, 900, 341, 872, 709, 744, 66, 899, 299, 433, 148, 86, 370, 216, 639, 166, 305, 1057, 440, 695, 88, 176, 939, 768, 253, 928, 847, 1061, 254, 577, 824, ]

[208, 1048, 926, 602, 102, 180, 782, 980, 708, 666, 994, 536, 405, 120, 327, 163, 67, 268, 568, 836, 349, 259, 801, 1064, 806, 773, 141, 424, 248, 648, 222, 920, 915, 567, 293, 481, 289, 206, 514, 97, 1036, 783, 1007, 914, 539, 1059, 882, 109, 14, 643, 244, 522, 425, 652, 811, 968, 954, 702, 257, 1019, 487, 923, 729, 940, 881, 344, 318, 608, 730, 793, 49, 951, 340, 494, 240, 574, 324, 904, 296, 625, 454, 928, 396, 397, 201, 523, 451, 482, 88, 544, 1011, 219, 589, 136, 741, 464, 1, 171, 632, 332, 59, 629, 755, 700, 146, 678, 1074, 496, 271, 921, 302, 687, 388, 210, 385, 290, 155, 869, 478, 680, 331, 725, 546, 135, 279, 1065, 877, 833, 377, 1042, 636, 852, 407, 419, 408, 35, 791, 1001, 345, 840, 530, 475, 168, 153, 33, 808, 769, 239, 768, 519, 683, 515, 526, 633, 829, 182, 1026, 649, 942, 767, 315, 106, 907, 603, 121, 721, 734, 23, 593, 205, 79, 483, 986, 320, 305, 409, 428, 1078, 347, 1003, 326, 495, 32, 362, 569, 949, 709, 795, 480, 549, 238, 73, 624, 426, 423, 676, 314, 1014, 399, 75, 510, 650, 126, 736, 822, 232, 831, 756, 832, 118, 984, 103, 195, 45, 329, 77, 198, 512, 359, 114, 36, 800, 706, 927, 133, 1040, 784, 440, 757, 94, 224, 955, 38, 20, 179, 875, 379, 256, 1079, 541, 1029, 661, 717, 674, 72, 824, 223, 991, 262, 70, 529, 591, 752, 278, 615, 1022, 1068, 842, 600, 1070, 776, 64, 722, 216, 380, 352, 1020, 369, 1044, 547, 777, 420, 1037, 760, 867, 1035, 1006, 520, 437, 804, 779, 272, 16, 747, 304, 319, 604, 657, 203, 93, 851, 701, 1041, 125, 614, 749, 429, 53, 977, 131, 473, 56, 62, 335, 620, 691, 143, 214, 490, 613, 573, 58, 105, 252, 527, 627, 382, 18, 506, 634, 557, 502, 1012, 282, 607, 974, 718, 383, 3, 492, 839, 677, 774, 280, 161, 387, 164, 590, 917, 74, 139, 170, 122, 853, 1025, 948, 325, 513, 880, 477, 140, 750, 511, 689, 890, 504, 149, 1058, 715, 390, 934, 969, 692, 137, 952, 1066, 47, 373, 759, 24, 430, 1000, 452, 939, 283, 704, 577, 25, 228, 1016, 694, 185, 673, 229, 82, 993, 911, 788, 474, 1062, 183, 348, 754, 29, 134, 101, 9, 697, 98, 507, 521, 1010, 50, 558, 1067, 39, 605, 468, 595, 711, 818, 435, 488, 460, 780, 679, 696, 2, 269, 1076, 215, 975, 85, 891, 728, 406, 127, 609, 509, 883, 703, 249, 255, 982, 626, 30, 442, 350, 664, 48, 710, 550, 235, 961, 181, 668, 962, 735, 672, 1034, 450, 313, 285, 900, 445, 470, 888, 160, 41, 472, 427, 796, 368, 790, 654, 733, 707, 742, 861, 647, 892, 217, 172, 1015, 57, 491, 953, 389, 667, 619, 653, 357, 576, 277, 404, 990, 227, 19, 695, 637, 322, 988, 763, 392, 142, 675, 186, 46, 556, 81, 351, 886, 631, 570, 190, 978, 846, 879, 640, 887, 207, 311, 92, 508, 366, 611, 281, 1072, 850, 251, 162, 906, 31, 291, 878, 1054, 1055, 96, 819, 876, 212, 972, 919, 104, 924, 117, 716, 797, 1084, 772, 821, 542, 341, 0, 992, 751, 1021, 655, 770, 996, 1060, 263, 364, 834, 826, 971, 815, 21, 941, 297, 1031, 358, 323, 363, 1002, 746, 997, 761, 167, 309, 284, 43, 260, 204, 596, 688, 37, 571, 209, 236, 60, 628, 944, 803, 258, 413, 641, 4, 859, 897, 551, 292, 1004, 732, 11, 12, 981, 1053, 787, 1018, 200, 386, 572, 999, 563, 391, 534, 638, 471, 328, 566, 361, 303, 178, 503, 807, 659, 518, 434, 983, 287, 22, 945, 467, 903, 13, 111, 670, 76, 432, 540, 947, 555, 698, 724, 889, 871, 682, 601, 416, 1056, 726, 656, 89, 946, 775, 973, 17, 713, 794, 830, 699, 792, 862, 979, 479, 1075, 150, 250, 810, 524, 1023, 84, 174, 90, 353, 964, 124, 339, 333, 899, 42, 15, 261, 147, 1085, 458, 462, 307, 864, 330, 1063, 765, 457, 737, 129, 381, 343, 231, 588, 95, 443, 925, 823, 414, 1052, 854, 1032, 1039, 144, 196, 403, 598, 545, 436, 116, 802, 932, 610, 55, 412, 827, 938, 835, 845, 497, 108, 894, 338, 960, 660, 533, 564, 398, 1046, 989, 1051, 745, 165, 401, 843, 580, 132, 221, 378, 1033, 873, 585, 995, 354, 154, 1043, 246, 812, 582, 202, 612, 985, 393, 28, 69, 1013, 241, 847, 685, 592, 493, 798, 727, 936, 233, 151, 159, 705, 553, 91, 230, 234, 242, 1081, 267, 128, 40, 176, 913, 298, 270, 100, 841, 342, 415, 317, 813, 575, 671, 375, 1017, 690, 448, 355, 562, 731, 866, 684, 816, 51, 499, 505, 400, 868, 188, 177, 197, 356, 316, 123, 321, 1030, 110, 334, 908, 909, 720, 299, 253, 211, 623, 485, 560, 402, 243, 184, 447, 858, 225, 384, 44, 166, 663, 87, 814, 99, 820, 905, 394, 933, 300, 935, 635, 288, 719, 1008, 411, 586, 753, 548, 922, 828, 799, 65, 187, 583, 360, 1083, 1009, 646, 192, 265, 218, 937, 6, 173, 247, 893, 193, 584, 809, 644, 970, 266, 395, 885, 918, 444, 865, 461, 417, 587, 916, 681, 370, 80, 863, 78, 112, 531, 156, 465, 758, 83, 594, 310, 844, 410, 744, 66, 929, 484, 1061, 665, 561, 912, 606, 10, 965, 874, 855, 486, 565, 374, 693, 7, 998, 1049, 525, 738, 1005, 516, 476, 220, 662, 421, 578, 1077, 71, 714, 618, 622, 130, 599, 1071, 489, 786, 645, 336, 838, 213, 346, 1069, 870, 762, 825, 1038, 463, 543, 449, 1047, 5, 115, 686, 466, 617, 517, 532, 966, 872, 26, 958, 743, 630, 63, 456, 113, 273, 616, 371, 433, 884, 119, 8, 1073, 372, 422, 306, 537, 1082, 1027, 748, 642, 365, 175, 157, 621, 856, 455, 469, 579, 976, 199, 431, 254, 849, 312, 987, 245, 895, 902, 367, 669, 86, 898, 781, 264, 226, 301, 597, 764, 639, 959, 276, 286, 857, 148, 158, 498, 501, 152, 930, 27, 61, 785, 658, 337, 1028, 274, 957, 1057, 34, 145, 817, 54, 294, 169, 943, 308, 500, 441, 789, 376, 1045, 581, 931, 459, 554, 805, 963, 1050, 528, 739, 901, 950, 535, 439, 771, 275, 559, 194, 896, 651, 418, 453, 848, 837, 723, 189, 138, 967, 1080, 237, 438, 52, 712, 446, 538, 191, 68, 107, 778, 740, 552, 860, 910, 766, 956, 1024, 295, ]

[705, 630, 1046, 452, 1006, 319, 904, 906, 612, 1010, 640, 1085, 321, 744, 182, 491, 975, 693, 12, 611, 679, 312, 1045, 879, 731, 636, 591, 65, 926, 463, 734, 298, 638, 25, 843, 694, 500, 751, 391, 75, 1011, 132, 761, 597, 538, 158, 929, 442, 507, 709, 31, 853, 18, 718, 405, 389, 94, 395, 1038, 603, 787, 53, 690, 486, 515, 955, 209, 71, 556, 509, 655, 420, 104, 695, 1058, 357, 880, 542, 1002, 584, 769, 294, 40, 970, 817, 21, 1020, 1014, 992, 400, 146, 923, 892, 1064, 88, 272, 626, 449, 805, 19, 377, 11, 759, 1030, 240, 979, 658, 429, 579, 581, 85, 977, 175, 625, 978, 82, 487, 1042, 567, 266, 632, 571, 958, 402, 324, 747, 432, 828, 555, 203, 1057, 676, 670, 372, 390, 269, 378, 852, 139, 501, 1021, 525, 742, 280, 304, 915, 1050, 129, 791, 1025, 549, 920, 184, 171, 512, 72, 399, 914, 329, 325, 908, 789, 497, 431, 316, 953, 898, 815, 252, 262, 659, 458, 654, 1065, 656, 284, 954, 145, 973, 647, 338, 752, 426, 36, 807, 381, 127, 271, 1081, 62, 116, 602, 323, 176, 124, 330, 886, 56, 592, 1075, 585, 285, 162, 534, 177, 287, 981, 1048, 903, 1012, 156, 293, 454, 261, 16, 6, 208, 206, 569, 327, 302, 672, 482, 724, 1083, 226, 292, 637, 447, 87, 180, 28, 1017, 370, 940, 715, 190, 238, 721, 493, 4, 944, 937, 502, 680, 587, 481, 876, 383, 339, 1033, 936, 1004, 314, 427, 462, 232, 777, 320, 624, 822, 821, 498, 237, 873, 819, 971, 416, 952, 472, 81, 850, 106, 511, 235, 687, 608, 622, 559, 464, 842, 858, 147, 633, 460, 149, 475, 346, 242, 478, 349, 59, 1053, 174, 671, 1024, 63, 236, 469, 598, 92, 942, 80, 183, 994, 543, 631, 667, 198, 122, 528, 99, 959, 345, 1, 150, 243, 470, 120, 484, 985, 43, 1078, 946, 782, 968, 857, 531, 90, 1052, 586, 135, 896, 661, 856, 564, 703, 359, 912, 78, 444, 575, 369, 657, 720, 437, 152, 343, 646, 677, 1016, 49, 311, 599, 719, 336, 194, 964, 829, 986, 103, 413, 451, 1000, 214, 212, 1063, 783, 407, 996, 872, 1070, 1001, 388, 446, 750, 736, 894, 202, 1071, 723, 565, 215, 503, 48, 558, 786, 73, 775, 666, 100, 414, 795, 681, 999, 1022, 115, 796, 749, 859, 607, 831, 259, 8, 282, 474, 32, 833, 1008, 673, 710, 627, 862, 770, 713, 943, 483, 832, 758, 965, 1044, 234, 706, 651, 804, 604, 340, 837, 148, 450, 199, 847, 38, 411, 331, 529, 882, 45, 256, 539, 674, 421, 276, 348, 642, 650, 328, 95, 5, 1007, 960, 223, 51, 738, 746, 210, 425, 354, 803, 811, 780, 387, 189, 229, 1059, 260, 1037, 161, 79, 490, 961, 410, 131, 268, 941, 899, 848, 541, 641, 361, 193, 207, 932, 615, 60, 868, 499, 440, 93, 228, 696, 1060, 121, 58, 300, 101, 251, 163, 825, 963, 1068, 489, 317, 948, 605, 246, 44, 890, 1019, 379, 740, 167, 159, 772, 362, 739, 956, 935, 675, 743, 851, 684, 909, 583, 476, 794, 520, 204, 125, 488, 516, 774, 839, 1072, 867, 360, 393, 265, 649, 1026, 267, 9, 771, 244, 191, 1018, 578, 830, 982, 704, 109, 297, 577, 467, 250, 993, 47, 196, 897, 290, 643, 644, 436, 580, 27, 827, 878, 924, 760, 26, 70, 423, 902, 768, 508, 504, 0, 248, 863, 609, 610, 350, 20, 1079, 479, 318, 799, 473, 443, 34, 934, 365, 855, 568, 776, 700, 417, 921, 616, 788, 219, 546, 1047, 307, 2, 778, 181, 68, 24, 305, 108, 334, 727, 299, 917, 1027, 785, 412, 572, 689, 1035, 213, 275, 900, 22, 1069, 692, 37, 200, 593, 1056, 118, 409, 922, 688, 126, 170, 17, 983, 403, 1029, 725, 84, 816, 869, 195, 247, 466, 453, 422, 824, 835, 997, 133, 91, 457, 947, 766, 606, 69, 217, 762, 495, 685, 50, 29, 925, 533, 737, 35, 980, 303, 1043, 415, 3, 535, 933, 220, 870, 141, 634, 910, 619, 363, 717, 1015, 951, 188, 130, 1031, 368, 691, 562, 164, 1080, 663, 433, 551, 927, 233, 468, 306, 241, 333, 218, 506, 779, 273, 984, 891, 668, 77, 524, 930, 526, 441, 697, 919, 30, 435, 33, 595, 185, 907, 881, 347, 889, 708, 514, 67, 364, 652, 969, 10, 326, 117, 230, 566, 211, 949, 245, 201, 155, 518, 249, 114, 445, 192, 714, 510, 735, 1013, 151, 313, 263, 990, 854, 1005, 264, 119, 813, 823, 722, 434, 227, 205, 521, 107, 995, 394, 1076, 877, 418, 1009, 295, 274, 98, 844, 396, 797, 557, 1049, 1032, 683, 712, 289, 376, 144, 178, 756, 459, 352, 849, 874, 134, 702, 834, 54, 716, 945, 648, 485, 939, 974, 621, 544, 392, 239, 351, 596, 1084, 623, 105, 887, 905, 916, 755, 41, 173, 1034, 588, 864, 277, 629, 976, 545, 613, 784, 461, 142, 1082, 590, 52, 186, 97, 471, 1061, 42, 258, 522, 536, 456, 1040, 153, 711, 576, 728, 308, 74, 618, 885, 1066, 322, 765, 861, 790, 356, 893, 998, 801, 763, 530, 895, 281, 253, 86, 701, 563, 296, 255, 664, 231, 972, 836, 846, 793, 527, 278, 1055, 966, 137, 371, 480, 382, 814, 962, 931, 802, 838, 96, 865, 645, 753, 13, 367, 39, 494, 573, 635, 7, 570, 477, 373, 686, 808, 918, 798, 884, 600, 57, 301, 23, 601, 337, 682, 967, 1028, 257, 809, 561, 496, 465, 123, 428, 726, 113, 698, 950, 757, 754, 764, 1003, 380, 112, 1062, 730, 128, 628, 404, 154, 216, 812, 860, 810, 1039, 143, 315, 888, 614, 594, 406, 61, 781, 957, 286, 1023, 513, 1073, 344, 46, 439, 826, 309, 800, 55, 505, 168, 987, 438, 342, 732, 875, 989, 165, 552, 554, 988, 523, 669, 335, 385, 662, 547, 83, 883, 341, 991, 550, 560, 699, 589, 620, 1054, 222, 492, 15, 745, 358, 792, 665, 660, 384, 820, 866, 1041, 928, 653, 221, 455, 448, 424, 748, 136, 355, 397, 157, 179, 741, 548, 871, 1051, 729, 160, 430, 374, 767, 519, 901, 553, 1074, 76, 582, 401, 532, 172, 291, 938, 574, 639, 102, 1036, 911, 408, 1077, 1067, 279, 386, 288, 419, 310, 225, 89, 283, 818, 517, 64, 332, 138, 913, 841, 140, 366, 66, 166, 110, 840, 537, 617, 678, 773, 733, 806, 270, 707, 14, 375, 254, 845, 197, 540, 353, 187, 169, 111, 398, 224, ]

[815, 20, 725, 827, 499, 395, 72, 316, 965, 377, 669, 305, 71, 632, 657, 599, 818, 670, 297, 811, 863, 926, 747, 744, 474, 504, 133, 502, 45, 901, 160, 844, 117, 922, 406, 337, 667, 402, 110, 945, 858, 454, 165, 403, 1026, 830, 821, 448, 257, 1066, 39, 508, 463, 923, 905, 913, 958, 341, 517, 560, 886, 505, 365, 320, 1063, 700, 822, 554, 17, 876, 846, 556, 754, 310, 627, 565, 576, 137, 148, 943, 438, 635, 1011, 624, 987, 510, 374, 277, 935, 254, 561, 906, 445, 317, 125, 282, 10, 335, 434, 738, 473, 228, 375, 174, 666, 872, 63, 609, 585, 875, 281, 242, 225, 967, 457, 127, 410, 852, 31, 733, 682, 960, 140, 268, 697, 436, 91, 573, 154, 189, 366, 661, 449, 392, 339, 453, 615, 766, 1070, 994, 217, 411, 183, 41, 99, 620, 714, 0, 328, 753, 903, 1055, 664, 550, 150, 877, 346, 956, 424, 715, 50, 1038, 56, 481, 100, 198, 569, 522, 432, 1002, 168, 677, 541, 362, 633, 539, 207, 572, 19, 974, 506, 113, 360, 610, 227, 1010, 809, 829, 1023, 295, 509, 103, 507, 663, 372, 924, 686, 345, 916, 849, 393, 413, 303, 673, 796, 803, 77, 116, 9, 1018, 641, 11, 871, 772, 865, 571, 780, 1085, 315, 873, 397, 726, 212, 340, 721, 740, 603, 161, 1043, 488, 431, 123, 739, 566, 302, 1083, 605, 636, 955, 363, 464, 783, 367, 1068, 399, 330, 675, 643, 224, 637, 1033, 163, 642, 814, 451, 950, 439, 959, 1041, 684, 1084, 391, 917, 718, 443, 832, 147, 929, 171, 417, 15, 918, 824, 817, 419, 53, 564, 200, 208, 586, 47, 855, 111, 278, 874, 688, 562, 698, 308, 418, 199, 797, 736, 764, 1014, 364, 323, 70, 43, 984, 816, 559, 34, 591, 456, 786, 628, 314, 235, 124, 191, 252, 494, 193, 515, 1027, 1069, 868, 190, 430, 558, 405, 925, 1003, 118, 511, 352, 46, 534, 322, 60, 574, 988, 355, 357, 711, 940, 121, 525, 409, 1054, 1057, 588, 742, 378, 791, 542, 288, 73, 1032, 259, 900, 311, 380, 779, 42, 802, 309, 553, 356, 218, 408, 774, 466, 734, 787, 703, 458, 866, 300, 49, 1075, 6, 30, 756, 503, 975, 1050, 745, 416, 602, 629, 676, 668, 1052, 593, 833, 152, 13, 969, 884, 1012, 831, 937, 450, 1009, 129, 135, 80, 272, 648, 690, 290, 1062, 687, 712, 62, 999, 939, 471, 647, 828, 551, 59, 298, 619, 164, 428, 685, 514, 976, 184, 699, 134, 880, 444, 283, 813, 587, 79, 1039, 762, 614, 861, 354, 437, 555, 650, 644, 1021, 788, 722, 962, 435, 390, 177, 985, 433, 361, 581, 107, 841, 442, 1029, 584, 851, 74, 185, 38, 76, 98, 1059, 672, 862, 387, 93, 741, 895, 476, 1017, 888, 247, 1077, 552, 655, 1078, 1020, 580, 51, 414, 582, 805, 24, 270, 426, 415, 1047, 211, 264, 176, 763, 159, 1045, 537, 326, 470, 401, 32, 482, 279, 613, 386, 812, 710, 18, 881, 1053, 166, 986, 324, 81, 531, 239, 495, 709, 289, 658, 232, 825, 44, 840, 645, 520, 115, 301, 947, 112, 932, 527, 480, 928, 333, 243, 981, 396, 732, 727, 671, 461, 5, 490, 210, 468, 16, 155, 441, 368, 683, 1079, 927, 823, 1073, 97, 713, 407, 778, 36, 549, 226, 2, 182, 4, 948, 66, 106, 132, 86, 995, 196, 180, 538, 836, 276, 158, 384, 885, 804, 674, 997, 941, 170, 469, 961, 394, 373, 306, 483, 1048, 992, 513, 592, 1004, 157, 455, 864, 980, 84, 653, 1028, 446, 136, 27, 369, 869, 971, 65, 897, 1042, 202, 255, 606, 344, 665, 222, 546, 234, 241, 912, 775, 1037, 1049, 8, 936, 318, 249, 29, 634, 979, 631, 381, 843, 570, 660, 972, 3, 681, 752, 90, 313, 146, 887, 590, 197, 187, 594, 751, 693, 1008, 769, 730, 75, 757, 101, 946, 931, 181, 219, 172, 236, 286, 782, 598, 293, 1015, 7, 878, 1058, 400, 695, 848, 412, 240, 1022, 492, 954, 998, 717, 621, 489, 768, 37, 993, 262, 518, 194, 85, 859, 92, 820, 1024, 223, 334, 731, 244, 379, 421, 186, 216, 487, 679, 720, 704, 238, 162, 770, 122, 801, 839, 144, 608, 54, 497, 914, 963, 33, 785, 776, 934, 1036, 933, 909, 532, 263, 179, 192, 899, 879, 982, 1040, 1060, 612, 312, 459, 269, 501, 819, 767, 983, 253, 102, 94, 989, 528, 271, 847, 577, 201, 1081, 294, 349, 842, 729, 267, 338, 854, 568, 781, 498, 440, 1000, 299, 1005, 702, 423, 425, 953, 319, 206, 213, 607, 970, 347, 329, 350, 25, 944, 837, 689, 1071, 486, 794, 296, 143, 493, 1016, 126, 429, 275, 69, 131, 600, 810, 153, 465, 799, 652, 383, 894, 28, 1044, 806, 625, 1074, 656, 57, 331, 83, 761, 867, 543, 889, 491, 460, 188, 40, 1007, 579, 167, 795, 336, 273, 654, 23, 343, 691, 151, 533, 535, 807, 907, 616, 789, 321, 516, 728, 1082, 371, 292, 765, 883, 519, 287, 845, 258, 957, 540, 838, 1046, 245, 835, 385, 195, 104, 327, 908, 485, 898, 467, 707, 630, 622, 646, 353, 991, 583, 930, 617, 58, 977, 575, 496, 949, 662, 530, 304, 1051, 175, 68, 638, 500, 735, 178, 529, 524, 1, 251, 758, 370, 990, 248, 526, 358, 857, 659, 834, 78, 942, 545, 773, 21, 1067, 639, 220, 149, 1064, 523, 48, 651, 119, 626, 749, 601, 548, 798, 388, 696, 1025, 12, 221, 89, 230, 705, 708, 87, 973, 120, 920, 359, 692, 256, 904, 952, 139, 325, 1076, 921, 477, 35, 853, 966, 911, 678, 891, 589, 850, 1031, 55, 1034, 274, 1072, 169, 447, 233, 968, 14, 902, 260, 746, 307, 404, 472, 214, 557, 475, 771, 479, 484, 209, 777, 640, 800, 719, 204, 896, 793, 915, 1061, 261, 64, 280, 604, 138, 595, 597, 951, 694, 109, 870, 512, 266, 285, 938, 755, 748, 128, 724, 348, 893, 478, 284, 521, 701, 88, 808, 108, 250, 860, 246, 145, 1001, 706, 910, 462, 544, 882, 389, 229, 596, 723, 351, 1080, 996, 618, 26, 1013, 265, 52, 611, 547, 67, 784, 95, 578, 892, 1019, 96, 156, 567, 114, 422, 964, 623, 680, 716, 142, 173, 856, 452, 1065, 826, 382, 205, 203, 563, 1035, 332, 1030, 978, 743, 760, 790, 376, 105, 291, 1056, 737, 130, 759, 141, 82, 1006, 342, 427, 215, 649, 398, 61, 231, 237, 919, 420, 792, 890, 536, 22, 750, ]

[149, 190, 460, 342, 962, 223, 290, 904, 905, 557, 181, 701, 777, 160, 840, 466, 192, 1067, 639, 573, 688, 1013, 751, 458, 419, 44, 108, 633, 694, 542, 522, 480, 355, 152, 380, 853, 403, 378, 881, 1066, 120, 441, 892, 400, 150, 659, 279, 703, 397, 588, 116, 406, 257, 798, 697, 53, 484, 372, 84, 23, 96, 1022, 856, 830, 721, 350, 170, 392, 5, 730, 80, 331, 864, 385, 287, 758, 565, 898, 685, 574, 315, 643, 79, 67, 1046, 623, 3, 968, 87, 558, 747, 755, 417, 376, 371, 664, 535, 147, 921, 1027, 254, 958, 386, 7, 549, 117, 907, 204, 418, 1047, 954, 335, 774, 613, 431, 764, 743, 900, 729, 691, 932, 490, 873, 739, 27, 125, 488, 1043, 816, 471, 1018, 950, 158, 91, 387, 723, 662, 1056, 914, 799, 1010, 249, 202, 929, 187, 437, 129, 922, 524, 531, 46, 859, 77, 42, 988, 935, 178, 333, 908, 726, 430, 477, 781, 444, 640, 219, 858, 528, 660, 555, 48, 972, 1024, 728, 903, 1, 600, 587, 449, 761, 925, 628, 409, 176, 407, 1006, 765, 357, 288, 906, 993, 130, 212, 760, 540, 607, 144, 568, 847, 265, 1055, 981, 787, 980, 571, 236, 834, 835, 748, 712, 420, 637, 801, 827, 416, 512, 110, 669, 304, 995, 577, 529, 238, 293, 145, 231, 123, 876, 244, 308, 348, 313, 127, 341, 373, 237, 713, 946, 103, 593, 61, 118, 253, 537, 861, 762, 1000, 64, 227, 121, 345, 388, 594, 390, 820, 649, 621, 469, 699, 875, 369, 884, 429, 996, 733, 554, 661, 139, 196, 39, 131, 714, 808, 259, 459, 879, 681, 175, 624, 428, 10, 436, 425, 185, 109, 337, 1003, 1037, 838, 770, 811, 1051, 828, 69, 398, 157, 525, 134, 924, 651, 735, 154, 947, 893, 635, 852, 576, 275, 885, 107, 285, 465, 994, 803, 440, 901, 797, 461, 667, 312, 106, 967, 1008, 63, 1074, 974, 746, 870, 837, 1040, 1015, 88, 620, 197, 1075, 783, 450, 717, 266, 352, 612, 782, 393, 328, 975, 605, 766, 647, 732, 869, 941, 427, 49, 90, 851, 547, 166, 1069, 169, 1084, 707, 510, 502, 772, 113, 1062, 1002, 686, 1025, 43, 379, 580, 561, 138, 814, 402, 595, 1072, 503, 611, 983, 740, 519, 745, 362, 646, 517, 76, 38, 492, 217, 209, 949, 203, 591, 73, 1032, 617, 164, 292, 473, 957, 486, 301, 314, 737, 382, 86, 349, 581, 672, 483, 282, 902, 367, 682, 33, 62, 28, 943, 1053, 320, 846, 270, 687, 559, 538, 396, 344, 260, 991, 94, 491, 195, 718, 13, 464, 654, 468, 9, 353, 1063, 451, 679, 629, 1080, 871, 1026, 897, 771, 1019, 454, 16, 610, 916, 608, 702, 374, 896, 191, 1033, 8, 262, 767, 136, 1038, 332, 1020, 198, 2, 543, 161, 205, 567, 29, 944, 934, 532, 788, 239, 652, 470, 792, 1070, 421, 992, 602, 1036, 508, 289, 443, 1078, 818, 841, 956, 823, 1045, 58, 866, 1073, 162, 952, 142, 982, 715, 741, 448, 167, 599, 1077, 550, 347, 82, 354, 545, 999, 819, 81, 785, 15, 271, 330, 360, 83, 848, 977, 809, 24, 339, 1005, 675, 716, 586, 734, 59, 447, 30, 1060, 104, 582, 361, 585, 408, 677, 826, 133, 215, 572, 668, 472, 642, 805, 291, 987, 860, 670, 731, 963, 911, 674, 267, 115, 226, 753, 779, 926, 656, 26, 523, 206, 453, 55, 261, 74, 501, 939, 89, 889, 174, 439, 709, 695, 1052, 269, 551, 36, 690, 177, 294, 566, 590, 909, 180, 399, 368, 970, 671, 45, 496, 493, 575, 35, 395, 193, 366, 882, 844, 725, 250, 850, 917, 504, 849, 951, 955, 25, 141, 1059, 278, 329, 165, 303, 252, 979, 626, 622, 66, 463, 140, 886, 888, 822, 500, 316, 208, 960, 845, 711, 855, 829, 1001, 546, 327, 1039, 218, 930, 1081, 738, 438, 794, 155, 22, 85, 340, 325, 389, 768, 233, 54, 857, 321, 105, 20, 693, 370, 414, 137, 793, 40, 928, 222, 965, 411, 752, 511, 597, 151, 153, 32, 890, 627, 235, 299, 778, 479, 1076, 815, 910, 1035, 97, 221, 434, 1014, 986, 128, 706, 1082, 146, 286, 923, 638, 498, 773, 1021, 583, 1034, 1031, 179, 268, 274, 997, 824, 940, 727, 795, 210, 895, 592, 942, 14, 184, 124, 520, 95, 1079, 432, 18, 937, 1009, 536, 71, 506, 343, 663, 452, 619, 475, 258, 618, 495, 404, 264, 530, 806, 985, 17, 518, 689, 648, 364, 433, 216, 915, 1007, 912, 1049, 1044, 509, 224, 243, 724, 984, 1017, 625, 552, 426, 655, 485, 499, 802, 56, 786, 548, 11, 883, 812, 281, 563, 319, 1068, 256, 172, 47, 336, 810, 132, 494, 867, 247, 410, 776, 283, 754, 553, 913, 302, 680, 720, 775, 756, 194, 156, 541, 790, 284, 457, 744, 634, 338, 722, 560, 363, 843, 467, 945, 228, 277, 1057, 251, 865, 616, 631, 50, 168, 405, 394, 872, 72, 207, 75, 971, 213, 305, 101, 37, 99, 159, 211, 579, 183, 854, 692, 482, 240, 126, 825, 978, 1083, 298, 358, 1048, 1011, 570, 601, 796, 750, 229, 505, 757, 698, 614, 556, 280, 401, 683, 220, 708, 295, 526, 710, 742, 868, 964, 273, 1042, 276, 93, 539, 6, 424, 334, 514, 346, 666, 412, 862, 1030, 763, 653, 230, 973, 657, 70, 311, 242, 112, 769, 476, 650, 700, 704, 516, 1058, 953, 863, 880, 189, 562, 356, 836, 831, 173, 678, 959, 596, 318, 225, 1061, 1065, 296, 456, 784, 632, 1054, 263, 309, 0, 894, 1012, 891, 1041, 1029, 842, 455, 961, 31, 589, 326, 462, 615, 874, 306, 92, 1064, 736, 807, 317, 719, 310, 119, 435, 507, 481, 384, 658, 272, 598, 41, 415, 98, 241, 791, 446, 377, 297, 832, 800, 19, 111, 34, 527, 135, 51, 232, 300, 948, 759, 833, 245, 749, 966, 324, 68, 780, 365, 936, 989, 474, 163, 102, 391, 57, 322, 513, 938, 521, 1050, 534, 789, 1004, 246, 1023, 918, 644, 630, 998, 199, 976, 60, 497, 606, 234, 442, 1016, 4, 1028, 114, 515, 887, 878, 359, 839, 148, 673, 684, 445, 969, 641, 52, 603, 186, 813, 307, 248, 1085, 578, 182, 804, 584, 200, 478, 817, 533, 821, 927, 201, 78, 544, 990, 933, 645, 696, 100, 383, 665, 143, 214, 920, 899, 12, 564, 351, 489, 919, 65, 375, 636, 877, 323, 609, 171, 1071, 487, 188, 569, 931, 413, 423, 422, 604, 255, 21, 705, 676, 381, 122, ]



==> anc/dynamics/H2O_sto3g/h2o_slater_order.txt <==
[384, 182, 460, 229, 143, 190, 266, 622, 281, 322, 564, 65, 249, 347, 485, 205, 572, 279, 52, 75, 373, 352, 280, 325, 261, 184, 4, 196, 109, 191, 172, 314, 395, 411, 198, 93, 487, 130, 446, 447, 343, 239, 493, 175, 531, 62, 17, 561, 362, 639, 214, 250, 185, 125, 643, 97, 270, 403, 636, 494, 543, 173, 586, 546, 96, 265, 300, 310, 248, 594, 562, 87, 74, 368, 517, 56, 187, 12, 365, 409, 367, 370, 331, 292, 257, 192, 278, 157, 231, 513, 159, 599, 484, 29, 164, 499, 273, 361, 448, 330, 630, 440, 400, 518, 46, 33, 40, 89, 614, 477, 490, 64, 443, 21, 545, 72, 116, 605, 298, 174, 254, 416, 181, 209, 419, 290, 592, 339, 47, 243, 629, 11, 558, 199, 90, 552, 259, 593, 623, 212, 188, 438, 201, 451, 452, 25, 348, 69, 519, 464, 6, 479, 569, 486, 583, 313, 102, 170, 146, 233, 547, 386, 524, 522, 251, 425, 148, 108, 410, 555, 505, 642, 398, 309, 392, 498, 34, 508, 284, 126, 538, 557, 38, 391, 288, 63, 604, 260, 516, 247, 119, 315, 44, 554, 189, 136, 110, 421, 92, 277, 255, 312, 286, 245, 112, 35, 602, 596, 595, 500, 401, 515, 287, 433, 203, 380, 514, 358, 319, 285, 455, 263, 224, 375, 462, 504, 81, 276, 434, 512, 318, 567, 471, 541, 213, 100, 282, 475, 577, 333, 483, 113, 426, 327, 383, 458, 597, 637, 359, 51, 439, 79, 197, 346, 76, 326, 230, 83, 85, 603, 638, 342, 240, 377, 299, 363, 549, 550, 376, 106, 237, 578, 178, 156, 351, 414, 49, 145, 533, 296, 418, 625, 422, 30, 221, 503, 167, 445, 442, 510, 423, 256, 311, 563, 405, 571, 120, 385, 506, 568, 634, 206, 491, 139, 474, 304, 171, 353, 7, 575, 420, 349, 466, 78, 461, 328, 615, 161, 337, 525, 467, 624, 3, 601, 608, 340, 117, 71, 8, 427, 242, 179, 80, 115, 241, 39, 54, 129, 227, 620, 374, 283, 183, 59, 389, 321, 303, 53, 587, 323, 0, 57, 591, 379, 246, 404, 269, 133, 607, 534, 576, 135, 70, 305, 200, 559, 502, 535, 459, 26, 435, 218, 141, 612, 95, 635, 73, 22, 153, 107, 225, 215, 118, 489, 454, 437, 244, 291, 169, 390, 369, 640, 476, 463, 521, 372, 194, 598, 632, 366, 5, 150, 121, 388, 393, 124, 449, 202, 633, 306, 553, 613, 45, 267, 36, 441, 619, 294, 1, 402, 530, 589, 540, 627, 329, 551, 193, 532, 142, 394, 536, 345, 413, 134, 42, 588, 9, 271, 570, 429, 308, 68, 144, 469, 430, 220, 600, 584, 618, 222, 473, 350, 424, 478, 234, 509, 2, 207, 131, 98, 412, 103, 507, 32, 236, 158, 465, 542, 407, 417, 453, 180, 381, 31, 91, 147, 580, 626, 397, 101, 132, 344, 155, 84, 301, 526, 138, 264, 204, 408, 43, 432, 152, 154, 495, 528, 468, 617, 335, 163, 334, 611, 162, 177, 50, 219, 527, 511, 16, 415, 111, 436, 27, 104, 399, 88, 186, 160, 28, 140, 609, 585, 544, 539, 631, 354, 24, 128, 137, 253, 457, 336, 450, 472, 641, 357, 41, 302, 122, 274, 320, 295, 262, 548, 293, 114, 470, 574, 61, 324, 480, 297, 99, 166, 332, 628, 616, 341, 55, 606, 14, 621, 58, 579, 235, 501, 338, 223, 94, 406, 149, 371, 123, 217, 226, 210, 216, 268, 77, 176, 537, 431, 497, 151, 37, 168, 573, 566, 60, 67, 481, 82, 20, 529, 444, 382, 456, 582, 289, 272, 275, 316, 238, 610, 105, 18, 252, 23, 232, 396, 13, 66, 360, 482, 307, 258, 195, 520, 86, 127, 317, 355, 165, 488, 19, 15, 387, 560, 581, 428, 211, 565, 378, 496, 523, 492, 590, 364, 48, 10, 356, 556, 208, 228, ]

[467, 366, 92, 525, 452, 489, 99, 600, 7, 384, 630, 315, 573, 509, 74, 218, 2, 162, 458, 614, 382, 424, 397, 11, 594, 559, 87, 50, 638, 127, 262, 365, 440, 318, 610, 199, 537, 611, 295, 354, 145, 102, 298, 394, 522, 70, 78, 255, 0, 224, 492, 604, 261, 632, 640, 216, 164, 51, 158, 550, 528, 339, 441, 642, 96, 407, 12, 348, 389, 615, 360, 579, 542, 286, 178, 474, 593, 599, 49, 26, 291, 511, 249, 387, 552, 106, 6, 248, 91, 540, 28, 113, 476, 426, 408, 390, 396, 56, 510, 430, 263, 234, 435, 4, 343, 433, 155, 369, 203, 556, 491, 154, 370, 276, 201, 411, 143, 595, 302, 417, 289, 31, 561, 553, 477, 612, 401, 105, 259, 226, 225, 566, 304, 388, 538, 223, 422, 73, 565, 274, 230, 292, 151, 570, 104, 121, 93, 413, 177, 309, 471, 442, 140, 500, 301, 134, 330, 114, 416, 432, 626, 323, 533, 347, 622, 469, 176, 466, 303, 386, 260, 85, 603, 475, 378, 623, 518, 335, 257, 439, 468, 429, 196, 46, 460, 267, 167, 481, 217, 317, 250, 205, 356, 618, 280, 487, 517, 581, 637, 541, 182, 571, 157, 236, 256, 171, 185, 311, 534, 406, 548, 577, 313, 578, 373, 337, 450, 82, 431, 16, 1, 324, 98, 296, 639, 165, 340, 283, 101, 233, 488, 58, 169, 107, 64, 310, 368, 624, 331, 473, 329, 128, 306, 405, 459, 195, 535, 520, 175, 15, 183, 608, 229, 190, 268, 95, 153, 372, 587, 97, 184, 193, 237, 270, 83, 328, 502, 412, 400, 254, 139, 34, 497, 53, 215, 585, 385, 480, 166, 214, 443, 514, 79, 427, 90, 273, 633, 14, 117, 77, 333, 19, 485, 124, 532, 47, 159, 336, 251, 403, 279, 483, 253, 508, 415, 379, 527, 55, 300, 242, 316, 141, 9, 332, 607, 482, 213, 560, 451, 129, 24, 344, 609, 591, 287, 221, 156, 222, 586, 13, 545, 619, 246, 110, 168, 448, 198, 33, 264, 297, 206, 419, 5, 472, 555, 418, 94, 606, 35, 252, 546, 554, 549, 484, 631, 375, 54, 479, 423, 282, 161, 420, 147, 142, 557, 364, 425, 547, 490, 584, 582, 580, 504, 478, 494, 575, 410, 536, 43, 212, 3, 62, 342, 363, 100, 40, 574, 399, 160, 39, 173, 351, 266, 299, 464, 391, 454, 447, 108, 200, 42, 285, 245, 57, 493, 174, 188, 463, 187, 241, 470, 314, 334, 503, 288, 562, 126, 543, 202, 395, 308, 512, 453, 123, 48, 59, 641, 322, 235, 22, 589, 232, 112, 136, 149, 271, 150, 305, 501, 636, 17, 568, 27, 146, 529, 278, 194, 294, 152, 88, 244, 625, 163, 590, 231, 307, 374, 371, 44, 211, 122, 355, 445, 284, 359, 133, 272, 37, 180, 36, 243, 60, 71, 23, 381, 361, 462, 409, 558, 421, 572, 135, 18, 144, 119, 564, 327, 325, 61, 404, 111, 383, 516, 275, 319, 65, 170, 220, 350, 455, 326, 189, 179, 84, 240, 629, 45, 436, 461, 281, 75, 130, 376, 539, 457, 228, 137, 258, 227, 80, 544, 125, 131, 498, 118, 277, 148, 414, 68, 109, 643, 367, 486, 620, 120, 596, 513, 352, 191, 567, 563, 181, 293, 132, 526, 32, 530, 69, 172, 204, 25, 312, 358, 72, 597, 197, 635, 341, 428, 437, 209, 569, 601, 449, 239, 186, 238, 345, 627, 290, 592, 21, 531, 456, 67, 617, 434, 219, 377, 605, 506, 321, 524, 207, 210, 357, 634, 393, 81, 392, 521, 38, 29, 338, 353, 499, 349, 20, 398, 523, 63, 10, 8, 247, 515, 362, 583, 446, 30, 269, 115, 598, 320, 138, 103, 576, 505, 616, 628, 551, 621, 265, 346, 52, 613, 402, 89, 495, 66, 519, 192, 444, 116, 465, 86, 507, 208, 41, 602, 76, 588, 438, 496, 380, ]

[329, 85, 307, 507, 614, 487, 156, 235, 199, 377, 441, 631, 373, 399, 225, 522, 269, 560, 217, 420, 485, 551, 2, 598, 547, 56, 219, 587, 211, 332, 159, 286, 71, 100, 53, 111, 569, 284, 230, 280, 216, 155, 535, 597, 196, 601, 398, 183, 626, 548, 258, 542, 414, 331, 51, 14, 354, 325, 520, 427, 252, 494, 340, 394, 365, 145, 30, 125, 559, 632, 584, 70, 643, 202, 37, 58, 531, 503, 445, 641, 83, 126, 397, 173, 25, 150, 545, 203, 417, 593, 273, 35, 466, 304, 353, 409, 47, 224, 621, 288, 602, 499, 410, 94, 509, 64, 22, 561, 154, 355, 473, 241, 249, 523, 303, 357, 463, 588, 378, 395, 102, 136, 191, 305, 122, 193, 57, 391, 489, 33, 238, 475, 96, 383, 9, 24, 105, 177, 285, 465, 488, 76, 69, 619, 528, 6, 197, 416, 62, 242, 541, 565, 124, 418, 236, 573, 605, 557, 526, 568, 350, 131, 75, 352, 23, 457, 250, 518, 582, 402, 66, 28, 525, 141, 464, 106, 381, 226, 247, 282, 543, 67, 620, 138, 460, 374, 558, 123, 11, 375, 390, 148, 553, 599, 455, 469, 153, 513, 50, 372, 256, 527, 260, 406, 327, 90, 625, 201, 554, 314, 342, 192, 187, 405, 178, 634, 120, 77, 629, 104, 379, 103, 73, 408, 478, 261, 63, 21, 524, 462, 80, 496, 135, 429, 264, 532, 486, 302, 447, 127, 606, 72, 517, 277, 309, 581, 628, 591, 220, 493, 627, 12, 180, 133, 240, 157, 184, 613, 92, 276, 328, 376, 423, 385, 289, 129, 336, 116, 610, 607, 0, 121, 448, 163, 470, 623, 467, 93, 326, 412, 550, 636, 589, 60, 243, 630, 426, 529, 442, 26, 320, 596, 265, 415, 298, 452, 360, 17, 540, 31, 210, 61, 151, 618, 361, 149, 387, 514, 367, 301, 113, 345, 333, 140, 434, 300, 637, 364, 366, 142, 194, 425, 74, 46, 34, 231, 297, 310, 346, 168, 437, 371, 295, 482, 461, 185, 45, 108, 189, 101, 432, 158, 86, 204, 498, 233, 319, 575, 492, 318, 579, 144, 616, 552, 208, 182, 388, 436, 234, 583, 84, 444, 119, 68, 162, 293, 472, 139, 195, 419, 246, 4, 392, 422, 213, 15, 421, 49, 130, 404, 594, 603, 251, 608, 468, 491, 500, 451, 382, 209, 214, 222, 114, 190, 521, 175, 617, 502, 206, 519, 44, 566, 82, 274, 624, 338, 564, 165, 639, 239, 483, 334, 380, 349, 36, 567, 207, 287, 347, 497, 476, 430, 38, 403, 578, 200, 263, 65, 356, 97, 134, 262, 484, 633, 291, 530, 449, 311, 454, 128, 533, 275, 27, 539, 480, 79, 281, 255, 54, 29, 229, 358, 538, 506, 89, 362, 292, 337, 386, 7, 299, 563, 18, 604, 572, 271, 322, 592, 612, 296, 88, 254, 510, 585, 343, 169, 433, 609, 456, 99, 267, 459, 48, 642, 279, 479, 10, 212, 370, 501, 41, 59, 87, 330, 218, 117, 580, 339, 453, 471, 245, 443, 244, 571, 227, 384, 576, 363, 313, 600, 348, 511, 259, 400, 160, 407, 393, 428, 413, 137, 508, 237, 39, 118, 549, 544, 570, 174, 110, 81, 396, 306, 638, 368, 13, 534, 635, 577, 504, 52, 622, 132, 152, 611, 270, 167, 321, 32, 266, 546, 351, 369, 458, 228, 440, 248, 215, 446, 115, 186, 91, 323, 107, 268, 294, 431, 324, 16, 308, 179, 556, 55, 315, 317, 439, 515, 490, 198, 537, 536, 516, 95, 19, 42, 316, 574, 590, 615, 164, 344, 474, 401, 272, 389, 166, 172, 586, 147, 477, 221, 359, 170, 205, 20, 595, 223, 495, 3, 481, 143, 253, 512, 146, 555, 176, 98, 8, 640, 43, 161, 188, 109, 232, 257, 283, 438, 181, 78, 40, 1, 171, 290, 435, 562, 278, 335, 505, 341, 5, 424, 312, 450, 112, 411, ]

[268, 391, 595, 114, 169, 370, 103, 561, 37, 462, 215, 341, 250, 546, 467, 239, 622, 163, 431, 194, 547, 400, 552, 412, 186, 440, 184, 111, 385, 441, 146, 443, 67, 542, 8, 126, 92, 15, 164, 7, 448, 248, 422, 398, 56, 498, 35, 308, 219, 515, 11, 585, 50, 34, 614, 493, 624, 413, 354, 85, 418, 629, 513, 379, 376, 241, 475, 302, 510, 228, 267, 503, 520, 617, 100, 453, 374, 430, 74, 2, 27, 474, 327, 540, 310, 521, 155, 576, 393, 135, 628, 362, 600, 200, 518, 435, 615, 223, 78, 244, 158, 620, 227, 145, 235, 404, 626, 40, 590, 637, 198, 553, 358, 320, 543, 236, 153, 538, 38, 534, 246, 151, 113, 301, 304, 133, 275, 271, 533, 454, 212, 384, 549, 94, 313, 58, 205, 325, 420, 487, 562, 375, 632, 525, 428, 593, 505, 147, 410, 119, 355, 283, 357, 577, 243, 277, 439, 104, 492, 597, 455, 452, 491, 117, 333, 14, 32, 343, 424, 486, 281, 28, 42, 603, 262, 136, 31, 465, 260, 63, 339, 377, 116, 426, 570, 386, 338, 387, 609, 121, 108, 322, 471, 181, 371, 285, 234, 307, 566, 206, 641, 571, 572, 564, 57, 496, 315, 180, 598, 633, 93, 102, 554, 623, 59, 191, 323, 388, 551, 501, 160, 49, 134, 425, 591, 225, 532, 402, 409, 581, 365, 23, 166, 124, 51, 427, 478, 257, 21, 446, 174, 328, 519, 154, 481, 369, 574, 131, 601, 17, 83, 324, 62, 382, 401, 222, 541, 529, 560, 52, 265, 611, 548, 642, 142, 95, 253, 173, 190, 24, 75, 415, 406, 569, 291, 82, 188, 6, 494, 26, 282, 69, 463, 48, 484, 587, 458, 599, 416, 99, 221, 507, 368, 284, 185, 71, 297, 207, 433, 450, 202, 5, 150, 473, 480, 84, 396, 73, 187, 171, 270, 3, 139, 226, 528, 176, 330, 287, 272, 162, 66, 224, 77, 326, 502, 300, 317, 295, 373, 604, 72, 348, 303, 159, 0, 565, 306, 252, 170, 251, 407, 438, 321, 545, 366, 630, 193, 240, 165, 318, 233, 530, 639, 22, 395, 319, 643, 335, 109, 340, 583, 437, 468, 65, 631, 79, 137, 479, 172, 309, 367, 30, 197, 405, 105, 80, 18, 516, 563, 33, 399, 472, 296, 573, 346, 53, 497, 523, 364, 196, 378, 209, 299, 292, 605, 123, 167, 586, 289, 419, 495, 96, 20, 29, 276, 106, 238, 544, 76, 10, 336, 45, 423, 506, 361, 98, 536, 144, 86, 555, 112, 457, 141, 372, 360, 489, 230, 610, 110, 161, 613, 390, 255, 199, 254, 449, 237, 582, 55, 578, 512, 517, 612, 640, 508, 411, 575, 183, 477, 499, 211, 278, 459, 464, 483, 331, 490, 414, 337, 557, 148, 249, 280, 192, 19, 157, 606, 594, 444, 231, 351, 485, 89, 210, 87, 592, 54, 264, 556, 122, 274, 12, 514, 436, 64, 526, 149, 143, 625, 537, 607, 442, 288, 43, 115, 500, 397, 91, 290, 273, 619, 568, 175, 618, 311, 269, 214, 232, 208, 293, 70, 220, 36, 217, 140, 344, 178, 213, 46, 381, 588, 261, 460, 1, 608, 469, 129, 247, 229, 61, 504, 488, 434, 127, 638, 476, 263, 621, 44, 466, 16, 511, 68, 470, 90, 179, 279, 447, 259, 256, 156, 41, 312, 47, 567, 332, 138, 421, 347, 363, 204, 107, 118, 634, 349, 39, 559, 314, 125, 342, 350, 258, 389, 429, 392, 120, 394, 334, 531, 636, 584, 535, 602, 13, 550, 242, 509, 408, 189, 558, 539, 81, 305, 403, 152, 380, 635, 286, 201, 445, 456, 432, 218, 25, 356, 245, 596, 353, 616, 9, 195, 359, 182, 177, 417, 316, 294, 345, 266, 522, 101, 352, 383, 216, 524, 589, 60, 130, 579, 461, 97, 203, 128, 482, 580, 132, 88, 527, 168, 4, 627, 329, 298, 451, ]

[62, 328, 13, 82, 324, 179, 204, 160, 210, 349, 194, 249, 586, 373, 346, 46, 167, 568, 360, 358, 306, 266, 323, 369, 482, 585, 213, 395, 110, 467, 625, 522, 315, 612, 68, 603, 184, 569, 78, 468, 333, 104, 281, 20, 455, 403, 633, 128, 401, 419, 614, 244, 53, 474, 382, 503, 291, 607, 385, 445, 418, 339, 105, 491, 556, 546, 611, 640, 245, 227, 470, 519, 39, 509, 549, 517, 490, 593, 232, 41, 347, 305, 488, 157, 101, 286, 214, 54, 265, 1, 524, 115, 331, 229, 635, 514, 487, 144, 383, 250, 40, 183, 73, 513, 374, 357, 88, 355, 523, 310, 584, 406, 22, 188, 388, 234, 178, 533, 637, 259, 554, 626, 571, 453, 279, 239, 131, 263, 215, 163, 456, 421, 539, 404, 377, 565, 203, 169, 475, 97, 4, 602, 408, 617, 240, 187, 583, 180, 463, 165, 103, 50, 526, 285, 226, 440, 270, 505, 610, 472, 241, 379, 444, 501, 299, 317, 638, 424, 36, 413, 133, 164, 588, 284, 618, 562, 553, 484, 641, 636, 55, 121, 116, 21, 148, 426, 473, 425, 280, 137, 298, 592, 139, 252, 295, 150, 130, 174, 461, 205, 7, 575, 294, 31, 335, 591, 433, 152, 399, 86, 580, 384, 93, 447, 459, 85, 236, 527, 57, 106, 129, 543, 155, 147, 14, 192, 560, 289, 221, 136, 356, 269, 561, 446, 537, 297, 273, 287, 72, 140, 70, 75, 497, 428, 233, 606, 534, 66, 596, 396, 35, 123, 590, 594, 113, 601, 557, 56, 168, 177, 630, 325, 25, 112, 340, 390, 555, 494, 536, 352, 407, 495, 141, 429, 634, 42, 518, 334, 84, 149, 276, 361, 146, 409, 439, 597, 91, 564, 322, 438, 0, 319, 479, 201, 274, 529, 32, 182, 275, 170, 538, 142, 504, 359, 547, 616, 314, 47, 366, 228, 405, 516, 197, 111, 153, 272, 372, 441, 124, 76, 109, 466, 162, 79, 448, 342, 94, 196, 267, 493, 570, 353, 19, 411, 8, 114, 432, 414, 576, 378, 181, 436, 256, 367, 608, 261, 420, 435, 80, 34, 30, 451, 145, 90, 220, 108, 219, 69, 253, 416, 303, 422, 43, 52, 77, 277, 193, 212, 502, 122, 166, 480, 95, 230, 278, 642, 486, 12, 154, 370, 49, 71, 329, 248, 151, 304, 18, 476, 231, 392, 127, 120, 318, 417, 622, 135, 292, 387, 368, 176, 508, 386, 9, 74, 544, 442, 59, 465, 293, 262, 100, 5, 332, 260, 492, 173, 545, 496, 343, 44, 237, 577, 125, 326, 629, 567, 510, 558, 63, 107, 29, 525, 207, 345, 211, 316, 28, 589, 605, 206, 542, 327, 515, 225, 469, 574, 208, 283, 400, 51, 573, 60, 579, 102, 437, 33, 364, 512, 362, 202, 81, 391, 398, 330, 341, 199, 631, 489, 619, 67, 363, 457, 389, 443, 572, 507, 471, 531, 247, 462, 223, 156, 217, 209, 238, 521, 268, 83, 134, 132, 254, 354, 222, 620, 300, 376, 540, 348, 235, 581, 189, 393, 563, 535, 454, 98, 552, 532, 24, 609, 311, 587, 251, 615, 243, 321, 190, 365, 159, 313, 483, 89, 431, 595, 37, 216, 64, 200, 643, 566, 337, 23, 99, 224, 87, 320, 380, 307, 338, 423, 2, 27, 623, 458, 344, 308, 271, 351, 604, 559, 92, 3, 450, 26, 582, 282, 119, 402, 38, 161, 599, 96, 195, 624, 16, 171, 296, 172, 506, 17, 434, 530, 412, 520, 452, 58, 499, 65, 639, 118, 481, 598, 143, 48, 258, 449, 628, 138, 627, 185, 15, 551, 410, 621, 61, 45, 541, 191, 371, 430, 288, 464, 301, 290, 550, 578, 186, 117, 350, 312, 257, 375, 600, 415, 381, 198, 264, 632, 500, 175, 126, 427, 11, 548, 218, 302, 477, 528, 478, 242, 255, 309, 158, 613, 397, 460, 498, 511, 6, 485, 246, 394, 336, 10, ]

[72, 579, 231, 635, 76, 473, 303, 339, 493, 81, 5, 16, 117, 188, 14, 497, 274, 620, 427, 177, 104, 216, 294, 343, 440, 129, 622, 296, 419, 269, 574, 336, 388, 288, 209, 365, 152, 424, 283, 315, 281, 207, 639, 487, 8, 391, 9, 481, 161, 172, 189, 596, 182, 478, 521, 476, 384, 42, 88, 612, 244, 293, 132, 302, 425, 333, 215, 436, 439, 539, 29, 342, 317, 87, 307, 125, 238, 592, 71, 527, 295, 18, 604, 145, 114, 217, 490, 641, 403, 420, 27, 178, 320, 409, 174, 197, 631, 616, 272, 567, 601, 564, 223, 249, 465, 169, 450, 607, 126, 524, 637, 34, 338, 146, 291, 387, 544, 248, 236, 341, 396, 204, 382, 228, 306, 234, 316, 202, 357, 394, 558, 51, 512, 112, 345, 37, 124, 383, 298, 290, 53, 610, 353, 65, 130, 45, 562, 618, 22, 83, 603, 407, 554, 638, 587, 20, 349, 452, 593, 319, 492, 496, 171, 581, 98, 466, 630, 62, 623, 471, 237, 115, 573, 31, 449, 214, 640, 226, 105, 483, 479, 39, 254, 256, 17, 614, 546, 625, 627, 322, 97, 111, 119, 381, 518, 399, 484, 163, 410, 144, 406, 486, 494, 131, 41, 127, 279, 415, 46, 253, 258, 227, 413, 379, 90, 11, 180, 444, 561, 308, 510, 489, 472, 10, 255, 441, 266, 370, 15, 93, 220, 166, 153, 68, 218, 213, 368, 445, 351, 116, 148, 25, 154, 170, 617, 590, 565, 267, 323, 520, 58, 474, 301, 64, 589, 371, 570, 250, 232, 458, 335, 643, 575, 516, 511, 69, 251, 85, 6, 426, 390, 142, 314, 515, 264, 585, 211, 401, 331, 572, 504, 464, 277, 356, 418, 529, 48, 310, 265, 393, 59, 77, 508, 621, 421, 123, 530, 67, 219, 282, 430, 629, 107, 408, 273, 463, 514, 577, 79, 324, 488, 240, 437, 344, 318, 599, 375, 24, 139, 456, 160, 600, 580, 268, 19, 477, 358, 109, 222, 347, 459, 355, 103, 311, 12, 584, 422, 134, 140, 429, 591, 61, 469, 416, 414, 550, 537, 168, 280, 364, 367, 91, 525, 435, 327, 0, 628, 49, 376, 147, 106, 513, 239, 74, 598, 136, 285, 192, 362, 480, 502, 534, 549, 503, 576, 337, 404, 259, 369, 453, 500, 263, 4, 199, 44, 560, 380, 43, 528, 118, 545, 181, 242, 373, 198, 184, 203, 540, 582, 137, 547, 350, 156, 354, 385, 475, 536, 99, 190, 56, 289, 57, 271, 252, 495, 386, 608, 412, 35, 542, 507, 361, 155, 557, 304, 606, 329, 208, 609, 586, 241, 615, 517, 432, 595, 40, 54, 210, 96, 205, 206, 193, 443, 309, 447, 86, 243, 305, 38, 33, 89, 143, 359, 360, 162, 531, 551, 533, 498, 633, 201, 185, 455, 47, 553, 395, 32, 431, 235, 260, 506, 36, 276, 389, 297, 538, 434, 468, 299, 509, 246, 275, 460, 175, 332, 588, 619, 50, 30, 149, 187, 632, 110, 328, 346, 164, 522, 334, 261, 128, 485, 150, 491, 3, 300, 499, 194, 1, 636, 398, 21, 446, 526, 428, 417, 523, 270, 221, 186, 82, 158, 457, 541, 559, 233, 70, 75, 321, 569, 448, 583, 548, 138, 292, 94, 26, 55, 642, 377, 60, 230, 563, 229, 532, 340, 602, 597, 555, 108, 566, 121, 225, 23, 366, 451, 167, 613, 611, 423, 159, 438, 200, 176, 245, 73, 482, 100, 120, 196, 195, 66, 571, 135, 191, 433, 257, 405, 535, 330, 13, 543, 626, 7, 95, 462, 52, 113, 519, 348, 372, 461, 84, 556, 568, 78, 80, 262, 157, 454, 467, 133, 325, 605, 634, 326, 411, 151, 363, 286, 392, 402, 179, 122, 442, 374, 102, 501, 247, 28, 287, 505, 165, 173, 378, 352, 397, 313, 552, 284, 183, 141, 578, 312, 400, 624, 63, 470, 92, 594, 212, 278, 224, 2, 101, ]

[632, 544, 486, 136, 55, 29, 446, 199, 7, 264, 298, 182, 580, 456, 44, 39, 441, 42, 438, 356, 618, 71, 300, 483, 174, 256, 476, 150, 197, 482, 401, 369, 208, 444, 579, 597, 609, 36, 142, 258, 510, 302, 437, 102, 187, 556, 23, 379, 633, 565, 314, 407, 180, 339, 138, 327, 109, 10, 457, 377, 542, 324, 192, 27, 490, 599, 452, 572, 246, 529, 357, 281, 130, 417, 498, 291, 364, 607, 265, 121, 623, 28, 581, 612, 116, 145, 513, 135, 469, 88, 252, 147, 453, 387, 125, 617, 576, 338, 296, 33, 80, 243, 72, 399, 118, 59, 216, 257, 403, 98, 151, 143, 627, 179, 467, 68, 421, 9, 535, 315, 81, 451, 355, 141, 564, 613, 268, 87, 89, 321, 282, 541, 173, 284, 67, 447, 63, 184, 306, 488, 615, 272, 212, 94, 559, 491, 73, 458, 583, 277, 11, 641, 436, 25, 273, 128, 47, 64, 366, 354, 626, 540, 112, 499, 17, 332, 634, 484, 185, 485, 62, 101, 215, 123, 160, 571, 303, 274, 619, 520, 582, 230, 244, 416, 177, 624, 287, 126, 409, 248, 358, 95, 620, 555, 629, 428, 222, 468, 226, 198, 134, 114, 18, 4, 48, 15, 304, 34, 549, 352, 578, 167, 24, 360, 459, 178, 637, 439, 450, 266, 573, 462, 584, 32, 622, 103, 493, 558, 480, 325, 54, 331, 639, 538, 643, 411, 311, 77, 614, 589, 295, 539, 194, 406, 423, 286, 261, 506, 132, 470, 45, 168, 129, 601, 227, 169, 242, 610, 276, 183, 596, 557, 193, 322, 398, 0, 309, 170, 422, 240, 479, 424, 384, 57, 420, 133, 548, 465, 335, 292, 350, 2, 235, 504, 50, 430, 594, 119, 563, 140, 156, 326, 512, 410, 171, 370, 13, 385, 83, 429, 415, 533, 206, 320, 353, 117, 307, 585, 570, 70, 205, 455, 234, 217, 259, 229, 408, 405, 144, 543, 186, 344, 569, 530, 481, 224, 524, 196, 628, 329, 527, 161, 413, 550, 381, 96, 53, 497, 562, 404, 380, 269, 368, 219, 41, 474, 551, 396, 532, 472, 107, 536, 84, 433, 40, 149, 214, 372, 319, 334, 363, 625, 232, 190, 592, 237, 218, 297, 598, 308, 209, 254, 567, 378, 14, 414, 318, 253, 241, 337, 505, 115, 621, 537, 211, 21, 534, 110, 492, 463, 38, 347, 522, 299, 210, 158, 502, 108, 283, 20, 201, 262, 419, 547, 51, 631, 78, 553, 603, 153, 86, 443, 575, 477, 478, 49, 340, 79, 461, 316, 587, 345, 289, 164, 342, 288, 58, 188, 111, 16, 293, 285, 590, 336, 503, 312, 516, 473, 155, 606, 449, 85, 382, 52, 471, 122, 445, 113, 6, 267, 454, 388, 280, 514, 508, 509, 531, 487, 56, 176, 561, 517, 427, 92, 386, 76, 124, 593, 270, 165, 351, 105, 175, 434, 5, 203, 317, 163, 464, 8, 501, 418, 526, 99, 605, 154, 636, 435, 159, 496, 189, 90, 375, 247, 290, 511, 348, 494, 61, 207, 69, 139, 91, 239, 238, 313, 3, 43, 402, 37, 263, 60, 638, 82, 602, 359, 330, 642, 250, 191, 236, 523, 225, 426, 448, 343, 221, 466, 383, 228, 31, 255, 574, 127, 35, 301, 213, 100, 46, 616, 552, 104, 97, 376, 12, 146, 305, 328, 577, 507, 152, 30, 22, 521, 220, 65, 1, 195, 233, 365, 604, 528, 26, 231, 545, 131, 400, 323, 440, 251, 560, 554, 432, 431, 425, 278, 495, 367, 591, 518, 120, 500, 635, 608, 460, 489, 162, 390, 515, 394, 442, 392, 93, 389, 630, 362, 586, 294, 19, 157, 349, 546, 371, 519, 74, 373, 245, 202, 640, 525, 249, 346, 611, 395, 374, 600, 412, 66, 260, 148, 223, 595, 393, 166, 75, 200, 566, 137, 275, 568, 181, 341, 391, 106, 172, 271, 310, 361, 279, 204, 397, 588, 475, 333, ]

[505, 178, 261, 309, 342, 279, 67, 334, 115, 264, 168, 196, 75, 33, 416, 175, 128, 72, 399, 356, 129, 310, 603, 600, 405, 509, 436, 559, 180, 369, 225, 332, 199, 550, 314, 147, 429, 287, 326, 475, 304, 465, 544, 269, 138, 570, 177, 265, 368, 545, 313, 524, 522, 351, 458, 629, 114, 63, 64, 244, 516, 81, 99, 303, 131, 301, 403, 364, 394, 533, 624, 19, 259, 506, 144, 467, 389, 229, 349, 216, 86, 278, 185, 565, 103, 610, 510, 502, 362, 617, 201, 438, 330, 396, 601, 227, 42, 112, 331, 417, 336, 226, 338, 222, 537, 102, 536, 419, 456, 325, 518, 569, 530, 481, 273, 348, 407, 241, 431, 215, 560, 17, 578, 181, 183, 381, 9, 572, 242, 285, 490, 82, 590, 172, 91, 538, 116, 447, 513, 611, 626, 420, 283, 486, 367, 243, 27, 468, 485, 219, 605, 507, 500, 52, 258, 353, 586, 477, 561, 24, 10, 480, 302, 454, 427, 308, 239, 145, 251, 595, 171, 182, 391, 558, 625, 384, 267, 540, 329, 574, 343, 552, 22, 130, 361, 117, 566, 57, 635, 583, 563, 370, 45, 503, 623, 194, 232, 597, 425, 382, 602, 469, 193, 443, 32, 107, 249, 474, 270, 298, 627, 35, 633, 619, 26, 593, 523, 335, 203, 444, 142, 51, 65, 441, 95, 191, 217, 204, 400, 200, 105, 165, 109, 508, 291, 386, 641, 46, 476, 408, 151, 323, 345, 13, 324, 575, 555, 73, 376, 299, 527, 504, 526, 618, 123, 383, 327, 318, 519, 28, 150, 529, 210, 388, 346, 393, 208, 195, 594, 553, 281, 237, 557, 339, 268, 292, 410, 448, 311, 61, 582, 176, 96, 189, 66, 517, 280, 433, 511, 390, 36, 44, 187, 494, 449, 628, 562, 478, 0, 106, 77, 247, 380, 541, 546, 135, 7, 337, 213, 289, 398, 357, 581, 306, 276, 221, 411, 153, 300, 483, 363, 6, 492, 445, 341, 615, 149, 158, 166, 231, 297, 479, 4, 621, 234, 230, 246, 588, 79, 414, 80, 371, 440, 110, 499, 428, 491, 606, 457, 113, 421, 392, 535, 202, 124, 315, 162, 514, 146, 12, 293, 452, 254, 192, 240, 328, 119, 637, 154, 60, 43, 271, 571, 139, 496, 409, 78, 148, 360, 157, 104, 437, 432, 40, 220, 464, 211, 585, 525, 169, 599, 495, 18, 274, 256, 385, 567, 539, 173, 214, 74, 372, 290, 484, 455, 643, 205, 62, 15, 235, 418, 622, 100, 160, 317, 344, 101, 373, 462, 163, 321, 262, 108, 609, 542, 347, 224, 587, 50, 375, 58, 197, 548, 512, 282, 577, 133, 463, 355, 155, 471, 76, 111, 402, 350, 34, 424, 59, 639, 140, 125, 521, 20, 352, 453, 23, 434, 379, 596, 126, 640, 470, 451, 29, 378, 184, 426, 118, 69, 5, 466, 252, 488, 56, 16, 11, 127, 143, 238, 255, 528, 551, 631, 616, 288, 614, 295, 498, 607, 272, 543, 613, 579, 190, 473, 634, 188, 531, 359, 497, 501, 395, 38, 49, 358, 549, 580, 459, 257, 83, 401, 2, 446, 305, 98, 266, 632, 21, 206, 70, 174, 439, 556, 167, 121, 156, 89, 164, 584, 260, 422, 638, 30, 397, 489, 612, 284, 236, 487, 630, 53, 250, 207, 47, 87, 37, 294, 406, 589, 170, 90, 31, 223, 186, 450, 592, 554, 161, 461, 137, 152, 209, 212, 228, 92, 71, 576, 233, 520, 97, 415, 642, 120, 134, 94, 198, 515, 547, 312, 319, 377, 472, 68, 568, 136, 340, 423, 277, 3, 636, 39, 54, 591, 412, 132, 14, 316, 333, 8, 482, 366, 534, 604, 442, 218, 307, 286, 435, 179, 248, 387, 532, 41, 88, 564, 85, 460, 296, 608, 404, 84, 253, 159, 48, 1, 122, 322, 55, 320, 263, 374, 620, 25, 93, 245, 598, 413, 365, 275, 430, 141, 573, 493, 354, ]

[527, 8, 278, 151, 97, 212, 334, 472, 249, 342, 172, 354, 558, 320, 83, 606, 508, 470, 228, 627, 501, 363, 207, 186, 388, 86, 243, 223, 505, 279, 566, 57, 519, 179, 51, 169, 392, 377, 146, 26, 185, 11, 301, 619, 45, 92, 28, 426, 435, 266, 473, 246, 478, 63, 16, 502, 531, 208, 191, 493, 400, 608, 193, 576, 291, 579, 477, 272, 325, 105, 311, 588, 100, 250, 263, 3, 506, 94, 520, 61, 233, 274, 170, 106, 153, 270, 633, 109, 448, 577, 283, 485, 349, 468, 62, 123, 265, 180, 289, 609, 419, 391, 365, 550, 418, 528, 131, 36, 584, 305, 411, 562, 183, 155, 206, 64, 427, 34, 43, 135, 116, 386, 617, 420, 306, 488, 521, 192, 156, 597, 157, 632, 29, 275, 176, 401, 314, 535, 623, 582, 158, 154, 15, 507, 553, 618, 370, 515, 583, 152, 443, 504, 197, 237, 432, 168, 133, 362, 71, 585, 621, 476, 568, 449, 138, 119, 161, 7, 622, 642, 335, 112, 482, 634, 55, 603, 332, 559, 481, 417, 410, 247, 643, 495, 397, 357, 598, 262, 39, 141, 327, 572, 589, 424, 32, 79, 560, 1, 163, 616, 41, 372, 490, 99, 129, 530, 142, 439, 117, 298, 452, 479, 89, 446, 487, 221, 147, 303, 555, 489, 459, 269, 542, 238, 182, 195, 257, 85, 378, 290, 438, 403, 69, 564, 130, 292, 607, 190, 441, 469, 248, 352, 40, 295, 425, 200, 464, 210, 431, 339, 126, 393, 160, 385, 395, 423, 121, 198, 280, 405, 87, 319, 201, 636, 91, 73, 268, 525, 600, 120, 245, 137, 416, 59, 205, 626, 526, 294, 215, 27, 177, 54, 483, 165, 522, 309, 68, 226, 359, 360, 66, 70, 188, 573, 144, 18, 145, 21, 434, 322, 199, 56, 466, 366, 333, 516, 307, 108, 509, 455, 637, 612, 140, 47, 533, 402, 173, 406, 484, 382, 30, 328, 604, 407, 436, 107, 593, 317, 25, 347, 451, 20, 496, 387, 241, 46, 127, 308, 326, 480, 48, 267, 453, 460, 255, 590, 514, 324, 194, 211, 103, 277, 383, 629, 602, 544, 17, 539, 471, 114, 174, 371, 159, 128, 474, 578, 599, 264, 225, 315, 532, 614, 239, 557, 523, 95, 624, 229, 361, 0, 404, 368, 219, 529, 230, 613, 297, 457, 492, 563, 503, 202, 620, 399, 74, 4, 84, 232, 356, 231, 329, 171, 296, 615, 88, 134, 376, 552, 591, 375, 124, 234, 340, 251, 164, 49, 222, 486, 549, 217, 384, 136, 12, 574, 132, 422, 288, 547, 125, 14, 541, 631, 556, 545, 353, 175, 9, 101, 214, 628, 396, 260, 380, 115, 10, 316, 641, 149, 252, 254, 273, 235, 415, 569, 258, 300, 412, 261, 312, 304, 625, 284, 50, 313, 498, 19, 517, 5, 445, 286, 259, 592, 610, 22, 567, 467, 596, 242, 216, 93, 398, 497, 37, 580, 330, 38, 546, 285, 77, 343, 113, 511, 581, 143, 281, 162, 13, 271, 213, 575, 408, 538, 236, 437, 336, 350, 512, 456, 346, 561, 364, 76, 148, 389, 344, 6, 276, 500, 379, 510, 409, 150, 348, 534, 111, 299, 367, 90, 491, 494, 122, 630, 82, 351, 450, 587, 58, 321, 78, 323, 227, 638, 293, 184, 475, 390, 465, 635, 394, 44, 462, 166, 565, 373, 428, 611, 543, 224, 167, 318, 414, 536, 554, 639, 256, 75, 244, 24, 499, 72, 282, 570, 433, 461, 181, 287, 548, 513, 110, 240, 118, 253, 594, 540, 463, 444, 413, 23, 605, 440, 331, 430, 98, 33, 65, 458, 341, 537, 204, 355, 442, 189, 80, 60, 218, 187, 518, 35, 524, 369, 203, 595, 586, 220, 454, 381, 447, 2, 571, 96, 104, 102, 42, 640, 374, 310, 551, 345, 358, 601, 429, 178, 209, 81, 338, 31, 421, 52, 53, 196, 67, 337, 139, 302, ]

[165, 220, 207, 618, 612, 479, 556, 604, 638, 10, 139, 507, 166, 417, 623, 256, 202, 425, 326, 383, 197, 96, 530, 636, 283, 84, 180, 432, 224, 537, 251, 171, 318, 429, 195, 208, 6, 196, 56, 271, 172, 275, 452, 521, 254, 177, 448, 235, 109, 46, 490, 140, 565, 281, 147, 637, 358, 219, 277, 9, 12, 81, 395, 14, 586, 21, 312, 234, 516, 617, 348, 431, 11, 593, 226, 480, 546, 497, 144, 627, 25, 613, 386, 350, 185, 264, 191, 158, 501, 176, 419, 257, 459, 365, 434, 335, 93, 187, 272, 33, 120, 367, 47, 155, 199, 583, 444, 399, 453, 65, 561, 311, 406, 359, 622, 31, 296, 598, 473, 336, 223, 173, 548, 574, 495, 390, 626, 117, 222, 182, 40, 575, 129, 496, 532, 470, 396, 131, 377, 400, 230, 385, 558, 610, 462, 346, 523, 402, 286, 465, 437, 266, 366, 72, 373, 420, 332, 595, 509, 486, 325, 183, 205, 107, 43, 539, 41, 198, 78, 111, 584, 356, 510, 298, 579, 518, 527, 101, 517, 541, 555, 1, 524, 594, 571, 339, 30, 450, 352, 603, 449, 407, 293, 440, 499, 276, 327, 451, 337, 186, 308, 48, 334, 149, 549, 614, 98, 463, 162, 19, 338, 294, 287, 289, 508, 83, 239, 305, 218, 531, 161, 602, 123, 413, 442, 545, 141, 94, 97, 423, 70, 174, 601, 445, 522, 38, 64, 408, 330, 28, 201, 345, 512, 118, 416, 639, 204, 143, 372, 241, 580, 53, 482, 130, 533, 349, 26, 643, 71, 405, 91, 572, 430, 468, 263, 18, 393, 110, 119, 435, 471, 585, 34, 134, 607, 483, 157, 136, 543, 403, 215, 188, 590, 597, 329, 103, 152, 641, 487, 32, 461, 446, 179, 145, 566, 169, 151, 333, 59, 387, 260, 164, 273, 320, 605, 362, 630, 189, 54, 439, 472, 635, 415, 493, 460, 115, 538, 236, 89, 75, 213, 265, 577, 35, 299, 441, 424, 132, 502, 122, 194, 50, 52, 624, 551, 92, 24, 243, 514, 322, 4, 258, 0, 474, 225, 146, 217, 37, 392, 410, 159, 513, 351, 458, 227, 398, 3, 274, 550, 588, 261, 206, 616, 456, 228, 344, 547, 491, 374, 153, 15, 504, 280, 307, 505, 200, 233, 404, 343, 578, 421, 292, 436, 203, 150, 397, 133, 600, 321, 632, 211, 576, 17, 306, 246, 309, 86, 247, 535, 629, 631, 238, 464, 582, 69, 297, 192, 455, 282, 492, 484, 589, 42, 303, 116, 503, 57, 560, 529, 341, 371, 181, 79, 478, 494, 76, 391, 357, 323, 340, 457, 628, 562, 49, 388, 77, 278, 500, 621, 66, 128, 428, 361, 625, 27, 411, 249, 22, 364, 567, 112, 2, 581, 125, 591, 422, 291, 401, 99, 267, 269, 427, 552, 184, 378, 642, 60, 232, 476, 20, 262, 511, 108, 316, 13, 375, 304, 596, 29, 506, 498, 568, 355, 279, 412, 178, 314, 170, 82, 210, 519, 95, 328, 168, 525, 310, 380, 137, 268, 544, 481, 87, 466, 608, 542, 255, 554, 475, 244, 106, 193, 100, 619, 216, 360, 138, 438, 80, 301, 295, 259, 160, 270, 620, 606, 353, 8, 67, 559, 284, 354, 540, 121, 376, 73, 553, 536, 485, 16, 418, 163, 209, 113, 557, 142, 469, 242, 156, 175, 526, 520, 231, 573, 433, 302, 488, 609, 126, 563, 587, 248, 44, 640, 105, 611, 127, 592, 342, 368, 250, 135, 229, 5, 124, 564, 477, 324, 454, 90, 252, 114, 237, 347, 599, 382, 154, 515, 23, 615, 240, 331, 634, 102, 36, 633, 61, 409, 104, 58, 212, 190, 528, 68, 300, 369, 315, 319, 363, 426, 148, 62, 317, 313, 55, 7, 167, 394, 570, 414, 214, 534, 381, 290, 379, 443, 389, 285, 245, 85, 288, 51, 45, 489, 467, 447, 63, 569, 253, 39, 88, 370, 384, 221, 74, ]



==> anc/dynamics/H2_631g/h2_631_csf_order.txt <==
[67, 49, 61, 41, 58, 23, 18, 28, 26, 14, 54, 12, 10, 2, 11, 52, 53, 69, 40, 17, 24, 3, 37, 39, 8, 38, 29, 27, 68, 1, 47, 33, 48, 7, 5, 34, 9, 44, 66, 32, 16, 15, 31, 4, 30, 55, 13, 43, 71, 62, 45, 76, 57, 74, 36, 70, 59, 75, 21, 20, 56, 63, 51, 6, 60, 19, 50, 35, 65, 64, 73, 22, 42, 46, 25, 0, 72, ]

[14, 6, 2, 51, 1, 62, 41, 34, 67, 35, 43, 26, 38, 19, 11, 65, 64, 75, 29, 8, 21, 47, 39, 4, 23, 68, 74, 48, 37, 59, 72, 3, 42, 18, 71, 27, 30, 54, 32, 76, 50, 58, 52, 70, 24, 13, 55, 57, 31, 33, 16, 63, 56, 36, 0, 28, 10, 5, 61, 45, 22, 60, 40, 69, 25, 15, 44, 46, 20, 53, 17, 12, 9, 49, 66, 7, 73, ]

[21, 46, 64, 1, 51, 7, 55, 62, 75, 20, 40, 2, 65, 0, 11, 24, 14, 59, 28, 19, 31, 76, 8, 56, 25, 26, 27, 30, 73, 37, 41, 16, 29, 44, 23, 42, 47, 71, 60, 61, 50, 38, 32, 22, 69, 17, 54, 13, 9, 36, 43, 5, 15, 48, 68, 3, 6, 57, 33, 12, 4, 66, 34, 39, 52, 10, 74, 53, 72, 67, 58, 45, 49, 63, 70, 18, 35, ]

[56, 55, 64, 29, 51, 52, 47, 8, 42, 39, 15, 49, 54, 66, 69, 34, 73, 68, 59, 50, 72, 35, 40, 46, 14, 57, 58, 36, 2, 19, 43, 75, 26, 30, 5, 61, 53, 32, 24, 48, 41, 67, 9, 27, 21, 16, 65, 37, 1, 11, 23, 74, 31, 10, 70, 62, 12, 6, 25, 7, 13, 44, 22, 0, 28, 71, 45, 38, 4, 60, 63, 20, 76, 17, 3, 33, 18, ]

[23, 29, 55, 59, 62, 36, 48, 4, 22, 8, 64, 21, 58, 66, 71, 57, 54, 40, 14, 12, 35, 50, 27, 1, 24, 15, 25, 53, 6, 47, 49, 11, 61, 75, 33, 31, 42, 13, 65, 45, 17, 67, 19, 16, 39, 26, 76, 28, 3, 70, 51, 0, 52, 74, 20, 44, 32, 56, 72, 9, 34, 46, 7, 10, 5, 69, 73, 2, 43, 18, 30, 38, 63, 41, 37, 68, 60, ]

[34, 33, 68, 62, 19, 15, 52, 0, 53, 27, 4, 56, 39, 66, 10, 7, 72, 64, 45, 6, 58, 51, 25, 76, 37, 11, 46, 9, 18, 17, 32, 24, 69, 74, 61, 44, 26, 20, 29, 8, 5, 55, 23, 28, 36, 35, 71, 22, 41, 38, 54, 73, 2, 12, 48, 63, 30, 40, 16, 1, 43, 47, 70, 57, 42, 21, 67, 65, 49, 50, 3, 75, 13, 14, 31, 60, 59, ]

[11, 45, 10, 28, 29, 66, 5, 20, 48, 58, 38, 15, 57, 1, 76, 43, 40, 34, 61, 68, 62, 71, 36, 67, 17, 63, 69, 44, 27, 59, 70, 33, 73, 30, 31, 51, 26, 65, 21, 3, 56, 50, 74, 22, 6, 12, 0, 13, 54, 60, 72, 64, 37, 47, 42, 19, 39, 9, 35, 32, 41, 52, 16, 25, 49, 24, 46, 18, 7, 75, 2, 4, 53, 14, 55, 8, 23, ]

[70, 41, 56, 67, 16, 27, 38, 19, 22, 71, 35, 47, 20, 58, 25, 23, 33, 54, 32, 55, 43, 3, 46, 13, 0, 7, 73, 28, 50, 34, 45, 37, 6, 72, 31, 51, 14, 30, 49, 36, 62, 69, 61, 39, 40, 18, 24, 11, 65, 68, 29, 74, 57, 12, 2, 53, 10, 21, 76, 1, 42, 15, 26, 9, 75, 48, 66, 8, 52, 17, 5, 63, 44, 59, 4, 60, 64, ]

[24, 75, 31, 60, 7, 4, 56, 57, 14, 67, 3, 26, 66, 71, 49, 41, 53, 28, 15, 34, 65, 36, 52, 74, 47, 5, 55, 50, 70, 18, 59, 29, 46, 63, 10, 2, 30, 9, 48, 8, 54, 44, 42, 68, 37, 64, 13, 0, 6, 73, 69, 32, 38, 23, 27, 39, 40, 61, 22, 20, 25, 62, 16, 33, 35, 43, 1, 58, 11, 12, 17, 72, 76, 45, 21, 51, 19, ]

[62, 50, 33, 9, 27, 71, 44, 40, 48, 56, 59, 29, 23, 6, 21, 19, 67, 24, 74, 15, 70, 32, 35, 12, 20, 16, 8, 73, 42, 66, 38, 0, 22, 55, 57, 37, 52, 2, 76, 45, 36, 30, 69, 65, 14, 25, 61, 34, 39, 54, 10, 18, 64, 41, 68, 43, 1, 51, 31, 60, 7, 28, 53, 47, 72, 17, 63, 26, 5, 13, 75, 3, 49, 11, 58, 46, 4, ]



==> anc/dynamics/H2_631g/h2_631_qubit_order.txt <==
[69, 141, 59, 119, 65, 74, 133, 126, 162, 134, 31, 128, 102, 16, 113, 168, 58, 1, 120, 28, 90, 5, 131, 23, 117, 132, 71, 55, 7, 104, 0, 165, 112, 99, 160, 73, 163, 25, 118, 94, 82, 6, 3, 78, 96, 46, 122, 60, 86, 135, 167, 61, 127, 98, 136, 174, 33, 32, 137, 166, 38, 97, 49, 63, 116, 130, 68, 150, 139, 66, 129, 36, 13, 62, 41, 146, 143, 87, 81, 4, 121, 51, 100, 14, 85, 18, 115, 154, 178, 111, 179, 52, 45, 155, 106, 144, 123, 103, 142, 152, 42, 29, 79, 140, 84, 169, 172, 70, 124, 184, 176, 101, 177, 183, 89, 22, 56, 21, 39, 156, 8, 57, 170, 12, 161, 138, 75, 19, 10, 147, 180, 48, 148, 125, 72, 47, 77, 9, 11, 27, 20, 153, 158, 24, 109, 181, 34, 44, 173, 50, 171, 67, 107, 26, 114, 145, 2, 15, 110, 17, 40, 159, 35, 92, 175, 54, 149, 43, 151, 83, 108, 53, 30, 93, 164, 105, 80, 64, 95, 37, 88, 157, 91, 76, 182, ]

[167, 60, 46, 86, 123, 25, 43, 61, 116, 68, 124, 37, 122, 137, 27, 9, 76, 135, 47, 129, 53, 42, 152, 170, 147, 34, 71, 120, 85, 174, 180, 84, 58, 183, 2, 81, 110, 39, 115, 99, 109, 153, 154, 57, 4, 87, 149, 66, 181, 100, 140, 159, 95, 165, 3, 75, 142, 114, 80, 155, 132, 168, 14, 79, 102, 69, 13, 15, 144, 182, 59, 113, 91, 64, 24, 133, 16, 33, 35, 126, 88, 107, 179, 103, 131, 45, 30, 73, 51, 143, 171, 161, 22, 21, 177, 93, 173, 141, 32, 146, 17, 106, 121, 162, 12, 20, 101, 150, 28, 118, 117, 90, 83, 72, 96, 10, 50, 44, 148, 63, 8, 23, 176, 18, 134, 119, 54, 78, 48, 139, 0, 19, 127, 158, 65, 128, 70, 41, 5, 36, 163, 111, 31, 169, 156, 130, 89, 138, 178, 67, 112, 56, 74, 151, 94, 166, 82, 105, 160, 40, 97, 11, 164, 184, 136, 52, 1, 172, 29, 104, 175, 7, 92, 125, 26, 55, 145, 98, 157, 49, 108, 6, 62, 77, 38, ]

[177, 164, 121, 174, 134, 172, 59, 163, 98, 106, 141, 146, 46, 81, 105, 100, 169, 109, 93, 9, 11, 144, 151, 159, 33, 36, 83, 107, 175, 82, 153, 12, 171, 61, 137, 43, 168, 80, 78, 183, 155, 31, 88, 89, 162, 53, 54, 8, 35, 127, 17, 176, 128, 157, 28, 37, 87, 57, 104, 131, 18, 178, 47, 49, 25, 29, 50, 132, 71, 167, 3, 1, 108, 60, 139, 112, 124, 126, 135, 140, 22, 52, 2, 145, 44, 184, 30, 24, 94, 10, 136, 129, 91, 39, 150, 13, 19, 21, 115, 77, 130, 142, 7, 51, 4, 165, 122, 173, 72, 69, 154, 58, 147, 34, 161, 138, 148, 6, 56, 40, 118, 114, 42, 120, 90, 95, 119, 156, 68, 180, 15, 63, 67, 125, 149, 27, 152, 41, 170, 143, 20, 96, 103, 123, 74, 179, 101, 102, 111, 85, 32, 160, 166, 113, 99, 38, 0, 16, 97, 26, 117, 86, 64, 79, 133, 14, 62, 70, 76, 65, 23, 73, 92, 84, 5, 158, 181, 55, 110, 48, 66, 75, 182, 116, 45, ]

[26, 3, 173, 68, 147, 73, 94, 167, 149, 50, 36, 49, 131, 75, 106, 88, 54, 176, 109, 41, 5, 116, 16, 174, 137, 127, 181, 146, 15, 79, 108, 103, 112, 21, 55, 175, 142, 30, 102, 177, 29, 6, 28, 14, 134, 18, 52, 34, 58, 10, 96, 129, 104, 115, 97, 161, 126, 2, 22, 81, 105, 62, 110, 125, 178, 120, 168, 23, 107, 90, 78, 111, 153, 136, 82, 39, 182, 98, 139, 31, 80, 20, 122, 76, 35, 24, 65, 160, 141, 59, 91, 66, 183, 83, 145, 69, 95, 56, 13, 44, 25, 9, 99, 162, 119, 32, 37, 87, 46, 45, 1, 130, 148, 53, 70, 144, 47, 17, 123, 159, 60, 152, 4, 143, 184, 158, 92, 117, 38, 101, 171, 89, 33, 77, 63, 11, 164, 133, 118, 0, 170, 180, 172, 86, 135, 113, 138, 84, 121, 7, 150, 51, 43, 42, 67, 72, 64, 40, 151, 156, 8, 128, 19, 179, 57, 165, 169, 74, 154, 100, 155, 12, 140, 27, 166, 114, 71, 157, 124, 93, 132, 85, 61, 48, 163, ]

[183, 111, 166, 163, 141, 162, 4, 57, 140, 153, 59, 32, 53, 94, 133, 41, 7, 51, 138, 110, 9, 104, 42, 154, 116, 127, 1, 40, 54, 81, 65, 136, 181, 180, 122, 19, 169, 157, 93, 108, 96, 92, 75, 48, 172, 143, 99, 126, 10, 49, 173, 28, 134, 90, 97, 21, 80, 20, 27, 62, 106, 6, 24, 44, 184, 78, 87, 102, 30, 139, 159, 29, 158, 132, 33, 34, 103, 114, 50, 182, 170, 72, 12, 161, 88, 175, 52, 120, 128, 37, 177, 64, 26, 152, 144, 165, 89, 119, 168, 117, 147, 112, 160, 149, 73, 148, 171, 176, 178, 137, 0, 95, 61, 38, 125, 14, 60, 56, 131, 17, 23, 18, 16, 142, 8, 156, 63, 164, 135, 46, 82, 83, 13, 146, 98, 74, 121, 174, 107, 123, 31, 105, 167, 129, 70, 145, 113, 66, 35, 100, 55, 58, 69, 67, 15, 91, 39, 130, 84, 79, 47, 2, 118, 124, 11, 45, 76, 101, 43, 3, 68, 151, 77, 36, 71, 86, 22, 150, 5, 115, 25, 179, 109, 155, 85, ]

[36, 67, 175, 81, 120, 66, 54, 168, 105, 160, 123, 111, 30, 140, 23, 124, 73, 108, 180, 93, 11, 159, 178, 79, 163, 22, 142, 125, 55, 5, 1, 31, 144, 182, 184, 150, 83, 21, 154, 50, 80, 16, 69, 39, 129, 38, 96, 149, 152, 103, 14, 121, 162, 57, 33, 43, 179, 133, 75, 153, 85, 155, 148, 161, 167, 95, 104, 127, 122, 166, 76, 3, 6, 68, 170, 2, 130, 71, 147, 72, 59, 171, 32, 65, 53, 132, 46, 48, 20, 9, 18, 97, 113, 10, 58, 0, 131, 119, 173, 177, 4, 98, 116, 63, 27, 110, 34, 28, 126, 158, 78, 138, 45, 51, 145, 60, 74, 25, 89, 174, 91, 40, 49, 136, 37, 151, 107, 47, 86, 157, 92, 7, 156, 141, 176, 102, 56, 12, 24, 88, 183, 165, 84, 172, 134, 15, 19, 117, 44, 35, 52, 169, 115, 101, 137, 64, 77, 29, 164, 118, 146, 17, 90, 87, 135, 181, 99, 94, 114, 26, 100, 139, 82, 112, 61, 109, 8, 70, 42, 13, 62, 143, 106, 41, 128, ]

[115, 74, 10, 85, 18, 84, 38, 83, 173, 180, 47, 17, 183, 174, 93, 113, 159, 100, 162, 98, 36, 172, 137, 60, 178, 117, 32, 59, 86, 130, 145, 37, 121, 7, 141, 3, 111, 1, 101, 5, 50, 68, 132, 177, 69, 160, 123, 61, 182, 77, 55, 167, 170, 25, 105, 27, 81, 62, 2, 118, 147, 21, 70, 179, 42, 39, 169, 75, 124, 8, 127, 184, 66, 128, 97, 65, 126, 24, 67, 138, 103, 58, 29, 4, 148, 146, 57, 6, 88, 16, 176, 157, 168, 64, 110, 12, 181, 154, 131, 76, 89, 43, 90, 164, 106, 143, 80, 165, 46, 48, 150, 149, 166, 33, 95, 49, 112, 56, 72, 79, 114, 116, 139, 31, 161, 41, 144, 91, 23, 136, 122, 171, 19, 13, 28, 135, 52, 20, 63, 96, 35, 120, 119, 134, 22, 0, 54, 14, 151, 92, 129, 133, 175, 156, 102, 11, 142, 107, 109, 15, 40, 87, 82, 9, 104, 125, 51, 163, 153, 30, 34, 71, 152, 158, 108, 45, 73, 26, 99, 155, 94, 140, 78, 44, 53, ]

[109, 69, 65, 177, 76, 156, 18, 79, 134, 32, 75, 119, 112, 39, 35, 36, 160, 59, 42, 137, 92, 87, 38, 47, 28, 61, 33, 84, 136, 179, 34, 149, 105, 14, 22, 145, 56, 17, 158, 148, 154, 23, 153, 182, 175, 161, 16, 63, 80, 174, 178, 85, 181, 67, 12, 74, 163, 58, 143, 9, 130, 25, 21, 27, 83, 40, 131, 30, 77, 128, 44, 45, 7, 165, 93, 121, 103, 120, 116, 90, 99, 70, 53, 139, 68, 78, 110, 147, 66, 118, 166, 114, 91, 138, 159, 81, 19, 162, 127, 122, 97, 24, 5, 4, 144, 82, 1, 167, 115, 168, 176, 43, 140, 150, 169, 104, 20, 142, 89, 55, 88, 111, 164, 132, 146, 96, 106, 60, 49, 102, 48, 113, 141, 94, 6, 52, 13, 15, 71, 129, 180, 123, 72, 64, 10, 57, 117, 37, 184, 8, 51, 95, 46, 54, 31, 0, 173, 86, 107, 62, 50, 101, 98, 151, 3, 155, 73, 29, 157, 135, 2, 152, 126, 41, 133, 183, 108, 171, 11, 26, 100, 124, 125, 172, 170, ]

[162, 158, 92, 168, 60, 96, 71, 124, 57, 132, 137, 107, 166, 130, 181, 178, 138, 148, 42, 146, 111, 37, 36, 39, 140, 53, 149, 98, 61, 1, 27, 38, 52, 125, 142, 176, 13, 70, 56, 123, 163, 104, 62, 19, 8, 143, 175, 64, 170, 180, 78, 5, 133, 47, 144, 86, 88, 14, 21, 103, 152, 54, 97, 31, 129, 108, 50, 128, 135, 17, 121, 29, 28, 81, 109, 126, 3, 44, 179, 63, 11, 82, 67, 150, 7, 59, 45, 30, 83, 171, 112, 117, 155, 55, 87, 75, 41, 156, 4, 118, 172, 161, 106, 94, 10, 46, 164, 174, 84, 80, 9, 74, 23, 69, 153, 145, 120, 49, 32, 2, 24, 177, 157, 110, 100, 89, 20, 66, 99, 22, 113, 40, 16, 91, 114, 159, 43, 26, 95, 182, 15, 183, 25, 73, 167, 58, 173, 169, 35, 34, 122, 90, 160, 105, 33, 12, 147, 131, 48, 51, 85, 102, 79, 72, 116, 77, 18, 119, 101, 68, 139, 127, 154, 151, 134, 65, 115, 76, 165, 136, 141, 0, 93, 184, 6, ]

[16, 60, 73, 137, 31, 134, 135, 98, 18, 10, 56, 150, 120, 46, 74, 95, 169, 85, 164, 13, 41, 97, 119, 19, 37, 55, 154, 172, 29, 24, 40, 115, 166, 8, 36, 15, 83, 87, 70, 111, 116, 105, 181, 89, 72, 180, 91, 136, 159, 157, 66, 84, 100, 35, 145, 71, 54, 142, 182, 21, 9, 47, 112, 123, 125, 130, 178, 92, 104, 81, 42, 80, 133, 51, 151, 39, 148, 49, 161, 139, 5, 22, 109, 162, 62, 176, 63, 58, 50, 184, 75, 4, 140, 45, 183, 108, 156, 69, 147, 34, 160, 38, 26, 59, 28, 152, 96, 48, 2, 167, 64, 102, 3, 86, 20, 78, 44, 168, 90, 82, 126, 101, 170, 122, 163, 132, 93, 114, 25, 103, 88, 143, 121, 124, 76, 158, 61, 43, 106, 1, 68, 131, 127, 138, 99, 171, 165, 173, 12, 149, 174, 65, 0, 113, 179, 30, 155, 23, 175, 141, 7, 107, 17, 153, 6, 144, 129, 53, 94, 77, 27, 146, 32, 52, 177, 33, 79, 110, 128, 118, 11, 14, 57, 67, 117, ]



==> anc/dynamics/H2_631g/h2_631_slater_order.txt <==
[37, 16, 6, 8, 9, 78, 0, 49, 65, 58, 61, 67, 32, 28, 23, 27, 63, 38, 19, 71, 13, 35, 39, 88, 77, 15, 45, 36, 30, 74, 62, 10, 68, 22, 51, 48, 73, 72, 24, 41, 12, 83, 29, 20, 26, 80, 17, 18, 84, 82, 69, 60, 76, 33, 53, 2, 5, 46, 1, 52, 11, 55, 14, 56, 81, 40, 59, 3, 43, 31, 47, 85, 34, 86, 57, 64, 44, 7, 75, 66, 87, 70, 42, 21, 79, 4, 25, 54, 50, ]

[60, 69, 45, 10, 83, 20, 28, 12, 21, 52, 16, 5, 31, 58, 70, 53, 79, 59, 54, 3, 86, 80, 87, 73, 34, 43, 74, 57, 14, 36, 1, 41, 29, 23, 42, 62, 0, 8, 56, 6, 61, 88, 72, 71, 82, 13, 66, 19, 75, 35, 68, 76, 22, 50, 37, 46, 9, 40, 48, 30, 44, 24, 51, 77, 78, 2, 47, 4, 7, 25, 81, 39, 65, 85, 15, 18, 11, 84, 26, 64, 17, 49, 38, 33, 32, 27, 63, 55, 67, ]

[49, 73, 0, 38, 25, 69, 50, 34, 39, 51, 8, 56, 3, 79, 81, 32, 84, 24, 75, 53, 55, 26, 33, 57, 45, 14, 78, 10, 2, 7, 46, 61, 48, 37, 35, 74, 40, 70, 86, 11, 16, 59, 87, 82, 68, 18, 12, 88, 64, 85, 36, 5, 60, 21, 13, 54, 71, 47, 63, 6, 22, 30, 83, 1, 17, 58, 80, 66, 20, 62, 28, 4, 76, 67, 42, 23, 19, 15, 31, 9, 44, 52, 43, 41, 77, 72, 29, 27, 65, ]

[14, 74, 46, 13, 54, 22, 53, 44, 64, 80, 52, 84, 7, 39, 1, 67, 56, 48, 25, 69, 63, 16, 38, 35, 59, 34, 47, 12, 17, 41, 20, 85, 50, 72, 61, 62, 83, 31, 30, 70, 28, 26, 32, 68, 0, 66, 65, 57, 27, 10, 87, 11, 18, 6, 5, 77, 60, 86, 2, 43, 29, 24, 37, 49, 36, 21, 75, 82, 19, 9, 4, 79, 58, 73, 71, 51, 23, 33, 45, 76, 81, 88, 15, 42, 40, 55, 78, 3, 8, ]

[75, 68, 3, 72, 43, 74, 6, 15, 33, 22, 87, 86, 63, 2, 80, 0, 5, 9, 46, 60, 64, 78, 19, 12, 59, 66, 41, 71, 38, 11, 17, 40, 88, 82, 49, 16, 77, 56, 69, 7, 51, 84, 83, 62, 28, 55, 81, 31, 25, 10, 39, 52, 70, 23, 29, 27, 1, 79, 4, 53, 14, 61, 21, 8, 13, 42, 54, 67, 30, 18, 48, 34, 85, 24, 36, 32, 26, 50, 44, 76, 37, 73, 47, 58, 45, 35, 57, 20, 65, ]

[72, 85, 83, 41, 39, 75, 74, 23, 86, 80, 25, 49, 77, 35, 8, 33, 63, 70, 42, 48, 87, 65, 69, 84, 43, 71, 76, 36, 82, 31, 73, 67, 10, 29, 60, 15, 7, 53, 54, 26, 64, 27, 58, 56, 20, 18, 37, 22, 19, 62, 34, 6, 55, 57, 11, 47, 66, 32, 68, 0, 2, 40, 78, 21, 81, 12, 51, 1, 28, 9, 44, 16, 59, 30, 13, 52, 45, 79, 38, 5, 50, 3, 61, 24, 4, 46, 17, 14, 88, ]

[0, 50, 49, 24, 54, 59, 20, 23, 9, 67, 51, 72, 12, 84, 44, 35, 79, 37, 13, 62, 47, 28, 56, 11, 57, 70, 75, 31, 85, 32, 71, 10, 86, 41, 61, 17, 73, 2, 45, 38, 19, 82, 76, 87, 53, 69, 16, 26, 29, 60, 74, 40, 21, 81, 42, 58, 15, 43, 5, 25, 8, 55, 27, 4, 66, 65, 34, 64, 80, 52, 30, 88, 7, 22, 39, 83, 46, 18, 63, 78, 48, 77, 6, 1, 68, 36, 14, 33, 3, ]

[55, 11, 82, 73, 45, 77, 50, 25, 75, 64, 32, 62, 15, 84, 80, 33, 42, 18, 13, 21, 58, 12, 85, 76, 44, 60, 43, 1, 3, 69, 17, 59, 86, 30, 31, 8, 48, 34, 51, 57, 38, 49, 40, 4, 52, 61, 19, 37, 68, 14, 88, 2, 28, 78, 87, 29, 66, 72, 63, 46, 79, 23, 39, 22, 67, 74, 35, 9, 65, 70, 36, 6, 54, 83, 24, 16, 26, 41, 56, 20, 53, 81, 10, 5, 0, 71, 47, 27, 7, ]

[49, 18, 33, 47, 43, 17, 38, 40, 19, 51, 69, 82, 29, 80, 5, 53, 86, 15, 0, 31, 74, 41, 32, 11, 62, 60, 39, 30, 61, 21, 23, 66, 78, 34, 64, 4, 48, 46, 45, 16, 87, 71, 26, 24, 68, 1, 52, 81, 35, 13, 88, 12, 54, 7, 20, 8, 56, 27, 59, 63, 36, 44, 84, 67, 37, 73, 85, 65, 10, 55, 75, 70, 14, 3, 42, 83, 25, 72, 76, 79, 2, 28, 6, 50, 9, 57, 22, 77, 58, ]

[32, 33, 37, 5, 25, 4, 47, 18, 79, 77, 64, 82, 6, 45, 65, 9, 19, 84, 63, 46, 66, 75, 38, 85, 88, 49, 73, 44, 69, 52, 60, 12, 40, 10, 61, 1, 62, 74, 76, 35, 3, 34, 29, 58, 16, 13, 26, 27, 56, 72, 57, 36, 48, 53, 42, 59, 15, 71, 86, 22, 31, 17, 7, 30, 50, 23, 20, 11, 8, 14, 24, 55, 81, 28, 83, 70, 67, 43, 87, 41, 21, 51, 54, 68, 80, 39, 78, 0, 2, ]



==> anc/dynamics/H2_ccpvdz/h2_cc_csf_order.txt <==
[292, 14, 295, 63, 196, 34, 306, 278, 255, 265, 304, 200, 244, 95, 140, 237, 48, 24, 210, 179, 33, 219, 247, 288, 101, 53, 180, 241, 159, 75, 110, 152, 298, 157, 13, 133, 209, 287, 262, 56, 307, 86, 119, 294, 97, 69, 96, 310, 186, 224, 183, 122, 30, 151, 296, 225, 303, 54, 212, 261, 88, 191, 190, 160, 42, 47, 226, 297, 268, 175, 142, 120, 29, 194, 17, 83, 156, 164, 283, 105, 150, 89, 195, 44, 9, 234, 248, 6, 104, 308, 291, 220, 211, 256, 113, 92, 72, 155, 57, 206, 91, 60, 111, 240, 267, 228, 182, 121, 103, 232, 67, 61, 130, 136, 239, 275, 221, 281, 216, 176, 147, 94, 31, 100, 144, 158, 65, 227, 199, 73, 208, 145, 76, 246, 109, 5, 270, 204, 43, 177, 74, 112, 146, 70, 81, 165, 78, 258, 128, 189, 99, 163, 167, 55, 233, 218, 197, 181, 143, 18, 45, 102, 264, 222, 21, 11, 273, 168, 217, 79, 137, 171, 0, 20, 280, 10, 125, 166, 276, 58, 252, 289, 90, 114, 93, 172, 124, 215, 98, 201, 49, 22, 82, 51, 59, 35, 260, 301, 141, 149, 162, 173, 8, 238, 202, 27, 154, 169, 229, 36, 66, 28, 131, 19, 40, 274, 116, 117, 266, 71, 23, 135, 279, 85, 3, 188, 138, 311, 259, 16, 300, 84, 263, 161, 242, 187, 286, 223, 126, 134, 170, 230, 184, 251, 245, 213, 299, 284, 115, 148, 80, 68, 214, 203, 253, 192, 106, 285, 309, 257, 2, 243, 235, 236, 108, 302, 62, 250, 87, 277, 198, 26, 127, 207, 193, 107, 254, 64, 123, 52, 293, 269, 129, 185, 32, 7, 41, 12, 15, 290, 153, 272, 4, 50, 178, 77, 118, 282, 132, 1, 37, 271, 231, 305, 46, 174, 39, 205, 249, 25, 38, 139, ]

[3, 7, 121, 98, 65, 18, 299, 273, 83, 52, 70, 286, 234, 300, 87, 105, 281, 301, 32, 89, 256, 166, 141, 258, 226, 169, 292, 103, 123, 101, 85, 149, 99, 195, 92, 80, 151, 221, 16, 30, 158, 150, 62, 173, 192, 241, 73, 29, 119, 57, 181, 12, 209, 136, 239, 271, 130, 162, 287, 63, 170, 42, 254, 208, 232, 25, 191, 102, 298, 117, 187, 289, 306, 116, 183, 23, 267, 246, 155, 238, 2, 114, 220, 94, 14, 111, 41, 154, 9, 176, 128, 109, 311, 293, 205, 79, 132, 104, 291, 27, 194, 8, 277, 157, 107, 210, 284, 13, 174, 24, 308, 229, 215, 71, 34, 10, 212, 197, 147, 288, 126, 222, 20, 74, 31, 58, 295, 290, 224, 253, 84, 179, 64, 61, 108, 249, 244, 263, 225, 122, 278, 171, 17, 35, 120, 36, 15, 60, 186, 245, 240, 106, 255, 146, 90, 6, 262, 148, 161, 182, 78, 236, 230, 72, 297, 218, 219, 39, 309, 56, 243, 66, 37, 280, 134, 233, 76, 67, 202, 59, 88, 164, 11, 265, 100, 40, 168, 68, 307, 160, 69, 115, 139, 305, 153, 96, 125, 95, 142, 75, 175, 193, 214, 269, 77, 231, 26, 19, 46, 274, 143, 213, 152, 282, 135, 5, 235, 140, 302, 133, 124, 279, 242, 137, 91, 112, 97, 110, 113, 145, 303, 266, 177, 268, 50, 207, 228, 159, 93, 211, 127, 131, 118, 259, 165, 185, 251, 276, 227, 257, 144, 53, 28, 285, 167, 261, 81, 247, 237, 138, 129, 43, 33, 283, 196, 203, 223, 1, 82, 296, 22, 216, 184, 49, 86, 264, 48, 248, 217, 4, 0, 204, 252, 250, 47, 189, 310, 198, 206, 270, 272, 178, 180, 38, 275, 45, 163, 21, 190, 44, 199, 188, 172, 54, 51, 260, 156, 201, 304, 294, 55, 200, ]

[153, 262, 161, 287, 250, 285, 95, 246, 1, 141, 243, 216, 75, 15, 241, 69, 188, 21, 99, 277, 33, 89, 134, 144, 265, 29, 27, 207, 14, 237, 88, 41, 23, 305, 94, 257, 224, 219, 171, 61, 72, 245, 48, 221, 78, 140, 136, 77, 274, 195, 22, 292, 115, 155, 194, 3, 223, 190, 264, 35, 206, 16, 158, 256, 19, 148, 187, 298, 44, 199, 127, 269, 258, 275, 239, 76, 240, 62, 279, 302, 34, 123, 55, 102, 4, 306, 201, 270, 231, 281, 169, 138, 220, 156, 271, 7, 49, 108, 228, 179, 247, 213, 244, 290, 283, 159, 20, 126, 168, 80, 180, 25, 124, 142, 303, 184, 175, 211, 91, 260, 120, 131, 214, 200, 47, 106, 97, 164, 251, 205, 96, 43, 300, 60, 17, 79, 173, 82, 37, 26, 217, 266, 276, 32, 191, 294, 170, 185, 45, 71, 299, 181, 178, 284, 147, 289, 233, 242, 125, 109, 114, 113, 135, 51, 280, 183, 157, 58, 5, 204, 160, 212, 310, 293, 90, 278, 0, 235, 104, 30, 163, 105, 139, 230, 84, 112, 42, 226, 133, 182, 86, 268, 128, 65, 93, 81, 209, 261, 121, 165, 6, 10, 152, 167, 259, 101, 154, 145, 63, 83, 28, 297, 52, 174, 210, 308, 222, 117, 64, 85, 215, 249, 100, 53, 73, 56, 119, 253, 311, 248, 74, 40, 111, 149, 68, 193, 272, 36, 18, 282, 57, 202, 304, 13, 198, 238, 87, 236, 98, 192, 116, 2, 70, 107, 50, 197, 227, 218, 307, 8, 162, 172, 24, 150, 288, 54, 132, 137, 295, 12, 103, 186, 189, 176, 46, 232, 59, 225, 143, 203, 196, 309, 291, 229, 146, 66, 122, 263, 255, 267, 118, 38, 166, 151, 296, 129, 39, 252, 273, 254, 130, 286, 31, 67, 177, 92, 234, 11, 301, 208, 9, 110, ]

[74, 266, 128, 249, 143, 279, 53, 160, 269, 256, 178, 40, 1, 67, 175, 189, 19, 96, 196, 165, 211, 214, 23, 44, 149, 221, 199, 63, 303, 231, 58, 82, 302, 164, 69, 52, 286, 116, 238, 5, 272, 236, 110, 150, 305, 134, 104, 81, 270, 299, 237, 201, 36, 130, 113, 33, 284, 204, 197, 139, 54, 92, 109, 49, 173, 125, 120, 158, 13, 88, 289, 123, 222, 124, 103, 2, 161, 77, 205, 86, 239, 216, 152, 93, 73, 219, 188, 106, 145, 259, 293, 280, 85, 307, 15, 306, 227, 131, 157, 288, 6, 111, 252, 193, 167, 76, 91, 28, 294, 46, 264, 217, 248, 195, 186, 80, 232, 233, 277, 65, 62, 107, 105, 16, 50, 133, 287, 118, 156, 250, 234, 309, 89, 308, 25, 56, 84, 209, 273, 192, 208, 194, 258, 142, 265, 291, 220, 136, 267, 11, 141, 0, 55, 297, 202, 43, 41, 215, 101, 225, 223, 18, 245, 59, 200, 242, 210, 99, 255, 95, 17, 213, 263, 169, 191, 4, 75, 47, 60, 20, 22, 207, 97, 253, 180, 168, 243, 146, 126, 241, 87, 72, 94, 226, 224, 127, 153, 39, 251, 290, 135, 137, 172, 64, 261, 182, 240, 166, 147, 184, 78, 70, 174, 132, 244, 122, 79, 304, 230, 274, 9, 108, 170, 246, 300, 129, 247, 198, 100, 148, 218, 177, 179, 159, 121, 154, 278, 38, 285, 183, 29, 296, 283, 51, 21, 66, 68, 30, 228, 42, 301, 12, 71, 115, 311, 181, 37, 27, 3, 34, 185, 176, 162, 187, 102, 144, 32, 298, 31, 24, 292, 112, 260, 171, 295, 163, 268, 254, 7, 90, 14, 155, 57, 206, 310, 48, 151, 203, 98, 276, 271, 229, 140, 235, 61, 281, 83, 26, 275, 10, 8, 257, 119, 117, 190, 262, 45, 212, 138, 114, 35, 282, ]

[157, 0, 65, 10, 128, 235, 304, 271, 39, 89, 86, 121, 268, 182, 274, 215, 41, 164, 283, 26, 144, 21, 36, 262, 280, 207, 281, 16, 181, 165, 267, 184, 57, 73, 104, 172, 55, 151, 178, 197, 64, 213, 153, 195, 50, 102, 133, 302, 99, 101, 88, 117, 249, 252, 43, 217, 122, 167, 1, 211, 29, 60, 125, 230, 222, 79, 92, 286, 124, 291, 68, 209, 58, 105, 245, 183, 146, 72, 111, 28, 210, 261, 42, 175, 131, 132, 264, 14, 272, 71, 246, 87, 229, 260, 185, 143, 138, 174, 254, 38, 69, 270, 8, 95, 240, 75, 67, 11, 100, 3, 45, 113, 35, 96, 116, 196, 33, 81, 19, 186, 120, 82, 289, 123, 284, 13, 219, 188, 163, 242, 308, 32, 63, 224, 141, 118, 110, 129, 232, 295, 279, 85, 160, 202, 218, 22, 250, 305, 205, 145, 127, 193, 194, 70, 199, 162, 148, 251, 25, 298, 221, 4, 78, 150, 53, 23, 258, 106, 293, 257, 239, 119, 15, 161, 292, 91, 223, 238, 139, 189, 52, 176, 130, 149, 48, 115, 307, 198, 234, 80, 134, 275, 136, 98, 266, 158, 34, 225, 187, 108, 259, 2, 310, 61, 297, 77, 62, 17, 227, 231, 228, 294, 135, 191, 155, 265, 94, 46, 30, 147, 7, 54, 24, 56, 306, 244, 216, 171, 276, 156, 152, 44, 190, 303, 226, 159, 253, 301, 140, 179, 214, 288, 40, 192, 173, 236, 177, 6, 18, 237, 166, 109, 220, 256, 66, 290, 49, 180, 273, 277, 107, 31, 241, 74, 200, 168, 204, 5, 206, 169, 233, 93, 142, 103, 154, 263, 112, 12, 97, 300, 311, 299, 137, 247, 269, 51, 27, 285, 255, 296, 76, 84, 278, 170, 203, 37, 212, 201, 126, 248, 282, 59, 309, 90, 208, 9, 114, 20, 47, 243, 287, 83, ]

[110, 34, 274, 202, 186, 87, 209, 25, 189, 91, 292, 82, 228, 70, 123, 139, 311, 283, 98, 163, 226, 146, 233, 130, 256, 198, 72, 26, 37, 252, 59, 272, 103, 290, 38, 278, 22, 48, 144, 148, 80, 303, 242, 81, 129, 16, 177, 291, 78, 270, 112, 109, 182, 29, 131, 280, 104, 67, 161, 310, 300, 304, 204, 24, 43, 5, 164, 133, 298, 268, 282, 102, 4, 99, 62, 223, 279, 191, 248, 218, 179, 8, 117, 116, 114, 66, 250, 3, 275, 245, 138, 253, 27, 124, 159, 83, 306, 215, 171, 60, 15, 165, 221, 54, 63, 206, 208, 120, 152, 187, 263, 174, 158, 239, 231, 68, 225, 118, 46, 2, 169, 150, 240, 64, 33, 51, 57, 167, 188, 79, 224, 293, 243, 241, 71, 155, 260, 39, 74, 197, 184, 61, 220, 53, 100, 244, 97, 266, 264, 153, 9, 69, 6, 47, 217, 255, 203, 121, 58, 168, 157, 265, 127, 258, 205, 183, 19, 227, 105, 222, 35, 142, 294, 287, 21, 262, 195, 276, 32, 299, 89, 96, 267, 235, 308, 113, 196, 107, 190, 247, 181, 199, 49, 76, 73, 216, 132, 140, 44, 207, 277, 269, 281, 137, 214, 212, 20, 261, 0, 88, 259, 200, 108, 94, 126, 295, 180, 128, 156, 210, 10, 229, 143, 286, 40, 18, 273, 14, 75, 41, 237, 151, 309, 234, 101, 31, 160, 125, 95, 285, 56, 11, 92, 52, 162, 115, 271, 147, 305, 23, 251, 135, 85, 145, 289, 12, 90, 166, 172, 136, 30, 1, 194, 201, 42, 284, 307, 232, 134, 176, 65, 149, 230, 84, 141, 246, 93, 106, 173, 288, 50, 7, 257, 55, 13, 297, 192, 185, 254, 122, 45, 36, 17, 178, 301, 170, 77, 119, 86, 296, 213, 302, 219, 238, 193, 211, 154, 28, 249, 175, 111, 236, ]

[108, 235, 216, 94, 85, 123, 119, 302, 224, 311, 287, 238, 295, 93, 113, 274, 206, 197, 207, 68, 294, 27, 79, 242, 71, 84, 306, 221, 90, 100, 131, 128, 220, 155, 82, 88, 268, 236, 135, 180, 54, 83, 229, 258, 181, 219, 175, 283, 17, 256, 145, 241, 106, 212, 33, 14, 92, 237, 194, 265, 11, 293, 249, 279, 38, 234, 139, 32, 246, 292, 170, 114, 44, 24, 146, 45, 189, 266, 210, 160, 162, 99, 296, 208, 73, 133, 282, 240, 273, 299, 303, 191, 15, 70, 225, 186, 102, 138, 308, 0, 122, 75, 251, 61, 202, 96, 152, 2, 263, 136, 248, 95, 171, 13, 55, 226, 80, 244, 200, 57, 40, 288, 286, 230, 25, 148, 115, 199, 103, 158, 59, 109, 243, 134, 49, 111, 64, 164, 129, 179, 178, 9, 39, 169, 130, 223, 177, 307, 227, 297, 214, 232, 60, 276, 188, 278, 7, 233, 147, 156, 4, 117, 141, 37, 56, 185, 159, 143, 8, 120, 16, 66, 228, 247, 51, 291, 74, 275, 305, 69, 163, 239, 271, 250, 254, 205, 47, 264, 267, 272, 260, 213, 20, 262, 190, 284, 217, 19, 35, 289, 5, 89, 62, 101, 42, 211, 300, 125, 78, 261, 127, 310, 144, 23, 269, 43, 22, 118, 12, 67, 98, 280, 86, 48, 157, 63, 203, 107, 34, 301, 140, 1, 253, 198, 201, 81, 168, 28, 285, 105, 204, 137, 6, 298, 50, 290, 187, 196, 176, 222, 151, 259, 124, 150, 174, 165, 112, 309, 195, 72, 255, 10, 97, 192, 218, 87, 116, 52, 215, 209, 110, 153, 161, 3, 166, 29, 21, 104, 132, 257, 193, 245, 252, 304, 173, 58, 182, 281, 183, 277, 154, 231, 36, 53, 26, 76, 126, 167, 270, 184, 30, 31, 65, 91, 149, 41, 18, 172, 121, 46, 142, 77, ]

[194, 256, 95, 147, 23, 117, 212, 287, 127, 6, 304, 149, 235, 129, 55, 64, 11, 173, 166, 211, 103, 262, 79, 17, 250, 104, 20, 25, 239, 99, 251, 196, 189, 218, 31, 140, 59, 281, 74, 101, 214, 179, 181, 73, 28, 261, 63, 139, 48, 84, 7, 270, 18, 5, 260, 259, 178, 112, 163, 8, 144, 257, 67, 197, 219, 190, 138, 107, 180, 242, 187, 254, 300, 12, 231, 310, 36, 109, 199, 136, 263, 246, 309, 232, 216, 273, 269, 19, 141, 2, 266, 132, 121, 137, 13, 176, 226, 32, 98, 201, 71, 9, 134, 145, 200, 123, 292, 175, 54, 80, 110, 91, 283, 185, 299, 75, 62, 143, 238, 0, 160, 42, 131, 46, 191, 81, 150, 113, 21, 208, 294, 83, 252, 265, 248, 244, 241, 76, 45, 288, 193, 162, 86, 285, 306, 10, 293, 125, 177, 249, 230, 58, 192, 255, 34, 69, 223, 172, 233, 289, 220, 30, 68, 279, 153, 38, 296, 182, 70, 298, 308, 33, 16, 1, 284, 291, 51, 97, 3, 105, 295, 90, 245, 151, 207, 116, 258, 210, 276, 118, 169, 88, 268, 240, 146, 167, 120, 93, 188, 65, 126, 148, 108, 272, 96, 247, 122, 271, 100, 152, 277, 115, 157, 133, 29, 44, 171, 135, 243, 205, 307, 286, 237, 114, 204, 209, 274, 253, 311, 47, 49, 275, 89, 170, 198, 236, 280, 164, 27, 186, 37, 40, 87, 159, 267, 278, 297, 165, 217, 227, 66, 78, 195, 14, 302, 56, 35, 50, 130, 215, 206, 228, 221, 301, 174, 128, 43, 119, 213, 52, 303, 124, 290, 142, 85, 111, 282, 15, 61, 102, 222, 229, 72, 305, 168, 154, 184, 39, 158, 94, 203, 53, 57, 22, 225, 264, 41, 26, 60, 24, 106, 77, 202, 92, 155, 224, 82, 4, 161, 156, 234, 183, ]

[225, 97, 78, 29, 254, 154, 111, 81, 120, 12, 186, 115, 239, 242, 204, 76, 85, 155, 236, 191, 98, 180, 171, 114, 34, 62, 4, 11, 121, 36, 249, 187, 174, 238, 52, 90, 127, 37, 79, 14, 117, 185, 143, 232, 302, 134, 159, 218, 207, 231, 149, 162, 57, 77, 28, 107, 178, 54, 53, 285, 42, 279, 213, 119, 190, 163, 257, 224, 100, 241, 104, 266, 273, 243, 15, 59, 103, 308, 65, 101, 40, 152, 165, 110, 289, 245, 201, 175, 195, 83, 263, 61, 93, 123, 258, 176, 75, 198, 128, 290, 299, 272, 192, 126, 233, 133, 262, 140, 168, 164, 188, 64, 172, 46, 80, 209, 230, 26, 157, 58, 5, 237, 145, 47, 216, 45, 51, 56, 260, 3, 256, 41, 160, 276, 301, 219, 63, 261, 33, 210, 130, 139, 38, 67, 94, 253, 211, 131, 138, 293, 202, 113, 269, 226, 220, 84, 48, 277, 252, 288, 16, 304, 82, 179, 215, 199, 183, 296, 251, 2, 177, 303, 294, 234, 10, 300, 118, 88, 17, 203, 30, 280, 284, 106, 109, 39, 68, 7, 292, 295, 146, 227, 221, 228, 267, 247, 92, 124, 1, 181, 60, 255, 23, 274, 112, 122, 125, 0, 129, 74, 87, 132, 217, 27, 55, 91, 278, 222, 297, 105, 116, 44, 166, 49, 99, 25, 13, 167, 24, 153, 173, 291, 86, 144, 206, 35, 307, 73, 170, 306, 150, 235, 18, 282, 32, 287, 309, 135, 246, 8, 248, 240, 43, 275, 147, 310, 31, 208, 244, 271, 265, 96, 136, 108, 161, 205, 184, 196, 141, 250, 151, 268, 194, 283, 69, 193, 182, 189, 212, 137, 89, 21, 71, 281, 142, 214, 223, 169, 9, 229, 95, 158, 6, 22, 286, 259, 264, 66, 156, 311, 70, 298, 20, 72, 102, 19, 50, 305, 197, 148, 200, 270, ]

[45, 171, 221, 77, 119, 188, 199, 87, 263, 63, 58, 256, 127, 118, 230, 238, 107, 113, 241, 90, 97, 80, 228, 106, 112, 14, 224, 259, 94, 166, 137, 18, 39, 178, 217, 237, 240, 267, 138, 86, 168, 108, 164, 116, 30, 96, 165, 85, 122, 227, 193, 98, 246, 48, 279, 89, 157, 42, 208, 172, 0, 203, 130, 255, 159, 300, 276, 179, 261, 4, 197, 161, 181, 105, 298, 117, 129, 286, 124, 299, 32, 93, 212, 170, 215, 225, 51, 198, 163, 40, 243, 233, 33, 95, 191, 140, 99, 60, 133, 71, 19, 209, 41, 187, 144, 120, 202, 234, 121, 218, 134, 189, 278, 57, 9, 153, 59, 68, 141, 12, 76, 160, 35, 245, 235, 257, 136, 216, 29, 266, 115, 265, 82, 190, 309, 247, 291, 169, 307, 56, 47, 162, 293, 305, 104, 290, 282, 210, 211, 297, 239, 154, 114, 151, 156, 152, 28, 21, 2, 248, 303, 31, 73, 49, 142, 283, 92, 219, 24, 55, 5, 111, 186, 269, 69, 64, 223, 150, 289, 284, 103, 295, 196, 91, 180, 54, 271, 17, 275, 236, 252, 22, 23, 61, 158, 3, 268, 200, 83, 145, 72, 25, 62, 220, 88, 52, 249, 264, 148, 110, 176, 229, 100, 262, 81, 287, 285, 101, 272, 139, 277, 143, 183, 34, 250, 292, 135, 310, 258, 288, 109, 182, 125, 128, 304, 206, 65, 167, 205, 184, 306, 204, 74, 147, 244, 174, 308, 132, 173, 177, 226, 270, 11, 38, 15, 242, 37, 274, 70, 50, 192, 53, 302, 222, 273, 185, 79, 155, 301, 296, 131, 13, 27, 44, 214, 78, 102, 1, 260, 36, 213, 207, 149, 43, 46, 8, 251, 254, 201, 126, 84, 253, 6, 280, 311, 67, 10, 281, 123, 7, 175, 232, 26, 75, 194, 16, 294, 66, 20, 146, 231, 195, ]



==> anc/dynamics/H2_ccpvdz/h2_cc_qubit_order.txt <==
[378, 32, 299, 902, 586, 680, 102, 548, 530, 713, 730, 185, 81, 87, 456, 458, 558, 196, 119, 403, 778, 729, 127, 736, 426, 627, 401, 460, 850, 141, 911, 504, 916, 498, 92, 551, 724, 751, 23, 25, 22, 655, 26, 585, 111, 668, 646, 682, 607, 659, 573, 286, 662, 181, 280, 230, 710, 27, 236, 651, 849, 88, 272, 428, 243, 704, 473, 816, 400, 394, 829, 709, 412, 790, 756, 4, 562, 859, 420, 540, 535, 257, 831, 635, 728, 139, 161, 865, 295, 845, 204, 212, 177, 463, 311, 572, 94, 644, 666, 737, 636, 327, 809, 8, 754, 532, 117, 494, 630, 658, 184, 753, 279, 698, 74, 858, 162, 619, 568, 703, 645, 83, 349, 306, 273, 692, 222, 459, 846, 239, 732, 298, 444, 501, 483, 857, 589, 591, 841, 555, 823, 576, 766, 18, 176, 70, 660, 208, 901, 871, 517, 880, 887, 492, 758, 54, 35, 80, 527, 82, 695, 794, 237, 429, 612, 160, 909, 194, 284, 39, 437, 808, 579, 41, 813, 260, 136, 590, 518, 509, 553, 77, 275, 178, 914, 379, 393, 210, 872, 910, 454, 231, 752, 507, 354, 718, 192, 128, 57, 340, 432, 679, 793, 491, 897, 344, 626, 320, 601, 771, 421, 72, 150, 350, 667, 201, 9, 906, 65, 435, 370, 596, 606, 60, 195, 653, 539, 468, 484, 253, 862, 690, 848, 469, 0, 446, 874, 536, 894, 453, 265, 20, 116, 382, 783, 219, 203, 62, 735, 300, 390, 531, 500, 650, 334, 777, 24, 624, 524, 742, 525, 818, 869, 789, 769, 21, 907, 598, 533, 290, 254, 861, 439, 467, 629, 609, 331, 717, 190, 834, 259, 202, 270, 772, 418, 740, 725, 182, 784, 882, 245, 402, 108, 824, 113, 332, 764, 510, 250, 523, 836, 773, 544, 761, 11, 430, 671, 341, 255, 571, 549, 683, 860, 648, 529, 389, 499, 387, 386, 884, 478, 788, 564, 821, 913, 395, 296, 521, 34, 621, 132, 1, 721, 714, 613, 787, 520, 774, 781, 169, 326, 325, 840, 157, 248, 465, 466, 864, 739, 229, 908, 78, 364, 508, 877, 633, 701, 398, 616, 172, 493, 10, 726, 414, 474, 746, 385, 186, 137, 381, 96, 875, 820, 167, 262, 640, 342, 294, 578, 40, 614, 376, 639, 559, 879, 791, 876, 357, 545, 68, 235, 69, 833, 338, 853, 480, 392, 436, 244, 13, 405, 314, 268, 86, 323, 689, 233, 749, 104, 324, 537, 595, 174, 55, 285, 628, 580, 339, 424, 708, 526, 661, 785, 800, 310, 200, 267, 566, 45, 896, 97, 615, 819, 594, 417, 868, 617, 462, 79, 502, 522, 373, 822, 110, 441, 337, 479, 684, 452, 647, 189, 145, 581, 124, 514, 408, 600, 541, 799, 165, 221, 413, 547, 486, 129, 681, 792, 353, 292, 814, 741, 481, 885, 241, 240, 762, 605, 472, 164, 854, 706, 266, 56, 173, 319, 719, 592, 146, 67, 288, 409, 423, 597, 538, 461, 308, 282, 91, 365, 915, 303, 489, 61, 450, 733, 892, 649, 817, 775, 780, 112, 516, 448, 676, 163, 399, 697, 52, 31, 397, 121, 188, 199, 546, 734, 797, 107, 844, 688, 738, 830, 776, 168, 750, 567, 838, 451, 815, 206, 360, 727, 309, 383, 905, 330, 269, 372, 806, 638, 796, 73, 391, 276, 670, 122, 476, 355, 271, 889, 798, 37, 490, 556, 228, 100, 803, 135, 358, 6, 711, 560, 665, 293, 170, 620, 577, 866, 415, 214, 197, 641, 565, 852, 485, 782, 881, 348, 89, 66, 95, 140, 30, 890, 63, 552, 7, 187, 912, 368, 863, 637, 634, 316, 155, 786, 133, 352, 506, 101, 362, 99, 542, 143, 768, 503, 19, 227, 258, 180, 313, 563, 702, 557, 707, 475, 811, 329, 5, 154, 14, 528, 343, 238, 917, 75, 396, 261, 28, 495, 153, 827, 631, 283, 716, 810, 445, 152, 53, 587, 142, 828, 693, 118, 434, 686, 722, 307, 374, 898, 114, 218, 888, 705, 515, 225, 347, 755, 832, 105, 691, 519, 611, 274, 550, 144, 759, 505, 361, 900, 380, 449, 263, 76, 534, 812, 470, 287, 743, 297, 570, 602, 388, 712, 425, 384, 289, 765, 886, 464, 147, 321, 217, 584, 159, 207, 873, 457, 678, 487, 622, 883, 64, 802, 511, 36, 369, 760, 234, 29, 179, 745, 224, 443, 106, 603, 278, 47, 312, 226, 43, 654, 731, 356, 687, 696, 674, 618, 608, 672, 377, 38, 835, 610, 264, 867, 12, 44, 166, 149, 232, 899, 126, 440, 216, 767, 433, 242, 17, 891, 249, 193, 632, 328, 805, 175, 48, 664, 554, 893, 301, 404, 497, 367, 198, 715, 205, 315, 604, 125, 130, 431, 419, 575, 281, 657, 345, 801, 191, 51, 15, 33, 148, 720, 410, 302, 903, 856, 406, 839, 438, 246, 895, 335, 123, 442, 333, 223, 336, 359, 109, 747, 763, 447, 748, 694, 183, 171, 16, 138, 115, 804, 251, 422, 58, 843, 90, 826, 46, 209, 471, 837, 588, 488, 156, 744, 2, 583, 512, 699, 42, 623, 757, 574, 277, 842, 252, 346, 918, 407, 98, 569, 825, 131, 656, 543, 770, 49, 855, 779, 673, 904, 93, 371, 582, 151, 455, 513, 85, 215, 366, 375, 304, 561, 291, 593, 50, 318, 685, 643, 669, 3, 84, 256, 496, 211, 482, 322, 59, 158, 851, 723, 305, 351, 663, 807, 642, 427, 416, 599, 677, 878, 213, 477, 675, 870, 795, 103, 220, 847, 134, 71, 411, 120, 317, 363, 700, 652, 625, 247, ]

[110, 176, 400, 299, 343, 599, 448, 393, 584, 673, 319, 204, 892, 849, 269, 434, 661, 107, 620, 583, 414, 429, 101, 831, 561, 407, 315, 213, 533, 450, 468, 126, 629, 804, 73, 163, 716, 823, 127, 812, 720, 241, 526, 740, 214, 253, 691, 788, 143, 895, 431, 742, 896, 92, 205, 70, 514, 829, 916, 194, 279, 423, 841, 462, 689, 394, 597, 588, 510, 308, 339, 894, 266, 422, 511, 706, 763, 819, 637, 715, 179, 612, 770, 62, 548, 37, 860, 18, 736, 473, 382, 377, 43, 294, 607, 75, 195, 808, 160, 104, 690, 737, 701, 756, 115, 178, 820, 912, 799, 703, 591, 887, 94, 249, 827, 874, 116, 93, 384, 209, 652, 506, 348, 337, 528, 886, 844, 38, 560, 486, 722, 532, 649, 30, 570, 688, 545, 16, 476, 746, 626, 498, 665, 713, 351, 158, 836, 183, 574, 49, 256, 606, 134, 852, 229, 608, 406, 911, 8, 355, 674, 66, 639, 854, 489, 435, 237, 21, 494, 609, 712, 497, 52, 749, 349, 390, 121, 389, 745, 13, 306, 614, 109, 345, 543, 141, 751, 119, 353, 699, 97, 858, 60, 302, 856, 708, 658, 202, 648, 834, 811, 495, 128, 78, 286, 86, 563, 216, 117, 890, 507, 211, 313, 795, 568, 83, 232, 776, 350, 859, 794, 201, 816, 487, 660, 735, 329, 478, 268, 773, 815, 457, 682, 48, 36, 891, 702, 320, 598, 103, 618, 357, 732, 35, 564, 813, 469, 470, 89, 482, 679, 192, 303, 95, 493, 275, 132, 223, 775, 312, 114, 180, 709, 755, 719, 113, 430, 368, 552, 210, 536, 344, 129, 234, 513, 169, 615, 411, 440, 106, 698, 668, 903, 861, 87, 371, 184, 364, 149, 262, 640, 463, 635, 145, 909, 527, 328, 717, 403, 10, 288, 307, 667, 310, 631, 25, 341, 825, 678, 817, 869, 681, 162, 421, 619, 595, 347, 413, 330, 752, 694, 53, 309, 233, 641, 217, 206, 768, 471, 215, 325, 0, 242, 662, 855, 367, 873, 505, 362, 260, 867, 705, 521, 365, 171, 460, 750, 416, 292, 105, 809, 659, 738, 743, 531, 250, 235, 238, 602, 580, 485, 99, 148, 791, 846, 58, 59, 42, 283, 677, 810, 500, 112, 340, 711, 120, 222, 586, 67, 298, 774, 900, 647, 291, 655, 290, 605, 123, 219, 314, 557, 451, 415, 885, 480, 39, 19, 133, 483, 835, 146, 200, 239, 721, 800, 402, 322, 426, 278, 782, 85, 155, 247, 581, 157, 654, 739, 28, 758, 590, 879, 525, 77, 676, 187, 851, 538, 140, 700, 136, 181, 704, 769, 472, 399, 589, 82, 621, 458, 904, 459, 822, 730, 838, 356, 154, 875, 672, 865, 684, 56, 504, 366, 542, 369, 757, 272, 263, 790, 385, 496, 395, 273, 248, 165, 683, 888, 824, 766, 270, 443, 372, 2, 418, 881, 845, 147, 479, 593, 125, 391, 333, 332, 596, 226, 785, 553, 185, 530, 3, 529, 772, 135, 26, 439, 522, 175, 69, 913, 173, 454, 227, 409, 68, 401, 281, 517, 622, 656, 354, 780, 29, 880, 433, 432, 324, 427, 27, 509, 32, 441, 57, 166, 508, 156, 518, 304, 653, 444, 864, 386, 437, 167, 787, 456, 225, 710, 907, 392, 857, 142, 449, 296, 547, 577, 549, 697, 316, 358, 642, 544, 893, 150, 189, 906, 646, 363, 285, 191, 908, 46, 840, 731, 446, 293, 198, 396, 374, 475, 490, 798, 265, 71, 111, 252, 255, 47, 718, 520, 417, 541, 650, 878, 301, 295, 81, 793, 90, 636, 346, 164, 323, 321, 832, 74, 102, 55, 438, 282, 182, 551, 257, 177, 807, 196, 436, 11, 488, 284, 666, 870, 428, 151, 501, 848, 218, 575, 901, 122, 41, 334, 651, 7, 258, 425, 747, 240, 727, 821, 63, 361, 408, 555, 753, 801, 554, 212, 464, 862, 628, 455, 537, 188, 244, 297, 779, 917, 524, 519, 230, 733, 271, 326, 535, 671, 412, 594, 190, 714, 44, 806, 138, 61, 84, 220, 556, 764, 31, 837, 630, 65, 452, 137, 582, 243, 902, 695, 193, 397, 404, 579, 876, 327, 405, 796, 760, 792, 828, 305, 767, 761, 842, 910, 624, 259, 680, 274, 12, 174, 781, 539, 447, 783, 592, 338, 754, 728, 499, 419, 723, 565, 80, 14, 803, 562, 550, 897, 759, 373, 375, 267, 318, 261, 771, 289, 663, 847, 5, 762, 784, 130, 587, 287, 578, 576, 669, 778, 172, 466, 616, 692, 734, 152, 571, 221, 627, 442, 168, 484, 657, 814, 359, 342, 786, 802, 645, 381, 883, 108, 388, 276, 465, 516, 889, 370, 224, 170, 567, 850, 877, 186, 197, 914, 159, 335, 534, 453, 199, 79, 871, 725, 300, 540, 670, 144, 9, 6, 644, 280, 254, 633, 352, 72, 124, 603, 378, 569, 23, 231, 696, 610, 24, 4, 467, 398, 611, 558, 228, 153, 88, 617, 863, 839, 502, 387, 512, 905, 741, 118, 853, 833, 161, 613, 882, 634, 264, 380, 64, 868, 898, 91, 376, 826, 98, 336, 277, 76, 474, 481, 693, 1, 632, 805, 600, 765, 331, 20, 724, 477, 572, 45, 866, 623, 566, 515, 729, 50, 208, 383, 22, 139, 317, 40, 585, 685, 664, 33, 424, 546, 236, 884, 491, 207, 643, 246, 17, 34, 744, 131, 559, 601, 311, 843, 410, 245, 379, 797, 100, 638, 777, 573, 420, 918, 54, 818, 523, 203, 830, 445, 461, 748, 492, 872, 789, 899, 15, 51, 675, 726, 915, 707, 96, 686, 360, 604, 687, 625, 503, 251, ]

[509, 732, 356, 309, 471, 500, 259, 914, 216, 206, 132, 908, 683, 456, 657, 340, 890, 398, 93, 105, 288, 13, 518, 242, 147, 71, 219, 196, 138, 873, 579, 325, 638, 173, 232, 763, 600, 725, 183, 413, 539, 267, 724, 912, 494, 531, 896, 81, 529, 190, 389, 187, 378, 650, 899, 390, 603, 403, 203, 512, 682, 651, 149, 310, 661, 541, 416, 681, 504, 210, 812, 432, 157, 409, 41, 136, 221, 170, 718, 143, 418, 363, 526, 584, 685, 333, 397, 88, 568, 498, 64, 194, 146, 46, 201, 479, 499, 278, 559, 238, 880, 813, 609, 215, 628, 762, 717, 48, 177, 632, 840, 30, 248, 168, 835, 23, 399, 759, 304, 430, 307, 326, 36, 344, 236, 458, 893, 445, 433, 900, 809, 889, 852, 4, 459, 386, 87, 180, 115, 503, 402, 313, 286, 227, 365, 2, 808, 63, 411, 383, 704, 176, 214, 231, 886, 78, 565, 793, 616, 466, 377, 74, 1, 534, 787, 462, 289, 218, 807, 419, 739, 647, 245, 102, 865, 336, 472, 772, 554, 834, 561, 496, 373, 443, 794, 710, 268, 875, 371, 552, 515, 447, 877, 270, 520, 487, 224, 436, 368, 818, 393, 45, 879, 235, 412, 522, 857, 54, 308, 907, 750, 467, 321, 233, 241, 878, 76, 226, 66, 635, 119, 27, 649, 334, 781, 822, 664, 137, 690, 122, 285, 658, 154, 121, 698, 350, 624, 253, 733, 751, 255, 199, 457, 876, 346, 796, 545, 551, 853, 549, 774, 40, 100, 906, 188, 911, 5, 96, 832, 592, 493, 299, 465, 49, 492, 897, 117, 892, 821, 337, 495, 506, 293, 161, 455, 909, 902, 276, 228, 165, 833, 317, 32, 711, 745, 820, 442, 213, 485, 195, 106, 666, 182, 844, 328, 380, 14, 719, 484, 95, 406, 642, 836, 621, 697, 323, 607, 282, 785, 708, 257, 42, 454, 538, 426, 645, 291, 167, 266, 19, 131, 766, 372, 601, 510, 358, 240, 90, 560, 144, 753, 159, 361, 425, 671, 169, 768, 70, 716, 392, 577, 10, 823, 385, 855, 548, 423, 414, 133, 557, 777, 572, 502, 701, 797, 765, 514, 693, 379, 21, 92, 191, 290, 283, 18, 7, 894, 757, 615, 644, 537, 110, 828, 470, 542, 405, 588, 452, 726, 721, 885, 521, 302, 686, 569, 331, 135, 67, 212, 72, 571, 611, 316, 357, 175, 830, 688, 851, 839, 803, 39, 118, 341, 843, 888, 578, 123, 655, 567, 805, 546, 468, 247, 792, 306, 544, 825, 525, 296, 440, 631, 523, 605, 11, 431, 252, 589, 760, 435, 474, 84, 189, 279, 859, 729, 870, 910, 742, 849, 489, 641, 898, 696, 680, 339, 663, 335, 25, 804, 790, 139, 497, 513, 47, 536, 817, 303, 743, 396, 677, 715, 478, 491, 864, 618, 222, 327, 428, 141, 744, 771, 720, 646, 741, 318, 829, 769, 648, 706, 915, 59, 824, 731, 192, 434, 575, 22, 473, 223, 239, 595, 305, 404, 274, 202, 225, 244, 343, 24, 703, 845, 477, 736, 6, 482, 884, 913, 151, 887, 148, 20, 749, 364, 349, 838, 152, 775, 251, 162, 730, 52, 723, 629, 895, 69, 85, 861, 99, 524, 784, 352, 181, 791, 858, 91, 783, 82, 917, 263, 332, 517, 61, 722, 153, 673, 667, 570, 709, 599, 788, 593, 94, 315, 217, 619, 150, 272, 814, 375, 9, 819, 848, 659, 417, 738, 639, 636, 324, 370, 126, 60, 359, 15, 294, 8, 29, 353, 345, 854, 778, 38, 469, 448, 846, 258, 382, 863, 338, 528, 576, 533, 439, 540, 705, 842, 789, 553, 881, 597, 0, 376, 770, 507, 475, 670, 128, 562, 387, 280, 220, 737, 501, 56, 530, 355, 481, 254, 367, 186, 256, 689, 422, 810, 73, 773, 204, 527, 237, 883, 800, 581, 429, 264, 124, 65, 602, 26, 450, 292, 155, 208, 802, 89, 441, 284, 758, 694, 408, 625, 776, 831, 856, 695, 596, 558, 381, 488, 156, 55, 798, 415, 43, 580, 547, 130, 652, 200, 532, 918, 767, 160, 463, 837, 665, 113, 77, 801, 752, 511, 127, 811, 867, 714, 891, 563, 273, 314, 158, 322, 171, 114, 163, 57, 734, 606, 50, 301, 653, 780, 134, 246, 179, 483, 230, 34, 185, 297, 623, 627, 451, 211, 68, 747, 277, 740, 862, 374, 869, 587, 351, 174, 610, 594, 591, 116, 564, 700, 633, 234, 178, 508, 184, 699, 555, 198, 675, 53, 207, 17, 519, 656, 446, 626, 101, 728, 713, 269, 637, 826, 300, 669, 104, 58, 872, 702, 262, 679, 613, 799, 707, 761, 354, 80, 111, 868, 617, 330, 391, 260, 145, 678, 298, 904, 608, 209, 312, 103, 586, 281, 401, 369, 764, 748, 654, 464, 847, 841, 37, 486, 394, 205, 634, 33, 476, 97, 410, 460, 129, 287, 612, 782, 109, 901, 320, 573, 535, 691, 437, 112, 903, 755, 815, 668, 424, 566, 505, 421, 620, 590, 86, 662, 407, 640, 827, 140, 490, 172, 243, 550, 882, 427, 295, 672, 795, 756, 449, 444, 75, 125, 692, 779, 676, 395, 249, 786, 674, 265, 166, 360, 31, 556, 905, 35, 754, 98, 660, 622, 319, 271, 874, 28, 453, 362, 916, 850, 871, 712, 480, 816, 83, 735, 250, 684, 16, 342, 366, 630, 347, 261, 860, 582, 604, 197, 420, 516, 384, 687, 164, 598, 583, 229, 12, 866, 275, 3, 62, 438, 329, 120, 44, 51, 79, 311, 348, 142, 108, 643, 574, 400, 388, 193, 614, 107, 461, 806, 585, 746, 543, 727, ]

[629, 363, 783, 99, 334, 120, 488, 917, 756, 434, 100, 358, 322, 883, 74, 827, 71, 37, 577, 916, 24, 239, 156, 146, 860, 309, 261, 45, 506, 918, 707, 610, 237, 38, 460, 790, 346, 748, 301, 196, 518, 723, 829, 859, 461, 112, 395, 393, 870, 558, 678, 444, 391, 815, 370, 470, 299, 267, 692, 424, 213, 760, 56, 418, 285, 902, 1, 416, 774, 235, 825, 866, 616, 262, 39, 751, 448, 798, 915, 314, 814, 838, 203, 187, 799, 70, 250, 651, 438, 491, 61, 304, 94, 816, 535, 88, 305, 529, 679, 449, 912, 144, 114, 887, 308, 842, 619, 727, 648, 818, 332, 882, 2, 442, 563, 763, 515, 772, 892, 15, 740, 134, 776, 650, 492, 681, 232, 828, 914, 341, 675, 484, 318, 586, 432, 615, 843, 775, 164, 369, 803, 276, 830, 307, 188, 208, 241, 620, 812, 583, 209, 450, 543, 210, 426, 643, 145, 787, 626, 661, 604, 366, 130, 785, 199, 411, 792, 735, 808, 759, 222, 553, 520, 649, 324, 181, 607, 720, 362, 204, 556, 323, 441, 807, 49, 63, 217, 647, 84, 238, 201, 90, 538, 572, 811, 226, 534, 738, 761, 275, 749, 593, 628, 405, 20, 428, 251, 900, 641, 282, 471, 150, 592, 265, 83, 219, 674, 417, 259, 133, 113, 76, 670, 54, 435, 291, 861, 644, 348, 419, 598, 25, 601, 357, 557, 386, 733, 433, 111, 254, 352, 87, 877, 602, 398, 69, 30, 253, 53, 279, 376, 732, 143, 539, 784, 516, 149, 864, 397, 11, 611, 660, 413, 898, 532, 163, 844, 32, 796, 378, 603, 793, 228, 752, 837, 489, 524, 480, 420, 694, 475, 570, 174, 890, 622, 715, 571, 836, 801, 884, 138, 423, 588, 891, 655, 712, 249, 316, 179, 609, 399, 223, 123, 190, 283, 642, 561, 6, 330, 821, 567, 765, 507, 439, 109, 406, 409, 290, 666, 636, 72, 621, 523, 229, 80, 853, 446, 591, 35, 466, 810, 672, 31, 40, 162, 817, 177, 394, 97, 168, 711, 700, 195, 172, 786, 664, 613, 494, 198, 248, 625, 527, 104, 303, 683, 564, 422, 102, 16, 47, 880, 835, 338, 312, 372, 833, 392, 55, 231, 645, 659, 247, 57, 119, 329, 778, 42, 547, 667, 701, 106, 544, 105, 734, 107, 737, 19, 255, 485, 347, 216, 509, 802, 514, 687, 693, 552, 453, 377, 846, 513, 780, 169, 596, 908, 474, 298, 658, 381, 840, 350, 243, 212, 0, 899, 151, 533, 165, 653, 594, 65, 388, 483, 606, 371, 587, 702, 663, 580, 256, 379, 128, 192, 903, 889, 768, 52, 696, 822, 848, 522, 773, 794, 690, 218, 631, 575, 852, 264, 858, 871, 375, 671, 745, 823, 481, 355, 176, 356, 719, 339, 736, 549, 297, 359, 408, 478, 86, 402, 508, 354, 791, 215, 140, 777, 403, 501, 554, 34, 909, 89, 767, 175, 66, 486, 468, 646, 202, 4, 287, 545, 328, 677, 452, 183, 624, 565, 742, 390, 315, 542, 847, 805, 360, 600, 581, 364, 741, 148, 342, 627, 682, 839, 246, 258, 78, 266, 29, 459, 562, 766, 132, 200, 595, 286, 868, 893, 669, 511, 635, 614, 36, 182, 325, 498, 345, 306, 630, 574, 739, 139, 214, 856, 125, 189, 293, 425, 709, 867, 21, 724, 888, 854, 686, 136, 14, 714, 788, 640, 410, 496, 703, 841, 834, 436, 365, 710, 541, 708, 806, 555, 221, 612, 225, 245, 685, 313, 407, 525, 167, 284, 530, 639, 28, 197, 623, 771, 50, 157, 292, 617, 519, 384, 227, 110, 85, 913, 445, 257, 691, 170, 383, 722, 337, 654, 79, 579, 127, 819, 826, 728, 321, 634, 447, 566, 440, 180, 412, 98, 689, 469, 319, 590, 490, 353, 754, 633, 502, 380, 503, 361, 327, 750, 472, 499, 589, 797, 493, 161, 901, 431, 240, 875, 242, 184, 400, 487, 344, 536, 704, 374, 103, 800, 421, 857, 230, 415, 744, 33, 234, 464, 160, 747, 465, 510, 193, 389, 373, 512, 455, 211, 427, 698, 528, 77, 41, 343, 638, 135, 108, 60, 387, 849, 443, 382, 326, 652, 746, 263, 147, 349, 9, 288, 456, 454, 320, 521, 458, 757, 58, 340, 186, 122, 260, 730, 517, 368, 311, 569, 401, 23, 12, 396, 597, 385, 270, 585, 820, 482, 27, 281, 576, 205, 26, 573, 159, 82, 273, 336, 781, 278, 252, 141, 769, 129, 62, 116, 608, 550, 560, 137, 697, 121, 879, 706, 906, 599, 845, 17, 115, 782, 185, 584, 717, 467, 414, 582, 824, 896, 894, 206, 404, 713, 451, 96, 73, 540, 764, 220, 48, 831, 684, 881, 665, 277, 158, 268, 13, 770, 207, 473, 7, 500, 832, 699, 726, 729, 657, 10, 18, 67, 302, 676, 64, 779, 537, 333, 95, 618, 51, 295, 142, 865, 862, 479, 907, 904, 81, 244, 855, 153, 673, 317, 124, 92, 725, 874, 166, 191, 101, 118, 476, 850, 178, 551, 688, 497, 721, 437, 873, 905, 795, 194, 632, 753, 731, 154, 294, 851, 758, 280, 637, 22, 546, 44, 126, 224, 743, 173, 504, 762, 8, 662, 152, 155, 457, 367, 897, 3, 668, 495, 548, 269, 93, 578, 289, 680, 568, 463, 804, 117, 531, 910, 429, 75, 878, 876, 505, 789, 274, 885, 605, 5, 271, 872, 718, 895, 559, 869, 755, 296, 351, 68, 59, 300, 695, 526, 233, 46, 477, 462, 171, 131, 310, 236, 813, 656, 716, 705, 911, 43, 91, 809, 331, 335, 272, 863, 886, 430, ]

[567, 110, 179, 413, 494, 876, 343, 268, 694, 770, 260, 190, 402, 244, 821, 170, 475, 296, 900, 171, 884, 636, 595, 887, 301, 856, 140, 113, 36, 310, 241, 767, 521, 866, 293, 167, 740, 71, 84, 364, 486, 13, 548, 705, 119, 823, 340, 83, 19, 888, 680, 658, 778, 131, 437, 152, 531, 838, 652, 116, 522, 72, 817, 7, 392, 621, 148, 777, 299, 620, 431, 93, 67, 868, 394, 271, 150, 32, 57, 610, 865, 101, 196, 725, 254, 341, 794, 238, 114, 460, 18, 69, 73, 883, 9, 267, 574, 547, 664, 24, 644, 804, 369, 814, 554, 675, 779, 640, 166, 737, 351, 724, 122, 590, 591, 854, 760, 655, 479, 300, 530, 146, 877, 870, 582, 42, 242, 75, 314, 371, 133, 850, 86, 417, 842, 895, 80, 26, 784, 453, 78, 149, 35, 797, 619, 175, 468, 762, 713, 290, 194, 822, 127, 462, 584, 536, 215, 753, 61, 414, 563, 732, 234, 730, 618, 910, 6, 427, 766, 218, 833, 132, 315, 481, 670, 577, 324, 625, 443, 902, 496, 107, 409, 490, 559, 250, 739, 719, 292, 520, 812, 524, 540, 846, 742, 776, 257, 614, 211, 239, 397, 512, 332, 158, 104, 796, 124, 592, 646, 774, 205, 424, 298, 102, 786, 542, 755, 15, 50, 601, 857, 474, 515, 415, 721, 492, 208, 731, 699, 829, 53, 690, 501, 210, 144, 187, 875, 897, 448, 408, 348, 911, 232, 788, 145, 0, 430, 549, 222, 335, 259, 634, 832, 580, 799, 329, 622, 447, 458, 87, 449, 353, 294, 2, 723, 470, 370, 544, 653, 350, 17, 678, 368, 375, 810, 858, 344, 802, 410, 97, 818, 736, 879, 321, 279, 197, 534, 816, 193, 311, 396, 901, 570, 91, 403, 508, 79, 331, 830, 155, 165, 722, 432, 709, 514, 835, 671, 200, 312, 518, 781, 30, 546, 288, 8, 4, 164, 111, 325, 172, 176, 698, 217, 389, 600, 624, 418, 665, 707, 359, 186, 499, 853, 255, 322, 667, 685, 248, 307, 456, 109, 278, 551, 726, 291, 485, 476, 399, 130, 51, 836, 862, 88, 249, 426, 374, 156, 436, 433, 273, 872, 839, 31, 820, 756, 319, 750, 306, 881, 265, 199, 657, 134, 759, 517, 905, 47, 439, 603, 798, 225, 491, 637, 420, 714, 859, 37, 493, 472, 741, 550, 214, 599, 552, 757, 772, 105, 181, 358, 450, 607, 160, 466, 641, 661, 421, 183, 212, 21, 100, 243, 261, 221, 92, 48, 691, 251, 46, 277, 692, 309, 505, 629, 683, 378, 912, 537, 787, 412, 604, 62, 632, 783, 710, 855, 869, 749, 142, 617, 151, 639, 174, 274, 654, 557, 385, 381, 660, 824, 715, 616, 801, 23, 745, 266, 435, 320, 828, 837, 780, 339, 451, 305, 471, 39, 894, 469, 115, 393, 891, 204, 638, 688, 354, 89, 33, 899, 769, 529, 406, 407, 253, 29, 360, 65, 361, 483, 281, 513, 904, 575, 264, 896, 118, 720, 729, 203, 454, 103, 747, 328, 789, 909, 706, 569, 792, 416, 744, 553, 771, 519, 647, 583, 633, 405, 1, 825, 718, 96, 645, 240, 503, 841, 363, 712, 282, 773, 851, 880, 467, 401, 659, 81, 708, 423, 338, 844, 611, 345, 94, 220, 648, 287, 202, 455, 76, 702, 576, 334, 860, 313, 16, 727, 383, 669, 117, 903, 192, 153, 58, 682, 668, 763, 908, 893, 717, 444, 185, 316, 500, 106, 376, 728, 561, 10, 213, 372, 752, 523, 562, 163, 498, 768, 826, 693, 346, 793, 302, 11, 782, 734, 674, 684, 608, 82, 382, 223, 890, 679, 275, 533, 790, 441, 545, 235, 391, 336, 497, 452, 511, 666, 400, 285, 704, 337, 697, 815, 40, 207, 687, 480, 613, 464, 404, 487, 589, 642, 864, 532, 581, 276, 141, 227, 689, 878, 806, 129, 195, 630, 700, 754, 188, 791, 686, 177, 442, 206, 434, 135, 631, 543, 914, 377, 672, 565, 138, 237, 587, 800, 615, 28, 635, 352, 128, 676, 840, 535, 785, 606, 568, 526, 229, 733, 564, 342, 112, 555, 63, 585, 419, 184, 295, 398, 527, 269, 41, 66, 489, 917, 157, 746, 593, 906, 677, 22, 99, 735, 34, 528, 525, 429, 178, 74, 867, 70, 425, 502, 121, 504, 803, 247, 270, 701, 831, 843, 819, 627, 60, 662, 27, 108, 308, 90, 852, 355, 59, 560, 459, 333, 272, 795, 143, 168, 650, 649, 289, 367, 347, 216, 711, 55, 120, 387, 45, 703, 488, 643, 696, 85, 874, 95, 482, 236, 3, 465, 440, 609, 189, 572, 477, 539, 811, 262, 263, 365, 317, 873, 594, 579, 827, 808, 428, 461, 885, 849, 516, 889, 556, 139, 411, 907, 541, 478, 886, 43, 357, 586, 566, 602, 898, 44, 228, 743, 484, 388, 230, 578, 751, 445, 596, 628, 326, 805, 510, 38, 623, 457, 597, 395, 861, 14, 49, 173, 663, 651, 761, 588, 147, 571, 422, 161, 379, 68, 918, 473, 297, 386, 716, 209, 871, 758, 54, 304, 246, 98, 598, 373, 280, 125, 182, 463, 845, 882, 284, 915, 366, 327, 349, 807, 303, 390, 380, 258, 765, 438, 162, 330, 506, 626, 916, 231, 219, 863, 509, 847, 612, 159, 764, 913, 318, 12, 813, 495, 538, 558, 605, 123, 52, 191, 384, 20, 5, 848, 137, 775, 446, 126, 834, 64, 136, 233, 573, 226, 77, 681, 245, 283, 362, 323, 809, 201, 673, 180, 25, 656, 252, 154, 738, 224, 56, 198, 748, 169, 356, 892, 256, 286, 507, 695, ]

[9, 767, 790, 824, 695, 701, 734, 912, 419, 560, 552, 245, 99, 474, 234, 15, 240, 316, 842, 685, 351, 416, 496, 131, 138, 94, 599, 646, 898, 284, 888, 1, 758, 666, 678, 732, 609, 292, 663, 465, 339, 779, 521, 592, 394, 583, 270, 895, 70, 184, 265, 375, 645, 457, 543, 0, 617, 88, 349, 365, 383, 451, 158, 464, 830, 563, 865, 62, 297, 285, 557, 325, 303, 8, 159, 634, 780, 825, 146, 48, 706, 5, 22, 167, 148, 89, 793, 581, 463, 343, 493, 533, 376, 7, 686, 160, 638, 596, 765, 415, 85, 658, 491, 868, 258, 176, 317, 761, 509, 653, 47, 166, 221, 204, 380, 697, 153, 63, 262, 433, 200, 481, 242, 411, 575, 688, 471, 189, 410, 441, 889, 705, 61, 527, 455, 353, 57, 252, 735, 577, 83, 524, 623, 13, 506, 71, 401, 863, 530, 694, 715, 512, 157, 813, 205, 232, 43, 301, 374, 447, 490, 195, 81, 224, 479, 18, 139, 171, 827, 502, 680, 622, 783, 906, 590, 553, 748, 201, 736, 318, 337, 290, 538, 584, 241, 442, 412, 409, 787, 648, 624, 726, 179, 628, 649, 470, 674, 823, 860, 347, 469, 209, 226, 885, 869, 712, 661, 237, 913, 443, 662, 458, 327, 431, 908, 535, 775, 725, 778, 298, 34, 228, 313, 720, 287, 536, 862, 499, 230, 95, 591, 33, 847, 854, 832, 16, 710, 714, 408, 129, 717, 53, 630, 96, 306, 672, 229, 588, 281, 155, 857, 784, 473, 203, 737, 870, 320, 152, 542, 72, 358, 372, 213, 4, 604, 828, 520, 773, 38, 113, 132, 126, 864, 448, 675, 873, 587, 738, 454, 432, 403, 32, 880, 20, 834, 215, 515, 843, 425, 23, 405, 17, 208, 809, 294, 807, 902, 497, 369, 114, 67, 600, 456, 682, 299, 180, 618, 181, 175, 196, 916, 174, 86, 894, 150, 169, 875, 77, 508, 489, 644, 829, 722, 585, 892, 173, 743, 186, 286, 654, 56, 861, 417, 526, 578, 55, 87, 324, 846, 272, 206, 120, 616, 78, 121, 677, 503, 263, 356, 149, 544, 304, 673, 74, 315, 144, 321, 915, 791, 435, 642, 689, 392, 699, 235, 657, 835, 531, 484, 223, 197, 472, 371, 566, 233, 360, 633, 721, 162, 797, 718, 172, 117, 788, 621, 334, 759, 42, 40, 516, 161, 883, 355, 728, 612, 513, 852, 10, 747, 839, 561, 709, 45, 476, 841, 444, 66, 342, 528, 59, 564, 328, 637, 881, 341, 135, 753, 404, 420, 639, 283, 207, 802, 670, 41, 64, 635, 629, 532, 323, 58, 879, 348, 580, 805, 917, 504, 586, 693, 101, 817, 366, 438, 733, 194, 500, 436, 878, 764, 482, 485, 147, 853, 546, 603, 800, 178, 25, 711, 357, 816, 602, 739, 319, 440, 257, 188, 260, 799, 406, 216, 605, 641, 305, 897, 760, 2, 107, 579, 730, 704, 555, 151, 373, 595, 413, 109, 396, 522, 562, 52, 716, 625, 550, 801, 812, 749, 890, 100, 310, 164, 766, 757, 510, 430, 903, 414, 445, 362, 280, 525, 268, 907, 755, 214, 803, 389, 295, 676, 75, 379, 273, 312, 656, 640, 631, 134, 423, 882, 551, 384, 905, 569, 177, 275, 651, 626, 307, 254, 665, 910, 475, 708, 664, 185, 887, 251, 918, 193, 278, 225, 874, 660, 80, 452, 795, 91, 402, 222, 449, 37, 98, 619, 69, 24, 54, 620, 236, 871, 768, 76, 529, 729, 400, 35, 904, 65, 391, 573, 192, 277, 679, 652, 582, 51, 771, 690, 884, 558, 518, 468, 858, 782, 461, 187, 466, 340, 744, 238, 350, 462, 610, 6, 390, 364, 156, 36, 46, 838, 246, 593, 606, 248, 632, 681, 798, 831, 899, 329, 393, 643, 219, 332, 746, 667, 217, 309, 368, 727, 300, 249, 388, 142, 703, 199, 168, 118, 483, 397, 314, 659, 911, 514, 50, 386, 867, 354, 163, 143, 607, 426, 141, 486, 495, 381, 815, 429, 762, 90, 418, 253, 421, 826, 615, 170, 507, 210, 39, 598, 125, 12, 326, 909, 893, 859, 570, 102, 794, 145, 821, 541, 256, 849, 844, 750, 220, 608, 377, 450, 434, 73, 877, 352, 886, 427, 754, 547, 247, 478, 92, 330, 822, 137, 243, 239, 183, 127, 122, 84, 346, 833, 519, 786, 740, 14, 549, 565, 776, 540, 571, 589, 763, 777, 866, 124, 259, 363, 498, 261, 488, 876, 684, 428, 453, 756, 191, 367, 840, 901, 3, 279, 671, 467, 202, 627, 345, 539, 49, 752, 244, 311, 900, 446, 742, 110, 487, 289, 614, 266, 459, 668, 106, 378, 359, 702, 68, 439, 133, 650, 344, 231, 211, 30, 182, 696, 719, 691, 218, 190, 568, 594, 851, 437, 60, 333, 792, 723, 848, 21, 687, 785, 492, 501, 818, 769, 814, 480, 545, 891, 572, 269, 11, 308, 741, 692, 669, 212, 291, 115, 112, 781, 111, 293, 806, 517, 103, 855, 774, 274, 724, 338, 27, 731, 387, 361, 399, 119, 796, 331, 850, 647, 567, 811, 751, 896, 836, 914, 597, 82, 93, 336, 772, 523, 165, 808, 683, 494, 810, 26, 19, 116, 79, 108, 105, 140, 856, 264, 31, 250, 460, 601, 804, 554, 422, 335, 123, 548, 296, 44, 154, 424, 198, 770, 227, 837, 613, 698, 872, 819, 104, 382, 267, 136, 511, 556, 655, 370, 276, 407, 789, 282, 505, 713, 130, 477, 707, 398, 302, 97, 559, 845, 611, 537, 28, 385, 636, 574, 271, 29, 395, 820, 576, 534, 128, 288, 745, 322, 255, 700, ]

[655, 113, 635, 428, 839, 815, 239, 850, 862, 316, 524, 320, 361, 402, 698, 440, 327, 486, 721, 39, 674, 267, 613, 647, 719, 207, 534, 186, 547, 394, 656, 660, 210, 778, 261, 779, 742, 249, 852, 365, 405, 386, 209, 538, 849, 680, 12, 844, 497, 289, 443, 331, 780, 276, 77, 238, 151, 181, 192, 343, 221, 771, 380, 371, 818, 430, 769, 588, 705, 26, 565, 280, 184, 628, 745, 134, 872, 692, 165, 637, 373, 337, 309, 125, 252, 843, 913, 79, 484, 370, 814, 529, 709, 879, 570, 110, 596, 279, 409, 227, 250, 644, 136, 339, 166, 72, 616, 833, 514, 198, 129, 546, 435, 706, 751, 825, 808, 102, 515, 426, 244, 487, 131, 310, 114, 495, 122, 235, 890, 381, 220, 174, 406, 397, 132, 673, 619, 726, 424, 36, 792, 824, 86, 107, 579, 434, 880, 35, 295, 27, 888, 543, 80, 314, 574, 874, 639, 334, 445, 567, 442, 878, 759, 271, 584, 377, 830, 169, 118, 657, 783, 854, 55, 148, 689, 621, 157, 870, 446, 274, 748, 241, 627, 696, 188, 172, 617, 661, 861, 149, 264, 383, 379, 463, 190, 49, 158, 821, 177, 466, 855, 321, 345, 594, 615, 171, 539, 60, 573, 559, 112, 212, 631, 66, 859, 272, 333, 364, 903, 265, 772, 823, 203, 572, 836, 863, 550, 96, 842, 224, 714, 620, 575, 797, 491, 846, 247, 716, 42, 336, 895, 829, 643, 59, 62, 1, 474, 325, 94, 690, 640, 179, 499, 155, 269, 178, 216, 407, 828, 205, 646, 282, 329, 119, 571, 270, 508, 342, 764, 478, 88, 509, 225, 65, 747, 755, 733, 558, 461, 519, 243, 503, 422, 676, 457, 551, 444, 95, 423, 906, 43, 611, 517, 222, 672, 789, 194, 871, 483, 586, 743, 632, 187, 845, 857, 557, 432, 556, 625, 382, 722, 527, 723, 580, 255, 704, 820, 522, 798, 865, 753, 763, 28, 254, 787, 675, 206, 23, 319, 384, 600, 500, 629, 448, 301, 569, 161, 76, 58, 421, 291, 236, 400, 908, 666, 810, 477, 11, 431, 312, 350, 15, 128, 369, 699, 152, 326, 245, 700, 511, 285, 353, 146, 894, 68, 52, 728, 917, 9, 864, 562, 438, 749, 710, 536, 578, 510, 834, 564, 554, 415, 237, 139, 794, 278, 81, 71, 513, 154, 229, 468, 802, 816, 34, 322, 758, 693, 163, 668, 482, 493, 296, 4, 304, 662, 645, 32, 585, 390, 663, 14, 618, 449, 896, 793, 173, 8, 338, 103, 0, 189, 851, 606, 41, 867, 89, 531, 253, 417, 677, 411, 50, 813, 914, 170, 70, 458, 909, 641, 905, 230, 47, 479, 22, 703, 180, 311, 605, 91, 907, 318, 902, 73, 568, 82, 469, 667, 498, 354, 368, 85, 790, 74, 193, 591, 433, 84, 563, 31, 731, 858, 284, 544, 682, 526, 840, 202, 259, 258, 540, 730, 467, 439, 332, 175, 18, 532, 305, 884, 147, 451, 670, 805, 752, 553, 378, 537, 6, 388, 401, 472, 724, 848, 10, 459, 800, 781, 683, 346, 496, 290, 686, 159, 891, 788, 185, 589, 775, 453, 183, 123, 685, 105, 111, 587, 108, 506, 480, 454, 57, 46, 349, 116, 630, 217, 899, 736, 87, 53, 642, 372, 811, 702, 160, 360, 395, 545, 218, 687, 78, 505, 303, 54, 357, 831, 725, 638, 287, 523, 412, 40, 63, 275, 130, 3, 795, 61, 809, 782, 897, 835, 786, 393, 168, 392, 376, 352, 734, 901, 592, 697, 720, 837, 398, 566, 691, 875, 5, 520, 64, 251, 576, 101, 460, 827, 678, 521, 418, 535, 684, 735, 359, 777, 765, 387, 669, 389, 297, 492, 408, 233, 652, 214, 653, 610, 283, 266, 475, 876, 399, 447, 256, 819, 590, 817, 561, 806, 757, 708, 196, 612, 711, 69, 396, 649, 898, 822, 126, 416, 351, 695, 385, 150, 614, 882, 915, 770, 623, 739, 582, 437, 420, 766, 324, 485, 501, 167, 512, 414, 286, 893, 273, 470, 281, 143, 92, 358, 20, 19, 883, 75, 892, 29, 313, 83, 868, 204, 541, 583, 99, 308, 374, 622, 886, 240, 761, 791, 142, 860, 608, 727, 302, 17, 299, 90, 306, 201, 347, 16, 881, 335, 248, 832, 127, 488, 263, 195, 341, 410, 542, 262, 144, 153, 404, 115, 581, 679, 2, 659, 208, 688, 277, 671, 471, 93, 718, 176, 356, 246, 191, 904, 197, 869, 436, 476, 768, 328, 24, 156, 785, 465, 25, 317, 530, 268, 133, 226, 715, 729, 141, 219, 549, 681, 441, 137, 516, 228, 162, 803, 456, 664, 213, 100, 462, 292, 665, 7, 603, 877, 602, 651, 464, 650, 604, 911, 344, 856, 598, 916, 67, 712, 242, 750, 124, 419, 507, 97, 636, 429, 106, 234, 756, 473, 30, 367, 801, 807, 525, 900, 804, 323, 391, 707, 489, 533, 425, 593, 701, 257, 626, 912, 307, 450, 45, 560, 38, 300, 847, 232, 403, 104, 634, 577, 885, 918, 330, 490, 294, 773, 754, 48, 624, 362, 599, 145, 548, 873, 737, 293, 518, 348, 713, 887, 33, 494, 164, 866, 717, 366, 427, 231, 481, 13, 609, 555, 910, 298, 654, 504, 853, 355, 215, 138, 841, 182, 767, 288, 776, 746, 740, 56, 796, 784, 760, 732, 889, 744, 260, 211, 607, 140, 121, 452, 315, 120, 812, 363, 340, 741, 455, 375, 738, 774, 601, 658, 51, 200, 826, 552, 37, 135, 21, 633, 109, 597, 694, 838, 762, 648, 44, 223, 595, 98, 413, 117, 199, 528, 799, 502, ]

[512, 81, 904, 860, 766, 261, 596, 254, 3, 877, 534, 326, 453, 119, 383, 406, 417, 392, 865, 255, 55, 883, 342, 272, 836, 868, 784, 801, 60, 133, 726, 517, 586, 66, 387, 607, 12, 358, 476, 290, 649, 152, 339, 544, 834, 515, 228, 638, 194, 330, 759, 579, 797, 595, 485, 286, 162, 91, 553, 399, 95, 761, 52, 101, 165, 682, 434, 284, 488, 31, 173, 413, 18, 479, 334, 432, 306, 751, 707, 109, 65, 754, 722, 871, 814, 349, 313, 548, 745, 239, 199, 419, 756, 154, 169, 0, 35, 806, 768, 449, 75, 540, 700, 90, 246, 466, 683, 645, 665, 164, 376, 827, 34, 86, 851, 398, 340, 667, 292, 879, 209, 663, 498, 198, 526, 690, 244, 196, 134, 769, 252, 493, 864, 616, 560, 267, 741, 506, 483, 307, 477, 200, 724, 337, 873, 511, 475, 679, 379, 499, 524, 736, 660, 675, 49, 140, 225, 456, 275, 804, 672, 201, 897, 909, 884, 826, 898, 360, 473, 892, 22, 260, 620, 83, 903, 78, 443, 163, 149, 803, 760, 451, 602, 910, 269, 405, 82, 571, 26, 661, 437, 220, 105, 706, 291, 230, 80, 537, 341, 19, 829, 587, 429, 23, 600, 501, 141, 662, 872, 882, 42, 464, 84, 102, 408, 833, 867, 116, 110, 505, 914, 528, 536, 293, 876, 282, 764, 896, 808, 573, 172, 345, 447, 673, 27, 240, 355, 825, 634, 283, 800, 775, 481, 589, 835, 318, 737, 656, 646, 648, 755, 813, 279, 160, 205, 495, 650, 458, 584, 50, 294, 324, 281, 373, 277, 56, 568, 123, 212, 51, 320, 188, 9, 510, 24, 563, 452, 438, 390, 815, 744, 652, 520, 765, 593, 348, 905, 848, 394, 68, 854, 280, 455, 96, 436, 846, 186, 418, 331, 832, 402, 891, 644, 48, 643, 285, 428, 38, 113, 794, 622, 555, 757, 440, 717, 547, 189, 767, 10, 625, 819, 604, 148, 312, 467, 738, 687, 482, 852, 878, 335, 43, 888, 353, 529, 633, 151, 403, 666, 556, 8, 792, 734, 577, 597, 728, 182, 669, 41, 895, 39, 214, 805, 25, 234, 850, 132, 226, 442, 655, 776, 317, 99, 676, 67, 445, 720, 450, 856, 287, 16, 513, 420, 303, 372, 885, 635, 551, 532, 843, 380, 245, 542, 480, 98, 696, 685, 733, 378, 247, 1, 594, 115, 618, 694, 630, 208, 256, 793, 516, 578, 346, 762, 918, 812, 351, 71, 497, 155, 893, 750, 404, 894, 325, 427, 161, 224, 28, 79, 88, 145, 799, 258, 311, 541, 210, 821, 377, 487, 242, 543, 647, 249, 183, 831, 310, 44, 158, 807, 233, 522, 322, 354, 262, 213, 658, 711, 530, 129, 397, 788, 739, 431, 72, 127, 193, 841, 396, 32, 459, 229, 840, 30, 558, 901, 629, 866, 386, 426, 631, 742, 40, 504, 21, 509, 250, 470, 327, 203, 146, 424, 468, 370, 415, 219, 598, 300, 853, 288, 605, 236, 489, 692, 171, 798, 416, 350, 614, 591, 802, 623, 621, 433, 859, 361, 777, 271, 314, 779, 369, 599, 77, 659, 338, 617, 235, 778, 232, 439, 863, 168, 20, 902, 362, 461, 719, 137, 371, 657, 64, 730, 248, 790, 502, 590, 907, 900, 265, 580, 435, 138, 273, 202, 552, 763, 2, 880, 758, 305, 46, 462, 747, 610, 753, 395, 238, 772, 364, 500, 217, 729, 85, 465, 400, 57, 122, 192, 460, 824, 514, 299, 564, 206, 899, 454, 237, 582, 159, 333, 668, 181, 15, 632, 773, 735, 423, 410, 257, 686, 136, 298, 849, 179, 469, 789, 507, 59, 566, 295, 457, 63, 103, 382, 139, 47, 352, 62, 375, 886, 606, 503, 17, 847, 97, 484, 4, 653, 365, 37, 100, 612, 69, 343, 783, 545, 315, 357, 565, 628, 471, 363, 611, 407, 104, 567, 118, 185, 538, 323, 195, 167, 811, 862, 697, 749, 170, 709, 615, 33, 641, 721, 268, 608, 906, 130, 336, 693, 368, 216, 316, 472, 184, 227, 581, 58, 490, 716, 674, 321, 796, 108, 576, 583, 887, 332, 486, 421, 539, 781, 688, 14, 727, 121, 917, 309, 241, 636, 296, 913, 718, 699, 176, 627, 732, 266, 678, 76, 654, 561, 861, 518, 795, 94, 366, 708, 135, 187, 412, 411, 5, 911, 533, 463, 858, 359, 785, 215, 714, 112, 222, 585, 278, 562, 725, 178, 681, 36, 11, 702, 704, 211, 549, 572, 637, 29, 780, 207, 881, 274, 302, 640, 70, 393, 111, 713, 855, 143, 521, 385, 401, 308, 92, 822, 144, 150, 664, 107, 723, 748, 554, 746, 448, 671, 830, 574, 642, 557, 705, 791, 828, 478, 329, 915, 157, 619, 304, 142, 601, 842, 409, 221, 388, 774, 125, 519, 550, 106, 301, 603, 527, 319, 844, 190, 177, 131, 770, 166, 870, 710, 740, 908, 53, 845, 89, 391, 344, 771, 374, 874, 689, 114, 422, 609, 126, 204, 575, 276, 869, 592, 223, 715, 698, 446, 491, 787, 508, 270, 680, 87, 559, 147, 259, 430, 6, 297, 701, 124, 838, 809, 820, 441, 191, 695, 817, 444, 61, 289, 684, 328, 494, 175, 425, 174, 74, 752, 45, 531, 786, 414, 492, 231, 128, 264, 525, 731, 120, 639, 496, 13, 823, 691, 356, 889, 253, 153, 546, 912, 670, 651, 712, 837, 54, 523, 251, 381, 180, 916, 810, 703, 782, 613, 875, 535, 569, 218, 857, 588, 626, 818, 7, 93, 677, 243, 474, 263, 367, 384, 743, 624, 890, 570, 839, 73, 389, 816, 347, 156, 197, 117, ]

[338, 598, 580, 674, 122, 7, 542, 746, 351, 401, 293, 680, 744, 280, 821, 182, 661, 258, 853, 811, 346, 860, 813, 891, 160, 261, 732, 733, 865, 9, 908, 294, 334, 14, 910, 265, 143, 780, 322, 826, 650, 458, 214, 668, 109, 44, 532, 718, 33, 155, 421, 700, 692, 1, 275, 602, 425, 530, 900, 849, 5, 31, 249, 632, 727, 194, 22, 728, 377, 723, 220, 490, 880, 519, 698, 376, 185, 146, 688, 871, 195, 890, 114, 470, 211, 754, 794, 200, 126, 236, 523, 772, 392, 886, 697, 224, 387, 623, 366, 379, 561, 805, 117, 873, 893, 582, 684, 274, 498, 543, 633, 717, 431, 738, 659, 373, 742, 760, 904, 759, 359, 764, 15, 576, 353, 321, 888, 835, 174, 371, 440, 11, 475, 463, 648, 609, 172, 479, 508, 630, 332, 462, 48, 703, 451, 499, 305, 163, 502, 413, 385, 571, 612, 799, 898, 802, 417, 477, 98, 297, 678, 95, 442, 758, 653, 584, 164, 615, 0, 538, 459, 494, 350, 644, 176, 544, 819, 233, 824, 317, 391, 581, 415, 196, 569, 753, 816, 244, 411, 104, 340, 729, 93, 312, 800, 228, 626, 32, 264, 629, 34, 777, 622, 594, 87, 763, 187, 771, 473, 665, 691, 882, 485, 858, 693, 495, 846, 3, 911, 509, 247, 78, 29, 839, 444, 96, 851, 476, 529, 776, 767, 847, 175, 859, 916, 20, 94, 284, 788, 588, 652, 193, 446, 349, 679, 254, 840, 296, 300, 115, 905, 102, 230, 110, 456, 818, 775, 525, 531, 410, 643, 113, 219, 715, 434, 861, 156, 145, 358, 539, 441, 272, 281, 896, 262, 878, 830, 403, 54, 139, 785, 781, 889, 186, 227, 419, 103, 282, 701, 80, 63, 809, 596, 204, 787, 613, 154, 131, 725, 319, 202, 436, 504, 218, 619, 127, 603, 607, 167, 488, 226, 368, 822, 641, 673, 212, 917, 2, 192, 66, 327, 686, 266, 610, 18, 528, 515, 82, 315, 181, 511, 743, 600, 225, 675, 887, 579, 699, 263, 545, 554, 199, 169, 550, 639, 23, 506, 62, 791, 184, 316, 304, 614, 747, 88, 666, 883, 460, 307, 283, 361, 672, 57, 276, 844, 292, 825, 901, 389, 41, 215, 299, 180, 59, 740, 801, 269, 469, 649, 782, 620, 50, 850, 412, 129, 706, 465, 148, 667, 369, 8, 664, 658, 291, 540, 683, 256, 310, 428, 157, 107, 778, 815, 76, 105, 437, 526, 606, 537, 843, 69, 722, 812, 168, 520, 745, 416, 737, 510, 707, 736, 564, 741, 367, 557, 449, 355, 246, 251, 234, 902, 397, 552, 210, 46, 285, 51, 61, 757, 152, 166, 731, 216, 735, 708, 335, 232, 751, 562, 783, 343, 65, 616, 524, 439, 206, 627, 85, 271, 90, 183, 589, 756, 455, 116, 443, 398, 468, 10, 820, 130, 141, 682, 207, 586, 696, 789, 252, 784, 827, 151, 646, 203, 173, 496, 124, 796, 467, 382, 250, 25, 400, 422, 404, 221, 427, 144, 856, 74, 766, 480, 324, 638, 897, 165, 395, 344, 71, 188, 657, 100, 101, 235, 486, 447, 608, 681, 867, 570, 242, 755, 49, 553, 429, 634, 547, 804, 409, 339, 279, 595, 450, 852, 489, 752, 323, 762, 864, 402, 803, 765, 424, 605, 591, 452, 289, 702, 642, 337, 72, 268, 26, 876, 213, 189, 676, 624, 77, 302, 492, 381, 604, 457, 690, 915, 881, 694, 260, 768, 585, 333, 845, 640, 912, 399, 484, 278, 568, 378, 314, 862, 393, 433, 558, 205, 97, 201, 83, 556, 348, 808, 719, 60, 518, 885, 534, 536, 128, 118, 153, 514, 27, 829, 660, 636, 497, 807, 191, 546, 47, 577, 654, 86, 533, 817, 617, 171, 512, 255, 270, 356, 625, 120, 179, 354, 687, 320, 478, 197, 895, 907, 342, 36, 56, 170, 420, 70, 868, 150, 875, 472, 790, 913, 500, 879, 253, 430, 362, 505, 909, 621, 645, 837, 414, 68, 655, 828, 464, 894, 527, 177, 237, 111, 601, 474, 517, 43, 257, 248, 713, 318, 842, 714, 574, 438, 380, 134, 112, 273, 407, 749, 347, 453, 855, 13, 345, 372, 541, 89, 578, 67, 277, 769, 386, 810, 647, 656, 866, 795, 685, 870, 286, 491, 287, 716, 19, 724, 481, 535, 16, 806, 21, 516, 426, 466, 513, 30, 779, 869, 435, 309, 374, 734, 814, 125, 121, 311, 611, 704, 726, 240, 37, 593, 365, 75, 482, 631, 45, 695, 903, 797, 55, 64, 119, 84, 363, 618, 328, 53, 303, 874, 243, 326, 6, 159, 432, 81, 137, 884, 823, 669, 92, 288, 507, 388, 573, 245, 705, 848, 841, 28, 587, 396, 4, 566, 918, 567, 384, 313, 364, 39, 565, 38, 383, 91, 711, 223, 138, 217, 635, 190, 405, 899, 555, 833, 487, 773, 445, 720, 521, 370, 877, 198, 503, 132, 325, 575, 710, 786, 663, 670, 239, 290, 408, 798, 548, 394, 597, 241, 572, 209, 231, 671, 147, 761, 709, 863, 24, 590, 549, 108, 750, 831, 140, 267, 559, 135, 651, 336, 406, 79, 329, 914, 295, 341, 872, 298, 208, 308, 17, 357, 73, 306, 493, 259, 229, 857, 35, 583, 836, 12, 123, 748, 136, 454, 689, 390, 721, 162, 834, 330, 677, 418, 832, 423, 106, 501, 560, 730, 331, 301, 906, 161, 471, 142, 628, 52, 40, 522, 563, 58, 178, 662, 375, 149, 133, 854, 222, 792, 712, 158, 793, 483, 739, 838, 774, 461, 892, 360, 551, 238, 592, 448, 637, 42, 770, 599, 99, 352, ]

[150, 548, 833, 391, 519, 319, 305, 681, 766, 45, 552, 648, 683, 220, 337, 34, 361, 174, 785, 325, 96, 882, 763, 461, 500, 74, 875, 83, 598, 271, 797, 53, 371, 757, 510, 306, 517, 179, 344, 799, 452, 883, 604, 464, 504, 62, 863, 282, 664, 487, 55, 583, 916, 820, 103, 388, 480, 249, 764, 442, 138, 761, 3, 395, 917, 728, 401, 226, 33, 652, 72, 544, 38, 200, 105, 903, 301, 68, 539, 437, 509, 51, 158, 278, 581, 493, 744, 756, 133, 677, 42, 675, 131, 411, 97, 124, 160, 537, 735, 221, 812, 623, 622, 317, 434, 334, 14, 28, 245, 852, 829, 494, 186, 701, 312, 697, 120, 88, 532, 349, 678, 432, 369, 331, 605, 750, 839, 154, 118, 491, 281, 794, 141, 490, 230, 841, 172, 886, 777, 40, 691, 448, 374, 650, 321, 410, 732, 328, 524, 80, 287, 639, 439, 159, 754, 749, 46, 503, 860, 606, 698, 472, 10, 412, 489, 795, 574, 201, 765, 599, 778, 202, 332, 484, 523, 162, 283, 18, 183, 132, 241, 39, 848, 223, 428, 235, 651, 69, 660, 307, 640, 19, 891, 634, 897, 295, 822, 629, 827, 9, 121, 823, 134, 227, 123, 471, 293, 531, 274, 526, 479, 167, 217, 329, 706, 614, 297, 807, 906, 695, 165, 415, 712, 665, 177, 269, 671, 267, 627, 441, 814, 427, 149, 564, 739, 884, 119, 316, 899, 549, 635, 918, 425, 298, 525, 108, 66, 669, 368, 357, 869, 206, 11, 467, 716, 743, 528, 840, 462, 210, 693, 798, 356, 273, 686, 908, 333, 63, 78, 722, 905, 578, 67, 260, 392, 877, 137, 625, 558, 228, 113, 473, 444, 896, 15, 6, 713, 185, 495, 613, 343, 805, 193, 363, 588, 457, 666, 894, 309, 746, 468, 330, 788, 89, 680, 802, 254, 107, 387, 393, 895, 54, 520, 176, 57, 657, 913, 864, 215, 610, 843, 593, 649, 776, 71, 385, 43, 234, 82, 603, 816, 857, 826, 264, 507, 721, 299, 397, 86, 658, 907, 104, 556, 417, 684, 288, 656, 418, 789, 44, 367, 568, 239, 458, 621, 222, 782, 516, 791, 901, 694, 30, 340, 125, 497, 261, 197, 64, 225, 535, 736, 871, 668, 26, 263, 246, 719, 876, 440, 144, 326, 335, 145, 8, 565, 169, 438, 404, 257, 87, 398, 745, 759, 501, 342, 180, 878, 443, 767, 751, 654, 611, 725, 383, 173, 4, 136, 642, 667, 551, 700, 662, 431, 115, 818, 32, 733, 359, 460, 834, 353, 73, 676, 90, 584, 628, 853, 866, 451, 781, 47, 399, 730, 699, 579, 248, 244, 251, 355, 836, 27, 390, 529, 595, 498, 773, 386, 102, 127, 188, 893, 310, 303, 216, 189, 475, 682, 252, 347, 911, 290, 196, 714, 790, 450, 266, 835, 258, 477, 553, 692, 243, 454, 157, 631, 143, 492, 311, 718, 804, 731, 861, 341, 24, 624, 563, 566, 407, 576, 742, 20, 851, 376, 910, 184, 644, 142, 135, 469, 784, 364, 405, 612, 855, 868, 771, 803, 872, 608, 734, 346, 175, 77, 915, 91, 435, 373, 449, 726, 336, 300, 25, 889, 775, 232, 914, 92, 476, 65, 351, 291, 296, 824, 380, 514, 499, 729, 408, 618, 59, 231, 211, 813, 825, 547, 832, 29, 130, 1, 250, 888, 58, 607, 641, 101, 806, 170, 148, 352, 862, 195, 842, 688, 314, 755, 837, 219, 16, 422, 205, 95, 161, 156, 854, 465, 616, 70, 214, 372, 396, 94, 470, 233, 377, 559, 229, 679, 109, 292, 110, 406, 37, 114, 277, 737, 661, 724, 85, 31, 17, 674, 61, 632, 512, 152, 478, 99, 366, 265, 22, 702, 689, 36, 783, 209, 168, 587, 259, 416, 327, 486, 800, 831, 646, 400, 453, 887, 365, 313, 819, 81, 502, 780, 809, 348, 370, 294, 687, 75, 112, 580, 828, 740, 256, 562, 703, 323, 423, 705, 787, 456, 609, 350, 147, 707, 403, 419, 572, 375, 139, 302, 592, 904, 626, 116, 237, 521, 741, 617, 685, 424, 909, 708, 881, 655, 591, 545, 166, 880, 774, 569, 354, 633, 272, 324, 653, 284, 289, 720, 446, 190, 429, 13, 268, 541, 111, 151, 207, 637, 645, 163, 358, 459, 236, 21, 672, 389, 496, 50, 873, 801, 409, 140, 865, 762, 540, 76, 575, 213, 35, 426, 636, 506, 717, 191, 485, 2, 280, 638, 430, 198, 320, 194, 870, 594, 709, 527, 203, 811, 421, 711, 513, 647, 482, 582, 670, 481, 433, 570, 187, 129, 554, 339, 204, 455, 379, 885, 253, 511, 117, 898, 560, 286, 727, 704, 530, 382, 106, 192, 308, 768, 821, 381, 738, 615, 270, 659, 856, 41, 362, 858, 786, 483, 710, 322, 619, 643, 447, 542, 585, 12, 573, 796, 846, 760, 663, 772, 892, 181, 153, 518, 600, 7, 793, 522, 534, 304, 275, 808, 276, 48, 318, 543, 815, 100, 561, 596, 879, 413, 488, 830, 577, 122, 817, 753, 849, 696, 546, 93, 586, 224, 769, 394, 414, 155, 126, 436, 402, 345, 779, 538, 630, 838, 474, 212, 315, 79, 874, 242, 557, 900, 859, 262, 23, 56, 171, 508, 850, 240, 199, 247, 752, 844, 673, 182, 890, 445, 208, 285, 463, 360, 567, 52, 550, 218, 178, 792, 384, 60, 747, 867, 690, 420, 536, 515, 571, 847, 770, 466, 715, 238, 49, 255, 5, 279, 533, 505, 0, 912, 723, 620, 146, 748, 602, 378, 555, 338, 589, 810, 128, 601, 597, 98, 902, 845, 590, 164, 84, 758, ]



==> anc/dynamics/H2_ccpvdz/h2_cc_slater_order.txt <==
[26, 112, 195, 31, 118, 57, 368, 258, 295, 208, 232, 243, 137, 154, 76, 3, 143, 158, 319, 128, 252, 49, 294, 215, 142, 286, 248, 91, 360, 86, 181, 255, 250, 72, 326, 18, 159, 15, 239, 151, 95, 292, 312, 298, 221, 365, 24, 186, 36, 9, 37, 116, 345, 276, 190, 238, 280, 291, 146, 147, 260, 42, 105, 306, 203, 283, 225, 46, 223, 256, 334, 188, 132, 32, 79, 244, 216, 202, 10, 131, 279, 150, 52, 50, 125, 277, 329, 362, 139, 220, 330, 183, 111, 349, 17, 16, 310, 62, 80, 317, 356, 231, 210, 187, 236, 264, 175, 211, 275, 53, 155, 327, 177, 217, 237, 322, 13, 98, 347, 340, 161, 191, 162, 184, 141, 134, 200, 135, 288, 21, 354, 148, 102, 257, 157, 87, 77, 28, 90, 41, 307, 164, 120, 0, 209, 180, 224, 123, 30, 249, 297, 265, 308, 240, 314, 2, 97, 359, 173, 367, 83, 153, 29, 5, 121, 115, 94, 117, 324, 39, 140, 357, 278, 59, 66, 325, 167, 246, 222, 204, 348, 54, 270, 196, 303, 73, 122, 304, 228, 361, 245, 88, 344, 226, 321, 336, 305, 293, 43, 6, 58, 341, 182, 193, 84, 40, 205, 4, 259, 185, 285, 99, 163, 172, 213, 351, 337, 301, 104, 342, 133, 70, 179, 165, 287, 206, 45, 268, 44, 201, 8, 174, 114, 25, 103, 14, 273, 35, 227, 234, 38, 363, 339, 23, 171, 56, 189, 371, 149, 20, 366, 316, 199, 309, 207, 64, 262, 284, 101, 93, 352, 176, 81, 108, 323, 233, 300, 192, 48, 281, 271, 269, 253, 266, 7, 296, 55, 19, 22, 328, 212, 218, 156, 68, 65, 67, 69, 282, 251, 289, 113, 235, 198, 130, 166, 194, 74, 51, 364, 1, 78, 242, 85, 230, 197, 358, 313, 254, 126, 299, 332, 138, 89, 33, 353, 315, 168, 267, 12, 290, 82, 320, 160, 219, 63, 214, 302, 274, 129, 127, 247, 333, 338, 370, 119, 169, 92, 100, 109, 152, 71, 170, 61, 47, 124, 27, 106, 136, 11, 34, 350, 178, 369, 60, 261, 145, 107, 335, 331, 318, 346, 229, 241, 272, 343, 110, 355, 96, 144, 75, 263, 311, ]

[348, 35, 207, 371, 34, 330, 140, 194, 33, 211, 50, 267, 331, 340, 74, 208, 168, 198, 359, 251, 336, 235, 130, 244, 310, 210, 112, 114, 159, 259, 312, 86, 95, 270, 285, 172, 26, 307, 63, 269, 302, 103, 357, 212, 223, 237, 233, 266, 329, 246, 111, 59, 27, 294, 17, 370, 71, 160, 93, 238, 152, 192, 292, 324, 185, 36, 25, 85, 225, 120, 258, 291, 290, 214, 178, 99, 138, 199, 349, 68, 39, 11, 128, 57, 314, 123, 272, 124, 300, 165, 66, 41, 105, 175, 249, 200, 227, 273, 135, 154, 176, 356, 301, 216, 156, 77, 203, 52, 167, 89, 82, 311, 97, 188, 139, 158, 243, 369, 323, 282, 48, 170, 279, 62, 265, 56, 0, 347, 263, 346, 281, 305, 14, 277, 283, 271, 88, 109, 318, 110, 205, 368, 72, 182, 180, 232, 332, 248, 261, 60, 213, 186, 234, 337, 94, 30, 118, 342, 354, 320, 10, 169, 31, 206, 83, 20, 326, 64, 355, 191, 174, 7, 327, 164, 47, 296, 181, 197, 104, 297, 122, 65, 78, 43, 321, 121, 29, 353, 313, 315, 125, 146, 54, 147, 4, 218, 289, 15, 148, 8, 334, 260, 268, 53, 136, 1, 328, 362, 79, 58, 303, 42, 49, 37, 28, 333, 240, 351, 288, 132, 367, 155, 236, 361, 195, 183, 117, 220, 293, 228, 365, 226, 256, 229, 250, 221, 350, 3, 171, 193, 264, 113, 339, 219, 144, 196, 239, 166, 187, 245, 137, 284, 116, 161, 319, 338, 131, 230, 151, 70, 278, 145, 344, 92, 308, 295, 254, 276, 255, 153, 40, 6, 280, 55, 100, 363, 76, 335, 222, 61, 190, 287, 5, 44, 352, 107, 253, 252, 115, 341, 141, 309, 179, 162, 358, 126, 21, 46, 209, 304, 51, 2, 322, 317, 98, 127, 217, 286, 299, 32, 343, 16, 67, 215, 19, 80, 325, 12, 73, 119, 241, 75, 224, 108, 106, 18, 45, 189, 231, 90, 184, 306, 91, 316, 366, 134, 157, 133, 345, 69, 247, 149, 204, 81, 143, 262, 24, 177, 102, 364, 274, 201, 150, 22, 257, 163, 13, 360, 101, 142, 275, 38, 173, 84, 87, 23, 9, 242, 202, 96, 129, 298, ]

[345, 209, 65, 223, 255, 177, 348, 370, 338, 49, 301, 132, 86, 62, 129, 15, 331, 99, 210, 262, 91, 168, 148, 264, 277, 72, 278, 139, 136, 281, 143, 279, 100, 114, 308, 249, 164, 131, 246, 163, 187, 318, 252, 52, 251, 118, 79, 222, 232, 11, 261, 233, 172, 51, 326, 58, 231, 186, 263, 297, 330, 134, 46, 119, 230, 369, 122, 197, 323, 359, 351, 273, 286, 130, 68, 350, 283, 329, 276, 307, 175, 360, 300, 185, 304, 290, 239, 159, 111, 36, 70, 236, 176, 109, 198, 205, 243, 27, 38, 285, 29, 41, 362, 117, 73, 146, 235, 216, 174, 57, 18, 105, 167, 354, 84, 295, 366, 244, 121, 220, 13, 40, 237, 225, 6, 88, 166, 64, 67, 153, 242, 133, 75, 71, 12, 181, 155, 358, 147, 311, 44, 165, 289, 296, 275, 60, 21, 31, 357, 152, 160, 24, 83, 135, 356, 266, 325, 162, 327, 212, 315, 180, 368, 47, 93, 97, 9, 195, 77, 334, 113, 317, 17, 346, 170, 259, 343, 48, 293, 265, 268, 196, 224, 98, 45, 141, 173, 361, 342, 245, 292, 319, 214, 299, 59, 55, 26, 310, 189, 149, 14, 120, 219, 352, 169, 218, 74, 199, 247, 213, 303, 102, 258, 229, 349, 66, 104, 240, 337, 106, 34, 193, 30, 20, 336, 314, 16, 238, 302, 241, 8, 270, 341, 271, 367, 320, 87, 298, 96, 202, 142, 39, 157, 0, 2, 287, 339, 78, 215, 32, 254, 101, 332, 211, 269, 112, 23, 76, 158, 94, 190, 151, 282, 156, 63, 182, 322, 328, 89, 35, 316, 257, 191, 82, 61, 69, 179, 294, 7, 227, 228, 364, 140, 127, 110, 217, 248, 371, 363, 344, 125, 126, 138, 321, 353, 234, 103, 80, 288, 1, 291, 90, 19, 312, 37, 81, 260, 280, 256, 25, 54, 28, 306, 206, 267, 188, 171, 340, 250, 183, 204, 115, 145, 272, 92, 10, 116, 137, 200, 208, 226, 150, 333, 85, 184, 50, 144, 108, 192, 355, 3, 43, 365, 123, 194, 4, 253, 324, 128, 284, 53, 347, 207, 313, 335, 107, 95, 22, 305, 154, 203, 161, 274, 221, 178, 124, 42, 201, 56, 309, 5, 33, ]

[367, 369, 55, 272, 170, 207, 95, 73, 355, 76, 265, 114, 134, 220, 185, 212, 245, 319, 299, 332, 106, 234, 357, 80, 235, 1, 84, 294, 32, 184, 269, 314, 34, 146, 326, 224, 117, 216, 226, 23, 75, 237, 300, 168, 242, 13, 104, 21, 328, 302, 124, 293, 101, 20, 285, 69, 284, 52, 325, 273, 228, 279, 192, 344, 42, 305, 158, 35, 287, 77, 346, 85, 45, 4, 109, 249, 371, 169, 281, 338, 8, 91, 343, 175, 137, 66, 225, 164, 256, 92, 196, 352, 0, 349, 17, 208, 26, 27, 336, 202, 194, 221, 370, 50, 5, 65, 143, 12, 324, 105, 339, 199, 111, 356, 193, 246, 283, 99, 3, 155, 166, 312, 320, 167, 183, 44, 248, 250, 229, 152, 156, 331, 154, 187, 162, 340, 239, 136, 291, 322, 70, 110, 342, 263, 6, 179, 118, 270, 9, 217, 116, 329, 19, 182, 88, 243, 205, 30, 206, 18, 219, 149, 232, 321, 135, 247, 309, 51, 306, 271, 153, 119, 227, 60, 204, 258, 261, 353, 259, 173, 317, 304, 68, 83, 361, 266, 127, 93, 195, 307, 53, 96, 102, 151, 48, 354, 63, 308, 240, 253, 230, 56, 100, 37, 255, 188, 288, 49, 190, 126, 129, 200, 189, 40, 303, 286, 24, 113, 172, 103, 311, 244, 295, 159, 72, 139, 318, 262, 28, 59, 144, 15, 97, 46, 363, 94, 163, 130, 260, 138, 157, 364, 334, 209, 274, 181, 82, 39, 252, 298, 186, 335, 215, 132, 58, 29, 347, 310, 316, 296, 289, 11, 133, 7, 31, 145, 161, 359, 38, 33, 213, 223, 71, 327, 203, 115, 160, 276, 214, 264, 337, 61, 165, 197, 251, 107, 142, 74, 238, 87, 14, 98, 176, 341, 22, 180, 368, 41, 120, 2, 122, 218, 267, 345, 280, 231, 351, 54, 140, 171, 86, 257, 62, 78, 211, 323, 81, 64, 330, 174, 198, 275, 210, 141, 123, 290, 191, 79, 360, 108, 222, 268, 348, 301, 201, 131, 366, 177, 233, 297, 67, 282, 43, 112, 277, 10, 315, 362, 178, 25, 278, 358, 292, 57, 254, 241, 36, 128, 89, 47, 16, 350, 90, 125, 147, 148, 121, 365, 236, 333, 313, 150, ]

[10, 257, 177, 262, 74, 118, 158, 56, 323, 49, 232, 261, 114, 96, 54, 41, 184, 365, 209, 307, 169, 255, 335, 0, 110, 153, 144, 187, 88, 40, 44, 332, 73, 266, 52, 273, 85, 7, 321, 132, 242, 260, 267, 301, 312, 277, 228, 204, 99, 324, 145, 103, 48, 225, 212, 181, 122, 227, 290, 357, 124, 16, 143, 112, 188, 280, 305, 127, 78, 57, 120, 314, 370, 229, 289, 272, 186, 197, 354, 315, 162, 221, 68, 358, 371, 190, 247, 203, 234, 123, 164, 253, 138, 20, 70, 287, 67, 31, 156, 281, 283, 101, 308, 210, 182, 18, 219, 25, 317, 329, 171, 149, 300, 8, 11, 46, 223, 167, 150, 299, 23, 311, 325, 195, 263, 258, 140, 121, 106, 364, 24, 168, 217, 339, 245, 146, 165, 185, 82, 19, 191, 53, 91, 230, 29, 166, 293, 304, 90, 76, 270, 133, 363, 278, 15, 351, 141, 346, 313, 109, 344, 38, 282, 269, 157, 250, 178, 69, 135, 237, 336, 9, 59, 129, 134, 303, 327, 119, 288, 32, 226, 131, 172, 202, 98, 28, 173, 58, 361, 276, 115, 271, 27, 216, 244, 55, 13, 94, 63, 218, 352, 174, 89, 295, 369, 36, 130, 80, 252, 147, 159, 39, 208, 366, 264, 2, 5, 235, 199, 60, 246, 64, 194, 326, 45, 155, 256, 274, 62, 302, 180, 350, 14, 343, 107, 22, 368, 81, 341, 43, 105, 222, 66, 192, 77, 102, 348, 353, 367, 236, 211, 92, 160, 259, 21, 33, 196, 170, 320, 34, 214, 347, 137, 330, 316, 360, 248, 95, 200, 26, 238, 215, 342, 116, 268, 151, 61, 6, 331, 108, 337, 362, 254, 240, 243, 297, 3, 328, 47, 285, 338, 12, 286, 309, 152, 251, 201, 113, 356, 17, 359, 142, 340, 30, 35, 86, 193, 334, 97, 233, 51, 205, 161, 1, 345, 117, 198, 318, 148, 50, 126, 296, 163, 265, 154, 333, 206, 231, 220, 179, 175, 37, 176, 79, 207, 292, 71, 111, 139, 83, 294, 213, 319, 128, 93, 249, 75, 4, 291, 136, 310, 104, 125, 239, 298, 183, 100, 87, 65, 349, 306, 84, 322, 284, 355, 241, 42, 279, 275, 189, 72, 224, ]

[317, 65, 163, 201, 141, 139, 121, 340, 91, 136, 323, 211, 358, 117, 193, 66, 198, 98, 81, 359, 209, 26, 349, 148, 48, 63, 56, 147, 3, 256, 150, 351, 35, 341, 1, 328, 339, 344, 255, 258, 342, 304, 25, 318, 36, 125, 208, 67, 234, 268, 112, 173, 133, 320, 2, 17, 131, 313, 70, 243, 84, 238, 111, 174, 207, 152, 316, 154, 185, 116, 192, 161, 128, 178, 233, 58, 4, 322, 334, 10, 119, 24, 21, 240, 282, 42, 227, 30, 333, 87, 281, 159, 280, 273, 249, 277, 82, 294, 262, 204, 140, 348, 299, 9, 52, 368, 266, 50, 319, 222, 130, 264, 181, 239, 118, 331, 107, 160, 225, 369, 122, 245, 195, 248, 228, 237, 13, 54, 137, 93, 343, 74, 360, 363, 335, 332, 194, 180, 244, 127, 271, 182, 263, 298, 149, 297, 361, 189, 57, 176, 293, 300, 337, 296, 126, 60, 292, 46, 199, 284, 259, 73, 37, 5, 362, 190, 138, 196, 100, 308, 200, 223, 370, 326, 75, 270, 312, 301, 166, 286, 250, 206, 338, 276, 261, 6, 19, 355, 31, 76, 62, 44, 230, 177, 310, 357, 305, 303, 0, 330, 210, 260, 311, 229, 224, 353, 157, 49, 124, 129, 172, 346, 105, 309, 103, 146, 329, 251, 267, 216, 241, 275, 169, 132, 29, 217, 231, 90, 164, 213, 252, 16, 186, 285, 367, 232, 278, 27, 168, 306, 156, 327, 104, 162, 40, 7, 96, 92, 88, 219, 302, 153, 253, 365, 203, 307, 109, 33, 95, 257, 247, 265, 142, 94, 43, 188, 197, 72, 115, 11, 113, 158, 288, 32, 47, 20, 336, 184, 86, 23, 242, 290, 274, 106, 212, 151, 350, 80, 191, 14, 114, 64, 38, 22, 356, 175, 78, 315, 295, 155, 34, 183, 324, 236, 283, 221, 59, 179, 187, 97, 101, 291, 254, 134, 12, 18, 89, 85, 39, 287, 354, 246, 345, 205, 235, 347, 53, 83, 99, 214, 202, 215, 289, 41, 71, 352, 314, 8, 68, 61, 77, 28, 371, 269, 279, 220, 123, 69, 108, 167, 325, 51, 364, 170, 272, 120, 45, 144, 102, 171, 165, 110, 218, 79, 366, 135, 145, 226, 15, 55, 143, 321, ]

[281, 185, 214, 45, 151, 105, 63, 178, 249, 189, 145, 156, 118, 201, 137, 22, 352, 220, 288, 38, 180, 267, 146, 19, 129, 324, 210, 18, 362, 356, 292, 311, 336, 64, 29, 232, 75, 169, 56, 76, 138, 293, 345, 136, 112, 58, 148, 284, 325, 170, 188, 205, 226, 167, 24, 108, 244, 306, 360, 47, 122, 335, 4, 299, 127, 163, 90, 246, 121, 316, 190, 245, 166, 258, 73, 327, 310, 153, 221, 295, 70, 203, 57, 282, 114, 155, 287, 348, 321, 237, 119, 82, 332, 361, 100, 211, 277, 103, 196, 270, 55, 368, 20, 177, 252, 15, 265, 107, 86, 21, 184, 307, 147, 67, 49, 209, 37, 320, 334, 219, 40, 225, 241, 182, 271, 222, 30, 212, 268, 358, 10, 126, 36, 367, 12, 224, 370, 359, 69, 53, 364, 77, 48, 72, 347, 207, 95, 341, 314, 286, 87, 349, 175, 120, 158, 35, 74, 123, 54, 23, 354, 202, 296, 59, 150, 165, 192, 317, 260, 186, 135, 125, 342, 313, 366, 44, 168, 253, 206, 290, 344, 187, 91, 157, 371, 272, 128, 243, 204, 301, 124, 240, 200, 161, 304, 41, 81, 350, 233, 162, 140, 339, 68, 229, 353, 111, 17, 176, 248, 351, 11, 194, 365, 144, 228, 251, 269, 31, 80, 337, 238, 326, 93, 255, 85, 285, 208, 257, 283, 247, 159, 263, 113, 130, 154, 0, 16, 275, 318, 262, 256, 52, 134, 46, 181, 66, 96, 193, 26, 312, 27, 139, 309, 242, 101, 71, 51, 65, 143, 7, 216, 223, 84, 94, 109, 97, 191, 213, 92, 235, 198, 302, 291, 13, 115, 8, 328, 369, 172, 152, 300, 289, 14, 197, 6, 305, 273, 346, 329, 297, 331, 25, 234, 106, 183, 132, 2, 259, 102, 116, 160, 33, 34, 276, 319, 298, 61, 323, 230, 133, 78, 142, 250, 195, 110, 294, 261, 279, 50, 227, 199, 278, 117, 131, 89, 340, 231, 60, 149, 179, 43, 1, 322, 266, 343, 264, 357, 98, 32, 215, 355, 3, 236, 308, 173, 171, 338, 274, 218, 79, 280, 141, 217, 164, 239, 254, 42, 39, 99, 5, 83, 330, 9, 88, 315, 28, 104, 333, 62, 363, 303, 174, ]

[272, 126, 71, 61, 48, 196, 127, 273, 366, 231, 220, 189, 73, 343, 93, 153, 304, 228, 277, 70, 107, 284, 121, 147, 301, 193, 8, 63, 341, 173, 118, 260, 317, 32, 136, 157, 79, 42, 200, 224, 198, 195, 116, 243, 345, 21, 218, 286, 192, 69, 194, 131, 362, 268, 244, 349, 274, 122, 246, 120, 255, 11, 358, 339, 38, 319, 350, 99, 289, 233, 229, 182, 357, 285, 12, 249, 290, 172, 133, 322, 77, 307, 263, 83, 22, 160, 305, 247, 191, 15, 332, 367, 291, 315, 138, 248, 111, 253, 259, 36, 265, 94, 151, 142, 203, 2, 76, 19, 238, 115, 143, 35, 212, 119, 351, 295, 108, 10, 49, 163, 281, 91, 217, 168, 241, 24, 197, 360, 46, 296, 178, 113, 97, 146, 279, 225, 266, 80, 170, 78, 280, 208, 276, 325, 179, 0, 85, 156, 134, 333, 328, 37, 124, 23, 4, 7, 211, 363, 222, 219, 346, 86, 356, 101, 40, 34, 28, 89, 237, 13, 330, 223, 102, 232, 159, 65, 100, 250, 50, 30, 81, 245, 368, 314, 5, 112, 43, 105, 66, 167, 9, 177, 344, 150, 334, 365, 261, 59, 92, 27, 278, 141, 313, 6, 33, 204, 96, 31, 323, 353, 117, 275, 306, 324, 3, 254, 316, 369, 45, 267, 216, 190, 88, 1, 318, 84, 252, 329, 269, 300, 125, 310, 271, 309, 347, 230, 104, 209, 294, 338, 262, 215, 166, 114, 164, 258, 109, 106, 64, 239, 68, 184, 303, 227, 354, 287, 240, 128, 25, 95, 72, 145, 264, 98, 129, 55, 58, 337, 123, 293, 370, 52, 359, 355, 29, 75, 82, 236, 327, 183, 299, 137, 201, 206, 74, 297, 335, 288, 205, 148, 47, 144, 14, 140, 186, 162, 56, 202, 152, 257, 171, 214, 226, 292, 169, 352, 149, 174, 139, 221, 155, 18, 180, 308, 302, 20, 348, 207, 312, 336, 41, 181, 235, 282, 326, 67, 251, 175, 87, 51, 321, 60, 17, 361, 90, 342, 39, 135, 110, 130, 371, 176, 26, 154, 161, 210, 165, 103, 199, 311, 331, 298, 62, 54, 188, 44, 340, 57, 364, 242, 185, 158, 283, 234, 213, 53, 187, 256, 320, 16, 270, 132, ]

[327, 44, 85, 350, 126, 329, 360, 316, 210, 332, 40, 132, 181, 82, 336, 220, 236, 306, 314, 356, 96, 362, 188, 166, 357, 334, 45, 227, 239, 46, 158, 75, 131, 175, 21, 11, 25, 263, 322, 307, 105, 102, 304, 269, 319, 14, 361, 240, 34, 279, 199, 101, 344, 195, 265, 106, 107, 340, 222, 12, 110, 125, 10, 339, 118, 0, 294, 286, 204, 196, 2, 84, 258, 48, 16, 308, 213, 363, 133, 229, 295, 206, 249, 144, 267, 147, 42, 27, 289, 56, 256, 208, 345, 108, 173, 74, 338, 200, 91, 326, 49, 59, 245, 113, 189, 81, 264, 4, 168, 276, 271, 293, 299, 243, 193, 318, 237, 250, 280, 143, 246, 215, 254, 268, 55, 146, 127, 52, 313, 312, 136, 129, 242, 61, 67, 349, 165, 302, 37, 71, 214, 255, 234, 221, 139, 172, 331, 29, 203, 17, 283, 287, 358, 282, 171, 8, 191, 43, 36, 354, 285, 115, 100, 104, 63, 80, 301, 346, 161, 368, 341, 98, 176, 111, 69, 35, 259, 53, 124, 103, 18, 57, 58, 190, 137, 109, 93, 333, 178, 262, 277, 155, 160, 343, 1, 162, 201, 62, 233, 186, 77, 6, 202, 78, 309, 92, 68, 39, 185, 274, 150, 30, 257, 177, 180, 278, 288, 64, 223, 347, 120, 114, 291, 324, 86, 260, 371, 297, 224, 76, 364, 164, 142, 207, 228, 19, 26, 72, 90, 174, 281, 117, 20, 197, 212, 253, 328, 351, 24, 290, 370, 241, 284, 3, 112, 296, 183, 23, 359, 232, 163, 15, 60, 157, 122, 187, 135, 140, 141, 79, 65, 66, 170, 353, 5, 134, 179, 159, 70, 138, 335, 252, 130, 225, 119, 226, 99, 321, 169, 325, 156, 88, 315, 211, 50, 73, 247, 219, 320, 192, 352, 121, 198, 47, 355, 348, 367, 366, 244, 184, 337, 238, 342, 218, 167, 31, 317, 216, 22, 32, 217, 266, 248, 148, 230, 33, 54, 311, 123, 251, 292, 13, 9, 369, 97, 116, 235, 231, 194, 152, 28, 83, 275, 41, 145, 87, 149, 38, 300, 272, 330, 270, 95, 51, 261, 298, 94, 365, 182, 310, 151, 205, 303, 89, 154, 128, 305, 273, 7, 153, 323, 209, ]

[176, 102, 221, 213, 108, 242, 2, 295, 3, 107, 159, 58, 212, 65, 144, 131, 349, 293, 52, 190, 98, 175, 371, 262, 239, 0, 311, 273, 228, 111, 286, 207, 200, 204, 129, 165, 320, 321, 180, 247, 298, 126, 272, 357, 255, 261, 343, 124, 331, 205, 155, 304, 250, 231, 232, 166, 211, 100, 130, 278, 194, 244, 367, 368, 136, 109, 300, 60, 281, 169, 118, 219, 43, 97, 53, 184, 370, 254, 276, 264, 77, 243, 28, 48, 44, 214, 140, 39, 354, 234, 66, 324, 5, 150, 96, 359, 356, 260, 160, 143, 274, 46, 230, 138, 346, 326, 323, 245, 171, 23, 164, 132, 73, 237, 161, 59, 71, 344, 90, 337, 170, 117, 352, 6, 291, 72, 319, 158, 290, 55, 222, 106, 32, 191, 187, 74, 68, 133, 119, 353, 21, 64, 87, 287, 135, 314, 26, 188, 305, 251, 47, 112, 24, 85, 45, 157, 139, 121, 8, 270, 89, 9, 252, 348, 70, 33, 127, 201, 57, 258, 20, 62, 50, 265, 13, 185, 296, 355, 151, 148, 152, 364, 340, 173, 88, 80, 93, 142, 78, 99, 14, 36, 218, 17, 236, 280, 297, 75, 322, 345, 110, 56, 283, 282, 238, 153, 154, 34, 186, 224, 69, 95, 271, 285, 266, 339, 49, 226, 167, 115, 149, 303, 114, 177, 172, 351, 51, 288, 162, 54, 225, 330, 67, 63, 147, 268, 84, 350, 101, 206, 302, 332, 92, 128, 61, 120, 209, 35, 256, 105, 123, 83, 137, 327, 196, 318, 347, 277, 275, 217, 181, 125, 334, 122, 365, 41, 197, 309, 329, 249, 279, 202, 38, 289, 233, 42, 12, 182, 141, 269, 325, 16, 27, 313, 315, 210, 113, 227, 208, 30, 253, 168, 267, 240, 215, 358, 104, 338, 179, 134, 145, 76, 363, 223, 193, 259, 263, 328, 31, 301, 216, 19, 333, 79, 257, 220, 312, 22, 25, 91, 40, 248, 198, 116, 10, 336, 241, 317, 246, 7, 94, 146, 189, 299, 15, 163, 199, 37, 229, 183, 156, 18, 361, 86, 178, 103, 195, 11, 174, 341, 81, 294, 82, 307, 362, 4, 308, 310, 335, 203, 192, 366, 360, 284, 29, 235, 306, 1, 342, 369, 316, 292, ]



==> anc/dynamics/H2_sto3g/h2_sto_csf_order.txt <==
[4, 7, 6, 1, 2, 8, 0, 5, 3, ]

[5, 6, 4, 7, 1, 8, 2, 0, 3, ]

[1, 6, 7, 3, 5, 4, 2, 8, 0, ]

[1, 6, 5, 8, 7, 2, 4, 0, 3, ]

[0, 6, 1, 3, 5, 7, 4, 2, 8, ]

[7, 5, 4, 3, 1, 6, 0, 8, 2, ]

[0, 4, 5, 6, 1, 8, 2, 7, 3, ]

[8, 7, 3, 1, 4, 5, 2, 6, 0, ]

[0, 3, 2, 7, 1, 6, 4, 5, 8, ]

[2, 8, 4, 7, 1, 0, 3, 5, 6, ]



==> anc/dynamics/H2_sto3g/h2_sto_qubit_order.txt <==
[3, 8, 0, 6, 5, 2, 7, 4, 1, ]

[4, 6, 5, 2, 8, 3, 0, 1, 7, ]

[7, 8, 5, 3, 2, 1, 4, 0, 6, ]

[7, 1, 5, 6, 2, 3, 8, 4, 0, ]

[8, 1, 5, 2, 3, 4, 6, 7, 0, ]

[7, 0, 1, 4, 8, 3, 2, 5, 6, ]

[6, 2, 4, 8, 7, 0, 1, 5, 3, ]

[5, 6, 8, 1, 0, 2, 4, 7, 3, ]

[3, 5, 0, 4, 7, 6, 2, 1, 8, ]

[6, 2, 7, 4, 3, 8, 5, 0, 1, ]



==> anc/dynamics/H2_sto3g/h2_sto_slater_order.txt <==
[1, 7, 8, 2, 3, 0, 4, 6, 5, ]

[4, 6, 1, 3, 0, 5, 8, 7, 2, ]

[1, 0, 4, 8, 2, 6, 3, 5, 7, ]

[5, 0, 6, 2, 3, 4, 8, 1, 7, ]

[0, 3, 8, 6, 5, 4, 7, 1, 2, ]

[1, 4, 2, 0, 6, 3, 8, 7, 5, ]

[4, 3, 2, 7, 8, 5, 1, 6, 0, ]

[8, 6, 7, 1, 3, 0, 2, 4, 5, ]

[5, 2, 3, 0, 4, 6, 8, 1, 7, ]

[2, 7, 6, 1, 4, 3, 8, 0, 5, ]



==> anc/dynamics/LiH_631g/lih_631_csf_order.txt <==
[244, 334, 346, 284, 299, 191, 332, 447, 524, 179, 279, 487, 166, 405, 163, 1, 136, 522, 486, 208, 406, 422, 219, 413, 398, 161, 313, 26, 180, 28, 79, 73, 61, 496, 228, 201, 119, 404, 173, 250, 462, 24, 169, 336, 291, 503, 461, 20, 351, 117, 112, 27, 266, 292, 516, 212, 514, 190, 221, 53, 188, 318, 111, 517, 324, 435, 418, 146, 509, 507, 502, 265, 325, 308, 235, 9, 255, 343, 142, 239, 8, 391, 124, 40, 443, 232, 85, 113, 183, 207, 469, 442, 90, 510, 141, 375, 410, 217, 363, 196, 214, 260, 83, 102, 357, 3, 344, 202, 231, 333, 263, 531, 69, 149, 378, 316, 165, 234, 170, 515, 505, 227, 171, 135, 151, 148, 95, 70, 468, 33, 519, 492, 352, 449, 210, 257, 130, 427, 12, 243, 237, 122, 150, 22, 277, 393, 98, 463, 374, 358, 319, 6, 366, 229, 29, 267, 189, 157, 203, 286, 16, 364, 432, 182, 181, 429, 158, 425, 330, 506, 294, 156, 144, 133, 290, 322, 369, 13, 118, 172, 321, 37, 174, 248, 35, 381, 348, 186, 335, 485, 46, 488, 184, 68, 251, 21, 63, 81, 14, 359, 423, 225, 10, 236, 372, 213, 15, 420, 367, 402, 497, 87, 176, 240, 417, 91, 134, 252, 416, 491, 205, 499, 386, 376, 245, 54, 273, 233, 465, 464, 482, 327, 305, 537, 494, 77, 39, 253, 382, 323, 529, 535, 439, 408, 121, 314, 484, 353, 218, 421, 168, 430, 11, 281, 246, 105, 434, 306, 154, 280, 50, 89, 390, 198, 521, 489, 451, 457, 302, 247, 271, 304, 456, 106, 57, 268, 23, 55, 258, 242, 139, 223, 340, 411, 82, 76, 262, 347, 298, 249, 193, 120, 107, 160, 466, 426, 44, 49, 64, 143, 241, 177, 355, 396, 127, 140, 175, 276, 536, 480, 131, 303, 283, 326, 513, 530, 518, 72, 66, 362, 285, 18, 74, 100, 45, 475, 338, 138, 401, 440, 230, 58, 365, 454, 178, 445, 47, 86, 504, 310, 371, 256, 31, 538, 93, 389, 128, 373, 526, 155, 145, 0, 51, 395, 60, 194, 216, 356, 473, 36, 125, 264, 431, 317, 493, 380, 388, 342, 368, 414, 224, 437, 110, 25, 164, 394, 30, 270, 459, 192, 350, 528, 392, 508, 2, 495, 187, 159, 296, 220, 320, 137, 132, 312, 123, 383, 478, 349, 472, 479, 483, 282, 162, 115, 354, 126, 428, 436, 5, 527, 452, 34, 409, 446, 287, 295, 94, 309, 67, 450, 211, 403, 116, 377, 315, 209, 215, 96, 84, 254, 43, 498, 490, 470, 114, 75, 419, 467, 307, 42, 293, 226, 78, 80, 62, 288, 7, 476, 379, 438, 311, 48, 167, 99, 206, 101, 525, 534, 32, 471, 458, 361, 200, 520, 399, 297, 337, 222, 533, 88, 56, 38, 129, 424, 195, 185, 274, 512, 444, 412, 238, 4, 259, 104, 59, 370, 278, 17, 92, 152, 272, 474, 329, 261, 384, 19, 108, 500, 397, 460, 511, 300, 415, 147, 65, 204, 360, 341, 197, 103, 97, 153, 501, 455, 289, 328, 52, 523, 385, 339, 301, 441, 41, 433, 453, 400, 481, 71, 407, 477, 275, 448, 532, 387, 269, 199, 109, 331, 345, ]

[337, 379, 340, 301, 133, 62, 102, 535, 214, 298, 375, 127, 338, 40, 422, 130, 513, 122, 397, 478, 470, 449, 495, 283, 275, 185, 451, 417, 424, 308, 531, 49, 380, 47, 480, 268, 61, 390, 92, 142, 16, 68, 254, 205, 172, 282, 295, 439, 69, 125, 149, 106, 389, 302, 409, 341, 398, 488, 3, 502, 39, 447, 36, 360, 376, 126, 232, 362, 512, 444, 325, 91, 321, 452, 141, 274, 177, 34, 446, 426, 372, 514, 499, 335, 413, 245, 41, 228, 332, 434, 42, 533, 183, 343, 97, 136, 361, 88, 77, 411, 427, 463, 7, 430, 489, 272, 93, 19, 482, 267, 421, 468, 522, 369, 233, 71, 353, 346, 132, 364, 285, 195, 52, 180, 264, 24, 51, 276, 236, 58, 98, 64, 530, 504, 366, 461, 203, 381, 277, 349, 438, 475, 111, 521, 330, 182, 225, 193, 176, 365, 138, 1, 459, 26, 219, 226, 363, 387, 38, 517, 32, 266, 167, 66, 161, 443, 297, 465, 307, 99, 320, 146, 28, 408, 472, 509, 442, 525, 197, 155, 486, 112, 5, 473, 105, 344, 237, 166, 519, 223, 498, 318, 440, 12, 515, 536, 87, 25, 476, 67, 79, 436, 494, 358, 151, 537, 243, 290, 162, 538, 124, 227, 48, 407, 450, 331, 209, 190, 454, 322, 72, 160, 457, 208, 342, 144, 496, 184, 63, 21, 70, 55, 14, 23, 212, 154, 104, 296, 278, 393, 158, 269, 248, 10, 348, 168, 204, 249, 153, 281, 416, 383, 137, 527, 56, 327, 175, 359, 89, 412, 101, 481, 251, 260, 46, 402, 497, 261, 491, 458, 469, 300, 50, 181, 401, 483, 234, 367, 213, 371, 511, 13, 82, 323, 410, 336, 8, 95, 288, 20, 388, 45, 113, 224, 186, 191, 54, 534, 221, 35, 286, 173, 258, 490, 287, 134, 27, 303, 445, 121, 448, 244, 505, 355, 140, 528, 292, 96, 520, 273, 218, 324, 279, 33, 500, 145, 196, 128, 156, 485, 57, 74, 293, 529, 370, 492, 30, 198, 404, 220, 384, 317, 157, 441, 59, 165, 242, 524, 399, 238, 18, 107, 329, 147, 256, 109, 312, 352, 433, 311, 135, 239, 419, 31, 119, 374, 152, 37, 200, 194, 532, 484, 493, 110, 347, 357, 431, 201, 516, 73, 247, 169, 356, 406, 420, 108, 164, 305, 263, 289, 294, 174, 11, 392, 229, 474, 252, 467, 265, 241, 211, 206, 310, 170, 216, 339, 453, 188, 507, 217, 43, 199, 396, 477, 316, 116, 202, 29, 479, 120, 235, 291, 284, 395, 53, 432, 222, 350, 78, 386, 86, 400, 85, 0, 80, 44, 131, 75, 334, 354, 240, 84, 462, 351, 114, 455, 6, 378, 460, 456, 270, 90, 118, 328, 405, 385, 418, 428, 257, 333, 466, 159, 4, 179, 250, 231, 471, 255, 435, 464, 313, 253, 192, 163, 139, 523, 377, 117, 103, 508, 526, 503, 94, 373, 414, 280, 382, 150, 115, 259, 123, 518, 215, 246, 189, 415, 187, 17, 425, 2, 394, 315, 9, 345, 143, 429, 83, 178, 22, 319, 391, 506, 403, 314, 15, 171, 271, 230, 368, 423, 148, 81, 207, 309, 304, 100, 487, 306, 437, 60, 326, 129, 501, 510, 262, 65, 299, 76, 210, ]

[521, 38, 189, 196, 200, 362, 401, 346, 466, 129, 81, 130, 393, 137, 392, 363, 270, 19, 411, 469, 260, 391, 474, 516, 507, 194, 166, 98, 107, 467, 231, 132, 135, 410, 33, 332, 179, 280, 74, 396, 32, 285, 461, 261, 13, 85, 364, 165, 277, 436, 48, 191, 523, 17, 471, 97, 119, 451, 336, 520, 367, 52, 197, 479, 66, 70, 68, 369, 378, 264, 265, 519, 83, 482, 303, 527, 136, 358, 295, 377, 465, 10, 35, 503, 312, 341, 45, 120, 210, 221, 31, 57, 508, 203, 72, 337, 376, 412, 359, 64, 397, 509, 287, 320, 375, 263, 438, 152, 206, 524, 494, 374, 352, 344, 244, 490, 255, 355, 371, 457, 104, 399, 180, 315, 405, 222, 310, 36, 408, 435, 187, 409, 462, 487, 504, 353, 361, 394, 298, 154, 89, 448, 329, 256, 41, 407, 178, 517, 163, 226, 150, 499, 78, 195, 366, 431, 325, 143, 370, 16, 282, 39, 486, 160, 176, 500, 292, 177, 201, 246, 293, 173, 90, 148, 324, 368, 122, 302, 259, 84, 183, 501, 153, 141, 44, 463, 37, 30, 42, 304, 452, 492, 342, 268, 511, 202, 171, 182, 193, 204, 169, 242, 127, 455, 423, 185, 323, 110, 528, 121, 316, 286, 247, 518, 470, 384, 157, 12, 2, 309, 505, 217, 318, 116, 88, 458, 273, 71, 14, 299, 515, 192, 420, 493, 51, 181, 379, 241, 529, 459, 145, 151, 453, 101, 437, 21, 267, 445, 126, 314, 534, 498, 94, 6, 60, 385, 424, 257, 174, 512, 238, 497, 164, 25, 236, 102, 279, 447, 29, 275, 472, 338, 441, 190, 531, 112, 331, 327, 536, 105, 428, 386, 383, 269, 330, 406, 69, 218, 212, 123, 387, 77, 349, 432, 348, 340, 513, 506, 9, 140, 425, 444, 8, 239, 307, 258, 144, 514, 172, 532, 111, 526, 227, 103, 372, 118, 250, 300, 345, 46, 230, 56, 54, 224, 228, 108, 429, 146, 95, 274, 199, 343, 186, 398, 216, 40, 491, 3, 449, 115, 113, 443, 109, 86, 219, 59, 311, 301, 49, 235, 416, 473, 225, 290, 430, 213, 382, 488, 334, 433, 4, 252, 63, 198, 43, 291, 422, 254, 253, 434, 188, 58, 468, 404, 276, 7, 117, 99, 484, 530, 234, 262, 450, 50, 159, 175, 266, 158, 271, 47, 400, 125, 208, 418, 214, 402, 283, 475, 305, 18, 357, 381, 522, 317, 133, 75, 26, 62, 373, 284, 525, 439, 223, 419, 0, 53, 92, 134, 184, 296, 415, 427, 328, 535, 288, 82, 421, 156, 426, 481, 11, 347, 537, 477, 147, 229, 93, 245, 96, 389, 139, 131, 232, 205, 351, 237, 100, 335, 456, 281, 403, 76, 339, 414, 480, 124, 251, 167, 313, 149, 243, 321, 502, 170, 65, 454, 161, 476, 28, 483, 24, 306, 440, 168, 319, 20, 27, 297, 390, 233, 354, 114, 278, 464, 294, 22, 23, 209, 395, 211, 442, 360, 248, 533, 79, 55, 485, 207, 91, 460, 489, 142, 350, 413, 220, 80, 495, 5, 155, 1, 446, 308, 87, 496, 15, 326, 388, 417, 73, 249, 34, 240, 138, 162, 538, 333, 510, 478, 289, 380, 106, 67, 215, 61, 272, 128, 356, 322, 365, ]

[51, 176, 144, 36, 222, 496, 285, 35, 400, 415, 53, 280, 101, 145, 302, 151, 524, 308, 335, 406, 490, 100, 261, 38, 536, 61, 424, 238, 257, 3, 77, 533, 268, 78, 228, 50, 152, 4, 359, 448, 30, 10, 311, 529, 46, 307, 229, 410, 295, 186, 382, 124, 301, 31, 165, 32, 237, 358, 429, 52, 379, 353, 189, 96, 479, 13, 109, 331, 17, 499, 106, 251, 444, 525, 139, 12, 460, 534, 383, 94, 142, 531, 58, 120, 402, 403, 133, 458, 318, 344, 11, 184, 85, 468, 63, 452, 303, 209, 473, 500, 367, 411, 64, 538, 70, 321, 365, 297, 160, 211, 129, 392, 149, 438, 508, 172, 195, 25, 217, 283, 420, 484, 121, 520, 6, 313, 346, 274, 263, 345, 326, 487, 521, 123, 93, 306, 212, 439, 202, 480, 194, 0, 169, 381, 157, 469, 112, 220, 356, 315, 290, 147, 57, 472, 281, 286, 489, 73, 226, 42, 174, 204, 60, 23, 27, 161, 29, 7, 232, 481, 338, 414, 339, 259, 393, 47, 453, 328, 380, 322, 526, 389, 197, 507, 440, 155, 412, 49, 431, 427, 88, 71, 125, 413, 82, 394, 455, 391, 65, 330, 299, 456, 255, 21, 168, 207, 163, 375, 314, 1, 99, 56, 466, 119, 67, 193, 272, 89, 523, 170, 399, 43, 364, 92, 118, 395, 532, 416, 373, 378, 122, 256, 260, 273, 474, 154, 304, 128, 158, 497, 436, 485, 153, 218, 292, 371, 244, 250, 463, 216, 527, 187, 37, 333, 254, 75, 483, 200, 357, 284, 336, 537, 90, 279, 522, 206, 14, 150, 252, 68, 376, 334, 180, 441, 388, 5, 236, 239, 351, 325, 409, 434, 215, 66, 110, 97, 243, 166, 504, 407, 363, 267, 249, 175, 405, 488, 130, 80, 185, 502, 225, 418, 210, 115, 433, 137, 132, 18, 437, 506, 167, 300, 22, 387, 86, 192, 421, 492, 26, 464, 298, 465, 475, 127, 390, 62, 245, 270, 511, 24, 79, 111, 231, 323, 131, 310, 327, 401, 33, 246, 341, 104, 44, 190, 294, 377, 221, 201, 114, 108, 134, 513, 247, 278, 41, 264, 305, 182, 319, 430, 230, 348, 445, 360, 103, 276, 135, 45, 419, 87, 320, 55, 514, 105, 205, 208, 287, 81, 199, 116, 366, 385, 450, 355, 486, 482, 162, 72, 2, 178, 76, 16, 498, 493, 350, 15, 408, 143, 269, 435, 181, 343, 113, 423, 516, 396, 337, 191, 8, 384, 198, 324, 398, 188, 59, 362, 461, 477, 242, 509, 494, 183, 478, 84, 107, 253, 275, 397, 459, 296, 347, 447, 476, 39, 95, 312, 159, 457, 69, 422, 74, 374, 214, 233, 519, 370, 40, 248, 404, 372, 138, 352, 203, 164, 20, 98, 83, 467, 491, 432, 386, 517, 368, 451, 241, 136, 54, 148, 289, 196, 425, 156, 449, 28, 518, 271, 515, 179, 340, 126, 528, 291, 227, 91, 173, 443, 329, 505, 9, 224, 361, 265, 317, 530, 309, 235, 19, 503, 262, 266, 223, 470, 277, 293, 282, 48, 258, 510, 454, 512, 501, 342, 349, 417, 446, 288, 213, 234, 471, 316, 34, 177, 535, 146, 102, 495, 332, 171, 428, 240, 140, 369, 426, 219, 462, 117, 141, 442, 354, ]

[350, 235, 442, 260, 292, 462, 416, 56, 53, 194, 282, 83, 312, 483, 214, 238, 152, 55, 101, 135, 314, 117, 192, 528, 447, 136, 348, 380, 489, 8, 123, 177, 477, 210, 326, 405, 343, 215, 441, 67, 88, 375, 498, 125, 383, 538, 324, 490, 397, 237, 60, 39, 418, 501, 486, 354, 229, 499, 107, 75, 17, 240, 169, 25, 516, 241, 183, 512, 0, 376, 434, 128, 502, 355, 437, 406, 299, 381, 510, 156, 467, 429, 428, 175, 333, 362, 300, 508, 12, 288, 188, 500, 46, 99, 137, 527, 151, 431, 32, 269, 30, 524, 440, 102, 470, 94, 284, 294, 476, 90, 386, 105, 424, 23, 257, 353, 197, 106, 2, 198, 514, 505, 444, 466, 22, 415, 345, 203, 520, 228, 58, 7, 126, 456, 146, 390, 475, 404, 461, 449, 259, 231, 15, 119, 277, 457, 121, 382, 205, 310, 450, 533, 71, 306, 339, 412, 138, 150, 222, 196, 19, 497, 495, 334, 330, 309, 392, 264, 234, 469, 171, 70, 535, 481, 230, 191, 208, 42, 327, 438, 51, 368, 255, 302, 534, 223, 399, 493, 507, 5, 478, 161, 224, 318, 143, 232, 372, 142, 139, 157, 388, 307, 400, 187, 410, 147, 176, 454, 141, 16, 162, 262, 352, 266, 220, 320, 463, 369, 435, 212, 28, 338, 304, 331, 127, 115, 92, 488, 395, 360, 445, 270, 180, 189, 401, 403, 303, 357, 44, 26, 506, 351, 451, 374, 111, 52, 133, 367, 323, 173, 225, 479, 455, 226, 384, 407, 468, 523, 93, 356, 95, 285, 379, 280, 305, 73, 242, 366, 394, 27, 124, 291, 536, 373, 408, 336, 319, 112, 85, 446, 248, 207, 33, 417, 202, 246, 233, 420, 286, 297, 221, 509, 511, 517, 43, 41, 474, 100, 267, 414, 64, 271, 250, 471, 144, 298, 164, 308, 322, 473, 57, 4, 525, 531, 515, 89, 40, 337, 402, 480, 204, 396, 186, 494, 239, 10, 263, 329, 72, 218, 219, 359, 168, 439, 216, 252, 178, 59, 148, 377, 296, 160, 268, 491, 108, 335, 347, 116, 14, 279, 97, 365, 427, 249, 459, 293, 371, 256, 245, 295, 349, 134, 278, 36, 182, 21, 131, 325, 163, 251, 315, 110, 443, 389, 209, 275, 433, 87, 34, 179, 45, 344, 458, 484, 38, 50, 290, 82, 35, 243, 423, 385, 273, 342, 258, 114, 272, 74, 199, 321, 391, 317, 113, 460, 364, 29, 185, 332, 65, 6, 154, 129, 261, 503, 24, 68, 166, 227, 492, 487, 11, 411, 78, 3, 452, 18, 519, 96, 190, 253, 109, 104, 453, 341, 165, 122, 513, 140, 496, 195, 287, 426, 91, 421, 328, 145, 132, 274, 311, 529, 181, 301, 200, 363, 80, 346, 504, 522, 281, 20, 465, 425, 174, 120, 77, 409, 464, 66, 436, 422, 9, 47, 316, 13, 244, 419, 358, 361, 340, 54, 472, 537, 413, 155, 213, 149, 521, 98, 48, 153, 81, 532, 378, 69, 201, 86, 118, 159, 84, 265, 526, 158, 37, 254, 1, 236, 482, 31, 398, 430, 530, 247, 62, 313, 193, 518, 283, 432, 393, 387, 184, 61, 217, 130, 485, 276, 448, 63, 103, 289, 49, 79, 211, 206, 170, 370, 172, 76, 167, ]

[7, 501, 449, 65, 225, 177, 215, 312, 513, 399, 148, 173, 224, 40, 282, 481, 111, 0, 396, 475, 201, 122, 256, 221, 128, 304, 436, 538, 277, 419, 114, 167, 64, 58, 527, 379, 109, 56, 49, 310, 316, 187, 397, 188, 112, 347, 431, 246, 387, 403, 57, 45, 11, 384, 231, 516, 260, 20, 425, 78, 194, 67, 90, 63, 84, 91, 487, 273, 142, 470, 121, 302, 168, 511, 432, 495, 266, 520, 81, 102, 372, 193, 48, 105, 386, 345, 241, 366, 147, 508, 14, 158, 497, 251, 30, 100, 151, 255, 437, 285, 371, 5, 155, 119, 435, 455, 400, 3, 530, 391, 335, 88, 16, 261, 170, 491, 1, 510, 150, 326, 482, 176, 129, 13, 34, 348, 442, 360, 395, 286, 458, 423, 200, 287, 175, 183, 415, 295, 434, 453, 154, 263, 370, 76, 120, 137, 284, 382, 359, 514, 234, 346, 356, 248, 70, 454, 337, 22, 364, 244, 270, 217, 169, 108, 94, 163, 213, 179, 130, 237, 446, 242, 95, 389, 414, 15, 44, 182, 240, 74, 134, 533, 445, 339, 479, 502, 144, 39, 223, 519, 408, 472, 355, 98, 258, 8, 404, 211, 214, 518, 525, 494, 21, 181, 92, 229, 238, 86, 61, 192, 165, 467, 319, 503, 174, 377, 486, 334, 522, 210, 28, 293, 206, 267, 140, 247, 484, 450, 271, 274, 433, 330, 35, 343, 535, 398, 474, 196, 66, 469, 361, 439, 448, 264, 297, 329, 32, 43, 488, 314, 186, 259, 480, 490, 190, 390, 161, 537, 18, 269, 341, 290, 393, 493, 235, 430, 126, 50, 417, 71, 239, 300, 342, 195, 110, 219, 447, 464, 526, 253, 125, 250, 281, 289, 463, 162, 143, 278, 429, 288, 531, 320, 60, 280, 178, 301, 451, 381, 46, 184, 392, 272, 93, 532, 42, 509, 228, 376, 294, 172, 413, 401, 443, 149, 333, 72, 204, 115, 380, 468, 249, 164, 62, 209, 375, 505, 103, 29, 492, 68, 528, 87, 208, 227, 318, 79, 218, 466, 422, 189, 521, 133, 139, 113, 440, 279, 485, 534, 135, 197, 9, 291, 489, 275, 296, 303, 83, 257, 41, 25, 136, 438, 283, 496, 328, 383, 357, 460, 236, 77, 220, 52, 306, 500, 367, 407, 315, 344, 101, 427, 311, 424, 180, 36, 308, 37, 55, 160, 59, 523, 89, 85, 198, 222, 465, 352, 444, 26, 226, 394, 324, 157, 233, 6, 358, 457, 207, 96, 515, 402, 292, 368, 276, 420, 232, 117, 73, 265, 199, 441, 325, 307, 363, 340, 321, 421, 24, 365, 483, 80, 107, 461, 406, 331, 477, 99, 504, 351, 75, 2, 471, 410, 131, 262, 411, 156, 138, 38, 127, 309, 245, 499, 529, 373, 478, 118, 462, 216, 418, 19, 298, 426, 254, 524, 353, 145, 141, 322, 191, 203, 106, 452, 33, 230, 132, 116, 338, 428, 54, 171, 10, 517, 317, 512, 349, 69, 405, 82, 536, 354, 202, 412, 53, 327, 185, 416, 212, 456, 47, 104, 362, 473, 409, 27, 374, 123, 388, 378, 323, 299, 507, 205, 4, 498, 369, 476, 243, 159, 12, 385, 252, 506, 313, 97, 153, 166, 305, 336, 51, 268, 17, 146, 31, 23, 152, 124, 332, 350, 459, ]

[100, 407, 2, 63, 69, 419, 335, 270, 464, 353, 399, 530, 316, 423, 155, 102, 512, 494, 57, 364, 481, 279, 304, 56, 108, 22, 138, 123, 235, 32, 136, 92, 95, 326, 215, 311, 27, 538, 229, 469, 176, 472, 505, 296, 536, 222, 338, 410, 392, 23, 479, 457, 77, 415, 314, 91, 488, 371, 345, 411, 477, 68, 343, 202, 305, 276, 452, 41, 64, 116, 59, 254, 258, 247, 83, 272, 287, 516, 502, 264, 260, 468, 62, 150, 461, 24, 137, 132, 489, 169, 227, 51, 462, 496, 302, 289, 436, 492, 1, 134, 327, 480, 0, 374, 183, 197, 124, 404, 356, 238, 265, 97, 231, 244, 45, 157, 293, 348, 113, 511, 71, 370, 175, 482, 406, 438, 66, 454, 4, 444, 322, 42, 501, 474, 380, 209, 18, 440, 156, 510, 361, 207, 217, 230, 242, 349, 135, 342, 344, 70, 131, 506, 220, 332, 372, 341, 17, 185, 350, 351, 143, 525, 236, 274, 373, 186, 320, 259, 434, 88, 500, 82, 484, 523, 120, 233, 105, 429, 28, 206, 118, 122, 295, 61, 522, 262, 106, 90, 412, 190, 141, 221, 458, 103, 110, 513, 375, 275, 421, 408, 232, 165, 239, 181, 93, 166, 38, 152, 281, 298, 430, 280, 184, 384, 363, 94, 8, 214, 450, 163, 192, 517, 195, 282, 269, 273, 86, 115, 128, 89, 19, 99, 46, 12, 204, 266, 529, 39, 324, 224, 216, 47, 60, 5, 147, 537, 145, 362, 503, 383, 400, 491, 179, 9, 387, 109, 333, 251, 524, 34, 159, 534, 418, 424, 10, 339, 29, 379, 309, 535, 528, 396, 211, 533, 354, 173, 385, 213, 210, 13, 486, 403, 291, 73, 37, 6, 409, 3, 359, 248, 388, 11, 455, 285, 223, 495, 267, 139, 323, 448, 117, 395, 81, 290, 55, 358, 201, 180, 111, 65, 33, 365, 346, 397, 527, 80, 433, 277, 425, 347, 148, 377, 250, 490, 470, 329, 212, 172, 168, 205, 526, 473, 188, 164, 129, 336, 393, 177, 310, 441, 459, 367, 200, 368, 312, 301, 426, 268, 519, 149, 245, 140, 194, 7, 121, 43, 478, 508, 30, 146, 182, 318, 15, 158, 255, 286, 460, 170, 420, 331, 467, 532, 257, 531, 234, 509, 16, 35, 25, 427, 151, 521, 446, 72, 432, 308, 300, 52, 328, 74, 167, 283, 405, 391, 142, 225, 497, 160, 414, 476, 449, 187, 463, 483, 325, 107, 261, 453, 203, 284, 243, 360, 249, 422, 321, 292, 189, 439, 219, 451, 171, 130, 386, 161, 465, 394, 237, 487, 31, 437, 240, 376, 514, 75, 263, 515, 485, 493, 50, 431, 271, 228, 319, 174, 133, 96, 104, 191, 390, 313, 315, 252, 337, 428, 498, 382, 36, 507, 126, 303, 520, 178, 119, 402, 20, 98, 76, 198, 54, 378, 49, 466, 256, 299, 208, 401, 112, 288, 278, 114, 471, 85, 196, 357, 334, 40, 330, 417, 389, 442, 456, 67, 241, 48, 44, 307, 306, 297, 416, 504, 26, 218, 447, 199, 226, 127, 435, 475, 253, 445, 381, 125, 355, 58, 153, 398, 84, 193, 518, 101, 294, 443, 78, 14, 246, 79, 317, 499, 53, 144, 340, 154, 87, 21, 369, 413, 162, 366, 352, ]

[115, 450, 7, 329, 387, 106, 67, 318, 321, 183, 267, 420, 99, 249, 195, 340, 89, 410, 511, 403, 532, 270, 490, 210, 297, 116, 502, 14, 389, 485, 477, 84, 366, 113, 180, 505, 60, 6, 536, 298, 305, 415, 13, 396, 345, 487, 453, 9, 509, 254, 498, 510, 299, 352, 441, 310, 514, 263, 48, 87, 384, 228, 130, 320, 178, 405, 380, 124, 146, 213, 100, 117, 445, 22, 295, 229, 34, 427, 198, 314, 462, 279, 417, 212, 246, 293, 257, 55, 248, 316, 304, 163, 455, 166, 388, 376, 239, 395, 140, 421, 194, 346, 495, 242, 290, 154, 406, 407, 234, 88, 481, 322, 37, 301, 109, 398, 76, 534, 416, 167, 338, 158, 465, 258, 62, 452, 256, 28, 64, 182, 141, 175, 184, 363, 33, 399, 69, 56, 506, 499, 190, 538, 50, 188, 289, 170, 191, 382, 518, 354, 282, 337, 8, 537, 214, 24, 90, 174, 454, 385, 208, 383, 127, 435, 122, 372, 86, 75, 23, 3, 335, 38, 309, 18, 378, 364, 456, 206, 152, 111, 323, 291, 40, 306, 261, 525, 508, 325, 1, 482, 39, 233, 149, 527, 414, 61, 15, 156, 162, 46, 72, 251, 412, 281, 68, 250, 121, 51, 478, 10, 224, 272, 205, 49, 42, 219, 103, 273, 169, 516, 285, 221, 197, 252, 135, 386, 359, 148, 307, 259, 446, 461, 488, 145, 123, 74, 274, 137, 433, 79, 53, 519, 512, 470, 331, 361, 374, 171, 288, 469, 94, 393, 96, 311, 497, 457, 326, 192, 411, 342, 442, 16, 339, 355, 83, 172, 278, 203, 173, 468, 5, 313, 102, 500, 431, 120, 423, 2, 27, 47, 348, 312, 143, 449, 4, 244, 31, 147, 85, 57, 349, 225, 218, 41, 77, 223, 533, 268, 125, 255, 303, 164, 493, 473, 136, 367, 21, 528, 280, 484, 535, 426, 264, 341, 93, 491, 360, 283, 119, 439, 315, 230, 489, 526, 101, 20, 381, 475, 467, 327, 391, 436, 422, 302, 216, 276, 238, 236, 394, 134, 253, 165, 459, 277, 45, 496, 440, 78, 434, 437, 142, 211, 476, 104, 522, 245, 32, 447, 209, 176, 181, 275, 400, 82, 529, 515, 373, 151, 262, 308, 390, 52, 133, 271, 204, 296, 29, 59, 112, 357, 200, 503, 161, 132, 227, 471, 287, 333, 260, 328, 217, 392, 356, 432, 520, 444, 531, 463, 11, 232, 501, 523, 58, 177, 517, 401, 294, 351, 365, 114, 370, 330, 92, 26, 524, 128, 157, 168, 448, 409, 63, 155, 425, 131, 408, 129, 237, 428, 65, 215, 73, 126, 368, 189, 438, 347, 202, 486, 105, 451, 460, 108, 319, 402, 160, 350, 201, 292, 480, 70, 185, 369, 418, 358, 419, 80, 362, 144, 17, 530, 466, 397, 266, 479, 483, 187, 472, 235, 44, 404, 429, 343, 98, 286, 507, 66, 464, 474, 241, 0, 324, 443, 222, 54, 153, 240, 284, 91, 344, 43, 30, 513, 36, 375, 413, 95, 332, 504, 110, 71, 159, 334, 12, 207, 231, 139, 150, 35, 19, 138, 377, 193, 196, 247, 81, 265, 269, 25, 317, 199, 430, 521, 353, 107, 186, 118, 220, 371, 226, 379, 243, 494, 424, 179, 492, 97, 300, 458, 336, ]

[326, 109, 222, 1, 344, 103, 307, 204, 166, 391, 259, 418, 286, 275, 408, 7, 158, 76, 523, 118, 374, 443, 225, 528, 332, 17, 489, 42, 327, 212, 97, 428, 351, 66, 155, 12, 532, 538, 231, 505, 495, 479, 504, 412, 72, 390, 282, 305, 133, 127, 285, 360, 71, 40, 426, 353, 249, 206, 323, 512, 108, 55, 531, 188, 456, 19, 61, 80, 36, 86, 303, 419, 383, 346, 494, 59, 105, 406, 177, 347, 207, 477, 536, 483, 394, 475, 78, 515, 35, 190, 410, 236, 142, 452, 330, 57, 151, 83, 128, 411, 224, 134, 400, 0, 253, 387, 488, 313, 341, 84, 185, 183, 31, 427, 529, 363, 45, 287, 312, 196, 368, 49, 111, 324, 24, 191, 350, 440, 114, 200, 356, 110, 181, 13, 117, 56, 417, 438, 27, 458, 135, 248, 395, 167, 294, 510, 301, 522, 500, 33, 432, 263, 213, 284, 454, 195, 215, 329, 424, 247, 380, 256, 518, 210, 472, 107, 451, 389, 501, 122, 219, 217, 3, 300, 201, 153, 367, 64, 173, 315, 425, 376, 537, 93, 348, 358, 243, 354, 16, 131, 447, 474, 47, 164, 521, 189, 320, 53, 533, 370, 132, 322, 139, 43, 338, 152, 101, 467, 95, 365, 478, 202, 138, 519, 121, 73, 230, 349, 503, 297, 525, 94, 492, 60, 260, 85, 162, 399, 179, 268, 58, 129, 453, 10, 115, 32, 384, 524, 269, 175, 304, 405, 149, 25, 318, 509, 516, 62, 140, 262, 176, 388, 272, 482, 50, 96, 130, 433, 357, 271, 267, 14, 235, 148, 238, 416, 469, 126, 251, 216, 317, 88, 423, 445, 321, 156, 244, 375, 392, 343, 476, 362, 37, 146, 371, 21, 242, 490, 89, 178, 15, 288, 20, 174, 2, 90, 520, 402, 393, 255, 302, 470, 265, 261, 442, 448, 414, 186, 421, 487, 311, 226, 44, 342, 278, 209, 340, 98, 144, 160, 530, 106, 67, 366, 26, 403, 223, 281, 203, 401, 462, 434, 22, 141, 339, 220, 102, 290, 413, 499, 507, 422, 461, 69, 182, 29, 377, 298, 535, 345, 34, 116, 112, 28, 168, 51, 270, 506, 82, 309, 331, 372, 373, 289, 277, 48, 180, 81, 369, 444, 125, 266, 280, 65, 276, 232, 54, 143, 63, 193, 497, 446, 239, 241, 511, 274, 429, 328, 310, 46, 257, 197, 291, 316, 77, 18, 484, 171, 534, 163, 233, 41, 485, 404, 120, 6, 382, 480, 91, 396, 264, 221, 420, 299, 527, 192, 169, 381, 229, 361, 439, 74, 8, 104, 398, 471, 473, 123, 314, 147, 30, 498, 459, 252, 208, 457, 468, 161, 325, 124, 172, 493, 441, 319, 150, 436, 514, 491, 136, 496, 100, 435, 378, 460, 279, 39, 336, 75, 228, 92, 119, 415, 508, 38, 465, 283, 481, 9, 450, 397, 463, 165, 455, 333, 205, 293, 431, 79, 184, 234, 464, 246, 306, 240, 250, 99, 154, 70, 218, 214, 199, 5, 68, 466, 187, 296, 254, 194, 352, 308, 386, 513, 335, 292, 145, 87, 337, 237, 113, 407, 157, 170, 198, 437, 409, 526, 23, 486, 295, 4, 449, 258, 334, 359, 273, 364, 502, 517, 227, 245, 159, 430, 211, 385, 11, 52, 137, 355, 379, ]

[340, 32, 484, 77, 198, 520, 374, 485, 19, 222, 395, 363, 90, 526, 424, 147, 154, 336, 276, 75, 456, 35, 202, 53, 502, 355, 79, 252, 29, 158, 385, 446, 57, 483, 133, 522, 269, 474, 135, 327, 383, 130, 335, 60, 486, 282, 31, 42, 236, 489, 187, 64, 498, 124, 460, 101, 437, 333, 441, 128, 420, 263, 400, 538, 6, 251, 357, 343, 468, 46, 479, 469, 443, 475, 2, 253, 239, 131, 337, 149, 314, 516, 69, 462, 81, 266, 92, 271, 358, 375, 303, 324, 177, 277, 224, 112, 371, 368, 216, 228, 317, 300, 107, 453, 14, 524, 342, 139, 215, 272, 411, 366, 132, 244, 503, 15, 322, 264, 204, 162, 163, 339, 145, 316, 288, 315, 176, 156, 275, 260, 506, 100, 513, 36, 362, 225, 114, 473, 1, 185, 471, 67, 504, 414, 353, 296, 258, 106, 511, 122, 493, 360, 54, 113, 237, 440, 88, 428, 125, 137, 347, 481, 208, 459, 295, 351, 397, 394, 494, 419, 463, 72, 184, 241, 73, 155, 171, 519, 497, 346, 401, 183, 232, 500, 21, 9, 205, 310, 98, 279, 344, 364, 373, 182, 530, 525, 361, 278, 80, 532, 211, 341, 58, 330, 134, 245, 173, 289, 85, 223, 170, 199, 531, 370, 448, 529, 325, 379, 235, 74, 8, 99, 492, 308, 454, 49, 418, 254, 477, 33, 138, 186, 435, 86, 129, 405, 28, 518, 434, 380, 226, 142, 192, 175, 78, 231, 507, 214, 449, 200, 359, 55, 466, 444, 417, 217, 25, 332, 442, 464, 121, 233, 388, 38, 445, 433, 499, 535, 495, 219, 44, 491, 178, 514, 157, 91, 415, 393, 280, 108, 312, 423, 455, 191, 404, 259, 213, 105, 301, 436, 39, 141, 17, 76, 451, 461, 399, 4, 166, 110, 111, 284, 470, 212, 430, 96, 123, 209, 287, 169, 227, 118, 30, 52, 391, 243, 318, 427, 43, 48, 240, 94, 356, 421, 306, 193, 537, 68, 115, 40, 457, 95, 207, 431, 505, 120, 381, 367, 328, 472, 274, 534, 365, 293, 37, 146, 23, 66, 5, 292, 172, 238, 11, 82, 249, 174, 386, 352, 488, 350, 230, 508, 273, 458, 93, 165, 16, 510, 159, 294, 84, 403, 496, 167, 267, 220, 384, 65, 102, 387, 104, 382, 304, 305, 62, 378, 265, 490, 465, 41, 89, 179, 83, 390, 140, 181, 148, 246, 331, 334, 144, 197, 255, 416, 229, 476, 412, 429, 195, 203, 482, 196, 302, 164, 160, 103, 50, 70, 47, 87, 410, 523, 536, 210, 512, 250, 189, 143, 515, 467, 438, 323, 533, 487, 291, 369, 517, 376, 119, 126, 447, 321, 297, 201, 61, 13, 248, 3, 311, 377, 290, 285, 117, 152, 150, 392, 206, 247, 262, 59, 161, 116, 286, 299, 354, 242, 396, 521, 109, 348, 309, 151, 298, 168, 326, 97, 136, 63, 426, 257, 270, 501, 452, 313, 283, 402, 190, 432, 372, 56, 281, 194, 188, 407, 450, 127, 10, 221, 422, 24, 153, 338, 0, 45, 528, 319, 329, 389, 409, 7, 398, 12, 406, 478, 26, 480, 20, 307, 51, 268, 527, 425, 22, 413, 34, 345, 71, 218, 439, 256, 180, 509, 408, 18, 320, 349, 261, 27, 234, ]



==> anc/dynamics/LiH_631g/lih_631_qubit_order.txt <==
[2528, 1570, 37, 1420, 468, 675, 1694, 2429, 2845, 1106, 2858, 2745, 463, 2629, 1617, 3305, 2361, 1057, 2749, 1471, 1439, 1975, 990, 974, 2874, 3226, 354, 956, 370, 2450, 3094, 969, 2829, 2229, 1616, 891, 10, 792, 2841, 1347, 3332, 572, 2256, 1610, 2810, 2140, 3260, 277, 325, 1627, 1225, 2381, 1966, 187, 1436, 2797, 73, 2609, 201, 3343, 3027, 443, 1594, 2027, 1608, 153, 1531, 2120, 2401, 1058, 2200, 571, 2525, 1542, 250, 312, 3139, 1391, 2069, 1920, 2266, 2183, 2315, 932, 1804, 564, 2669, 1845, 282, 1963, 57, 1662, 850, 1705, 493, 778, 206, 936, 378, 1660, 191, 1267, 1989, 380, 3250, 228, 3338, 2220, 2036, 2836, 3178, 365, 537, 986, 2907, 3013, 2378, 2888, 2442, 830, 2786, 1715, 2909, 3372, 1068, 588, 2840, 2431, 3318, 882, 1251, 1255, 266, 265, 904, 2848, 642, 116, 1541, 656, 2363, 326, 2664, 1848, 290, 737, 3345, 1647, 2576, 1728, 1373, 1016, 796, 2750, 341, 1013, 2639, 2153, 661, 592, 2118, 1469, 2387, 1854, 1040, 568, 2548, 1191, 296, 2862, 1706, 2002, 488, 3041, 1457, 3033, 2694, 918, 1934, 2640, 1163, 215, 649, 2705, 2112, 1293, 2979, 2605, 2658, 430, 840, 1211, 1285, 2344, 912, 2359, 2600, 2684, 634, 358, 3316, 2338, 829, 2395, 2610, 2067, 3142, 363, 2553, 2462, 230, 1659, 38, 2188, 1136, 440, 3286, 1913, 309, 2934, 2177, 1893, 135, 42, 1819, 2235, 3307, 1510, 481, 2318, 499, 955, 254, 1524, 2849, 1614, 962, 1671, 562, 2512, 1639, 2774, 355, 1022, 749, 1283, 2722, 1238, 2671, 362, 1092, 2502, 1032, 2651, 2090, 843, 1307, 2357, 257, 3246, 2105, 1291, 1281, 3169, 2255, 845, 1263, 1977, 3175, 2987, 393, 683, 584, 1297, 1722, 3356, 2115, 2506, 520, 728, 65, 651, 2573, 1216, 2121, 1630, 441, 1973, 28, 1029, 3059, 88, 3068, 64, 1273, 2181, 2305, 3076, 2558, 2792, 2570, 478, 1196, 1561, 2139, 2592, 51, 2198, 2300, 566, 229, 3072, 165, 1543, 123, 2524, 868, 3051, 1867, 2038, 367, 1125, 1943, 1406, 1362, 731, 243, 344, 613, 1127, 576, 1625, 1500, 1230, 2455, 405, 927, 368, 879, 2000, 1003, 2859, 1986, 163, 1313, 122, 361, 1019, 1451, 2788, 2660, 1498, 1187, 1126, 783, 2471, 591, 2053, 805, 1997, 1864, 3150, 415, 2960, 2199, 3039, 3242, 3015, 814, 2676, 2899, 2782, 2399, 83, 3097, 820, 1926, 685, 2698, 1170, 580, 2173, 270, 3217, 2965, 1859, 110, 1455, 1123, 2135, 2768, 1466, 1948, 1250, 1340, 2396, 2046, 3284, 293, 2691, 937, 2464, 2756, 1256, 1392, 2498, 1917, 1884, 1389, 2437, 951, 1754, 1088, 383, 410, 2144, 718, 376, 253, 1727, 1005, 2216, 47, 779, 1177, 1757, 1729, 1745, 3283, 139, 2596, 1034, 2603, 701, 836, 2873, 2368, 1545, 612, 109, 1149, 1303, 2018, 616, 1235, 2242, 3341, 2720, 2949, 168, 310, 386, 2975, 1909, 853, 259, 1359, 1427, 3253, 752, 2157, 511, 738, 2561, 902, 3126, 815, 2128, 2866, 1287, 1569, 2894, 2099, 1154, 1228, 1461, 291, 1336, 2477, 2510, 3019, 938, 1109, 3031, 2678, 1762, 2638, 1815, 3052, 941, 2541, 2992, 635, 2564, 179, 60, 1485, 498, 594, 369, 742, 248, 2980, 220, 1305, 160, 2903, 2686, 1082, 2061, 636, 2662, 1879, 834, 2307, 1380, 1954, 925, 1988, 59, 818, 2430, 2562, 724, 1638, 2098, 2167, 3198, 709, 1452, 1327, 3180, 182, 2262, 1533, 2451, 3118, 1248, 2568, 1655, 697, 3334, 3378, 960, 2995, 2054, 1964, 2479, 1863, 2281, 1858, 896, 2409, 895, 115, 1908, 2453, 1525, 503, 2529, 2436, 2614, 497, 822, 3077, 3160, 3018, 1335, 1192, 423, 691, 2701, 3186, 272, 828, 2976, 1066, 988, 1928, 184, 264, 2159, 2254, 1546, 542, 2673, 3353, 2155, 1015, 311, 717, 283, 3366, 41, 949, 2595, 662, 2303, 2210, 2983, 851, 1693, 2304, 2184, 1678, 1557, 2642, 3091, 2141, 1188, 2608, 1304, 3026, 2683, 672, 48, 1873, 3326, 1994, 993, 715, 3203, 1276, 3329, 861, 900, 1462, 1633, 2446, 3038, 1107, 3219, 982, 1979, 2931, 1378, 2484, 2958, 186, 2939, 1343, 1695, 188, 2205, 403, 1532, 1764, 3306, 143, 2598, 1897, 1645, 963, 2133, 1621, 2499, 2383, 2946, 1878, 1846, 2924, 1921, 1787, 1657, 1240, 517, 2187, 388, 2194, 2410, 3002, 1286, 2731, 633, 2042, 901, 617, 1085, 3265, 1185, 197, 159, 961, 458, 1312, 1033, 357, 1515, 1363, 3327, 1773, 801, 2355, 614, 2487, 2565, 2825, 2702, 674, 3322, 1135, 3045, 27, 2406, 2412, 2864, 422, 3075, 451, 1688, 797, 531, 1556, 880, 2309, 2632, 673, 1995, 1407, 214, 7, 1871, 2500, 3122, 976, 1800, 626, 1840, 3279, 2290, 1744, 2996, 2244, 1045, 3163, 556, 857, 2878, 1933, 1174, 21, 1998, 3084, 2236, 700, 1479, 2033, 3148, 2279, 3009, 2420, 803, 1001, 1377, 1075, 3083, 1887, 2152, 1091, 2174, 1069, 621, 212, 2519, 1791, 1788, 2341, 2869, 532, 1432, 1381, 2213, 1408, 1110, 804, 1741, 181, 2278, 799, 3165, 721, 496, 2757, 1481, 966, 1618, 1646, 3158, 1562, 2630, 3073, 2526, 535, 2644, 606, 595, 2371, 864, 105, 1265, 921, 1072, 995, 2340, 1970, 1853, 2468, 1319, 2026, 3141, 328, 1613, 2985, 149, 1790, 2443, 1924, 692, 95, 1712, 665, 333, 1150, 1367, 2130, 1548, 3365, 856, 472, 286, 3267, 2313, 3151, 645, 411, 1689, 1448, 39, 765, 2556, 950, 1440, 726, 2787, 2073, 3010, 3161, 693, 569, 2509, 2230, 2674, 178, 1642, 1916, 494, 2827, 3189, 873, 2365, 2005, 500, 1164, 1518, 1409, 739, 2689, 2086, 1690, 1530, 2440, 1047, 1323, 238, 1146, 148, 985, 452, 171, 2649, 722, 2919, 2957, 2944, 1756, 195, 1215, 754, 3129, 3082, 470, 104, 1344, 2501, 4, 892, 46, 2415, 2489, 924, 2161, 2490, 3157, 639, 3295, 1210, 1602, 280, 2087, 1459, 2507, 1586, 1454, 1564, 756, 705, 3130, 1042, 2763, 2138, 1046, 1740, 340, 2207, 208, 2912, 225, 2076, 2824, 3361, 1875, 1511, 3234, 1268, 1675, 11, 100, 1996, 428, 2923, 1805, 2168, 3313, 1767, 151, 2872, 2537, 398, 1182, 716, 2566, 1849, 3049, 1866, 598, 2222, 2196, 1797, 2065, 2700, 1947, 3053, 2292, 2876, 2075, 2579, 1495, 205, 158, 837, 528, 1707, 2661, 3136, 267, 327, 793, 18, 2233, 553, 25, 505, 2839, 2898, 129, 3294, 3304, 8, 2718, 2009, 44, 2590, 1843, 128, 3044, 735, 3194, 274, 1289, 733, 417, 487, 1826, 755, 2675, 16, 399, 3293, 899, 396, 897, 734, 2961, 3022, 3048, 1807, 1818, 2096, 1241, 1206, 2382, 2162, 2938, 926, 491, 1780, 2870, 209, 1751, 319, 172, 877, 1388, 3105, 276, 583, 1226, 2460, 972, 1205, 530, 1108, 3271, 33, 3119, 1155, 1398, 1652, 1770, 299, 2190, 750, 2857, 852, 1358, 3239, 1366, 3132, 2352, 2217, 2129, 519, 2539, 1604, 2607, 2709, 175, 2742, 585, 2246, 279, 713, 964, 1559, 2764, 1382, 460, 1945, 2022, 732, 1117, 2743, 492, 2575, 200, 2306, 1234, 96, 297, 2511, 2915, 524, 2370, 2930, 2708, 198, 1489, 764, 1030, 3111, 2400, 622, 329, 1330, 2125, 3124, 714, 3206, 981, 526, 162, 1396, 1028, 133, 527, 246, 3351, 2048, 2151, 1418, 43, 1414, 295, 2064, 2803, 1813, 855, 2057, 1816, 448, 1298, 1682, 1799, 2379, 2984, 3092, 285, 3290, 712, 3088, 2081, 1540, 1224, 782, 839, 1364, 3367, 89, 114, 1960, 3320, 1775, 1236, 3121, 1036, 1237, 2019, 247, 1512, 3274, 3196, 1141, 2697, 2970, 2116, 1098, 670, 2, 1284, 2781, 3001, 806, 1761, 1043, 745, 1802, 337, 1442, 2288, 2796, 1538, 2626, 86, 2375, 610, 2838, 922, 2032, 2079, 2264, 3036, 1449, 322, 1778, 3112, 504, 1321, 483, 1820, 1558, 1350, 1322, 2010, 1301, 3330, 2043, 2272, 1667, 1901, 1095, 2237, 1423, 847, 207, 1431, 1024, 1369, 241, 3238, 2408, 3207, 373, 2372, 2084, 997, 1961, 2830, 2516, 1593, 1339, 641, 812, 3381, 2113, 548, 2728, 2647, 164, 2296, 1073, 3014, 1661, 1724, 1233, 563, 20, 2170, 3312, 82, 1833, 157, 424, 2203, 2160, 2332, 1595, 17, 2555, 923, 2737, 271, 2587, 1980, 2826, 2814, 2591, 886, 2959, 1197, 147, 3197, 967, 1081, 798, 1725, 1795, 698, 2154, 2882, 3251, 944, 1640, 3256, 1811, 1522, 1798, 2104, 3258, 137, 2616, 1726, 1134, 284, 2283, 1156, 1673, 1732, 1957, 2986, 2948, 1231, 1465, 1353, 2257, 1067, 1803, 2070, 2426, 3243, 2013, 686, 2034, 314, 1891, 987, 2994, 1720, 3174, 2666, 2914, 3288, 561, 2012, 2385, 860, 2530, 667, 24, 421, 2900, 1731, 1572, 1709, 1325, 2223, 2423, 2902, 2635, 462, 2093, 3240, 1701, 2929, 260, 545, 819, 2732, 50, 3228, 2051, 998, 1478, 2703, 76, 1056, 1080, 3192, 2586, 308, 1355, 1435, 183, 1214, 2339, 2373, 3270, 2665, 919, 2131, 2127, 2863, 302, 646, 1184, 1619, 2618, 1568, 3215, 695, 808, 9, 2791, 687, 1493, 1748, 2201, 2234, 3254, 2285, 2179, 727, 821, 1308, 1074, 69, 1885, 2095, 1984, 958, 671, 3113, 1475, 1242, 2192, 3195, 2581, 1219, 2892, 3368, 1692, 3069, 2082, 2905, 2310, 138, 1405, 2627, 1204, 1643, 2402, 881, 22, 2291, 3171, 1588, 2956, 2351, 835, 2721, 2670, 848, 2342, 2542, 777, 3101, 1482, 2515, 2881, 2672, 1536, 1814, 1178, 454, 1341, 2619, 1266, 539, 838, 1684, 2819, 2369, 1965, 1320, 1830, 2006, 3259, 1723, 2097, 3303, 409, 2971, 759, 1171, 2877, 2951, 2119, 0, 858, 2765, 1552, 2613, 2204, 261, 3354, 3281, 506, 144, 14, 1861, 784, 2908, 1133, 3127, 2580, 776, 45, 395, 3264, 887, 2337, 3212, 1403, 2055, 1783, 258, 913, 2350, 1099, 1978, 156, 1502, 2636, 397, 1393, 2893, 91, 1990, 823, 2298, 2738, 2518, 2271, 659, 696, 2467, 2997, 3057, 3034, 13, 461, 273, 1582, 2631, 1547, 348, 53, 2871, 2936, 465, 2538, 2287, 2834, 2853, 2126, 1299, 920, 725, 3131, 3081, 233, 2029, 3138, 1747, 1199, 3358, 3285, 382, 3289, 929, 3153, 973, 2940, 965, 3046, 3067, 3323, 78, 2955, 1458, 435, 466, 2883, 1473, 758, 2092, 3123, 1708, 2945, 780, 467, 2224, 2206, 1847, 134, 522, 2277, 653, 2535, 1129, 1612, 1828, 907, 2717, 1386, 1944, 2225, 1357, 1508, 859, 1782, 513, 2441, 618, 678, 748, 1332, 1328, 2800, 3074, 573, 3325, 3371, 1635, 774, 1796, 1152, 2885, 339, 2554, 1239, 2710, 1598, 603, 1912, 2982, 3086, 419, 2473, 865, 940, 2734, 3090, 1851, 1521, 2517, 490, 1900, 1227, 1395, 2680, 1354, 746, 2107, 2459, 484, 2780, 1563, 2111, 1881, 658, 2284, 2146, 2030, 1271, 3230, 2719, 1035, 869, 193, 1173, 2789, 1699, 161, 3213, 2398, 1923, 3134, 1714, 1054, 627, 1360, 3363, 807, 3245, 2021, 2809, 2588, 2918, 1383, 1348, 600, 1834, 366, 2887, 3064, 1252, 1850, 317, 2428, 2493, 521, 827, 71, 930, 3066, 565, 446, 120, 3321, 593, 54, 2316, 97, 2769, 240, 928, 2015, 2011, 507, 268, 2547, 210, 2753, 1441, 3104, 994, 888, 331, 832, 800, 77, 2089, 2793, 551, 2050, 769, 2974, 744, 1567, 74, 1060, 1078, 132, 2312, 351, 1654, 2263, 324, 2761, 2276, 3231, 3350, 1010, 3011, 1892, 1703, 611, 252, 863, 2343, 1663, 809, 2770, 1394, 2563, 1831, 1938, 629, 1128, 1169, 306, 570, 871, 1969, 2504, 1902, 1905, 1749, 2056, 1220, 3114, 3336, 482, 1862, 529, 2855, 2066, 2557, 935, 980, 2024, 3078, 289, 336, 2360, 2358, 3107, 1061, 2330, 3232, 905, 1372, 1229, 1157, 1260, 3352, 360, 2812, 3, 977, 957, 978, 2185, 1974, 2584, 1857, 1208, 1020, 3235, 2260, 103, 1105, 359, 442, 1259, 2602, 1490, 2077, 2142, 1166, 1519, 578, 1086, 1151, 3070, 952, 866, 1223, 2247, 2815, 288, 1278, 1162, 3109, 2729, 486, 3191, 6, 52, 2432, 379, 2212, 1679, 677, 2269, 1477, 2851, 2031, 1886, 2483, 3222, 3155, 2954, 126, 3173, 1172, 2593, 3012, 1636, 2508, 1221, 2926, 1880, 287, 2552, 3233, 534, 3337, 3269, 475, 983, 1656, 1426, 1096, 2645, 1245, 1844, 543, 1202, 63, 773, 349, 1823, 668, 862, 1615, 538, 2690, 1889, 2546, 1385, 2755, 1038, 2049, 2248, 2846, 392, 2108, 719, 575, 2392, 2799, 2735, 2928, 842, 1507, 1793, 2491, 2390, 1888, 1578, 450, 2367, 1310, 743, 747, 2171, 1733, 1622, 2543, 1400, 3172, 2172, 1704, 2648, 1160, 3268, 1914, 1401, 690, 23, 2634, 1496, 3315, 630, 2062, 2906, 2807, 1004, 2758, 1971, 1942, 303, 1472, 1425, 1044, 648, 3355, 1925, 1076, 1915, 1786, 437, 2886, 2480, 689, 1931, 2259, 2695, 2531, 3216, 867, 3047, 34, 2578, 1832, 2534, 1940, 1876, 3100, 1721, 313, 1768, 1084, 1589, 3184, 3357, 1752, 546, 2195, 166, 447, 802, 3133, 2967, 227, 457, 2884, 224, 1584, 2364, 2265, 770, 1103, 631, 321, 1838, 2920, 1203, 1412, 1822, 101, 1681, 3016, 1629, 3296, 3089, 1839, 2953, 119, 2454, 72, 1717, 1104, 2435, 2182, 2560, 720, 2145, 75, 2045, 433, 3349, 795, 1680, 2811, 1763, 2999, 1872, 2482, 131, 741, 3273, 723, 849, 3241, 347, 1190, 1447, 1483, 1910, 3333, 2325, 652, 597, 1295, 2966, 249, 334, 1869, 2766, 343, 412, 3166, 2726, 2550, 970, 1935, 2828, 1102, 704, 1428, 2044, 2837, 3236, 1587, 2275, 2677, 954, 2910, 1326, 3179, 1526, 1860, 1444, 3324, 2875, 3140, 615, 1158, 1952, 407, 204, 2693, 3314, 1503, 223, 2349, 1006, 2071, 2712, 2523, 1896, 909, 1716, 1041, 2567, 2968, 2411, 1907, 2711, 2456, 2068, 1599, 771, 2078, 948, 599, 1100, 1874, 1272, 1520, 476, 939, 2495, 2074, 3023, 1329, 1753, 1468, 2594, 1331, 1651, 473, 1812, 2384, 3035, 946, 55, 992, 3055, 1993, 2209, 2740, 1596, 638, 1183, 216, 1055, 1766, 3335, 2037, 2785, 2103, 510, 2088, 694, 2421, 2452, 2433, 1002, 790, 2820, 3085, 791, 1023, 202, 432, 2597, 1017, 3347, 2362, 2150, 947, 1583, 3103, 2302, 2020, 632, 2861, 316, 1063, 2197, 2463, 2335, 1841, 2293, 3364, 346, 2513, 3193, 455, 1637, 1711, 2109, 3168, 56, 1539, 589, 3115, 1883, 1243, 1119, 1579, 831, 3208, 1314, 979, 2808, 2485, 508, 1758, 1781, 26, 3021, 785, 2771, 1628, 239, 2536, 3278, 1605, 3292, 2633, 1499, 2017, 2202, 1759, 2156, 3298, 2760, 640, 2149, 255, 2403, 3308, 875, 2933, 2688, 1958, 1121, 1467, 40, 1774, 418, 2981, 489, 3020, 688, 2852, 2739, 495, 2148, 459, 1317, 2625, 2895, 2250, 3164, 501, 523, 2354, 1597, 786, 278, 2545, 1670, 2221, 2245, 2488, 2854, 959, 1550, 2569, 2469, 2650, 2777, 1566, 385, 2007, 2331, 1342, 984, 2231, 1736, 3249, 2730, 2466, 1590, 2163, 377, 1292, 2458, 1112, 604, 1037, 514, 3144, 2988, 516, 2784, 356, 1077, 3214, 971, 1113, 1049, 3331, 1180, 2990, 2481, 874, 1195, 2813, 2540, 2833, 2492, 1855, 263, 1730, 124, 811, 3266, 1641, 192, 1528, 2752, 1464, 1565, 1422, 2060, 975, 1852, 2319, 1090, 1632, 3205, 1411, 1792, 1346, 1560, 281, 2963, 416, 1124, 2751, 62, 2795, 1198, 1962, 3374, 854, 1577, 3209, 2816, 1415, 620, 1379, 1497, 389, 3220, 203, 2059, 833, 1955, 2438, 2494, 1007, 2585, 2941, 413, 2102, 794, 2166, 2911, 1697, 231, 3309, 453, 1591, 826, 262, 1209, 2601, 1111, 1399, 2267, 2025, 2916, 502, 1648, 3056, 2404, 221, 2925, 2004, 2667, 364, 1696, 2549, 2847, 1333, 1416, 3159, 438, 1772, 154, 1349, 1051, 2952, 680, 1014, 2832, 402, 2470, 1911, 2950, 2215, 1949, 2794, 2227, 619, 98, 2699, 3340, 1983, 890, 2106, 2831, 12, 2476, 1492, 1972, 669, 2748, 1626, 1676, 2714, 372, 1649, 275, 66, 1484, 825, 893, 942, 2904, 2817, 2779, 3291, 3376, 2657, 1207, 2295, 173, 628, 3311, 2527, 1668, 1021, 664, 99, 426, 931, 2533, 170, 155, 1201, 817, 3060, 1270, 601, 2214, 509, 2268, 1554, 1611, 2577, 1130, 953, 1131, 903, 1959, 2447, 2917, 2353, 2158, 1868, 740, 1789, 2652, 1371, 1397, 1755, 518, 1424, 3224, 3005, 2628, 2822, 3229, 3310, 2039, 479, 235, 1535, 2724, 2321, 3167, 762, 218, 2977, 2865, 884, 1486, 1143, 232, 1244, 1634, 67, 1932, 1929, 3028, 1801, 3342, 2347, 3218, 753, 2804, 943, 596, 2028, 3272, 657, 1946, 730, 2461, 1306, 1048, 3145, 1777, 3000, 3262, 3098, 2253, 1870, 121, 2388, 2663, 2445, 1746, 2333, 146, 251, 910, 2572, 3058, 1083, 2449, 1070, 1982, 1114, 934, 1487, 226, 2943, 2474, 1356, 1094, 307, 3108, 1374, 2998, 2211, 2186, 2427, 2715, 1247, 1494, 2713, 567, 1991, 2407, 445, 3040, 681, 3377, 550, 1882, 1865, 345, 1894, 1904, 2772, 2393, 3183, 679, 2696, 2921, 2913, 3225, 2889, 1580, 2727, 3300, 3042, 1829, 1122, 2532, 84, 2932, 1258, 3154, 2308, 1551, 2101, 2604, 760, 1232, 2993, 1895, 1922, 3008, 2328, 1137, 968, 751, 330, 2448, 2897, 2457, 2612, 80, 3152, 3004, 2232, 1890, 1600, 2520, 577, 1165, 1147, 2294, 2583, 2773, 2478, 3116, 1771, 90, 245, 141, 2643, 1402, 2047, 1062, 108, 1936, 1825, 2327, 152, 1218, 112, 2486, 384, 3063, 876, 2282, 1506, 1338, 1898, 2413, 3202, 3375, 2132, 1274, 586, 3029, 81, 298, 3379, 427, 242, 1145, 1821, 2679, 3360, 1140, 2653, 431, 244, 2521, 3099, 1434, 404, 3369, 94, 1213, 2124, 1488, 294, 3137, 477, 533, 2655, 1167, 2425, 471, 2274, 2286, 2405, 1939, 3210, 15, 1631, 3170, 1443, 2867, 1463, 2725, 889, 3135, 655, 1294, 775, 1743, 587, 2843, 1148, 1118, 2419, 1537, 1337, 2844, 1672, 2143, 2505, 906, 390, 414, 2798, 555, 2322, 3025, 1835, 1899, 1453, 1573, 1669, 1581, 2806, 2835, 2134, 2589, 536, 1794, 3227, 219, 1806, 3050, 2856, 1575, 2386, 2080, 3237, 2850, 2218, 2497, 1827, 3156, 93, 3201, 1351, 1368, 911, 2164, 2747, 991, 2821, 1653, 1429, 2582, 2439, 439, 1318, 2641, 1421, 3182, 387, 1262, 525, 2389, 1264, 1026, 58, 590, 3087, 2574, 558, 637, 3162, 2692, 602, 1352, 872, 2356, 474, 2348, 2280, 1025, 2366, 1735, 2072, 2320, 3007, 1918, 68, 1514, 1000, 3280, 1967, 118, 70, 1474, 1438, 3043, 1437, 3102, 2180, 1710, 766, 703, 2226, 1181, 1446, 2790, 3275, 2656, 125, 1836, 304, 541, 2035, 106, 3247, 1509, 3093, 1071, 1277, 408, 559, 3339, 2052, 3147, 30, 1430, 1087, 736, 2891, 236, 2571, 1138, 917, 1624, 2622, 1809, 787, 574, 444, 2707, 761, 1534, 1718, 332, 682, 1365, 1571, 107, 1824, 352, 1769, 199, 2391, 1280, 2947, 401, 644, 1052, 2270, 1186, 3003, 1686, 2346, 2136, 1324, 1153, 1269, 1275, 894, 301, 2611, 999, 624, 2240, 3297, 2465, 1750, 1116, 2754, 480, 2317, 2178, 3263, 2624, 2147, 908, 318, 3120, 1480, 996, 1491, 2336, 102, 2418, 3110, 2208, 945, 3149, 1065, 1666, 3199, 338, 35, 1968, 217, 5, 3299, 127, 1650, 49, 2682, 177, 609, 1246, 1985, 1856, 1702, 2238, 1658, 2289, 2243, 3037, 2969, 1553, 3302, 2716, 2514, 2137, 1179, 1012, 3255, 1193, 2261, 1527, 2434, 400, 2805, 391, 2016, 1, 3024, 211, 2314, 1161, 1785, 1956, 1601, 579, 353, 2114, 113, 3176, 1139, 1375, 1504, 2783, 2014, 1476, 1685, 269, 2621, 300, 180, 2942, 898, 1176, 2890, 2896, 1159, 85, 2414, 2394, 676, 914, 2860, 1460, 1765, 1120, 3282, 1031, 1719, 582, 1698, 647, 2040, 3200, 1417, 1311, 2311, 1544, 213, 1842, 167, 1930, 434, 2422, 607, 3054, 1189, 2023, 650, 3117, 2094, 2241, 1760, 1288, 3185, 2823, 3032, 3095, 1450, 772, 292, 2193, 1027, 3181, 1456, 2472, 1093, 3187, 813, 2744, 1257, 2117, 1738, 557, 2323, 883, 1951, 2606, 1018, 3348, 2165, 512, 824, 1144, 660, 707, 2416, 605, 2176, 916, 145, 1623, 485, 1953, 2759, 3257, 2681, 708, 3380, 2901, 1529, 3017, 1290, 2324, 643, 2978, 2085, 2733, 1501, 2544, 2659, 841, 3177, 394, 2736, 3125, 1433, 2175, 846, 2559, 2842, 1132, 1677, 3362, 2503, 92, 1175, 1555, 2935, 374, 870, 1976, 1217, 2991, 1620, 2249, 788, 2003, 1585, 19, 87, 142, 547, 3319, 130, 2301, 1064, 2189, 140, 2041, 1523, 1115, 699, 2615, 176, 429, 2252, 1877, 1413, 2417, 237, 1665, 3146, 2496, 2329, 2376, 3006, 456, 1739, 61, 2122, 1390, 757, 2654, 2475, 1516, 1254, 1987, 3079, 1376, 2880, 885, 2334, 3344, 36, 1059, 305, 1194, 1992, 1316, 1168, 515, 2637, 2801, 1737, 711, 1609, 1279, 1607, 2169, 710, 1419, 1222, 1603, 654, 2879, 323, 3373, 2685, 915, 3277, 810, 342, 540, 2001, 2091, 1079, 1903, 1097, 3071, 552, 2397, 2927, 666, 2599, 1734, 3188, 420, 1410, 2704, 256, 196, 1050, 1592, 768, 2063, 3143, 1513, 625, 3065, 1549, 3301, 706, 763, 2922, 2937, 189, 1309, 436, 3287, 549, 2326, 1906, 2191, 2746, 1011, 190, 1361, 1644, 1200, 1384, 1576, 1370, 1837, 2741, 79, 469, 3211, 335, 3276, 3061, 1445, 2687, 1315, 1253, 2228, 702, 3221, 1387, 2989, 1919, 2258, 2273, 3359, 3128, 1039, 3346, 3030, 878, 554, 560, 1345, 1687, 464, 2110, 2219, 1713, 1784, 2767, 844, 1249, 1817, 1008, 2775, 767, 2374, 1300, 1810, 3244, 2617, 2551, 2962, 2251, 136, 3190, 2868, 2123, 111, 1302, 3370, 2299, 2424, 222, 1142, 1950, 1089, 1808, 1261, 1941, 2776, 816, 150, 117, 2083, 1664, 2723, 449, 2239, 1574, 2668, 581, 320, 2762, 1404, 29, 1505, 1053, 2973, 31, 185, 1212, 2972, 608, 2706, 2380, 315, 2646, 2345, 1700, 406, 425, 1981, 1606, 2058, 2100, 684, 375, 1674, 381, 2377, 3223, 1282, 1999, 3096, 2802, 3106, 1296, 1691, 234, 2297, 3252, 781, 3328, 169, 1009, 1927, 789, 2444, 371, 989, 1937, 2623, 350, 663, 174, 933, 729, 1101, 2008, 3080, 1742, 2964, 623, 2818, 1470, 3317, 2522, 544, 1517, 1776, 1334, 1683, 2778, 1779, 2620, 3248, 32, 3062, 3261, 3204, 194, ]

[867, 2832, 1479, 423, 957, 2482, 368, 1877, 269, 1183, 2079, 717, 3347, 889, 190, 670, 1156, 2811, 2180, 469, 1797, 1865, 3333, 1382, 2770, 317, 3163, 2933, 1407, 1695, 2254, 229, 268, 1703, 1181, 111, 1401, 900, 3050, 796, 2709, 1464, 2209, 993, 1335, 2342, 1294, 1621, 1910, 1461, 3226, 2628, 1343, 2348, 2542, 539, 2907, 2475, 1570, 2221, 3251, 280, 2019, 109, 3306, 1002, 2908, 58, 1572, 2533, 1093, 1860, 3150, 1225, 2743, 2510, 898, 2118, 2337, 888, 3353, 1123, 1537, 2399, 2627, 135, 774, 2215, 3311, 1190, 2654, 2146, 2138, 572, 606, 2082, 3375, 2932, 2469, 956, 536, 978, 2432, 1681, 3069, 2583, 2311, 1585, 2870, 2974, 1833, 563, 2913, 2930, 3332, 82, 343, 223, 1782, 2168, 2100, 2501, 2279, 2656, 233, 826, 671, 1269, 1758, 3256, 1855, 2809, 2285, 2091, 2925, 1417, 2879, 259, 1624, 3300, 3286, 46, 434, 202, 2417, 2668, 803, 2635, 1750, 2205, 1837, 1530, 2075, 2848, 157, 1761, 845, 460, 378, 821, 506, 3205, 2066, 592, 66, 1282, 1822, 2450, 59, 2531, 2861, 1251, 3285, 939, 155, 1344, 488, 1667, 628, 696, 2185, 2816, 2903, 907, 715, 266, 778, 1571, 1025, 1014, 2056, 1827, 163, 1050, 1473, 338, 974, 1867, 3012, 2773, 1547, 2429, 2203, 2375, 2864, 2296, 1834, 2716, 2649, 731, 2525, 2779, 2554, 2003, 1534, 745, 977, 264, 2192, 2315, 1616, 3349, 2520, 2358, 1897, 2822, 3162, 2070, 786, 1347, 2719, 660, 561, 436, 929, 2721, 2996, 1482, 3151, 84, 1302, 2555, 1321, 1416, 504, 1133, 742, 2547, 781, 2268, 480, 2506, 2406, 1721, 893, 2538, 141, 798, 3047, 3235, 431, 562, 915, 2147, 289, 448, 1383, 1308, 1540, 3106, 145, 1679, 253, 187, 2232, 2433, 979, 586, 1566, 1456, 2275, 2610, 1988, 2201, 2040, 1261, 2225, 2926, 2297, 571, 918, 2218, 2319, 1189, 2893, 2496, 1587, 1951, 3164, 1039, 1325, 1674, 1804, 1489, 3293, 2336, 1864, 1371, 326, 2663, 1545, 1784, 1720, 2667, 2693, 3070, 2032, 1984, 1023, 1829, 801, 184, 2676, 3000, 2265, 297, 1863, 1962, 2250, 349, 1808, 472, 1237, 2184, 880, 1372, 2993, 1120, 281, 2249, 2827, 564, 493, 165, 1902, 112, 3334, 294, 1373, 3130, 1714, 2335, 2099, 2981, 975, 2683, 51, 406, 2862, 540, 2252, 240, 457, 527, 738, 2565, 1839, 1975, 3273, 3028, 2163, 2984, 647, 2120, 2061, 2426, 3343, 1327, 1084, 1698, 3317, 2045, 2144, 872, 143, 735, 2549, 521, 807, 208, 762, 3114, 2866, 352, 2356, 676, 2783, 88, 1535, 2420, 3108, 2253, 179, 3318, 3190, 2677, 3113, 2767, 214, 3068, 861, 203, 291, 3376, 2, 2213, 2286, 1943, 1081, 147, 3219, 3356, 837, 1135, 777, 828, 3371, 1801, 2972, 2367, 41, 2763, 1671, 2427, 2631, 3099, 473, 3301, 3289, 3299, 3065, 19, 3351, 1209, 2794, 2732, 232, 3017, 3360, 3121, 680, 2950, 2600, 438, 2853, 1399, 2895, 3170, 3357, 2480, 2616, 373, 465, 464, 2818, 2353, 1320, 230, 1768, 1067, 2534, 943, 780, 3271, 1116, 894, 1460, 1985, 2875, 1812, 2535, 1922, 1124, 1506, 2881, 1375, 2053, 2874, 105, 441, 768, 3264, 984, 2573, 1152, 3080, 2539, 17, 1900, 3105, 2804, 976, 784, 851, 20, 273, 2892, 567, 524, 1288, 3288, 2428, 1195, 1849, 2608, 2838, 2287, 2214, 2204, 1647, 3057, 272, 2485, 3058, 3259, 442, 250, 1726, 2575, 1154, 172, 2927, 1684, 1455, 2349, 1513, 29, 2746, 2869, 1802, 1676, 1043, 1207, 1066, 3253, 197, 1724, 320, 412, 2329, 1303, 2614, 2464, 2567, 983, 2281, 532, 2411, 3201, 2795, 2419, 2366, 2038, 2622, 3168, 2278, 1433, 2912, 1266, 3025, 52, 693, 2461, 1563, 1891, 3372, 453, 107, 3335, 1279, 211, 1982, 986, 896, 477, 3004, 1331, 2652, 783, 367, 1469, 547, 1202, 522, 2175, 2156, 1508, 2717, 121, 3048, 2105, 3192, 3131, 2517, 492, 1606, 754, 116, 1755, 1102, 2318, 766, 181, 3063, 1249, 1824, 2409, 1937, 1608, 1297, 1999, 3340, 1424, 664, 2166, 3321, 612, 947, 1420, 3374, 666, 859, 2951, 1659, 1069, 3119, 2886, 1683, 3064, 1442, 3198, 1434, 195, 1114, 1874, 313, 1842, 2373, 883, 565, 336, 2658, 3112, 2125, 1397, 1884, 862, 3100, 654, 2905, 360, 1173, 916, 2545, 3210, 2898, 3159, 971, 2524, 130, 1074, 2194, 658, 3188, 1958, 1437, 2904, 1272, 1512, 2423, 816, 376, 1756, 150, 1858, 1666, 3149, 1121, 614, 1047, 3195, 2544, 2324, 1631, 1967, 1851, 1956, 881, 3126, 1588, 640, 611, 3041, 2714, 2330, 987, 319, 1559, 2372, 2682, 2021, 2242, 1912, 954, 407, 1715, 2108, 3077, 1655, 2142, 274, 776, 45, 1306, 2116, 3373, 840, 2700, 411, 2231, 605, 2193, 162, 6, 1354, 1254, 740, 3305, 1198, 3032, 494, 1247, 132, 2513, 2454, 267, 305, 260, 2561, 2753, 2062, 1311, 985, 1316, 555, 2602, 1948, 2812, 3081, 279, 804, 278, 2377, 836, 1452, 420, 1635, 248, 2685, 2637, 623, 687, 846, 2509, 699, 2322, 2705, 601, 3019, 335, 2691, 2266, 3084, 518, 1157, 507, 1935, 405, 1807, 631, 1889, 712, 608, 3222, 2552, 1431, 718, 2160, 330, 3367, 3109, 724, 2112, 2140, 462, 2237, 199, 2207, 751, 2444, 2596, 306, 1367, 1527, 809, 1474, 1492, 1787, 512, 1564, 3156, 307, 1227, 2917, 1521, 2018, 3325, 1779, 1001, 2824, 44, 2133, 805, 2689, 702, 1326, 1819, 2562, 580, 2504, 1223, 997, 371, 1277, 2381, 1707, 879, 2494, 487, 387, 2687, 430, 1465, 2808, 3232, 3327, 15, 2828, 2170, 1188, 1289, 2611, 2989, 3363, 2001, 1589, 3207, 1298, 265, 1899, 57, 903, 2326, 38, 3179, 1477, 1064, 1792, 2150, 142, 736, 3313, 415, 2041, 1353, 435, 853, 2954, 396, 1846, 2946, 3094, 652, 2939, 3107, 2688, 2378, 1301, 705, 3171, 748, 3147, 2568, 1526, 3175, 1470, 1998, 1191, 1727, 2260, 1516, 1034, 2580, 2992, 2448, 1971, 1531, 825, 2791, 3237, 2995, 104, 1428, 3224, 2421, 1799, 1129, 293, 2623, 2813, 2829, 2096, 2581, 3292, 1569, 1076, 1742, 1284, 2641, 2541, 4, 513, 3016, 2412, 2025, 401, 138, 400, 2098, 1861, 390, 2634, 793, 252, 2438, 1476, 3304, 651, 1178, 1870, 1485, 2086, 1700, 1622, 1192, 2701, 136, 327, 2493, 2282, 308, 769, 381, 1230, 89, 674, 185, 385, 1813, 1660, 86, 2093, 2059, 2636, 1514, 1810, 2389, 1203, 1384, 3319, 2226, 2512, 1903, 2431, 2665, 226, 2978, 2646, 277, 34, 1853, 1208, 1532, 2092, 2029, 2306, 806, 2738, 1267, 3283, 284, 2970, 2585, 1186, 1752, 3169, 2969, 1716, 2548, 1760, 1031, 2396, 421, 2558, 1968, 613, 2707, 3218, 3265, 2394, 1595, 815, 1228, 2007, 3281, 1386, 3049, 1553, 1021, 496, 2228, 2560, 1844, 1916, 533, 1238, 2073, 2305, 1363, 1180, 2382, 991, 642, 3337, 1668, 2728, 3161, 1348, 2339, 422, 2857, 2724, 1493, 2546, 960, 2410, 1923, 1167, 823, 714, 11, 2456, 1615, 3022, 358, 566, 2240, 1488, 3086, 63, 454, 3229, 1179, 2233, 1785, 2959, 548, 30, 2167, 1059, 426, 2042, 1018, 2230, 93, 2161, 62, 258, 1924, 1892, 3364, 1663, 934, 3056, 5, 2212, 3135, 255, 403, 716, 47, 1722, 1122, 2798, 1562, 2911, 408, 3026, 302, 520, 1629, 1411, 659, 1439, 618, 1772, 2991, 3368, 3155, 2528, 574, 1803, 1140, 1825, 2013, 1675, 575, 1184, 1390, 2523, 1169, 2712, 1699, 3176, 946, 2068, 3323, 3268, 2928, 529, 2601, 2159, 2536, 1620, 2630, 698, 1024, 1117, 926, 1429, 2227, 3215, 286, 1454, 2259, 595, 1143, 2923, 3184, 3331, 1046, 246, 3037, 263, 2679, 689, 2368, 2085, 151, 1876, 2481, 3157, 3158, 2404, 2947, 560, 818, 2236, 1270, 375, 1224, 842, 414, 1415, 3248, 1820, 3252, 1941, 2449, 2788, 2722, 1554, 1617, 2945, 2314, 694, 1142, 2673, 908, 2632, 1009, 2151, 1345, 770, 759, 2587, 945, 1091, 1533, 2171, 3091, 1115, 1954, 2713, 758, 2102, 1094, 2659, 3211, 2916, 2072, 2441, 3322, 2731, 2690, 1160, 3255, 1651, 443, 2143, 703, 1766, 193, 1977, 2729, 1200, 1218, 1602, 128, 1678, 3122, 1022, 2136, 3213, 1359, 1972, 2270, 3227, 2067, 2922, 713, 1623, 626, 3258, 3085, 261, 98, 1878, 2645, 2457, 2651, 365, 65, 1071, 704, 827, 3136, 3020, 1421, 1738, 1037, 1769, 811, 537, 310, 737, 2300, 428, 2620, 1077, 602, 779, 1983, 1082, 995, 3199, 1205, 1056, 2229, 459, 2786, 1176, 2603, 2022, 276, 1503, 3083, 1256, 2559, 942, 416, 3266, 1557, 2158, 2766, 578, 2615, 173, 1233, 427, 167, 3167, 1232, 2872, 359, 2734, 3051, 2261, 1299, 1914, 511, 1546, 1960, 1378, 2393, 2165, 2290, 1798, 863, 2134, 3296, 239, 1271, 1712, 2083, 819, 2172, 1871, 1529, 3033, 1841, 1145, 1708, 2437, 3295, 2563, 483, 1568, 2891, 1317, 817, 3212, 2291, 7, 2792, 1235, 2599, 1446, 3018, 1702, 1898, 2967, 2924, 1644, 2727, 64, 2530, 2046, 2308, 2940, 1369, 799, 638, 2998, 2089, 2362, 282, 2765, 1838, 1484, 2346, 231, 920, 119, 370, 471, 2503, 649, 3075, 1850, 2080, 598, 1964, 2317, 1361, 1504, 1013, 220, 2514, 357, 2499, 81, 2988, 923, 1854, 1610, 108, 1771, 701, 1423, 996, 2246, 2960, 1366, 2081, 719, 69, 1515, 1501, 2759, 2113, 535, 332, 723, 2782, 3194, 2392, 3089, 1170, 2876, 2929, 351, 3172, 50, 501, 1406, 2484, 509, 1614, 1735, 2613, 1686, 2186, 500, 2043, 445, 2005, 1255, 2516, 1340, 1453, 1062, 2385, 841, 2474, 1447, 2655, 691, 2256, 692, 549, 48, 2216, 2037, 481, 3160, 3366, 1131, 2867, 2553, 3181, 3238, 516, 1981, 1880, 633, 1012, 1776, 2211, 1856, 2360, 2028, 2173, 2466, 2515, 2458, 1548, 2468, 1030, 2849, 1088, 1692, 2778, 432, 2148, 739, 2638, 103, 2527, 2963, 2309, 354, 874, 589, 1432, 1405, 1862, 3297, 425, 1670, 728, 2137, 1817, 1080, 28, 1330, 1092, 600, 1368, 941, 895, 409, 3314, 3225, 3066, 1901, 2047, 897, 746, 2755, 2033, 1483, 508, 194, 14, 1307, 158, 3140, 1161, 1794, 1888, 683, 1913, 3244, 2626, 53, 2789, 1089, 1598, 582, 1920, 126, 1786, 2785, 2292, 391, 1239, 1274, 2498, 844, 2612, 2044, 2174, 292, 1740, 1427, 2741, 1866, 75, 557, 1468, 1646, 2878, 2873, 1136, 3125, 1685, 2823, 2572, 3143, 2744, 144, 1528, 1360, 2055, 3355, 655, 554, 2196, 2647, 3282, 1278, 866, 451, 1329, 2590, 2445, 433, 2014, 1848, 1139, 1040, 228, 1733, 1949, 1795, 227, 2983, 3206, 1523, 1336, 725, 1611, 1739, 2467, 526, 485, 519, 1333, 2752, 2589, 1083, 1148, 3011, 2435, 820, 2858, 418, 1462, 940, 2863, 515, 118, 2806, 1108, 1976, 1597, 1182, 3090, 2199, 688, 1313, 3262, 2008, 1511, 1578, 2796, 1425, 1086, 932, 3034, 3036, 1216, 1185, 2769, 2430, 36, 3280, 1244, 1762, 2009, 1159, 2551, 3027, 455, 1881, 72, 2588, 26, 1705, 741, 2244, 2760, 2900, 3230, 3008, 1809, 2990, 56, 1060, 1467, 1286, 24, 1830, 1576, 2537, 2048, 2189, 1921, 2243, 3338, 1061, 2060, 3359, 1788, 497, 682, 2519, 1599, 61, 3076, 1445, 1449, 1689, 1519, 1718, 632, 484, 2379, 2155, 251, 1551, 1904, 96, 2359, 2815, 1110, 304, 2277, 2605, 2294, 650, 341, 1309, 2397, 301, 2489, 2130, 2977, 1053, 2758, 1246, 1731, 2197, 1058, 1419, 1775, 854, 953, 2834, 2465, 70, 2936, 1736, 2556, 270, 1955, 1322, 1805, 1963, 2841, 951, 3220, 980, 474, 2223, 3045, 1146, 18, 1596, 325, 3152, 102, 869, 531, 1032, 1408, 2262, 2671, 2234, 2273, 2071, 3133, 1573, 2550, 981, 2272, 2577, 1057, 2316, 1946, 3310, 2187, 834, 244, 2844, 2321, 1594, 2257, 2807, 641, 1541, 404, 936, 2222, 23, 43, 2255, 1749, 2979, 625, 2376, 1682, 2902, 2507, 3123, 1641, 1324, 2049, 2747, 2975, 1026, 3042, 622, 2310, 1113, 328, 2938, 99, 1745, 1770, 1959, 3134, 1697, 1112, 1945, 760, 1783, 1054, 3003, 765, 2681, 1796, 3038, 707, 247, 2921, 74, 1090, 1260, 235, 91, 2477, 2333, 3320, 1728, 2762, 1694, 3260, 2508, 2839, 2491, 870, 1393, 1250, 35, 2943, 621, 1579, 1883, 824, 1262, 2837, 1398, 3142, 2418, 1823, 3098, 3247, 1028, 2012, 1583, 1905, 2846, 619, 1520, 1472, 2122, 970, 295, 374, 2889, 1259, 2771, 1103, 2361, 1315, 1909, 2937, 2883, 813, 2617, 1947, 2882, 210, 2901, 708, 3186, 2797, 3269, 3182, 2736, 2686, 13, 1868, 283, 931, 1494, 525, 1435, 2723, 461, 3196, 2341, 3312, 2521, 353, 1280, 1300, 3031, 1580, 727, 1387, 3369, 3276, 398, 350, 1004, 2320, 2702, 909, 1273, 887, 933, 9, 1463, 1992, 386, 1991, 3370, 1737, 1003, 569, 3208, 2307, 95, 2699, 3144, 1940, 355, 902, 475, 912, 2162, 864, 71, 1132, 1323, 298, 1073, 245, 686, 937, 1687, 1950, 3239, 2529, 1869, 2351, 763, 2640, 3154, 3234, 1818, 392, 3052, 2331, 271, 316, 1658, 2407, 2103, 149, 810, 2845, 2768, 2248, 2825, 2505, 1709, 2338, 2511, 3242, 1147, 722, 2459, 2077, 1840, 176, 2101, 2790, 924, 2855, 1495, 2390, 331, 479, 3193, 1342, 1605, 925, 695, 2821, 1448, 755, 110, 1204, 2425, 1746, 3183, 672, 3115, 1969, 2476, 906, 1781, 1653, 468, 2486, 917, 1010, 1441, 1895, 1005, 1517, 3054, 830, 2387, 1105, 597, 756, 2483, 200, 1577, 2994, 490, 1312, 1980, 961, 2675, 1412, 877, 3146, 785, 1713, 1291, 2756, 3059, 969, 831, 2966, 154, 2325, 503, 3298, 204, 999, 1704, 3316, 2479, 1835, 3096, 2750, 206, 711, 1017, 952, 730, 3174, 1242, 2522, 1220, 191, 604, 3302, 1144, 1097, 2492, 1293, 1558, 2999, 1107, 470, 2104, 2918, 3228, 1872, 962, 87, 1632, 624, 1158, 2455, 1457, 32, 2859, 2526, 236, 129, 968, 1603, 2657, 1565, 1505, 593, 1626, 1650, 1942, 312, 636, 3223, 1561, 1811, 186, 238, 2669, 1119, 3277, 458, 2097, 288, 1993, 2660, 3139, 1961, 1168, 989, 1754, 2132, 2395, 2749, 2774, 2124, 833, 3345, 967, 3117, 1643, 1011, 395, 3326, 914, 3097, 2956, 364, 2557, 1550, 3209, 2856, 570, 2334, 2383, 2711, 2710, 1285, 3145, 690, 3291, 254, 2718, 1041, 489, 1126, 164, 2057, 2842, 2532, 637, 838, 3315, 1377, 68, 1243, 178, 2391, 3377, 2745, 1618, 2868, 890, 1436, 3330, 3180, 362, 3254, 1748, 2015, 1314, 22, 921, 148, 2006, 3324, 413, 1873, 1438, 2884, 523, 2776, 1016, 2293, 2299, 1604, 2578, 2810, 1763, 1879, 0, 2764, 3044, 3233, 1790, 1049, 1166, 3178, 767, 2276, 2639, 615, 1019, 2301, 1487, 2680, 2405, 1264, 3274, 177, 12, 356, 3067, 1118, 1806, 2644, 648, 2280, 1481, 2370, 2303, 2344, 2604, 2897, 2968, 1778, 447, 285, 1078, 1042, 2069, 1652, 262, 25, 2607, 627, 1987, 2190, 337, 1536, 394, 1027, 2500, 1389, 2819, 964, 2877, 3061, 1691, 2518, 2987, 303, 2408, 1741, 2997, 2725, 1440, 1549, 1639, 3153, 1814, 771, 2217, 2036, 1341, 1478, 3272, 1352, 2107, 3203, 573, 2434, 959, 3009, 3137, 585, 3124, 3197, 1645, 577, 901, 2830, 1665, 174, 2801, 1800, 629, 675, 1155, 3236, 482, 2941, 1171, 882, 2847, 950, 2942, 2899, 2269, 3040, 2648, 3102, 2618, 125, 1793, 2058, 3240, 663, 1404, 988, 1162, 2343, 1690, 3221, 1995, 1332, 2117, 1970, 3118, 2598, 1486, 1380, 1649, 1008, 2031, 372, 49, 2078, 1356, 2288, 2490, 2191, 2110, 2836, 340, 2094, 321, 3243, 207, 852, 2374, 891, 1400, 152, 1015, 296, 2208, 538, 2543, 79, 1130, 1409, 856, 710, 3308, 3378, 2157, 2935, 2851, 463, 419, 2833, 1134, 1706, 2302, 1600, 2885, 2052, 183, 1268, 2220, 1418, 2957, 2871, 2121, 3350, 2127, 3138, 2149, 706, 2295, 1847, 1640, 2593, 234, 1952, 922, 2016, 2835, 2584, 553, 1887, 1938, 607, 3381, 1642, 449, 2826, 1710, 134, 534, 1137, 2200, 16, 2090, 2944, 829, 2781, 2135, 2050, 380, 94, 333, 1388, 2224, 491, 1821, 2451, 2328, 579, 3191, 1510, 2843, 3342, 243, 1986, 146, 182, 1836, 73, 2017, 1376, 963, 1593, 217, 410, 323, 216, 2219, 2247, 123, 159, 189, 2119, 700, 1385, 1989, 450, 1357, 1581, 1560, 3263, 242, 1338, 668, 3204, 2473, 3024, 225, 1443, 1177, 1542, 1451, 2742, 1634, 510, 1539, 348, 2694, 992, 603, 3214, 3007, 90, 1636, 2235, 2653, 635, 3127, 545, 153, 1234, 456, 237, 2274, 1219, 552, 1051, 865, 27, 764, 2860, 2890, 3341, 1318, 299, 839, 1930, 1370, 2803, 2111, 2619, 788, 224, 1919, 37, 747, 2388, 180, 2757, 773, 3189, 2384, 80, 346, 2340, 2123, 1552, 2650, 369, 495, 645, 2775, 685, 3005, 2030, 1777, 3249, 2178, 1773, 2345, 1973, 871, 2772, 3129, 2413, 1648, 832, 2814, 1263, 3361, 1591, 2164, 2131, 1556, 388, 782, 140, 2332, 2931, 1654, 1882, 1543, 1688, 2820, 2443, 1292, 2442, 2313, 1656, 1098, 1339, 1732, 1364, 1894, 677, 2415, 1104, 643, 3329, 721, 1044, 1422, 2020, 1915, 2251, 2971, 2095, 2695, 1990, 2470, 1957, 2958, 3015, 1007, 1241, 1672, 973, 2784, 892, 1555, 1911, 1164, 2696, 3279, 300, 1500, 1885, 1719, 860, 1358, 1928, 3093, 382, 3043, 124, 1210, 1072, 1917, 653, 2643, 2865, 2661, 3046, 955, 1471, 3275, 2238, 2363, 2139, 1744, 2239, 669, 212, 2357, 417, 399, 2854, 542, 1664, 1150, 219, 2416, 2976, 1857, 3001, 1929, 1038, 3173, 3095, 342, 205, 1426, 499, 2010, 2202, 2566, 2674, 115, 1236, 514, 2350, 858, 1221, 732, 2777, 3245, 546, 2440, 196, 1374, 2726, 78, 899, 156, 1381, 1350, 2472, 972, 3074, 67, 290, 3110, 209, 1753, 3166, 393, 366, 3053, 1319, 1609, 120, 2109, 752, 2761, 31, 83, 2004, 885, 2436, 905, 1193, 1349, 1174, 3358, 192, 1466, 1458, 3270, 1701, 3346, 1351, 1055, 2206, 2754, 1764, 1172, 1194, 2002, 2735, 3104, 792, 466, 1743, 3231, 1296, 2323, 681, 1633, 2371, 1215, 835, 1276, 85, 1832, 311, 1926, 596, 1925, 2704, 2264, 662, 1281, 3344, 1444, 1087, 1677, 1730, 2241, 1896, 1498, 10, 117, 322, 345, 2948, 3021, 2606, 452, 2906, 2126, 3116, 1033, 3362, 3352, 551, 1304, 1859, 2024, 678, 113, 667, 1065, 795, 617, 1662, 2684, 2574, 1525, 2805, 2141, 3101, 634, 3023, 2678, 2840, 568, 1693, 3148, 3380, 1480, 2852, 2487, 2621, 1068, 2210, 1630, 2748, 160, 3006, 3029, 3078, 2129, 21, 610, 2672, 2633, 2446, 1355, 188, 2182, 1491, 275, 3072, 3294, 2831, 2460, 2195, 2909, 876, 2579, 3278, 2154, 3013, 2051, 2666, 1394, 1582, 2740, 2183, 587, 1538, 517, 2706, 1893, 958, 3082, 2298, 3303, 620, 1497, 131, 1229, 60, 8, 1978, 2571, 848, 384, 3354, 812, 3257, 3202, 1, 486, 541, 2145, 1791, 1226, 1729, 213, 1222, 2177, 794, 1789, 3267, 2011, 2471, 2054, 1780, 444, 935, 556, 1723, 1310, 3073, 1365, 2920, 1680, 609, 2398, 1507, 2304, 2400, 76, 576, 3079, 1628, 1079, 1845, 1275, 1765, 2817, 2386, 802, 397, 3348, 1637, 1906, 1852, 709, 1265, 550, 2964, 1258, 3039, 2733, 318, 544, 757, 424, 2084, 329, 1248, 2986, 2065, 101, 3241, 904, 1392, 3060, 1831, 1206, 3379, 1826, 1711, 2403, 797, 2462, 3055, 3103, 1328, 2495, 40, 2570, 590, 2478, 2198, 1199, 2592, 927, 2087, 2888, 2597, 363, 2692, 2739, 559, 3217, 910, 594, 1601, 849, 439, 3128, 2452, 599, 1217, 1153, 791, 2949, 133, 857, 2181, 2802, 948, 42, 2284, 1574, 1396, 1197, 383, 855, 1936, 2664, 1101, 3290, 1048, 630, 166, 800, 2793, 221, 1475, 591, 215, 1584, 2064, 1149, 911, 656, 1575, 720, 3284, 1828, 2271, 2267, 100, 1815, 2910, 679, 949, 1613, 1886, 2027, 3287, 2439, 1567, 584, 2698, 2887, 287, 850, 2751, 1843, 175, 2354, 2915, 847, 2708, 1725, 2787, 2591, 1391, 646, 2715, 1095, 97, 361, 2364, 161, 2076, 744, 2703, 1965, 583, 2595, 2961, 1063, 257, 884, 1944, 2624, 339, 684, 2245, 616, 3250, 528, 657, 1994, 1109, 982, 2023, 1496, 733, 2594, 2934, 498, 2128, 2035, 3030, 3111, 1196, 1669, 241, 137, 3177, 2176, 761, 875, 938, 1696, 2263, 201, 1625, 389, 2115, 1619, 2880, 1673, 990, 581, 1035, 775, 309, 588, 1774, 334, 1163, 1151, 1212, 2401, 33, 2980, 944, 1502, 1939, 1305, 2642, 1287, 1522, 377, 2369, 2312, 1252, 1734, 2153, 2380, 1953, 2179, 2955, 1141, 2463, 673, 530, 55, 2625, 1096, 3088, 1138, 1638, 930, 169, 2914, 697, 3336, 3035, 1295, 843, 3120, 2453, 2447, 1403, 790, 1932, 1029, 878, 2188, 1187, 2896, 3185, 1966, 1283, 1747, 347, 2258, 429, 139, 1231, 1751, 2697, 1213, 919, 2365, 1020, 2088, 379, 3010, 2800, 2780, 1767, 1499, 3092, 543, 2953, 2670, 928, 1006, 2609, 256, 3071, 1586, 1627, 1890, 3, 3328, 1165, 814, 2289, 2063, 3014, 92, 1128, 2424, 1070, 2422, 873, 822, 1524, 54, 2414, 502, 1430, 505, 324, 2564, 1290, 2402, 1045, 3062, 446, 2985, 344, 787, 2629, 478, 1240, 1927, 2737, 661, 2106, 106, 558, 314, 170, 2488, 1918, 1908, 1661, 2026, 734, 1337, 1592, 1607, 2576, 726, 3365, 753, 1934, 743, 966, 2919, 1211, 3141, 1346, 2347, 39, 2039, 1334, 1125, 2586, 1757, 1933, 1518, 1979, 808, 1402, 3087, 1253, 3307, 3216, 1245, 2720, 1816, 122, 171, 1111, 1410, 440, 2034, 750, 1459, 1085, 3132, 3309, 886, 2582, 249, 2074, 1974, 644, 2540, 402, 1362, 2982, 1106, 2894, 198, 1175, 3200, 114, 3002, 2169, 1201, 3246, 2327, 729, 222, 2355, 1509, 2799, 1000, 2152, 2497, 2114, 168, 1875, 1612, 1450, 2283, 77, 2962, 1100, 994, 476, 1590, 2850, 1657, 2352, 3339, 1759, 1257, 2952, 2662, 1036, 1127, 665, 913, 218, 1413, 3261, 3187, 1931, 1379, 1996, 315, 2000, 749, 772, 2973, 1052, 1490, 1395, 965, 1414, 1907, 1214, 1717, 467, 1997, 639, 2965, 3165, 1075, 2569, 998, 127, 1099, 437, 789, 1544, 2502, 868, 2730, ]

[706, 1555, 1039, 573, 3056, 1768, 1758, 1492, 2290, 416, 1490, 2021, 1137, 859, 820, 2234, 2013, 1718, 2982, 2079, 3047, 1050, 2416, 654, 3355, 2879, 413, 438, 1348, 3279, 1499, 2102, 2400, 3326, 1830, 550, 1386, 2238, 1792, 1642, 840, 1413, 0, 3133, 934, 705, 3019, 3334, 1156, 3305, 2782, 1581, 427, 2880, 2568, 1345, 404, 2521, 1463, 151, 1675, 1764, 2943, 2511, 2145, 3287, 2175, 2199, 1683, 1125, 1877, 798, 1087, 1556, 702, 2640, 3343, 1213, 406, 2132, 2322, 297, 3342, 1003, 943, 902, 3119, 674, 2355, 1857, 2846, 1133, 1049, 265, 1584, 2625, 930, 3021, 1135, 2707, 572, 1600, 825, 2124, 1713, 1236, 2433, 2476, 2870, 883, 1562, 3297, 3058, 2646, 940, 2837, 884, 1755, 176, 2695, 3316, 3202, 1207, 3373, 2582, 382, 582, 1861, 442, 2503, 2493, 2011, 3170, 558, 178, 2855, 1313, 791, 65, 3266, 866, 1394, 2800, 2641, 2209, 3167, 3254, 3276, 2783, 471, 3042, 30, 701, 1891, 1750, 1282, 1583, 1016, 1004, 2885, 2996, 2747, 2039, 2092, 891, 3275, 2455, 2991, 2529, 921, 1369, 3331, 1497, 594, 3214, 449, 1715, 2349, 3281, 2052, 872, 914, 1162, 1644, 1224, 3016, 2597, 1860, 1437, 3025, 694, 1853, 3134, 2810, 925, 2135, 1195, 443, 1752, 1127, 2228, 1835, 1799, 2450, 2626, 1202, 2946, 383, 982, 3193, 1258, 8, 6, 2700, 2755, 2293, 2207, 2316, 2341, 336, 3116, 306, 1484, 1975, 2634, 2792, 2245, 312, 2981, 3010, 451, 1577, 3157, 1700, 1850, 2156, 433, 2979, 1765, 1414, 186, 2495, 3071, 1905, 343, 2420, 2484, 3000, 487, 1874, 2095, 3166, 39, 648, 1320, 1733, 2718, 97, 2434, 805, 322, 543, 2702, 1396, 1937, 2415, 1808, 26, 3231, 1864, 1409, 2802, 633, 1863, 737, 647, 1913, 2007, 298, 2144, 3378, 2663, 827, 1522, 2752, 2949, 2927, 1308, 1536, 3183, 29, 2048, 826, 3160, 3142, 1392, 789, 507, 2075, 3227, 2056, 2235, 1612, 1357, 924, 1269, 585, 2087, 2112, 911, 1428, 400, 501, 1804, 3095, 1659, 2967, 1319, 3180, 1275, 645, 3014, 1606, 482, 2509, 2300, 656, 970, 1531, 2413, 2817, 3249, 2320, 1253, 233, 618, 1351, 885, 2500, 244, 1248, 493, 3155, 505, 1705, 753, 3093, 2076, 18, 698, 491, 428, 2769, 635, 2335, 2605, 7, 2133, 568, 955, 2945, 1111, 1515, 2999, 1989, 478, 3320, 2249, 476, 2877, 757, 1056, 2367, 786, 1031, 2987, 475, 123, 2083, 2344, 2819, 979, 944, 2924, 1775, 3241, 1613, 1298, 2749, 1429, 2684, 2714, 1337, 2258, 2606, 1501, 1780, 2140, 3120, 926, 3282, 2474, 3004, 704, 1985, 1920, 2284, 1729, 1965, 1817, 2232, 2230, 379, 903, 887, 2587, 2086, 941, 1322, 1610, 1361, 2381, 256, 2974, 2647, 2429, 1334, 2868, 3361, 2954, 1116, 2679, 496, 2315, 1552, 2536, 690, 2058, 1325, 1225, 1140, 1770, 686, 816, 2246, 1458, 2970, 3242, 1311, 1478, 3023, 560, 1173, 1327, 1402, 3111, 3049, 1338, 1726, 1290, 1931, 3164, 2164, 3034, 1919, 998, 2273, 3039, 2528, 2369, 1704, 604, 60, 3359, 1943, 50, 2244, 2463, 2227, 894, 2188, 3347, 2279, 1262, 99, 1868, 2636, 1761, 3092, 1915, 75, 760, 361, 2452, 166, 3184, 385, 1433, 2965, 11, 462, 556, 1723, 143, 2219, 3104, 2929, 3299, 3186, 2432, 2926, 1121, 1795, 2031, 2460, 2248, 266, 1025, 414, 2054, 2804, 1467, 1425, 1417, 2913, 2104, 2134, 2410, 2653, 2046, 1904, 561, 3368, 1541, 801, 747, 3272, 1846, 113, 2918, 1097, 3358, 2614, 2559, 2725, 353, 2721, 2077, 3311, 2215, 3257, 1514, 2844, 3345, 3223, 2745, 2360, 1732, 2170, 2850, 3322, 303, 611, 112, 1163, 614, 2467, 4, 2148, 2338, 1350, 3233, 2936, 3288, 2385, 2727, 3098, 669, 2297, 3261, 2720, 436, 1469, 311, 1554, 104, 1117, 695, 1945, 2374, 1651, 1537, 240, 257, 1359, 2262, 1038, 1955, 2254, 2073, 900, 710, 1602, 2502, 535, 2461, 365, 2903, 3329, 2109, 1368, 2564, 2972, 956, 1521, 1491, 2126, 3309, 3057, 1208, 1676, 1667, 2548, 724, 1024, 2857, 1591, 2062, 418, 554, 1192, 849, 2026, 1790, 829, 2489, 331, 1624, 2928, 1216, 1331, 897, 1099, 2122, 751, 3325, 2491, 2948, 2980, 513, 2047, 1057, 1533, 642, 2123, 815, 2555, 1657, 1512, 1851, 1139, 1381, 1563, 1189, 356, 2532, 689, 149, 2675, 320, 562, 2053, 209, 1582, 2838, 1586, 2922, 78, 3073, 2973, 384, 567, 2204, 242, 1355, 1160, 1909, 223, 2490, 340, 2950, 1757, 2186, 2741, 3280, 370, 146, 1986, 2822, 1509, 5, 1347, 2412, 3188, 1477, 1620, 671, 188, 2200, 2772, 1979, 742, 1468, 1932, 1314, 1305, 21, 1110, 1622, 28, 1453, 3353, 2167, 1026, 1244, 2674, 2770, 1730, 2848, 600, 2159, 376, 1254, 1682, 2158, 3271, 743, 1653, 1186, 2677, 2867, 1608, 196, 1451, 2978, 184, 345, 1132, 1990, 2009, 629, 500, 3252, 1596, 2131, 2267, 1559, 834, 1779, 3121, 1328, 1503, 55, 2196, 653, 94, 2266, 745, 2955, 1412, 2391, 1206, 1959, 2670, 1019, 2306, 2829, 1384, 1884, 2813, 992, 613, 1561, 1435, 3298, 1978, 969, 1081, 584, 1106, 861, 3135, 549, 2588, 1388, 82, 255, 2581, 1590, 2719, 2213, 2326, 2323, 3338, 408, 2823, 2525, 3219, 2171, 71, 1609, 2742, 1072, 1036, 990, 1218, 1896, 715, 3207, 375, 2701, 1811, 2861, 3376, 1893, 1621, 1670, 1454, 1720, 2925, 2388, 16, 2068, 446, 2060, 578, 2901, 454, 2796, 366, 2115, 3367, 916, 843, 2615, 3328, 392, 1095, 1199, 3239, 3232, 1847, 2566, 1006, 2563, 608, 1317, 300, 2835, 1073, 696, 2781, 2261, 2690, 657, 227, 1789, 1371, 1976, 2553, 2900, 1027, 2205, 1383, 1564, 810, 1938, 2486, 1572, 405, 467, 1229, 2858, 2659, 1017, 98, 1100, 1579, 2526, 2648, 2613, 150, 2569, 466, 175, 2139, 1272, 1427, 2853, 3333, 2912, 981, 1614, 1071, 538, 2154, 1658, 460, 2897, 1496, 2449, 524, 1766, 1411, 3360, 168, 2119, 3108, 3141, 1041, 848, 3245, 2905, 3200, 920, 1070, 2818, 2709, 2296, 876, 2590, 1648, 1441, 3307, 553, 293, 2578, 12, 935, 270, 1626, 3074, 2959, 812, 874, 2766, 2904, 2921, 1724, 2346, 190, 1735, 321, 1548, 1287, 317, 1952, 1179, 2865, 2384, 2631, 130, 2773, 58, 575, 1506, 3291, 2585, 3127, 1597, 2757, 2005, 1419, 3217, 2733, 1953, 1797, 135, 3357, 2875, 192, 160, 459, 1077, 3379, 110, 3176, 973, 271, 1627, 3321, 1691, 1058, 3138, 1159, 1086, 2517, 1947, 2635, 1997, 2397, 89, 425, 2, 2998, 1415, 2534, 870, 2866, 3114, 1872, 2146, 2801, 3255, 2464, 2704, 2603, 1271, 2694, 447, 66, 1141, 1887, 2692, 2994, 2309, 3222, 3351, 1912, 1708, 1688, 2242, 1177, 1329, 2983, 120, 2093, 159, 117, 951, 3015, 2520, 372, 3220, 35, 2746, 2642, 1123, 3270, 395, 19, 1044, 1701, 1301, 741, 1155, 1194, 1410, 766, 1696, 2365, 2488, 912, 2673, 777, 882, 904, 3339, 1257, 351, 432, 1862, 2195, 779, 1000, 1706, 1793, 1249, 2214, 107, 1128, 2698, 3330, 440, 417, 1434, 2786, 2963, 1838, 1033, 1961, 3140, 2884, 2556, 1774, 2190, 1228, 2871, 1266, 732, 2375, 758, 763, 2307, 2808, 2685, 845, 1180, 880, 3094, 2043, 3156, 95, 2688, 2256, 2192, 1823, 3002, 1096, 2446, 2952, 2359, 1773, 2438, 1174, 1051, 2639, 2444, 2442, 3169, 2409, 2743, 3190, 1223, 108, 323, 1493, 2003, 2522, 2869, 119, 1353, 3117, 2072, 1264, 3377, 367, 1178, 1167, 1654, 1840, 527, 2527, 1906, 718, 864, 610, 3262, 154, 3196, 1183, 1960, 1988, 1354, 2759, 2376, 1300, 1247, 72, 3128, 1787, 607, 2366, 1714, 410, 680, 327, 790, 1109, 1296, 1984, 3123, 325, 984, 3304, 1243, 3006, 1480, 1946, 3260, 2512, 3077, 2608, 1088, 1543, 1217, 394, 693, 182, 2933, 2206, 778, 3310, 136, 1519, 1560, 2191, 3356, 950, 3336, 1346, 666, 1816, 152, 1010, 1339, 1494, 3101, 2552, 2650, 2302, 3038, 2404, 2761, 463, 3203, 1288, 896, 952, 734, 1983, 1420, 574, 46, 1963, 36, 2208, 1832, 662, 1263, 2067, 2057, 147, 1316, 2225, 1635, 2779, 393, 564, 221, 1161, 1669, 643, 557, 1285, 2286, 2070, 521, 262, 2728, 2501, 2294, 3337, 3344, 1181, 1534, 3062, 1917, 1513, 1510, 599, 1185, 3110, 2065, 1814, 1431, 2953, 3248, 665, 1671, 2859, 831, 2815, 802, 661, 595, 2776, 783, 2989, 851, 388, 1944, 3035, 2393, 236, 663, 1330, 2735, 892, 274, 362, 1475, 2622, 1649, 2224, 1546, 2961, 1694, 1089, 975, 2549, 2510, 102, 528, 1130, 1939, 2535, 1363, 958, 2890, 3041, 1538, 1969, 2468, 1661, 2142, 576, 2237, 1869, 2917, 1220, 3327, 2496, 776, 3300, 2364, 2089, 2445, 93, 1238, 2623, 1193, 1739, 2956, 3113, 1747, 906, 2611, 2916, 122, 541, 480, 15, 1964, 987, 933, 429, 2174, 605, 539, 2212, 879, 1994, 908, 2328, 3191, 2340, 587, 2872, 13, 806, 1479, 194, 2218, 2560, 2788, 1232, 2594, 1948, 2478, 2278, 2459, 1678, 9, 3139, 565, 3308, 762, 1032, 2584, 3085, 2820, 1665, 1611, 1856, 2010, 1578, 3031, 2499, 1482, 1677, 368, 492, 1440, 1570, 1926, 946, 1957, 280, 85, 1068, 1646, 215, 793, 2066, 738, 1821, 171, 603, 733, 1818, 156, 2163, 995, 1998, 893, 1323, 1365, 3099, 1763, 2229, 2080, 509, 569, 3148, 1656, 474, 1741, 616, 2153, 165, 2250, 291, 1209, 241, 2847, 3033, 2892, 2074, 593, 3066, 158, 2816, 1154, 2895, 2941, 2960, 1360, 1169, 355, 3067, 711, 2441, 2268, 2795, 2352, 708, 3137, 1226, 740, 1175, 1876, 2729, 329, 163, 2016, 1488, 2807, 2098, 2833, 2915, 254, 40, 615, 2197, 64, 597, 62, 3089, 1138, 2037, 716, 59, 2423, 3045, 1188, 3374, 2748, 3072, 2518, 124, 2137, 822, 3081, 2038, 230, 1219, 1638, 2567, 2923, 579, 1445, 622, 1306, 1297, 402, 1598, 213, 1489, 1340, 133, 2345, 485, 3100, 181, 2274, 282, 1749, 1008, 2600, 2339, 1166, 273, 1681, 983, 652, 939, 1824, 3201, 2785, 342, 44, 1204, 2821, 1260, 1486, 2651, 3237, 153, 1558, 719, 1571, 318, 2407, 3053, 1805, 1212, 2914, 260, 1585, 542, 797, 2361, 3290, 2545, 1498, 2152, 2824, 1395, 2886, 617, 2546, 2033, 145, 601, 522, 1067, 1870, 1744, 3324, 3226, 1690, 131, 3348, 140, 787, 2832, 1930, 374, 2888, 2466, 2616, 1118, 2443, 3256, 730, 2426, 3152, 2494, 2607, 3278, 1907, 650, 2276, 3263, 684, 1091, 3209, 157, 1407, 3044, 358, 1923, 2330, 1929, 452, 3048, 1782, 519, 337, 2508, 3017, 1551, 3210, 139, 347, 2940, 1568, 1246, 1617, 1815, 2645, 309, 106, 2182, 1011, 2108, 2301, 1315, 1423, 1921, 3003, 1841, 824, 3144, 2699, 965, 3204, 1728, 2990, 2312, 1252, 1104, 189, 2724, 506, 1343, 397, 2751, 2896, 978, 1517, 1855, 1878, 2882, 1698, 899, 1022, 1950, 109, 245, 583, 1358, 1827, 1686, 38, 2765, 239, 2324, 2599, 2187, 1842, 1542, 2318, 985, 1270, 2856, 268, 1616, 1084, 631, 1601, 1324, 1941, 2934, 2226, 1399, 1527, 2129, 1699, 2637, 2421, 994, 2333, 1639, 3083, 3082, 2863, 1743, 3158, 2573, 3087, 2334, 1281, 3238, 3235, 2592, 2864, 1992, 1866, 1234, 1148, 132, 1508, 1999, 1972, 2841, 472, 2265, 1754, 2337, 231, 2557, 3189, 873, 1734, 1894, 2396, 804, 90, 1214, 1405, 3013, 1636, 841, 1502, 3078, 1738, 2319, 363, 1716, 63, 525, 1079, 1854, 314, 73, 991, 2678, 1820, 1760, 2691, 2530, 169, 2305, 2706, 2314, 2383, 2881, 2353, 546, 1145, 3362, 2977, 1806, 919, 1144, 1462, 415, 1916, 1065, 1457, 3097, 1725, 915, 2202, 1949, 2586, 3259, 598, 371, 1013, 2078, 2160, 667, 360, 2939, 387, 2643, 520, 1456, 1450, 3335, 2288, 1751, 2579, 211, 174, 1865, 504, 945, 2937, 3084, 2710, 1933, 2422, 162, 1801, 977, 2255, 2899, 2697, 2125, 1043, 489, 795, 2624, 1910, 1341, 1046, 1151, 1009, 352, 144, 2731, 1018, 2947, 2049, 809, 2291, 1573, 2966, 1587, 3150, 867, 2236, 1697, 1981, 2419, 1094, 1165, 699, 2754, 811, 1364, 888, 2537, 2241, 2617, 2717, 86, 1303, 3061, 722, 369, 889, 249, 1831, 3208, 1742, 3168, 1474, 1633, 769, 2264, 649, 2986, 2533, 3293, 3126, 2975, 2289, 1991, 1326, 450, 2402, 2059, 1029, 1880, 2382, 1881, 2044, 3070, 486, 2750, 2481, 1810, 1574, 1063, 641, 833, 61, 2091, 627, 3215, 592, 796, 338, 1650, 1075, 2662, 470, 222, 731, 430, 3118, 67, 294, 672, 2034, 1890, 3059, 1630, 2184, 2017, 3124, 1637, 1995, 2958, 675, 126, 1078, 1304, 3332, 890, 3012, 638, 1147, 2247, 960, 1374, 1255, 3131, 794, 3055, 453, 32, 3154, 1426, 2260, 172, 1422, 1900, 202, 3352, 1692, 2756, 2580, 1470, 1777, 1599, 860, 1942, 1464, 1142, 1136, 2014, 269, 1958, 218, 1753, 937, 1604, 989, 1867, 2233, 2430, 210, 862, 2602, 2179, 2968, 2475, 972, 2198, 2041, 1641, 3173, 1215, 850, 1098, 2658, 1444, 3005, 2632, 2471, 570, 1449, 881, 1267, 3146, 441, 1443, 2809, 431, 2852, 278, 101, 938, 1956, 1230, 1242, 518, 1398, 784, 1291, 2763, 2259, 3340, 333, 2790, 2414, 720, 993, 2665, 1251, 821, 863, 2311, 2281, 3112, 2380, 683, 2834, 2544, 3346, 2609, 2368, 1054, 2064, 118, 2063, 205, 439, 721, 2976, 1182, 3153, 14, 673, 923, 3366, 2734, 2477, 3151, 148, 134, 187, 220, 235, 980, 2909, 959, 87, 1886, 986, 2715, 3277, 800, 216, 552, 1549, 865, 2668, 2805, 1526, 2395, 2669, 846, 455, 2708, 1131, 1685, 1233, 511, 2387, 709, 2619, 1062, 232, 96, 74, 2271, 3315, 534, 869, 968, 2683, 1618, 540, 2143, 1203, 2777, 1791, 1481, 1390, 494, 2006, 3115, 2012, 1172, 1076, 484, 515, 1888, 651, 2298, 898, 2538, 1294, 3251, 2873, 1277, 2110, 2082, 1544, 1021, 2085, 77, 3179, 2575, 3008, 2831, 1836, 437, 281, 1476, 2814, 195, 3267, 1197, 1261, 2325, 259, 2828, 1974, 2596, 1007, 2906, 307, 3296, 1607, 1934, 639, 3043, 3354, 2547, 1424, 348, 1307, 129, 1689, 229, 621, 3011, 2739, 717, 1722, 928, 2240, 954, 2840, 999, 1040, 3349, 398, 1565, 687, 3197, 2138, 1382, 514, 1566, 2515, 838, 976, 619, 632, 1120, 2660, 637, 3370, 677, 201, 948, 591, 3096, 1372, 263, 2764, 1759, 1897, 555, 2313, 2507, 2993, 386, 1250, 2116, 1528, 3187, 103, 1605, 2630, 1776, 2473, 1240, 726, 1731, 620, 735, 81, 1090, 2310, 814, 685, 1093, 3205, 304, 2696, 2543, 2194, 1794, 634, 2401, 1540, 909, 1695, 1107, 1035, 115, 1447, 808, 3046, 2022, 197, 1892, 420, 623, 901, 533, 927, 1430, 655, 3052, 819, 2128, 381, 1001, 1784, 498, 837, 1461, 1030, 2703, 43, 1796, 1737, 2554, 1783, 2487, 3269, 1235, 2398, 1803, 2216, 473, 2876, 2878, 1837, 996, 3159, 390, 1119, 2257, 1082, 1711, 1660, 3206, 2672, 2664, 2101, 1588, 2061, 1516, 3268, 127, 2497, 2317, 1448, 214, 854, 3380, 2439, 2874, 468, 2771, 2798, 88, 2390, 2951, 2577, 142, 1882, 532, 2451, 878, 57, 1539, 272, 2732, 2117, 2378, 2693, 3125, 2572, 1924, 183, 2069, 2220, 3064, 70, 2570, 2350, 1640, 92, 91, 2373, 401, 279, 41, 1825, 1171, 3318, 226, 681, 756, 2722, 1473, 1603, 2726, 917, 1221, 2348, 2825, 596, 847, 963, 1191, 1465, 2103, 2165, 1466, 22, 1037, 1781, 2985, 301, 2593, 770, 836, 754, 1901, 2448, 2303, 749, 2931, 2180, 1987, 750, 2962, 1885, 3303, 2210, 34, 2169, 2789, 3147, 1615, 1438, 2595, 2883, 2217, 529, 1064, 426, 588, 2045, 2084, 3314, 1547, 1848, 1666, 1122, 2356, 2283, 1045, 2705, 76, 2519, 2860, 2357, 3177, 3018, 3192, 1529, 3129, 2185, 2862, 277, 3375, 1736, 49, 1102, 2121, 434, 299, 3102, 2799, 204, 3001, 1834, 2550, 2472, 2189, 1400, 344, 1580, 913, 844, 823, 1295, 1936, 2676, 3, 2435, 435, 1740, 310, 1966, 2405, 378, 1595, 2113, 83, 3185, 2343, 512, 628, 258, 799, 2027, 988, 1276, 1629, 3364, 179, 2370, 2342, 2541, 910, 2591, 2812, 2992, 1066, 1745, 2431, 1679, 295, 1048, 1421, 3163, 334, 2173, 399, 3037, 1432, 1105, 1807, 359, 2523, 2008, 1278, 2957, 1014, 1619, 3105, 1523, 121, 252, 212, 391, 1647, 2019, 1245, 2176, 1211, 1279, 3107, 1376, 2203, 3069, 2633, 128, 813, 517, 2000, 164, 551, 2201, 1786, 1858, 2036, 1518, 510, 2629, 2930, 703, 2004, 853, 330, 1845, 2272, 2713, 1911, 2470, 2716, 1756, 547, 2723, 2172, 2711, 2024, 2686, 1802, 421, 1632, 1852, 2277, 2589, 464, 1103, 2791, 526, 1935, 2612, 2964, 1833, 2910, 1176, 503, 1914, 1839, 246, 339, 275, 2088, 1293, 785, 1812, 2032, 2141, 1406, 1809, 1530, 137, 247, 1367, 1684, 56, 412, 2583, 3080, 3292, 712, 2740, 2351, 1152, 3289, 10, 1785, 2826, 2002, 3243, 3032, 664, 2498, 1061, 3234, 3350, 2604, 1418, 957, 2601, 276, 728, 2130, 2168, 2738, 261, 2231, 1391, 2347, 563, 42, 531, 577, 1873, 1034, 3198, 31, 3181, 1996, 20, 1993, 1362, 1375, 1403, 1404, 2029, 606, 3178, 1312, 319, 2681, 682, 2744, 1028, 1535, 2428, 3130, 1377, 1370, 3274, 832, 2806, 1664, 253, 54, 2015, 2090, 207, 1721, 700, 3381, 3175, 767, 658, 2336, 3323, 1366, 2621, 2542, 2908, 1918, 3286, 2379, 2780, 483, 37, 170, 3244, 1239, 788, 357, 1373, 1973, 2671, 286, 191, 2157, 1047, 335, 2386, 308, 707, 224, 729, 1524, 248, 2851, 2287, 219, 1205, 1053, 761, 2620, 3369, 2263, 1971, 488, 1968, 660, 3075, 3317, 1310, 2399, 3365, 3319, 1980, 1557, 53, 2411, 200, 1101, 2282, 1292, 1487, 818, 2285, 1663, 177, 2392, 1709, 1344, 1379, 2598, 3199, 918, 377, 228, 1158, 2437, 2222, 3026, 1504, 3213, 3229, 199, 1898, 2505, 2657, 1439, 185, 1680, 3007, 283, 2111, 1495, 971, 458, 3030, 3212, 296, 1719, 2035, 1951, 1080, 3247, 2332, 1982, 3029, 949, 2797, 2136, 1727, 2424, 316, 2094, 1002, 2654, 1798, 2506, 2774, 2040, 80, 580, 2539, 2891, 1567, 1871, 2408, 2149, 3306, 2193, 289, 1707, 2655, 1378, 2843, 100, 2418, 411, 502, 2183, 290, 111, 2118, 47, 1227, 1452, 3145, 1674, 2571, 2736, 1124, 2911, 1092, 1553, 3079, 3068, 1321, 1200, 1849, 1903, 2020, 1710, 2120, 155, 1083, 3194, 2457, 3283, 251, 2081, 746, 2099, 17, 678, 3162, 305, 346, 292, 1459, 907, 1, 670, 771, 3285, 1967, 2018, 2280, 624, 1769, 1299, 328, 3051, 3009, 1693, 2394, 1318, 3106, 1168, 3313, 490, 2151, 2760, 2839, 1309, 2403, 1352, 1505, 929, 2920, 727, 3225, 1859, 2050, 744, 1645, 1408, 2269, 1625, 373, 2540, 953, 173, 1184, 3088, 477, 1673, 602, 3022, 1115, 2327, 2514, 424, 1387, 3060, 1074, 1356, 905, 1112, 748, 1843, 1256, 2687, 523, 1020, 772, 739, 2737, 2919, 1668, 2689, 858, 857, 792, 2308, 2482, 3341, 3284, 974, 877, 2100, 2504, 445, 773, 2042, 2480, 589, 962, 1977, 3216, 341, 782, 2440, 768, 3302, 1962, 714, 3028, 1507, 1819, 2803, 180, 1187, 288, 364, 3136, 1550, 3264, 3371, 2321, 1335, 774, 1593, 2371, 1652, 2811, 1702, 2243, 2682, 3218, 780, 3228, 2827, 2836, 1575, 3372, 2465, 1442, 1525, 324, 2425, 2436, 396, 3165, 2211, 1748, 646, 3109, 2447, 2932, 1485, 234, 2166, 545, 2638, 1889, 1813, 3224, 2656, 586, 1134, 1380, 2561, 566, 1286, 1460, 456, 2845, 2753, 2299, 1085, 1520, 3230, 206, 3086, 1828, 2292, 1545, 1201, 2971, 125, 1829, 243, 2854, 24, 2942, 3258, 3211, 1623, 2150, 1222, 2767, 2938, 537, 636, 3171, 1643, 1349, 961, 3149, 1594, 69, 267, 3240, 3161, 27, 3091, 630, 2270, 807, 2618, 2894, 2221, 2784, 68, 668, 886, 3065, 2758, 2778, 1844, 1284, 3090, 3063, 2358, 931, 1170, 1333, 2889, 2627, 1336, 1879, 2177, 2127, 302, 1940, 495, 497, 198, 871, 203, 3050, 855, 1875, 1800, 116, 842, 1883, 817, 2469, 2331, 2462, 1927, 1385, 2427, 1922, 2492, 3246, 2454, 676, 457, 2995, 2453, 2028, 1416, 2730, 3195, 84, 1925, 3076, 1397, 3103, 2001, 1012, 1822, 2051, 2794, 2907, 1771, 2516, 1389, 1023, 2997, 755, 2097, 942, 875, 1712, 781, 936, 752, 479, 830, 3221, 713, 852, 1471, 2275, 1274, 3363, 2304, 2849, 1500, 2406, 2793, 423, 79, 2842, 765, 1129, 45, 2944, 403, 1902, 237, 2902, 2984, 25, 2114, 114, 1005, 3250, 1237, 692, 380, 2223, 1332, 422, 3122, 1146, 1289, 3182, 1265, 3027, 1198, 839, 250, 1592, 1052, 3265, 1164, 2551, 2161, 947, 964, 1970, 644, 444, 332, 626, 1190, 2295, 1113, 105, 161, 3236, 1157, 193, 1634, 1342, 1283, 469, 922, 1302, 1268, 1393, 2768, 448, 1455, 1576, 225, 1655, 350, 349, 759, 1446, 2178, 3172, 52, 419, 3294, 2524, 2253, 1767, 407, 1631, 1483, 828, 2666, 2329, 1069, 2479, 3040, 2893, 1717, 2417, 2456, 208, 2513, 1280, 1015, 2787, 465, 238, 409, 3143, 389, 2107, 3253, 3301, 138, 3132, 2071, 1662, 691, 932, 2574, 461, 2667, 609, 313, 2680, 285, 2576, 499, 217, 48, 2251, 736, 2887, 2252, 2649, 3312, 167, 2105, 1042, 1826, 3295, 1143, 803, 967, 1059, 536, 1772, 23, 1196, 2096, 764, 688, 1231, 2531, 868, 2030, 1436, 2147, 2969, 2363, 1472, 679, 2830, 1895, 264, 659, 2239, 1114, 2485, 2775, 2644, 856, 997, 723, 2652, 33, 2565, 1401, 326, 2155, 1954, 548, 2181, 516, 141, 2389, 1126, 481, 2610, 775, 2712, 2162, 1055, 1149, 1150, 612, 1210, 530, 1672, 1060, 1703, 508, 697, 287, 581, 895, 1746, 2025, 2935, 2628, 2055, 1108, 2898, 2562, 2372, 2558, 2988, 1628, 725, 1241, 2362, 1273, 1899, 2023, 1788, 1259, 2483, 640, 590, 1928, 2661, 3273, 3054, 544, 354, 3174, 1153, 1532, 966, 2354, 3020, 3036, 315, 1511, 1687, 1589, 835, 1908, 2106, 2458, 1778, 625, 2762, 51, 559, 1569, 571, 3024, 2377, 284, 1762, ]

[1063, 1764, 974, 472, 1838, 3046, 1243, 697, 2008, 1848, 2468, 2104, 2936, 2597, 699, 2868, 452, 2394, 2973, 2600, 3258, 221, 1750, 3249, 3264, 2743, 3185, 756, 655, 2848, 2628, 2231, 2173, 2910, 1861, 2168, 3009, 554, 1460, 2132, 1664, 132, 1532, 103, 2594, 1544, 1353, 2059, 1559, 3228, 931, 2243, 1089, 3251, 900, 3049, 1927, 889, 3325, 3099, 2579, 2562, 810, 1852, 2925, 1116, 740, 2702, 2599, 1039, 487, 902, 505, 2258, 766, 201, 1492, 3379, 1098, 3129, 2700, 2204, 1709, 240, 3142, 559, 2433, 3176, 141, 138, 707, 1355, 899, 130, 2426, 744, 2834, 2692, 1020, 3054, 571, 2100, 979, 367, 1414, 1131, 158, 550, 1067, 2664, 1362, 2520, 2760, 3236, 326, 3378, 1959, 2280, 1045, 311, 1835, 1174, 1597, 3047, 263, 2565, 2195, 1845, 3085, 1679, 1420, 1945, 1430, 3333, 2057, 1223, 1287, 2564, 476, 2090, 3270, 2499, 2302, 1267, 2583, 589, 1862, 596, 3116, 226, 2365, 2632, 2013, 3341, 623, 1714, 2818, 2353, 1385, 713, 768, 2011, 2189, 1610, 530, 612, 64, 1957, 139, 2567, 524, 625, 156, 410, 3190, 521, 2741, 512, 419, 3122, 2835, 66, 2606, 2718, 528, 2510, 605, 875, 3271, 2494, 1911, 2895, 1981, 213, 1220, 583, 2213, 1437, 1308, 2413, 2795, 2776, 971, 477, 3283, 1773, 2801, 2449, 2714, 2417, 2630, 2686, 2766, 1689, 992, 1103, 1328, 3269, 303, 2254, 670, 1473, 1060, 2763, 1120, 642, 1681, 1009, 166, 1639, 1442, 943, 1995, 1467, 3006, 1306, 3257, 1476, 1568, 2926, 3359, 2856, 1534, 2402, 3247, 154, 719, 3064, 1688, 3288, 1831, 160, 2343, 429, 1477, 960, 2268, 185, 2176, 2728, 801, 1453, 1235, 348, 2985, 2998, 293, 3044, 2130, 872, 287, 1615, 2639, 391, 368, 2429, 1868, 79, 2381, 2870, 20, 2890, 297, 102, 879, 1482, 1377, 2888, 954, 2375, 1700, 2843, 714, 219, 489, 643, 1561, 2214, 1999, 1126, 722, 2607, 2940, 2470, 121, 3335, 1464, 1813, 1436, 966, 1812, 2902, 2379, 105, 1818, 1296, 1140, 1035, 1899, 1150, 2984, 837, 1146, 2063, 2452, 436, 3035, 214, 407, 493, 1272, 527, 3020, 883, 2911, 1521, 1915, 1201, 107, 1183, 1331, 432, 1551, 2212, 1518, 1788, 1599, 161, 805, 1198, 703, 444, 2781, 1703, 2321, 2790, 829, 471, 6, 1070, 397, 457, 3202, 2190, 1371, 2297, 355, 371, 1343, 2287, 2727, 2595, 1196, 1090, 274, 2165, 2227, 1214, 2731, 1480, 3025, 1354, 681, 2981, 3078, 2956, 3366, 1311, 858, 3148, 765, 1685, 2625, 1780, 335, 2903, 783, 2096, 2554, 325, 2423, 1084, 409, 467, 1738, 1469, 1860, 1535, 586, 3347, 232, 2549, 1905, 854, 1797, 1968, 1347, 3305, 143, 2913, 315, 2732, 2113, 1923, 223, 1237, 390, 2430, 402, 3290, 2230, 1987, 3081, 2425, 2851, 3062, 1930, 14, 2603, 1029, 3005, 415, 2174, 2876, 2217, 3104, 1317, 2401, 1110, 1740, 667, 982, 2514, 1943, 2593, 2350, 1787, 2392, 99, 2384, 2546, 497, 3355, 2129, 284, 2228, 2151, 660, 1833, 1132, 55, 2803, 2961, 182, 749, 340, 1743, 1565, 3276, 1013, 1093, 2693, 516, 1141, 327, 2170, 789, 564, 1978, 2701, 39, 177, 2210, 3194, 2418, 451, 52, 2618, 86, 787, 839, 375, 2685, 2825, 893, 2746, 2887, 919, 1457, 1179, 1008, 3267, 887, 380, 2960, 780, 1952, 2137, 148, 1667, 381, 2559, 359, 2199, 69, 2330, 774, 2032, 807, 2631, 2133, 2232, 1152, 930, 2796, 1019, 2948, 561, 2807, 2466, 2866, 1124, 91, 3157, 2912, 1122, 360, 1069, 1932, 1071, 1569, 2921, 2271, 2158, 1515, 1525, 2406, 1256, 3292, 686, 350, 821, 3231, 2144, 290, 466, 3079, 838, 2655, 2717, 2456, 1149, 1419, 2710, 256, 474, 357, 382, 1909, 1744, 3351, 538, 1175, 548, 2361, 811, 568, 2028, 2131, 2947, 2314, 3272, 3103, 1121, 2534, 1884, 2484, 1528, 279, 3377, 3348, 799, 664, 1655, 795, 2767, 1402, 1305, 3070, 251, 2734, 2642, 23, 2560, 3028, 1820, 1271, 2620, 1059, 53, 1112, 1772, 2196, 3180, 2904, 1281, 1189, 309, 2069, 3091, 238, 1628, 2929, 2884, 1718, 233, 1458, 1036, 2608, 1282, 165, 1890, 3221, 666, 1975, 1758, 427, 1827, 2367, 712, 1851, 1836, 2432, 1969, 1320, 2764, 117, 3342, 1406, 2180, 2093, 2491, 2705, 868, 491, 1386, 657, 610, 1200, 3356, 479, 2674, 366, 3232, 322, 555, 2962, 333, 1365, 1762, 288, 2186, 2529, 2867, 878, 1953, 2264, 2472, 2964, 1792, 503, 459, 2047, 851, 423, 133, 2751, 292, 2577, 2473, 1319, 1313, 2370, 422, 1302, 562, 778, 903, 3024, 4, 3280, 3120, 721, 1839, 2138, 2538, 2378, 846, 2001, 519, 3225, 2319, 2234, 651, 2576, 38, 2387, 989, 2459, 2574, 1651, 523, 76, 2694, 888, 3220, 944, 812, 3275, 3195, 2373, 2422, 1413, 833, 2421, 2557, 1408, 836, 1885, 1965, 985, 1583, 1303, 3286, 2521, 920, 1608, 3095, 735, 773, 1910, 1575, 3186, 2735, 2847, 1678, 2431, 210, 1257, 1741, 2722, 2229, 2635, 443, 3320, 2738, 1245, 3158, 492, 2282, 1187, 3212, 3261, 1516, 1566, 2222, 1254, 585, 1172, 1950, 2507, 2052, 2652, 1501, 2300, 2179, 2290, 2101, 1865, 2650, 2778, 1914, 2828, 2666, 1052, 2841, 2944, 2808, 2997, 2969, 3191, 494, 3132, 955, 2861, 517, 1415, 661, 16, 629, 762, 843, 1203, 1240, 958, 1336, 1898, 791, 1054, 3263, 3087, 126, 72, 1974, 41, 2675, 3167, 180, 1168, 2553, 434, 1387, 1470, 2082, 87, 2506, 1621, 3083, 690, 250, 2439, 892, 1251, 2894, 1265, 187, 2200, 228, 1870, 947, 1587, 1672, 100, 2257, 480, 1872, 32, 2253, 2957, 2087, 894, 3048, 1226, 1142, 3381, 1510, 377, 1156, 1634, 1630, 2495, 1856, 2183, 1301, 151, 2877, 389, 1318, 3248, 1176, 834, 5, 881, 2002, 401, 1807, 3143, 2987, 2405, 2596, 2009, 3131, 1795, 1291, 3137, 1761, 1241, 2156, 1648, 1671, 809, 3011, 26, 2440, 1612, 2711, 386, 2949, 3027, 1745, 594, 3302, 3135, 269, 1913, 2756, 1372, 173, 108, 1010, 2329, 2991, 2678, 2989, 2141, 1929, 2533, 572, 178, 2106, 515, 877, 2122, 394, 2754, 442, 3367, 131, 2522, 2585, 2269, 2462, 698, 2816, 2181, 1502, 1231, 1490, 2247, 691, 280, 2374, 725, 3075, 853, 363, 557, 2242, 245, 3294, 2860, 909, 388, 2369, 276, 544, 1600, 2335, 307, 2852, 3179, 885, 2270, 3262, 2886, 1933, 1125, 260, 1153, 74, 140, 1138, 2299, 2278, 1341, 2942, 2737, 975, 2626, 3037, 3323, 617, 2811, 1204, 2946, 2395, 2389, 3151, 3057, 376, 3174, 1880, 1284, 999, 1894, 779, 2336, 1349, 40, 2992, 1712, 2383, 2690, 225, 802, 652, 650, 3250, 1290, 1901, 1229, 1286, 308, 1887, 3098, 2404, 400, 1517, 656, 510, 2671, 2065, 2924, 310, 2192, 2958, 2248, 417, 3358, 3100, 928, 3244, 2083, 330, 2558, 1327, 1463, 1527, 991, 2050, 3114, 2175, 1418, 1368, 1533, 2587, 470, 323, 940, 1963, 2920, 2315, 1497, 174, 2274, 2060, 2307, 125, 1212, 864, 803, 1503, 504, 334, 3303, 227, 412, 2025, 1976, 1111, 1512, 1066, 3032, 1167, 2037, 2680, 2252, 509, 2906, 2147, 1783, 13, 2706, 1944, 2157, 820, 47, 1660, 895, 2376, 2914, 1956, 1980, 2089, 1042, 175, 2110, 1006, 759, 1674, 1101, 70, 2823, 1097, 2357, 1128, 2898, 1041, 3105, 2281, 31, 2218, 2265, 176, 1369, 2311, 2901, 1449, 1270, 3357, 2027, 819, 1078, 1397, 2769, 453, 776, 1727, 1625, 51, 2496, 460, 2105, 630, 1434, 2704, 35, 2198, 709, 2054, 682, 2107, 957, 577, 2720, 825, 2563, 258, 2933, 2610, 1485, 2659, 981, 2882, 255, 3284, 606, 2931, 1636, 1958, 3274, 959, 2698, 1500, 3349, 3118, 1423, 147, 1646, 1682, 1996, 2540, 246, 2941, 2135, 2667, 644, 3293, 2555, 750, 1843, 1064, 1445, 484, 611, 2703, 93, 2660, 1641, 3289, 1344, 3050, 465, 2622, 2040, 3368, 2041, 1031, 2872, 3297, 2276, 1530, 113, 2772, 316, 1642, 1810, 2972, 27, 1511, 2602, 1602, 3061, 781, 914, 1359, 1366, 590, 2167, 3237, 1696, 2187, 1443, 2842, 2988, 1706, 2410, 2814, 3376, 754, 913, 235, 3300, 1786, 2279, 404, 558, 2850, 1889, 2146, 2408, 1869, 1693, 294, 2775, 1191, 3281, 2326, 924, 2362, 687, 3298, 1438, 2612, 806, 1043, 424, 486, 1673, 560, 522, 2166, 2980, 2149, 2523, 2345, 1096, 2779, 387, 2619, 898, 2935, 675, 2092, 1834, 2812, 203, 2598, 1199, 170, 3007, 224, 2284, 2570, 1289, 614, 2438, 2169, 2617, 285, 2070, 2075, 3189, 2448, 2220, 144, 3052, 1493, 1081, 507, 1946, 299, 3012, 408, 259, 149, 1017, 1873, 1723, 639, 539, 3163, 1562, 1173, 1002, 1215, 468, 57, 3175, 2615, 3207, 593, 2952, 912, 700, 826, 1931, 607, 3200, 1062, 2571, 788, 184, 622, 3369, 882, 1411, 1192, 3233, 738, 2388, 1230, 706, 200, 1733, 2918, 647, 2826, 1003, 1725, 1903, 2203, 2354, 3056, 3352, 2324, 2611, 1557, 1732, 473, 2294, 2005, 236, 866, 2457, 942, 637, 2177, 2633, 1137, 2, 2142, 1338, 1699, 1708, 2255, 3031, 3119, 2773, 2708, 1821, 1499, 1277, 1782, 90, 1439, 3111, 1986, 1997, 2461, 1234, 1312, 2445, 2088, 2864, 2955, 268, 1022, 116, 2859, 2184, 2305, 581, 574, 2951, 1904, 1088, 2748, 1073, 733, 2621, 708, 345, 3254, 1585, 3218, 631, 1186, 1105, 755, 163, 2647, 1304, 2837, 2578, 286, 482, 2262, 1560, 1213, 1026, 2382, 1888, 1494, 2259, 1384, 1314, 2304, 2267, 2524, 796, 1567, 1040, 2451, 3299, 2120, 1770, 2045, 1106, 217, 339, 2846, 1160, 1157, 3113, 569, 112, 1829, 1781, 1918, 237, 1118, 862, 1707, 1033, 2900, 543, 3309, 2862, 845, 3337, 2648, 588, 3108, 1900, 2799, 2224, 3312, 153, 835, 658, 2857, 1526, 3014, 1817, 2428, 718, 2415, 1246, 261, 1582, 1627, 2475, 2020, 43, 711, 2975, 3222, 2539, 190, 2261, 1085, 2519, 1021, 2017, 870, 1875, 2191, 502, 3155, 3101, 3002, 25, 1697, 2313, 1412, 618, 2591, 1990, 2839, 282, 1588, 2545, 2185, 3008, 1837, 2108, 1925, 1061, 1591, 3372, 3117, 1409, 2588, 2414, 2453, 1211, 3278, 88, 1283, 604, 3065, 2086, 3375, 2094, 2858, 1793, 1280, 2397, 3147, 1579, 3324, 3370, 59, 2498, 354, 2909, 1472, 867, 2178, 1622, 876, 1014, 3059, 1951, 2673, 1117, 1763, 3001, 1731, 2289, 2780, 2303, 2407, 2471, 10, 421, 1614, 2753, 2295, 2126, 3106, 1552, 1842, 1603, 1686, 155, 1607, 760, 3077, 115, 827, 405, 2056, 1055, 2044, 2164, 2542, 2356, 1547, 433, 383, 2765, 2010, 2662, 1050, 1746, 3022, 1334, 662, 281, 464, 2435, 3004, 1563, 964, 1057, 2601, 2150, 2634, 3340, 2197, 207, 2437, 1796, 1182, 420, 2696, 1754, 2715, 726, 24, 2654, 1734, 2163, 1273, 1629, 3380, 1830, 1076, 1724, 1381, 1102, 1079, 2541, 1902, 663, 1024, 1298, 1824, 669, 2531, 3326, 2022, 2076, 628, 2148, 1850, 2207, 3127, 2079, 573, 933, 1799, 1316, 2084, 2479, 2916, 575, 2368, 1195, 1538, 2965, 3265, 2018, 2592, 425, 743, 1747, 1258, 2832, 291, 324, 3330, 455, 1274, 3188, 1960, 97, 2719, 2516, 2815, 1197, 3350, 619, 2561, 3019, 1798, 2140, 2237, 601, 1038, 984, 3033, 475, 3141, 318, 1077, 229, 532, 2091, 2804, 1940, 2970, 1895, 907, 22, 929, 1484, 1104, 3310, 731, 1416, 2819, 3172, 267, 358, 3017, 1261, 3086, 770, 2467, 1663, 2995, 7, 265, 2497, 1728, 1337, 3226, 2411, 2651, 784, 1295, 3010, 533, 785, 3364, 613, 962, 518, 1823, 863, 941, 2736, 1866, 529, 2182, 1677, 1455, 1023, 3045, 1523, 1401, 3266, 2863, 732, 416, 2159, 2109, 1815, 2638, 2805, 157, 1225, 980, 2427, 1896, 247, 2244, 2296, 2298, 1209, 1307, 3224, 1704, 1329, 1966, 1380, 2783, 3253, 646, 563, 1113, 1398, 3268, 353, 645, 747, 2777, 2283, 67, 199, 63, 495, 1826, 1546, 2930, 2544, 1007, 2332, 2518, 2644, 1363, 3343, 1790, 576, 2442, 693, 908, 3058, 2026, 2160, 552, 413, 3318, 49, 3159, 2385, 445, 1973, 1926, 1011, 3339, 2758, 633, 1778, 638, 1350, 1849, 1100, 2469, 1736, 2879, 1015, 956, 2729, 231, 1659, 1701, 3208, 501, 968, 671, 702, 341, 2699, 1939, 313, 3217, 934, 34, 1269, 137, 1346, 1609, 3166, 3242, 1333, 244, 3071, 1046, 2526, 1883, 2233, 1676, 1252, 582, 119, 2492, 537, 2845, 411, 761, 56, 3365, 101, 2899, 3068, 1108, 3161, 861, 346, 1481, 3152, 1669, 2366, 884, 2316, 1278, 2810, 1193, 1531, 828, 2474, 1364, 3210, 3145, 635, 336, 600, 993, 378, 926, 592, 2636, 1616, 1893, 2124, 1864, 2536, 1658, 2250, 2789, 1522, 939, 3149, 976, 1643, 1550, 1675, 1752, 1771, 2482, 2399, 1505, 2575, 1048, 485, 1760, 1143, 2049, 513, 45, 1638, 1000, 242, 2351, 428, 283, 28, 3156, 1253, 3051, 33, 3311, 1177, 1162, 208, 723, 534, 1139, 2125, 978, 1238, 1661, 2111, 1218, 384, 816, 2256, 2691, 2341, 373, 1713, 1698, 1210, 3259, 2363, 728, 1407, 2393, 767, 2064, 277, 904, 2905, 2012, 3165, 2424, 3168, 2966, 2677, 3110, 3015, 2849, 2688, 301, 3, 3130, 152, 2568, 2782, 3039, 983, 206, 1789, 3063, 2752, 1259, 1553, 2019, 3123, 2346, 753, 1087, 1785, 2530, 1994, 952, 1756, 2547, 3260, 1882, 396, 1264, 2750, 540, 2310, 1955, 2358, 2364, 1972, 92, 2716, 2517, 1441, 3316, 2249, 916, 197, 3216, 193, 2078, 2360, 490, 1806, 1361, 1908, 296, 598, 1921, 1618, 1171, 2055, 3227, 1092, 1832, 1543, 1367, 2627, 1613, 2820, 1580, 1653, 1016, 2071, 198, 1558, 81, 2509, 1822, 36, 2945, 752, 865, 1912, 748, 1537, 1794, 2771, 364, 2046, 751, 19, 2508, 1095, 2551, 932, 266, 2971, 1435, 437, 1376, 2308, 1454, 2162, 304, 1194, 542, 1540, 1339, 1863, 1879, 2744, 1391, 2646, 78, 1992, 990, 2446, 2604, 736, 1037, 1032, 1576, 2525, 1828, 2117, 58, 857, 1710, 2923, 860, 2485, 195, 1891, 1315, 2788, 2996, 2679, 2512, 3213, 83, 8, 1504, 3317, 1767, 1573, 171, 181, 3206, 3374, 2978, 1309, 488, 1109, 2798, 44, 1722, 2338, 2016, 1233, 988, 338, 1255, 2768, 2317, 2039, 1091, 710, 3030, 1326, 1633, 1596, 2327, 1431, 196, 946, 1755, 1471, 3092, 270, 211, 832, 2312, 2072, 3319, 189, 3089, 2208, 602, 694, 128, 2403, 2292, 1935, 1292, 3362, 511, 1631, 1791, 1410, 823, 2590, 2031, 96, 1451, 1768, 2487, 2081, 1906, 3209, 1666, 2739, 3285, 1819, 1645, 1509, 2833, 3121, 1624, 2883, 1649, 1268, 1130, 556, 1668, 648, 3088, 1934, 508, 1383, 2528, 1877, 970, 1389, 347, 298, 1611, 1726, 2994, 3140, 2074, 2272, 120, 969, 3205, 1345, 3238, 403, 2821, 850, 3090, 2891, 2400, 2724, 1570, 1107, 1937, 2029, 1739, 418, 3038, 320, 1581, 1428, 351, 918, 520, 1375, 673, 3042, 831, 2762, 1202, 2460, 654, 3128, 2938, 2390, 2061, 2937, 2881, 2983, 2058, 393, 111, 104, 3331, 1074, 2359, 678, 1325, 1814, 813, 305, 701, 3181, 3252, 1352, 1018, 249, 84, 2328, 2501, 456, 815, 3125, 2637, 2419, 3328, 2993, 745, 1513, 3060, 2784, 1005, 1748, 2051, 3073, 1466, 205, 1555, 2817, 2193, 1321, 549, 2483, 2245, 89, 2235, 29, 1604, 2725, 3021, 2550, 3029, 1447, 1656, 2238, 2291, 2917, 1044, 2915, 1310, 2486, 880, 1964, 385, 3273, 757, 1589, 668, 2855, 1979, 2030, 798, 949, 2465, 2323, 3183, 1811, 3307, 1970, 1027, 1715, 1840, 1373, 239, 2441, 1989, 2892, 2874, 2123, 3182, 61, 2023, 1985, 122, 2458, 1683, 1495, 1475, 1483, 3336, 1404, 674, 1465, 996, 547, 792, 603, 1670, 911, 1178, 168, 3094, 1825, 2605, 716, 546, 1506, 2493, 772, 636, 2907, 2409, 3076, 1711, 2616, 2066, 1808, 2043, 3164, 1491, 162, 1330, 2033, 3041, 935, 1004, 626, 1801, 685, 1657, 800, 2337, 2003, 2119, 2982, 2293, 2127, 3040, 314, 2053, 1542, 3239, 640, 75, 855, 1388, 2489, 1730, 71, 2372, 2391, 1886, 1276, 1422, 1158, 1592, 3306, 2665, 1370, 2042, 1459, 848, 186, 2527, 332, 1340, 253, 2386, 2990, 692, 2202, 871, 2481, 3279, 204, 2809, 963, 3016, 2331, 2893, 927, 2152, 230, 1680, 852, 1554, 2153, 257, 2007, 2116, 1988, 1417, 430, 1249, 1623, 1433, 1572, 370, 684, 3170, 3080, 1217, 2352, 2976, 1452, 1855, 343, 2318, 1221, 1236, 1662, 1181, 2161, 2463, 905, 2503, 1578, 1751, 1539, 321, 910, 164, 95, 317, 2878, 1489, 1358, 2225, 3246, 349, 331, 3353, 1692, 1448, 1859, 567, 2919, 414, 1051, 1571, 1632, 566, 2024, 1993, 1867, 2939, 720, 1584, 3235, 68, 553, 3177, 1487, 1705, 2436, 824, 3074, 458, 1030, 135, 2048, 1159, 1858, 2355, 2963, 1227, 2707, 3093, 500, 2986, 1232, 3034, 2745, 62, 398, 1053, 2240, 2021, 2348, 3013, 1025, 150, 624, 447, 2723, 2697, 2733, 2838, 741, 2344, 2897, 1239, 2216, 2015, 2309, 3067, 3241, 764, 1574, 2640, 1784, 169, 1549, 2221, 1695, 1207, 2246, 1115, 3138, 793, 2794, 1335, 218, 1717, 21, 2684, 1479, 15, 842, 818, 1529, 1991, 3329, 2194, 531, 3315, 1626, 1114, 2927, 830, 3287, 262, 3124, 2416, 2502, 3112, 2067, 2695, 82, 1294, 2656, 2505, 1961, 1427, 794, 2215, 2865, 2755, 3198, 342, 3344, 3136, 1065, 3084, 886, 2251, 395, 901, 1166, 3214, 1514, 2443, 3055, 1737, 2114, 1068, 2447, 2306, 737, 797, 248, 365, 724, 3150, 2643, 2844, 3240, 3223, 856, 1180, 478, 3096, 923, 469, 1665, 3354, 1775, 3069, 0, 2676, 525, 2154, 817, 1620, 551, 2572, 1907, 2478, 2672, 212, 3109, 118, 2077, 2241, 1519, 271, 696, 2504, 1450, 1155, 1702, 3196, 37, 1429, 2830, 344, 3184, 65, 2954, 234, 3322, 1279, 541, 2747, 790, 2115, 123, 1145, 3211, 2325, 659, 1776, 1647, 1652, 1135, 3144, 1190, 565, 3178, 1805, 2586, 2511, 2488, 869, 2953, 1086, 1777, 2532, 2670, 202, 1478, 2398, 2275, 3230, 2922, 1486, 514, 1654, 85, 2649, 1163, 441, 60, 2979, 1082, 1001, 2371, 1058, 683, 649, 142, 677, 2999, 2000, 1164, 804, 742, 3373, 1394, 134, 374, 814, 891, 3102, 922, 2827, 2080, 998, 2548, 967, 859, 3126, 300, 3327, 3334, 1403, 1099, 1936, 1759, 2589, 2757, 676, 1922, 1644, 2333, 2014, 2749, 2959, 2928, 1687, 1721, 915, 438, 361, 136, 2582, 2301, 1424, 620, 597, 1462, 1753, 951, 2712, 440, 3133, 2740, 627, 3245, 2211, 2450, 114, 1601, 17, 272, 1119, 2896, 1133, 73, 665, 2444, 1971, 191, 2623, 1342, 1853, 2653, 319, 704, 2854, 2209, 2889, 1356, 746, 715, 295, 481, 2223, 179, 897, 3234, 1924, 1047, 1396, 2791, 2342, 1720, 2829, 1881, 1803, 727, 3219, 2288, 2787, 1694, 1151, 2260, 3371, 3197, 578, 2377, 216, 3018, 2761, 3153, 329, 1169, 950, 2490, 2103, 2098, 1382, 1977, 106, 3308, 1749, 1878, 1288, 3321, 2806, 3301, 2721, 1262, 1488, 3201, 12, 1982, 2609, 3345, 896, 2934, 3296, 580, 3199, 2689, 2226, 1774, 3361, 192, 1809, 243, 1983, 450, 734, 220, 3291, 536, 1729, 254, 937, 1083, 188, 1954, 2569, 18, 1590, 1322, 2236, 77, 2967, 3072, 2004, 2035, 50, 2535, 2118, 938, 2770, 1184, 2873, 526, 1779, 3203, 2614, 2172, 2543, 2073, 3187, 961, 672, 2668, 1593, 2396, 461, 1357, 2813, 2645, 3107, 2943, 2875, 3000, 1507, 2334, 172, 822, 1691, 1266, 506, 1719, 2434, 1129, 906, 98, 1028, 2454, 1456, 1248, 1421, 3162, 2537, 653, 2797, 2726, 3003, 1390, 2322, 426, 2239, 3023, 11, 1619, 2480, 273, 997, 1556, 1263, 1072, 808, 3053, 2068, 328, 995, 1400, 278, 1524, 1297, 362, 94, 679, 2792, 2871, 3173, 579, 2286, 840, 194, 448, 3229, 449, 890, 145, 1942, 1949, 439, 1846, 289, 2136, 2669, 1928, 499, 1637, 1374, 584, 1323, 535, 2121, 874, 2062, 2624, 3255, 1498, 3026, 1769, 844, 275, 1920, 2095, 2566, 2687, 1348, 1432, 3036, 129, 729, 2713, 1605, 1690, 591, 1300, 2786, 3332, 2793, 2853, 986, 2663, 1468, 1260, 9, 841, 2681, 1, 2682, 109, 1405, 1206, 3338, 1244, 2201, 925, 965, 1324, 1496, 3097, 3043, 1595, 2085, 1650, 1800, 2340, 1841, 1123, 1548, 1034, 3243, 2661, 786, 1948, 2277, 2802, 1379, 406, 705, 3139, 2155, 1285, 46, 2477, 2774, 973, 1299, 1917, 2134, 1250, 2006, 641, 717, 599, 3066, 431, 1208, 2657, 2730, 2581, 1962, 1461, 2349, 1854, 2034, 2038, 446, 1094, 3314, 1876, 110, 1216, 2974, 306, 945, 1735, 775, 1148, 2968, 54, 2629, 782, 183, 2885, 1293, 2831, 1080, 3295, 3204, 2556, 3313, 1897, 2455, 847, 2613, 146, 2513, 3134, 1075, 2977, 2143, 1520, 2552, 570, 369, 873, 3154, 2464, 1395, 3160, 1844, 632, 1224, 356, 462, 1536, 936, 2869, 1351, 1222, 3193, 3169, 1938, 1742, 159, 1640, 3215, 1541, 763, 302, 1816, 545, 2205, 758, 2658, 454, 1941, 1049, 1136, 3171, 2273, 1916, 3256, 1170, 2515, 496, 1444, 1564, 2347, 2139, 215, 1440, 209, 264, 1392, 372, 2171, 695, 2097, 1892, 3363, 1871, 2380, 399, 2584, 769, 1127, 2339, 994, 1360, 498, 1847, 2128, 2840, 2824, 1393, 483, 689, 2476, 2759, 1242, 3282, 241, 2188, 127, 124, 42, 3304, 1425, 1617, 948, 2412, 2709, 1205, 379, 1056, 1508, 608, 1144, 2285, 252, 48, 3146, 2785, 953, 1802, 987, 2742, 1684, 1716, 222, 463, 1757, 2036, 777, 1247, 1606, 771, 1161, 2219, 30, 1545, 849, 1804, 1165, 739, 595, 2420, 730, 1474, 2145, 435, 1967, 2573, 688, 2266, 1635, 587, 1947, 3082, 2880, 1378, 1446, 1275, 1874, 921, 2580, 2263, 312, 1594, 1765, 1185, 609, 2932, 352, 392, 2320, 2800, 3115, 2950, 1147, 2836, 167, 2102, 1984, 1228, 680, 2206, 2683, 1919, 1399, 2908, 2822, 972, 1154, 1586, 2099, 3277, 1426, 1857, 1766, 2500, 1998, 1219, 621, 337, 1598, 917, 3192, 977, 3346, 1134, 615, 80, 2641, 634, 1188, 1012, 3360, 616, 1577, 2112, 1332, ]

[1986, 2940, 792, 3006, 2120, 1725, 2696, 2023, 1890, 507, 407, 188, 2627, 1410, 1621, 2716, 1854, 3353, 2704, 1368, 983, 473, 270, 435, 2896, 2710, 2820, 3062, 1832, 2929, 2163, 1, 2040, 2620, 1125, 2506, 1671, 3359, 1466, 1586, 1682, 2018, 3146, 2944, 2054, 2520, 2937, 3082, 585, 3227, 614, 2070, 2982, 3187, 1509, 2466, 2408, 2003, 2110, 1610, 701, 939, 2672, 1048, 286, 3075, 1416, 2697, 734, 833, 3238, 876, 2092, 1944, 1306, 2430, 3259, 56, 1769, 3232, 237, 3346, 448, 3326, 359, 1042, 2339, 2583, 2806, 1708, 796, 50, 723, 1530, 2047, 567, 2232, 2680, 2791, 114, 863, 1567, 1551, 2994, 2856, 1421, 2368, 1325, 2178, 726, 373, 1711, 3295, 488, 682, 3296, 633, 1727, 3304, 905, 1912, 694, 1820, 2990, 1156, 2572, 125, 1801, 1037, 2412, 1175, 1519, 574, 1526, 1322, 533, 1543, 2798, 272, 778, 1471, 2892, 1904, 870, 2179, 2235, 2771, 3089, 1672, 1115, 2214, 818, 931, 650, 1317, 944, 1426, 642, 31, 2250, 770, 2459, 210, 850, 456, 2615, 1185, 519, 556, 2964, 1276, 716, 2823, 2637, 918, 1047, 2748, 1284, 1689, 3354, 660, 714, 115, 24, 2495, 1990, 1491, 392, 350, 1752, 967, 2442, 3141, 2431, 3363, 1302, 1362, 205, 1583, 339, 786, 1751, 3013, 832, 1800, 2289, 2773, 2956, 1844, 3154, 2701, 1799, 2975, 3007, 2512, 1959, 1097, 2478, 421, 1740, 892, 1193, 1775, 1176, 404, 2258, 2979, 1794, 2878, 2350, 1142, 491, 298, 2518, 1085, 3109, 1878, 1439, 3115, 2341, 2684, 1631, 3016, 640, 140, 3299, 2719, 416, 2452, 1911, 693, 1018, 2804, 2778, 1475, 81, 1985, 1968, 982, 1892, 738, 3119, 151, 1165, 1188, 1309, 2354, 1503, 2324, 2777, 214, 2436, 845, 2893, 2644, 379, 854, 937, 3043, 7, 1305, 921, 592, 2086, 2631, 1160, 747, 3028, 43, 1972, 2102, 2508, 1223, 2822, 1107, 629, 1445, 621, 1396, 1358, 2760, 637, 2703, 2405, 2915, 94, 2191, 3339, 2700, 1899, 2333, 658, 2299, 2185, 1135, 1092, 878, 138, 2546, 1585, 725, 2262, 545, 564, 65, 1101, 961, 869, 661, 3203, 96, 965, 1465, 1853, 529, 2589, 2309, 1536, 2260, 411, 243, 1090, 844, 2541, 2474, 2253, 3057, 1843, 888, 765, 1925, 616, 1080, 1533, 2853, 241, 2650, 2255, 1390, 1013, 745, 13, 2400, 2122, 189, 503, 2380, 69, 2674, 800, 1295, 1122, 1995, 1452, 837, 90, 1052, 889, 2775, 410, 1495, 2142, 2774, 1054, 1563, 8, 3281, 1599, 3052, 3151, 2420, 2418, 2098, 89, 3077, 3189, 2201, 2225, 2718, 1007, 3181, 2676, 1568, 29, 706, 794, 2282, 2153, 2281, 2106, 815, 2216, 2294, 2808, 1501, 1917, 141, 3225, 262, 313, 2278, 810, 680, 1395, 2480, 1860, 2138, 2750, 1166, 808, 2555, 252, 1779, 2332, 2241, 53, 1477, 1580, 1696, 2209, 2194, 461, 3333, 1748, 1635, 1437, 1759, 711, 3361, 1655, 1488, 689, 737, 713, 3221, 3314, 1191, 64, 2130, 573, 3122, 2411, 22, 486, 2489, 1839, 2920, 2861, 1345, 493, 2344, 1261, 3239, 3265, 2902, 3148, 2585, 2759, 2148, 3040, 1835, 165, 194, 12, 86, 1116, 2983, 2158, 2397, 1278, 773, 2556, 754, 2836, 3194, 1783, 1529, 489, 963, 3111, 3039, 1168, 2409, 2690, 2359, 3044, 1812, 2364, 1015, 1756, 2222, 2192, 3180, 2062, 1067, 2491, 2814, 1205, 1686, 363, 1987, 230, 846, 508, 1267, 2123, 2706, 3041, 2851, 2860, 1819, 3366, 2935, 686, 742, 487, 2513, 166, 1134, 3021, 1646, 1721, 1230, 532, 2507, 1887, 2076, 1104, 2553, 2503, 2104, 904, 453, 2732, 2032, 133, 3064, 1834, 1650, 2242, 2328, 2199, 1413, 2140, 2947, 116, 3242, 471, 1279, 911, 1840, 1187, 809, 1970, 2931, 1581, 1736, 3255, 2072, 2147, 2783, 3369, 663, 2955, 3099, 1367, 2601, 3293, 2865, 3098, 1755, 3127, 3069, 470, 284, 3276, 1848, 2443, 2952, 2607, 2052, 1068, 1523, 1710, 655, 1182, 834, 1132, 1517, 862, 348, 1408, 2455, 294, 451, 2726, 624, 122, 1657, 326, 1406, 3220, 2249, 781, 1315, 2734, 3081, 3174, 3050, 1805, 2378, 515, 587, 2061, 627, 949, 3350, 1354, 2747, 804, 1884, 1299, 219, 75, 1781, 2573, 2001, 3215, 447, 3310, 2799, 17, 2846, 1785, 2835, 812, 2132, 986, 1951, 2912, 1204, 2566, 722, 1737, 400, 510, 1661, 1065, 2794, 381, 1776, 419, 475, 3118, 2907, 959, 1357, 2042, 1250, 3067, 2447, 72, 1398, 182, 290, 2015, 2300, 771, 646, 739, 2733, 1873, 2767, 3036, 158, 740, 2677, 3137, 231, 1658, 1750, 2292, 1913, 2141, 511, 1468, 1164, 1641, 3190, 1349, 3061, 1531, 1875, 994, 2875, 557, 34, 502, 1817, 3258, 495, 620, 2524, 2190, 748, 644, 1663, 760, 3117, 268, 1771, 2901, 1953, 2316, 423, 603, 123, 1731, 2730, 649, 1885, 2312, 987, 2276, 2638, 1572, 1527, 2404, 1788, 703, 568, 217, 2852, 267, 2027, 2005, 1893, 1505, 39, 2945, 2137, 3087, 598, 2830, 1137, 2221, 1738, 2342, 449, 415, 1888, 27, 340, 3034, 462, 2551, 344, 1162, 3153, 572, 3022, 1063, 816, 3235, 1145, 3163, 761, 1966, 829, 2150, 1828, 129, 1365, 117, 1235, 2581, 543, 1393, 2484, 3045, 962, 2721, 1303, 1793, 263, 2970, 2608, 681, 2227, 159, 2393, 2642, 788, 3199, 2285, 2827, 1691, 1988, 1041, 168, 1973, 185, 2131, 1100, 1245, 289, 2717, 1005, 1378, 3278, 1157, 3072, 1434, 3011, 2297, 1821, 2825, 3142, 1095, 389, 659, 1600, 2527, 1998, 299, 1863, 3149, 1476, 280, 2, 343, 2160, 1038, 271, 425, 1433, 412, 464, 2855, 1195, 883, 3222, 142, 2576, 3206, 775, 1647, 1328, 2433, 3032, 1882, 1560, 220, 329, 1103, 3357, 3308, 481, 2515, 3340, 1389, 369, 1569, 1263, 383, 2126, 3279, 3208, 55, 3015, 1546, 1076, 338, 380, 317, 677, 1254, 559, 3348, 819, 2612, 1026, 153, 2066, 2509, 372, 2933, 1149, 1632, 1520, 877, 1757, 906, 5, 1604, 1965, 1140, 2765, 3017, 528, 1071, 917, 1628, 3324, 2844, 1415, 480, 756, 1171, 16, 2103, 1373, 395, 1436, 4, 1027, 699, 1675, 2843, 730, 2129, 455, 170, 2802, 1891, 2916, 127, 1773, 643, 3335, 1484, 3337, 1974, 1802, 253, 1177, 520, 1880, 358, 2995, 909, 1522, 287, 59, 1883, 1698, 2679, 245, 3113, 678, 746, 597, 3184, 283, 1833, 1106, 993, 547, 3287, 2171, 1257, 2007, 1528, 1022, 3168, 1976, 1762, 1981, 1400, 1862, 1920, 577, 1211, 830, 2895, 2288, 656, 479, 413, 2953, 1719, 91, 2756, 332, 524, 1822, 3253, 2384, 92, 2265, 1493, 2486, 1454, 1280, 606, 1387, 2693, 3322, 3211, 93, 2155, 1649, 399, 2968, 797, 3243, 1333, 531, 2740, 634, 1098, 2673, 2000, 351, 1372, 1746, 1006, 406, 1728, 3179, 1329, 1994, 2492, 1043, 989, 497, 942, 2974, 2580, 3000, 1850, 720, 1700, 3360, 1069, 1638, 295, 1797, 1307, 302, 1402, 2661, 1861, 2702, 3379, 2833, 1837, 1430, 164, 2145, 2989, 1150, 492, 1766, 1411, 509, 66, 2481, 1470, 1301, 974, 2705, 3252, 1688, 2351, 2236, 3329, 2470, 2604, 152, 2373, 2427, 3025, 1117, 382, 525, 653, 3298, 1050, 2790, 454, 3245, 1371, 215, 1066, 1346, 1173, 1330, 2723, 3071, 898, 443, 2319, 3306, 1184, 2266, 1218, 2850, 589, 1179, 2991, 1274, 2272, 2523, 2971, 1319, 2475, 1394, 806, 191, 995, 2493, 3035, 2744, 320, 3313, 601, 1858, 1513, 1557, 156, 2093, 1927, 2182, 683, 184, 1918, 1153, 2544, 647, 586, 3178, 811, 2394, 2381, 1992, 2450, 2591, 2207, 841, 146, 1152, 2600, 1780, 618, 1622, 2554, 1199, 1292, 2038, 1258, 2079, 499, 2200, 861, 969, 2087, 1447, 3005, 924, 1375, 1963, 3046, 1619, 1359, 265, 774, 3070, 2112, 474, 370, 1404, 1763, 2426, 2715, 269, 2636, 38, 162, 1399, 405, 2357, 167, 328, 3170, 1975, 657, 1429, 2441, 112, 665, 1119, 3347, 2365, 2387, 2712, 2206, 314, 1326, 1668, 266, 62, 82, 1846, 291, 782, 1350, 2793, 2183, 1921, 1249, 2660, 1679, 2377, 101, 225, 331, 1201, 3283, 2247, 2742, 1633, 2457, 2745, 2082, 1123, 223, 1897, 2353, 134, 732, 2698, 1943, 41, 3343, 1091, 534, 1141, 871, 2401, 434, 2277, 1016, 161, 1189, 1949, 484, 235, 1960, 1955, 3267, 901, 721, 2482, 1842, 259, 422, 1064, 2417, 1424, 2962, 1139, 2026, 2980, 2437, 3177, 2854, 1566, 1826, 3101, 2863, 1745, 2985, 1674, 374, 3376, 390, 3289, 2662, 947, 1453, 2078, 856, 2818, 148, 157, 1789, 3147, 408, 2941, 1033, 3292, 3157, 2743, 1629, 2966, 1287, 2198, 552, 1464, 204, 891, 1614, 1571, 872, 855, 1298, 1353, 3030, 1808, 150, 1444, 1697, 95, 789, 2884, 1381, 460, 1334, 1952, 1864, 120, 2919, 1818, 1849, 2388, 2432, 2841, 256, 2128, 2709, 2166, 2263, 1643, 1496, 2780, 1642, 1236, 666, 78, 1060, 1108, 3183, 632, 1653, 361, 2274, 779, 3309, 2275, 2688, 2996, 1241, 896, 35, 3269, 667, 36, 1388, 758, 2267, 563, 1624, 930, 308, 2490, 2557, 113, 3196, 2616, 648, 212, 1300, 1366, 2485, 110, 437, 118, 2161, 1364, 1915, 145, 2313, 3076, 2986, 925, 1186, 1478, 3257, 3121, 3331, 1455, 2181, 868, 1847, 544, 67, 2398, 1841, 710, 2284, 2874, 2246, 1684, 1374, 2731, 37, 1339, 664, 2063, 2939, 3230, 1694, 3210, 1741, 588, 3217, 1017, 3204, 1147, 1906, 2407, 198, 2479, 3100, 506, 1703, 1803, 417, 1128, 1765, 202, 1654, 229, 2668, 1004, 1183, 1724, 2499, 33, 768, 3327, 849, 1947, 2785, 1901, 2084, 2302, 3271, 3073, 1031, 2073, 707, 1155, 2453, 2068, 1244, 948, 3068, 1046, 1011, 582, 2812, 2536, 2724, 2834, 2053, 2045, 1640, 2107, 1555, 1609, 685, 2035, 2965, 2685, 2564, 2847, 1266, 2197, 1143, 2259, 173, 1636, 971, 2510, 2050, 1083, 1753, 1158, 3264, 3080, 387, 1088, 429, 1180, 105, 2468, 1167, 2320, 2189, 3367, 2753, 1118, 2390, 1907, 1120, 1673, 724, 1239, 1121, 2473, 3213, 960, 431, 687, 1479, 630, 2375, 2903, 2296, 2869, 2077, 292, 2663, 1078, 1705, 2402, 938, 2434, 996, 978, 1935, 1620, 1539, 3328, 254, 1659, 1490, 671, 2113, 2325, 139, 1270, 20, 2483, 2101, 1712, 763, 3198, 881, 1055, 1934, 2807, 3297, 1680, 2461, 2866, 450, 2948, 2729, 958, 1634, 2560, 2348, 1767, 790, 555, 47, 1089, 824, 1289, 1414, 178, 2735, 2008, 1732, 2367, 1922, 1252, 3175, 2352, 2100, 2943, 2439, 569, 104, 691, 2906, 2665, 1178, 2859, 2657, 912, 258, 1019, 1151, 2501, 1377, 2595, 813, 242, 88, 2329, 865, 715, 1977, 324, 1248, 2226, 1172, 705, 171, 923, 1253, 2173, 3131, 144, 1772, 2304, 3228, 1942, 1715, 2900, 1784, 2610, 3200, 1866, 956, 195, 1312, 3164, 1356, 282, 1256, 3302, 3176, 2618, 1051, 3373, 26, 1931, 2938, 894, 3143, 58, 2768, 1376, 2280, 518, 2217, 2584, 981, 2926, 1240, 1867, 1450, 1480, 1758, 946, 1869, 1343, 2174, 3301, 1616, 3285, 2338, 561, 1582, 3192, 3167, 2563, 1733, 3300, 1224, 1014, 1351, 2648, 3172, 32, 1768, 384, 700, 277, 3049, 2264, 513, 798, 787, 200, 457, 2286, 954, 2624, 3352, 2211, 207, 2438, 1283, 394, 3256, 354, 735, 3134, 1427, 309, 2336, 866, 2301, 2689, 3152, 467, 1590, 1594, 2134, 600, 3305, 522, 1382, 1181, 836, 1200, 717, 1592, 1260, 1524, 330, 1939, 979, 1548, 2654, 990, 2497, 727, 1983, 1232, 2890, 124, 2714, 234, 1214, 1516, 2421, 1742, 2728, 2403, 2176, 973, 1743, 2465, 546, 1967, 2746, 77, 1978, 2033, 1243, 3237, 873, 441, 322, 554, 2521, 352, 2960, 2540, 733, 3105, 335, 236, 553, 1296, 227, 893, 303, 1486, 1294, 803, 1627, 3083, 2151, 2064, 396, 2908, 1217, 276, 1584, 261, 1099, 1877, 2810, 1234, 859, 2788, 2030, 353, 1782, 2862, 1133, 619, 2772, 128, 2582, 2652, 2758, 2831, 1449, 1602, 2009, 246, 2505, 2172, 196, 2552, 2928, 2366, 2099, 1418, 174, 2579, 2383, 3268, 1815, 418, 108, 1914, 757, 3125, 2647, 1577, 1084, 1718, 2202, 2238, 2574, 3103, 2011, 1219, 3095, 1079, 1000, 1664, 304, 1036, 1344, 968, 3136, 2667, 1704, 2386, 1070, 2981, 2522, 3171, 2290, 2961, 375, 2014, 692, 607, 3345, 827, 910, 2511, 427, 3233, 216, 3078, 2149, 2786, 3010, 945, 3169, 578, 1112, 84, 2308, 377, 791, 936, 631, 305, 2766, 2168, 1265, 1324, 2056, 2988, 1499, 2686, 605, 2071, 278, 1316, 2922, 1386, 2472, 378, 807, 3008, 2180, 2399, 163, 628, 2164, 1114, 1652, 976, 1681, 2379, 2789, 2670, 367, 1105, 596, 1360, 46, 500, 1109, 2021, 2813, 1485, 2234, 887, 3173, 900, 927, 935, 1457, 3063, 334, 1916, 1786, 2016, 2978, 3275, 135, 103, 2977, 1777, 3342, 1233, 2592, 2795, 1259, 1618, 3059, 820, 1910, 1281, 1169, 2067, 3090, 1215, 3330, 1587, 852, 2692, 2477, 907, 119, 1958, 1852, 391, 1576, 697, 2239, 1651, 2832, 222, 1603, 79, 3085, 576, 590, 2590, 1855, 1537, 232, 183, 728, 264, 2671, 3282, 1474, 365, 1003, 2609, 1192, 1930, 879, 1341, 2504, 2632, 1900, 2664, 1409, 1608, 1432, 3364, 2837, 2621, 3280, 842, 19, 2881, 1288, 327, 239, 2154, 3380, 131, 3029, 240, 2548, 3356, 1865, 2019, 472, 6, 257, 1656, 570, 1456, 2311, 2891, 776, 1231, 2146, 1057, 137, 14, 1845, 835, 3249, 2910, 2343, 357, 275, 3231, 2599, 2363, 2678, 347, 345, 3051, 1336, 2997, 2395, 2782, 2630, 1923, 3248, 1020, 1237, 80, 2496, 943, 2691, 540, 3096, 1058, 1984, 476, 2529, 1660, 3107, 3191, 1163, 2124, 1964, 2097, 3001, 2606, 3195, 1714, 260, 1683, 3024, 2857, 3054, 321, 136, 2598, 3266, 1929, 1717, 54, 1729, 1291, 822, 2186, 356, 1129, 1422, 3288, 2659, 2469, 2445, 99, 3209, 2208, 1148, 3349, 179, 1716, 3023, 1795, 3240, 3254, 2382, 1138, 213, 1323, 599, 52, 3047, 1012, 941, 368, 1497, 1423, 3317, 1889, 985, 2517, 526, 704, 2487, 2959, 1271, 1087, 1747, 2330, 886, 2921, 1025, 984, 2596, 2360, 2567, 951, 2957, 1379, 652, 2593, 1857, 2954, 2028, 426, 3261, 1369, 2796, 613, 1872, 1770, 109, 1483, 608, 548, 2228, 3218, 337, 2170, 2337, 2374, 2024, 3084, 926, 594, 2725, 2675, 2867, 2451, 1500, 3048, 3159, 2114, 2923, 708, 2037, 3323, 612, 566, 3262, 1405, 71, 2031, 1049, 2230, 3129, 2446, 2826, 2779, 2125, 684, 1472, 1798, 1541, 916, 1993, 1417, 208, 2295, 2683, 1613, 1384, 1391, 1690, 494, 3012, 1739, 890, 248, 430, 1605, 840, 2121, 736, 581, 2205, 2770, 3102, 1695, 106, 1644, 1442, 1202, 3260, 2410, 1538, 729, 3202, 2415, 1225, 393, 2649, 535, 1023, 2653, 1578, 2787, 2578, 2622, 591, 2074, 1508, 1570, 247, 2533, 1525, 1440, 2752, 3014, 1451, 2213, 3066, 477, 2998, 2605, 1720, 403, 177, 2764, 3336, 181, 1242, 1615, 3058, 1999, 0, 2273, 2792, 111, 3216, 769, 1251, 2845, 1575, 360, 2886, 1831, 539, 3, 2722, 1310, 1774, 2094, 1792, 3112, 516, 636, 1209, 3004, 3219, 1009, 2422, 580, 2781, 675, 2460, 1588, 2870, 2305, 2020, 2006, 1383, 3019, 3247, 2611, 1032, 15, 2741, 2256, 1481, 1896, 1094, 1565, 3056, 2058, 1246, 3294, 2471, 197, 444, 3132, 428, 1210, 2243, 2111, 2864, 1428, 672, 288, 780, 3135, 1701, 3371, 2525, 2240, 2882, 1997, 2057, 2119, 446, 2117, 1419, 609, 3033, 498, 1596, 2655, 880, 482, 2389, 420, 1521, 565, 2992, 654, 1540, 1174, 2755, 3291, 2215, 521, 696, 2628, 2002, 2349, 2370, 1941, 2406, 2435, 3229, 2429, 341, 785, 1498, 2699, 1961, 436, 2358, 920, 2913, 362, 2571, 2757, 83, 1431, 2809, 966, 1275, 874, 2237, 1574, 2534, 1110, 1380, 18, 1222, 753, 2293, 2463, 296, 2464, 3273, 2629, 402, 1626, 432, 3377, 2848, 1552, 2542, 2565, 2223, 2872, 73, 933, 690, 584, 3165, 2738, 1830, 2048, 2539, 1514, 860, 2687, 1611, 40, 3319, 915, 102, 638, 1311, 45, 1589, 668, 1438, 1630, 2252, 1879, 25, 2803, 2828, 3091, 1030, 3351, 211, 2535, 2271, 228, 2220, 1504, 3065, 2162, 1894, 821, 2060, 3372, 2041, 315, 864, 1228, 1113, 2588, 30, 3214, 848, 285, 1130, 2849, 1435, 3368, 2034, 2658, 2816, 1264, 1196, 1268, 3316, 3290, 1126, 2318, 316, 3026, 964, 1969, 2224, 934, 741, 1991, 784, 409, 1136, 2233, 2713, 3144, 1760, 1607, 3092, 293, 1553, 226, 2646, 2597, 160, 3197, 199, 496, 975, 3145, 698, 3116, 1946, 3284, 2345, 2537, 2640, 468, 1008, 1726, 1124, 307, 336, 70, 3110, 3226, 999, 537, 2231, 2135, 1229, 250, 2051, 458, 914, 953, 858, 902, 201, 2080, 1979, 805, 814, 1685, 1458, 1293, 1159, 1612, 193, 3188, 1601, 929, 2633, 155, 1001, 3128, 2013, 610, 2372, 49, 903, 2356, 1340, 2043, 2159, 1919, 744, 130, 3108, 523, 48, 186, 401, 2651, 1595, 3114, 2558, 1851, 2894, 2425, 1086, 980, 1170, 398, 1489, 801, 3250, 3318, 2096, 2355, 1550, 1950, 885, 1127, 2424, 2218, 2924, 1506, 1804, 3358, 1401, 913, 87, 1061, 2925, 1473, 857, 2694, 306, 2727, 2811, 1723, 3018, 3093, 1764, 2829, 355, 2193, 2165, 998, 1216, 2177, 2203, 1407, 2498, 3274, 651, 1591, 2152, 1206, 2976, 595, 2287, 3158, 1937, 2095, 2876, 3344, 60, 2514, 1823, 463, 3133, 1838, 793, 2065, 3166, 490, 899, 1412, 928, 3053, 325, 1957, 2083, 1617, 126, 2229, 1699, 1836, 3003, 2984, 795, 2428, 255, 1024, 922, 2873, 2467, 1666, 2321, 1029, 514, 3334, 1074, 1467, 1625, 669, 2711, 988, 1073, 1220, 2036, 3009, 940, 908, 2999, 2039, 1361, 641, 2531, 2187, 1639, 2210, 2326, 143, 1321, 149, 831, 1348, 1286, 1637, 1665, 1146, 1824, 3038, 414, 2669, 2010, 2268, 1702, 2824, 2413, 2346, 2888, 884, 897, 1787, 767, 1549, 2347, 310, 1924, 1227, 3277, 1559, 2885, 3378, 1962, 1814, 2762, 3104, 1002, 932, 323, 2144, 674, 3207, 281, 1347, 1238, 622, 2244, 1363, 2930, 2416, 2488, 802, 187, 2879, 919, 318, 1545, 2639, 1075, 132, 1827, 1487, 688, 440, 3086, 100, 2188, 875, 2454, 68, 2617, 51, 2376, 2934, 2656, 1392, 867, 1297, 97, 3236, 2898, 551, 3325, 1272, 107, 1692, 1806, 2614, 2643, 44, 3088, 279, 2967, 2749, 1039, 623, 2362, 1810, 3370, 843, 2603, 1463, 1507, 751, 777, 2530, 2761, 2335, 2917, 251, 2204, 445, 1813, 2317, 1573, 2635, 2085, 1313, 3123, 301, 1331, 3223, 2666, 2458, 749, 3312, 2291, 991, 2538, 766, 385, 1956, 2419, 1494, 85, 3160, 1754, 2645, 2754, 297, 3315, 2883, 273, 2494, 3094, 1318, 2502, 1996, 2196, 1554, 2392, 1693, 2516, 206, 57, 1460, 512, 3079, 1734, 1208, 1443, 2769, 2136, 1945, 2307, 2993, 388, 1932, 611, 1213, 466, 952, 957, 1337, 1749, 3241, 2361, 221, 2587, 311, 972, 1902, 1093, 2269, 23, 1532, 3060, 2550, 1623, 992, 1502, 1811, 3042, 3381, 1044, 695, 977, 2448, 1825, 617, 1059, 2369, 2340, 541, 783, 1221, 1648, 10, 1492, 639, 3186, 485, 2118, 1535, 1707, 2519, 3355, 3332, 2143, 1102, 2012, 1722, 2219, 501, 459, 1871, 1352, 1082, 1926, 2905, 2561, 670, 61, 1385, 3263, 1198, 571, 312, 1338, 63, 190, 1982, 2839, 1730, 2323, 1669, 2708, 465, 3055, 74, 2736, 839, 3027, 3244, 1342, 504, 2414, 2500, 1461, 98, 2184, 3185, 218, 1670, 2963, 3156, 2602, 1645, 3140, 364, 1948, 1420, 249, 1045, 538, 3246, 579, 346, 397, 1598, 772, 3106, 11, 1928, 1547, 1903, 1469, 3124, 542, 342, 2075, 3224, 2904, 2763, 2695, 3130, 1809, 209, 1667, 1859, 2914, 2091, 3362, 224, 2532, 2167, 1807, 371, 2081, 1446, 558, 2543, 2169, 1796, 2625, 1448, 2156, 2911, 2681, 2109, 560, 1511, 1709, 2385, 1056, 2069, 1662, 2476, 662, 2283, 3020, 823, 1562, 1706, 2613, 1676, 755, 2157, 882, 1072, 42, 847, 2090, 851, 2254, 3338, 718, 826, 1534, 1131, 478, 2029, 997, 1954, 2973, 2634, 1144, 238, 1403, 604, 1876, 1212, 2784, 176, 593, 2800, 28, 950, 2212, 386, 549, 2887, 2626, 970, 1816, 1761, 2805, 2133, 3150, 1154, 2842, 2797, 3182, 439, 349, 743, 121, 2720, 1459, 1425, 1744, 1898, 2270, 1247, 2838, 1677, 2456, 1010, 1285, 2949, 2623, 1290, 2932, 2059, 2017, 3212, 1077, 1936, 2444, 21, 2950, 1197, 2526, 3002, 1868, 1971, 1510, 2528, 955, 3375, 1579, 1790, 626, 3031, 2899, 2577, 2815, 2569, 1908, 2025, 1735, 192, 169, 1355, 2391, 2568, 1678, 1989, 3321, 853, 2880, 2619, 3201, 1933, 3162, 1327, 2751, 1397, 438, 3341, 2245, 2927, 1194, 3320, 1482, 2116, 2248, 2331, 2049, 1518, 319, 2737, 2327, 3286, 759, 76, 2969, 750, 583, 2088, 2858, 244, 1462, 1034, 2334, 2840, 180, 1161, 719, 3097, 2545, 799, 2801, 3307, 1856, 2139, 731, 2594, 2946, 1226, 762, 2314, 2261, 602, 1111, 1255, 3303, 2195, 2871, 1040, 3138, 3270, 2089, 828, 1829, 712, 1370, 2641, 1909, 1053, 2562, 2462, 2739, 366, 1791, 1564, 2819, 3120, 3205, 517, 376, 2371, 469, 1203, 2322, 2889, 1874, 433, 2707, 1606, 1096, 709, 483, 3234, 527, 2951, 147, 1886, 1035, 1544, 2175, 1778, 3193, 1335, 2682, 1028, 2022, 2251, 2423, 764, 505, 1282, 3037, 615, 1304, 3251, 1021, 635, 175, 2105, 2004, 2877, 702, 1314, 676, 233, 2570, 1940, 1556, 838, 2298, 3374, 1081, 172, 752, 2972, 442, 673, 2055, 1713, 645, 1881, 2279, 562, 2440, 2257, 1905, 2909, 530, 1269, 825, 2303, 550, 1190, 9, 2547, 3139, 2127, 1870, 2958, 2108, 2936, 3074, 154, 3155, 2942, 1542, 2868, 817, 2396, 1687, 1593, 895, 1597, 2115, 2310, 2449, 2044, 2315, 2046, 3126, 1320, 2559, 3272, 575, 2987, 1558, 1273, 203, 1938, 1561, 3365, 1512, 2817, 1277, 679, 2306, 3161, 2776, 2549, 300, 1207, 452, 424, 625, 1308, 2586, 1062, 1895, 333, 1980, 1262, 536, 2897, 1441, 2918, 274, 1515, 1332, 2575, 2821, 3311, ]

[1115, 2534, 2083, 2328, 705, 3058, 1684, 2203, 1111, 1717, 1800, 571, 2145, 1462, 3117, 1523, 2949, 74, 1097, 1076, 2256, 3028, 1540, 1607, 3261, 152, 3230, 2101, 3346, 2469, 864, 433, 899, 486, 2633, 1372, 3052, 26, 3124, 3345, 119, 885, 1883, 1332, 1573, 1930, 2584, 2952, 859, 2808, 235, 3305, 2939, 2299, 3333, 2708, 871, 299, 988, 2662, 960, 421, 3225, 1473, 1808, 626, 2763, 334, 1232, 836, 1261, 2118, 2592, 1574, 382, 825, 172, 3372, 2762, 3259, 2173, 2242, 1724, 744, 2886, 496, 3019, 2856, 2362, 32, 1410, 236, 1943, 759, 2943, 2044, 2481, 472, 1992, 515, 2558, 2492, 3034, 337, 1896, 69, 2075, 1065, 125, 1774, 2161, 935, 2981, 1, 3184, 1441, 1327, 3321, 430, 2907, 2520, 810, 771, 1752, 2589, 3016, 724, 2817, 1474, 1336, 1866, 2681, 916, 1338, 202, 1593, 1744, 778, 946, 1152, 3167, 3148, 1857, 1970, 2750, 3041, 2667, 624, 3059, 1835, 201, 2810, 46, 163, 620, 1532, 1853, 1560, 997, 1915, 282, 2458, 2420, 2031, 713, 1754, 1464, 1291, 548, 2146, 964, 3013, 3, 10, 895, 854, 720, 2239, 1237, 1933, 2711, 1902, 2526, 1320, 2626, 85, 1705, 2278, 1397, 827, 3369, 522, 3381, 2827, 1438, 2516, 3186, 2608, 1475, 502, 1391, 2586, 1729, 2760, 2419, 1619, 3022, 408, 56, 638, 1832, 3111, 1633, 3131, 986, 2484, 2042, 3081, 2310, 1813, 753, 3355, 1223, 2661, 1379, 2454, 1006, 529, 164, 1343, 1201, 2841, 368, 1287, 2565, 1770, 2028, 325, 2879, 2415, 2915, 2587, 595, 2790, 950, 81, 2970, 2137, 1028, 2465, 2994, 1124, 3203, 1904, 711, 2887, 40, 1635, 1243, 2375, 2019, 3062, 621, 1890, 672, 3302, 488, 55, 311, 3139, 702, 1365, 131, 2703, 429, 2147, 96, 1204, 1057, 435, 187, 336, 1511, 1281, 2330, 1052, 250, 154, 2780, 460, 2305, 1437, 2758, 3215, 574, 248, 3322, 1732, 2804, 329, 1106, 2207, 3193, 3307, 2023, 1764, 2144, 1288, 1073, 2201, 2397, 3027, 416, 2291, 2934, 2306, 2039, 1972, 1202, 655, 1047, 3245, 2683, 2377, 1941, 3102, 1909, 2851, 2063, 2110, 2182, 2718, 1304, 2223, 978, 2054, 1872, 2646, 1055, 1804, 1436, 1958, 1710, 1956, 418, 1456, 89, 3221, 397, 1010, 1686, 274, 298, 2532, 2914, 551, 2585, 3376, 3315, 2373, 1128, 1081, 1022, 1140, 2726, 1817, 142, 2076, 2392, 1454, 2379, 1348, 2903, 2987, 535, 1889, 396, 3273, 273, 2025, 1528, 730, 1316, 342, 2014, 171, 1580, 2001, 478, 1125, 1733, 62, 1512, 2582, 1053, 3337, 2576, 760, 1834, 2112, 643, 2583, 1650, 2277, 2919, 503, 2533, 2538, 2395, 1871, 220, 449, 1273, 470, 2729, 1139, 109, 686, 2843, 1507, 378, 2640, 260, 3076, 3053, 1363, 1406, 1217, 798, 2609, 206, 3083, 2162, 2910, 787, 1276, 1636, 833, 1178, 1959, 628, 448, 3222, 2211, 313, 1746, 696, 2917, 3301, 1910, 450, 157, 2093, 992, 3147, 929, 2089, 3287, 2948, 2617, 1157, 866, 2895, 1685, 2835, 176, 714, 2858, 985, 1644, 1759, 2814, 1950, 1387, 2366, 1301, 475, 2957, 2313, 76, 915, 614, 896, 2615, 931, 12, 542, 1969, 1070, 1572, 1262, 2889, 1957, 1007, 2189, 766, 18, 1682, 2539, 1292, 1241, 2457, 87, 883, 1689, 1114, 2674, 1640, 1465, 2525, 2217, 2175, 469, 700, 2557, 2812, 2406, 2517, 3202, 1848, 3347, 1170, 2152, 3113, 1588, 1554, 1557, 748, 2975, 3232, 3003, 183, 3089, 3054, 1450, 2502, 1146, 2085, 2094, 2876, 1445, 2924, 3170, 2372, 1408, 1246, 1662, 743, 2404, 1797, 471, 2738, 1165, 1066, 2629, 63, 2618, 577, 1062, 1497, 1858, 975, 122, 153, 893, 2409, 826, 1477, 1432, 1901, 789, 636, 2524, 1360, 1964, 1665, 2757, 2127, 1704, 3296, 217, 2641, 457, 1502, 2824, 34, 2072, 1661, 386, 3162, 346, 689, 2491, 64, 1796, 350, 1440, 1510, 2040, 1353, 3156, 35, 293, 1247, 735, 887, 405, 870, 1654, 2124, 1596, 1695, 2676, 198, 1032, 937, 2176, 2672, 1771, 1842, 465, 2485, 251, 1245, 1442, 8, 281, 3067, 3086, 2336, 1117, 1077, 309, 598, 2644, 1439, 3107, 2785, 2158, 403, 2869, 479, 534, 2265, 3035, 733, 898, 513, 3374, 1416, 737, 1259, 189, 357, 2117, 2767, 308, 2365, 1874, 1470, 1310, 527, 715, 763, 2049, 1239, 1074, 585, 2345, 2069, 287, 784, 1935, 924, 2033, 2333, 848, 1900, 2105, 1429, 1908, 384, 2772, 1734, 1611, 1078, 1716, 1210, 2371, 2888, 2079, 1578, 2581, 2170, 1823, 1977, 2594, 507, 1966, 143, 1840, 1177, 1193, 610, 1534, 1294, 352, 2499, 324, 2032, 2065, 1799, 2961, 1324, 1506, 1731, 2518, 1378, 617, 2166, 484, 2246, 3087, 121, 1303, 575, 3136, 822, 544, 2233, 1188, 1887, 1520, 3061, 719, 344, 1278, 597, 3085, 1142, 2963, 971, 1768, 2988, 3110, 1781, 531, 1187, 2761, 360, 634, 47, 1308, 3178, 1148, 1323, 1671, 1254, 95, 1846, 3256, 2267, 2693, 779, 2720, 2782, 2126, 1463, 1230, 661, 2688, 3292, 1190, 145, 290, 596, 536, 3088, 1981, 3312, 2273, 41, 3011, 786, 92, 326, 1127, 2139, 1315, 494, 2043, 102, 2853, 930, 1767, 2521, 82, 1357, 1112, 2136, 954, 1756, 500, 2955, 781, 1562, 196, 892, 2839, 518, 1785, 1987, 406, 2382, 666, 517, 3343, 2022, 3293, 2429, 1899, 603, 3006, 509, 3036, 3366, 973, 1337, 255, 1862, 3192, 1680, 7, 2980, 228, 2553, 1051, 1001, 1172, 845, 3176, 568, 182, 3040, 1130, 464, 15, 2296, 461, 901, 3082, 3056, 1326, 933, 323, 443, 3311, 2387, 2241, 24, 949, 2985, 2500, 2777, 511, 453, 2690, 1728, 1568, 704, 1867, 1516, 3316, 2183, 2316, 980, 1856, 652, 27, 2138, 2829, 1549, 1075, 2638, 2487, 991, 1351, 1521, 1660, 2893, 979, 3072, 2490, 806, 2714, 2692, 1583, 2448, 1491, 60, 3358, 3244, 2414, 19, 1138, 1820, 804, 1149, 480, 1627, 3109, 3308, 2471, 1431, 2784, 1411, 462, 2712, 2564, 1709, 3226, 2115, 2184, 2862, 2396, 1772, 2695, 2179, 58, 2071, 586, 310, 2872, 2248, 2006, 2381, 2331, 707, 1906, 3169, 2311, 2439, 1711, 385, 1582, 1404, 3057, 263, 1383, 2833, 1373, 2788, 199, 1180, 2002, 1659, 3063, 2351, 404, 1934, 2979, 1922, 873, 2940, 554, 1983, 387, 900, 1747, 528, 1765, 49, 2029, 1132, 824, 2352, 1129, 3228, 2723, 1159, 2600, 2455, 1486, 2636, 819, 2931, 908, 3122, 434, 1355, 165, 2659, 1376, 1412, 732, 2734, 922, 1156, 2679, 2098, 1426, 1751, 2232, 599, 2991, 1990, 2836, 1952, 708, 2106, 1777, 2451, 1235, 635, 2832, 1911, 791, 1447, 2669, 712, 2245, 904, 48, 830, 1656, 2619, 998, 1295, 3080, 261, 2199, 1626, 1667, 1459, 2283, 648, 175, 1328, 2680, 284, 1693, 2, 2073, 2899, 905, 1100, 13, 2192, 231, 2181, 1880, 589, 1498, 2937, 1609, 28, 1816, 1395, 587, 865, 884, 6, 1719, 1013, 1586, 3004, 2968, 1018, 630, 3141, 2890, 1481, 2503, 852, 831, 2873, 3173, 2337, 1551, 2369, 2724, 2449, 903, 1914, 537, 3239, 2730, 2601, 2347, 1878, 2769, 816, 267, 2464, 2293, 1381, 167, 1044, 2010, 2778, 897, 300, 1359, 1275, 1524, 659, 1552, 246, 2315, 2791, 2549, 1314, 1672, 241, 277, 1043, 2916, 1390, 3091, 1919, 1061, 821, 3031, 1537, 524, 890, 1753, 3181, 1913, 2966, 2635, 2818, 2983, 3219, 709, 2303, 1961, 210, 3198, 3033, 580, 118, 604, 725, 1736, 2134, 3300, 692, 3263, 2123, 592, 1638, 1697, 1836, 473, 2945, 1932, 579, 3365, 1803, 1620, 1213, 1386, 3351, 2588, 2874, 717, 957, 1631, 146, 180, 1905, 3208, 2702, 390, 331, 3138, 2424, 2642, 982, 1985, 1531, 2224, 872, 493, 318, 1882, 2061, 754, 1792, 983, 2295, 1559, 1802, 3066, 1249, 2271, 1368, 1613, 1302, 3290, 1000, 79, 1181, 1084, 2742, 1612, 1493, 2482, 1179, 2281, 2573, 2602, 226, 3265, 43, 3270, 1533, 679, 942, 1136, 2751, 3254, 3116, 3326, 2185, 1085, 2172, 425, 637, 1299, 1536, 1805, 2803, 3220, 1425, 601, 553, 139, 2575, 844, 104, 948, 2282, 1009, 1605, 2682, 2456, 751, 90, 428, 1419, 1322, 1133, 2113, 1946, 970, 2877, 2268, 1673, 2623, 3038, 2563, 3134, 2859, 1434, 1979, 3026, 2697, 1664, 2752, 2992, 2215, 1790, 2388, 2932, 832, 3180, 721, 2881, 2363, 440, 2971, 1479, 3234, 3267, 2367, 2941, 2648, 1433, 361, 2732, 767, 1457, 458, 3188, 1103, 2288, 1071, 1938, 362, 834, 2607, 1194, 581, 1460, 1101, 1008, 1069, 91, 2095, 3278, 761, 105, 1715, 1712, 1296, 2227, 1250, 508, 114, 627, 3143, 1833, 1553, 3183, 2737, 3017, 3336, 2426, 1234, 2643, 467, 665, 2783, 3177, 3001, 1806, 1655, 2508, 2510, 197, 2596, 1068, 240, 1810, 1869, 861, 116, 1720, 3092, 253, 45, 2477, 2929, 560, 1461, 727, 477, 1284, 3314, 2954, 572, 2376, 1623, 2509, 688, 1049, 2191, 2149, 936, 320, 3356, 1811, 445, 376, 321, 3005, 1657, 3197, 1547, 746, 519, 750, 3223, 3251, 3071, 2854, 2053, 2412, 1500, 2781, 149, 410, 2631, 276, 2178, 1495, 1094, 2527, 2129, 2289, 296, 1375, 173, 1449, 2857, 1186, 1362, 3303, 2059, 818, 2831, 660, 291, 1692, 2405, 1757, 1944, 2443, 3140, 2243, 1158, 2317, 1027, 609, 2822, 2082, 2830, 2826, 2678, 2735, 2753, 367, 3249, 3069, 923, 3364, 1428, 1577, 1268, 216, 559, 2208, 322, 2866, 740, 2900, 160, 552, 2251, 2909, 582, 294, 2838, 706, 269, 1807, 2050, 135, 2990, 780, 2434, 347, 3157, 2364, 2169, 234, 1544, 442, 726, 2716, 1522, 3126, 1601, 961, 1525, 1501, 2967, 275, 444, 3152, 814, 3149, 2880, 1458, 2230, 1740, 257, 1683, 356, 280, 584, 1487, 190, 1339, 2335, 945, 2960, 853, 2015, 3037, 66, 1072, 451, 2786, 2819, 3024, 2122, 1107, 193, 2821, 1393, 1466, 858, 391, 3191, 3084, 381, 3218, 366, 3283, 2212, 383, 2390, 1175, 2167, 934, 1927, 555, 1119, 2047, 1556, 1478, 2350, 2749, 569, 2882, 2620, 70, 2386, 2084, 876, 526, 1345, 920, 3119, 1354, 83, 1050, 1317, 1714, 2353, 3240, 1999, 498, 1982, 1632, 2591, 1321, 1224, 758, 2912, 1666, 349, 1238, 1037, 2355, 2231, 1089, 2349, 2698, 1873, 1448, 1384, 2663, 1206, 2997, 2339, 395, 3233, 1718, 252, 94, 3047, 375, 3158, 2322, 678, 1318, 200, 11, 1090, 912, 1174, 1622, 2436, 2190, 738, 2649, 1270, 2427, 1980, 2269, 3172, 752, 1870, 2972, 792, 491, 98, 1854, 2962, 573, 2341, 2545, 3252, 972, 1161, 734, 532, 3093, 1794, 2228, 2437, 2187, 2645, 2444, 75, 1274, 2012, 840, 335, 1641, 389, 1973, 906, 855, 77, 2374, 1940, 407, 682, 208, 2902, 762, 1154, 123, 490, 2463, 380, 2905, 2597, 2998, 3133, 2120, 3359, 2884, 1014, 2210, 2795, 2901, 1566, 690, 2627, 1067, 483, 3135, 314, 1289, 667, 999, 2202, 1855, 1016, 1026, 2036, 2148, 67, 452, 862, 1220, 1042, 2776, 2891, 1892, 2670, 2479, 3129, 3257, 2156, 3361, 813, 576, 2400, 221, 1054, 2550, 2572, 955, 238, 211, 1518, 1600, 374, 947, 1594, 1144, 1515, 2793, 3105, 2848, 1829, 1164, 2046, 2135, 279, 1575, 2842, 2605, 1385, 794, 127, 1126, 3282, 1189, 3132, 2219, 2086, 1825, 1694, 1446, 2391, 2787, 1984, 1743, 2297, 1945, 2399, 3332, 1788, 2099, 2121, 2470, 1409, 411, 1925, 3264, 316, 2847, 1366, 2511, 1214, 297, 3266, 2947, 3379, 1305, 345, 2959, 2413, 2300, 1976, 2398, 2292, 1505, 2541, 1948, 106, 3070, 2656, 1266, 3344, 2995, 2195, 2133, 133, 563, 419, 2986, 1083, 1212, 1347, 456, 1025, 409, 129, 1741, 1153, 1675, 78, 3370, 2394, 2111, 2220, 3368, 2018, 2080, 2606, 1723, 1928, 3074, 2530, 1708, 3045, 1676, 664, 917, 3165, 2628, 1564, 2307, 799, 2041, 731, 653, 3318, 1399, 520, 399, 2501, 481, 1029, 188, 213, 51, 1199, 3020, 1766, 2612, 921, 2171, 927, 1779, 158, 3294, 649, 835, 3115, 437, 583, 1916, 3309, 2385, 1004, 674, 2725, 1592, 2547, 415, 2816, 606, 205, 2157, 1647, 658, 1642, 2989, 2017, 1617, 2314, 939, 2238, 1742, 1563, 3049, 124, 829, 1639, 1584, 427, 271, 1260, 1954, 1356, 1110, 1598, 1830, 3100, 215, 3373, 1548, 2546, 3241, 3048, 851, 2552, 2544, 625, 1453, 3297, 1963, 295, 2933, 842, 1033, 3237, 3023, 3012, 3153, 3108, 562, 3253, 1877, 181, 2087, 68, 510, 2354, 1277, 2165, 1207, 459, 150, 2733, 3236, 1253, 2958, 2536, 1086, 3367, 2321, 2142, 2100, 110, 2150, 1843, 3272, 815, 1031, 1670, 1264, 3050, 728, 147, 894, 1370, 809, 353, 29, 1822, 315, 1015, 2003, 439, 2027, 2637, 2262, 1147, 2411, 3073, 3310, 615, 506, 1227, 1269, 2811, 1417, 1907, 1827, 2280, 2930, 3159, 2021, 1451, 1621, 820, 266, 0, 338, 3120, 1519, 2052, 857, 926, 1561, 3000, 392, 3206, 54, 2896, 65, 694, 151, 341, 2188, 3246, 1118, 642, 675, 1762, 2000, 1176, 3009, 3125, 808, 1265, 1082, 2942, 1162, 2074, 2731, 3145, 1059, 1750, 3235, 3362, 446, 2556, 3008, 1196, 2422, 1483, 209, 2253, 918, 1809, 3331, 2108, 80, 372, 1079, 1924, 691, 1218, 2719, 2274, 2595, 292, 438, 3227, 1102, 3255, 2512, 550, 703, 3199, 1637, 1845, 749, 2453, 3209, 1700, 245, 631, 2495, 3277, 2088, 3378, 2704, 3078, 363, 417, 497, 1492, 2689, 943, 2285, 232, 1726, 2562, 2005, 860, 2798, 2368, 697, 2700, 2078, 558, 44, 618, 2308, 1658, 2177, 332, 108, 1349, 2155, 1088, 1352, 640, 547, 1730, 1098, 2748, 2107, 156, 1358, 1850, 1606, 2823, 31, 2701, 993, 431, 1168, 2473, 2574, 59, 2920, 543, 2342, 1092, 2459, 1567, 1888, 3174, 3335, 1903, 2174, 2007, 413, 2779, 2639, 2871, 2513, 3095, 1240, 2677, 1171, 681, 2163, 2654, 2805, 3353, 2863, 663, 3075, 379, 838, 319, 3214, 2852, 2229, 2745, 1738, 783, 556, 1917, 2483, 1881, 1815, 426, 2431, 2407, 2867, 2543, 2897, 2275, 2011, 1371, 3320, 88, 2216, 2741, 567, 2632, 2865, 797, 1960, 1602, 2254, 61, 1841, 3099, 1414, 1826, 2478, 400, 736, 3327, 2569, 1755, 1517, 1173, 2055, 265, 2535, 2727, 1413, 2359, 2528, 3032, 1155, 2938, 1231, 1342, 2250, 2263, 1293, 1233, 113, 3189, 3317, 3002, 504, 73, 801, 3247, 289, 2186, 412, 1035, 191, 2020, 995, 756, 2301, 1651, 1344, 420, 1545, 2775, 2221, 312, 654, 1420, 1285, 1784, 2480, 2813, 1838, 2468, 2691, 2519, 2837, 847, 1994, 2057, 1045, 2442, 1669, 1041, 3330, 1248, 3352, 3121, 2460, 2754, 828, 3182, 1418, 2652, 1859, 633, 1141, 629, 3363, 1749, 2092, 1394, 796, 1898, 2969, 2009, 940, 981, 2104, 339, 3096, 270, 3334, 1093, 1837, 1467, 616, 1283, 2715, 1452, 305, 1048, 1219, 2630, 2261, 2266, 2206, 3250, 1063, 2154, 2555, 3286, 1698, 1526, 2403, 194, 1222, 1108, 3380, 2016, 1494, 956, 1965, 2070, 1793, 1499, 2561, 1225, 2616, 2198, 166, 1508, 533, 823, 71, 805, 2621, 1099, 3224, 2579, 2056, 485, 909, 230, 229, 925, 2294, 3175, 3258, 1595, 1955, 1968, 800, 770, 3377, 2650, 1652, 3144, 3242, 776, 441, 1150, 3200, 1783, 2236, 2270, 1974, 1221, 2286, 1688, 1401, 757, 2950, 1630, 623, 3325, 3207, 1058, 2540, 1814, 25, 2840, 185, 612, 1839, 3348, 2739, 1182, 130, 1897, 3043, 1331, 2045, 2551, 3238, 1703, 262, 50, 1527, 1864, 1876, 1513, 2935, 1947, 2318, 3185, 1298, 3015, 1646, 1489, 769, 1131, 1789, 2361, 377, 1787, 2196, 1380, 1962, 2441, 93, 1782, 1306, 259, 1760, 482, 2450, 2870, 1444, 742, 351, 1282, 1884, 2713, 1209, 2926, 2514, 1471, 1472, 687, 996, 1942, 3357, 1993, 1696, 2774, 632, 729, 3090, 530, 2802, 657, 863, 258, 2898, 14, 401, 1589, 1256, 1713, 2740, 2024, 1939, 1579, 2235, 525, 1046, 1677, 2048, 2744, 2505, 2213, 1422, 1121, 1367, 2486, 1995, 3046, 2475, 1610, 3360, 2058, 1865, 2603, 1280, 1773, 103, 1469, 2531, 2977, 1975, 2034, 1735, 2222, 2064, 2435, 3114, 3213, 2944, 919, 907, 304, 174, 1920, 1096, 3217, 1329, 701, 3128, 962, 1503, 2446, 359, 207, 2925, 3187, 36, 3205, 468, 454, 3340, 1847, 837, 910, 2493, 225, 22, 302, 1628, 2066, 365, 2577, 1392, 2340, 591, 455, 1011, 669, 501, 512, 186, 1828, 138, 1542, 432, 1949, 3018, 2911, 499, 2197, 128, 2298, 1056, 3155, 2153, 841, 2522, 3163, 1798, 2309, 541, 2433, 2974, 1421, 3029, 941, 148, 2304, 564, 169, 3130, 1064, 1894, 2806, 3010, 902, 3341, 1786, 2834, 285, 242, 2696, 2764, 2953, 2489, 2125, 1529, 249, 2109, 812, 989, 3127, 2770, 278, 3051, 1599, 1912, 30, 1340, 2418, 984, 698, 307, 2358, 2675, 1653, 958, 3097, 1989, 1824, 52, 549, 565, 2237, 881, 2578, 3280, 1334, 2496, 2883, 159, 2102, 243, 3304, 2542, 877, 1300, 2756, 755, 1725, 2768, 1895, 1309, 1570, 126, 1539, 1341, 2302, 1541, 1585, 1200, 1702, 1039, 3299, 2797, 2141, 1603, 2956, 2567, 1361, 2320, 3354, 2705, 1645, 3196, 1192, 546, 1978, 3094, 177, 1211, 3324, 1748, 2038, 516, 2651, 1205, 203, 2625, 600, 680, 3298, 155, 2885, 1885, 2766, 394, 967, 3039, 1034, 3295, 2252, 2430, 772, 710, 1430, 3231, 16, 1398, 2828, 2360, 371, 2389, 2794, 2973, 1668, 101, 875, 1998, 3142, 2096, 928, 1761, 2421, 42, 20, 2378, 795, 2566, 3112, 2951, 2560, 3288, 1763, 1484, 2687, 2257, 777, 2194, 1891, 1936, 670, 2653, 112, 393, 1893, 84, 1023, 354, 1123, 1135, 685, 1681, 3274, 1087, 938, 2428, 424, 2710, 3216, 538, 1687, 2717, 1364, 1480, 869, 1307, 607, 2326, 414, 1812, 1951, 2279, 785, 17, 107, 1587, 218, 2327, 2820, 1921, 247, 850, 2946, 244, 1791, 965, 1565, 3271, 237, 2116, 2593, 888, 1643, 2472, 944, 2051, 1608, 3030, 602, 466, 222, 268, 3269, 57, 286, 1851, 224, 1297, 2506, 1875, 1758, 1271, 117, 3007, 3339, 2259, 3338, 2260, 2771, 1590, 651, 2143, 2416, 2290, 333, 233, 3281, 2343, 3262, 645, 301, 2996, 1427, 306, 802, 3276, 561, 5, 523, 1931, 2226, 402, 768, 422, 1423, 1986, 671, 1929, 880, 3306, 1388, 656, 3291, 1286, 959, 1215, 3123, 1831, 3064, 2244, 2060, 1722, 2982, 1160, 911, 72, 2908, 1377, 647, 2799, 1581, 683, 673, 179, 21, 223, 2657, 1546, 227, 1967, 2068, 1591, 3101, 2131, 3164, 849, 447, 622, 2624, 1571, 219, 3195, 137, 1197, 2180, 343, 2800, 684, 677, 3021, 53, 2344, 3328, 1707, 3371, 963, 1244, 914, 1849, 1485, 676, 1183, 3098, 3319, 136, 2255, 846, 2329, 2151, 2936, 718, 1350, 115, 1706, 1091, 1319, 2346, 2466, 2613, 1191, 3248, 1382, 1674, 398, 976, 951, 23, 1166, 1778, 891, 1255, 1468, 570, 723, 3042, 86, 1167, 4, 2809, 605, 3323, 2447, 1555, 1488, 807, 370, 3166, 1169, 540, 2984, 2132, 867, 3055, 1279, 1330, 3275, 1002, 2488, 1614, 2103, 2523, 695, 2807, 2258, 2844, 1311, 1721, 856, 3151, 2200, 868, 974, 2067, 476, 1514, 487, 161, 693, 790, 2504, 204, 1012, 111, 2765, 140, 1821, 1648, 953, 1618, 1739, 2140, 2923, 2699, 1405, 2417, 2598, 2590, 1258, 2815, 2684, 2965, 2604, 2894, 2004, 1017, 328, 2927, 2160, 588, 2097, 2380, 3025, 2850, 1005, 1937, 2159, 3313, 1543, 2849, 1024, 2928, 1569, 2568, 741, 1852, 1801, 436, 373, 2090, 2721, 2746, 1402, 1476, 2864, 2922, 3106, 2119, 774, 1886, 521, 3160, 1236, 2664, 1036, 3342, 1701, 1137, 3150, 2599, 1550, 1203, 2494, 1333, 2218, 1257, 2461, 878, 1649, 330, 1184, 1134, 1971, 2921, 990, 2474, 3137, 162, 3077, 1504, 1530, 1604, 3243, 793, 1325, 1116, 539, 2370, 1003, 2658, 545, 2240, 2168, 839, 699, 1745, 1198, 388, 1313, 1151, 662, 2515, 3350, 492, 2383, 1879, 3068, 1163, 178, 2030, 340, 1251, 2801, 2694, 2610, 2868, 39, 1625, 646, 1145, 2323, 2128, 348, 2999, 639, 283, 1923, 264, 1195, 2384, 1679, 2773, 1407, 3161, 2855, 1346, 2736, 1690, 3289, 1290, 144, 3103, 38, 1020, 2728, 3229, 1988, 977, 317, 2423, 1818, 3179, 882, 668, 2410, 2743, 2673, 879, 2462, 358, 566, 3190, 1216, 2497, 1252, 1208, 2204, 1272, 2845, 1040, 590, 1030, 2666, 594, 994, 505, 1616, 2548, 1021, 2707, 1663, 2334, 966, 2918, 2860, 1228, 722, 2319, 2529, 355, 1844, 2904, 3065, 2634, 288, 619, 2234, 3168, 913, 1737, 578, 1267, 608, 739, 2332, 2755, 192, 1863, 2393, 1769, 3194, 2440, 132, 932, 803, 3210, 2570, 2205, 239, 2685, 3279, 2537, 97, 1634, 811, 3329, 37, 1374, 1415, 3146, 1496, 2964, 775, 1060, 2993, 2357, 3104, 2276, 195, 2846, 1435, 3285, 2611, 644, 1861, 272, 889, 611, 2789, 2081, 2402, 168, 495, 3118, 1490, 1997, 2272, 773, 2913, 212, 650, 489, 2325, 2655, 1558, 968, 3212, 1953, 1122, 1104, 423, 1095, 1678, 2445, 2571, 1335, 1242, 2892, 2622, 2878, 3014, 254, 2614, 2284, 765, 2338, 364, 2507, 1143, 2225, 1396, 969, 2792, 3268, 2062, 3349, 2247, 1109, 2164, 1691, 2660, 2825, 2249, 1120, 1455, 557, 1105, 613, 214, 1926, 2008, 1819, 1538, 716, 1597, 2452, 2432, 100, 1996, 2668, 2356, 1400, 1185, 99, 1727, 327, 2324, 1776, 2130, 3171, 2476, 1699, 1263, 764, 2686, 369, 2906, 170, 2193, 1509, 2671, 593, 2026, 2747, 1860, 2554, 1795, 2647, 2077, 1229, 2214, 184, 1019, 141, 120, 2709, 2287, 1991, 1226, 3079, 2759, 463, 2264, 2559, 1576, 2312, 3375, 2348, 2425, 2796, 1629, 1624, 1403, 2114, 474, 1369, 987, 1389, 3201, 2665, 782, 1918, 1080, 1424, 3044, 3211, 9, 2035, 2706, 33, 3204, 2438, 874, 134, 3154, 1113, 2722, 514, 2408, 1868, 2209, 1780, 1535, 303, 1615, 2467, 952, 745, 3060, 3284, 1482, 1312, 256, 641, 817, 788, 2978, 2013, 2580, 2861, 2037, 1775, 1038, 3260, 2875, 843, 2976, 2091, 1443, 2498, 2401, 747, 886, ]

[1938, 184, 1526, 3287, 2190, 1107, 1575, 2885, 2418, 3198, 1937, 1847, 2923, 1594, 305, 743, 831, 669, 195, 1399, 2381, 2680, 1815, 3026, 489, 1827, 1344, 2839, 2434, 1724, 3015, 413, 1126, 39, 2497, 1948, 1882, 3325, 2960, 1707, 838, 2286, 2607, 2736, 1166, 226, 677, 1759, 2474, 297, 870, 903, 377, 3290, 1192, 188, 2485, 2163, 1037, 502, 50, 1250, 337, 1102, 3124, 129, 739, 2110, 1099, 862, 3139, 3305, 1072, 2004, 2431, 766, 829, 3037, 176, 1291, 2383, 1525, 1335, 1988, 2388, 2187, 1907, 1905, 930, 1048, 865, 376, 583, 1542, 3036, 2287, 181, 1616, 3150, 2577, 990, 3039, 2602, 3209, 3166, 557, 2529, 522, 1669, 2476, 2657, 2914, 1052, 119, 2853, 1118, 1729, 2744, 2177, 1877, 3175, 306, 2141, 998, 1447, 2180, 1362, 2926, 1963, 3328, 2777, 3313, 3114, 2109, 724, 1826, 1282, 194, 1077, 1720, 1642, 2535, 2262, 2127, 650, 1700, 568, 775, 1217, 81, 3267, 1985, 2806, 1073, 3227, 1382, 2730, 1209, 893, 2707, 223, 2745, 360, 1321, 1307, 232, 925, 2001, 1276, 1916, 2765, 2224, 1833, 1696, 2496, 2111, 3296, 1164, 1469, 1611, 1842, 2181, 686, 65, 1069, 1190, 1065, 2891, 2253, 1685, 1636, 1965, 374, 1023, 1599, 2634, 231, 2864, 1245, 3097, 2650, 1607, 3060, 781, 1960, 897, 2417, 2008, 2242, 331, 2354, 3283, 1763, 3241, 220, 309, 1332, 2876, 2303, 1438, 1776, 2865, 2956, 1617, 2718, 710, 2949, 1221, 1167, 1186, 2135, 2159, 2860, 3117, 2288, 2547, 3091, 2413, 1959, 1412, 3237, 2654, 54, 1239, 3025, 109, 3003, 970, 2380, 2643, 243, 204, 1453, 1597, 1429, 1606, 1285, 2824, 138, 2182, 142, 1873, 675, 3111, 446, 2627, 2807, 966, 1256, 1172, 1063, 2391, 2968, 2332, 3038, 1019, 2374, 2593, 2313, 123, 3013, 3378, 845, 2085, 121, 2964, 3152, 1802, 2869, 937, 1070, 644, 2445, 1390, 2980, 717, 1084, 1574, 652, 47, 414, 1951, 3319, 1231, 2325, 183, 2953, 1402, 1456, 459, 3122, 2440, 1511, 828, 2665, 2894, 512, 214, 1874, 1194, 2396, 107, 634, 701, 150, 1205, 639, 690, 1458, 1893, 1922, 956, 984, 3189, 3230, 2023, 2590, 2468, 827, 2566, 1227, 1580, 851, 2387, 2790, 2677, 1238, 2897, 1414, 2585, 2016, 1704, 2611, 1555, 2516, 252, 505, 630, 1312, 115, 725, 303, 550, 1437, 2174, 449, 2007, 3021, 2624, 2795, 3353, 2156, 2090, 702, 1956, 182, 320, 120, 2461, 1710, 3318, 125, 3191, 2687, 1157, 694, 934, 1673, 1989, 2319, 2028, 946, 14, 2379, 799, 189, 3, 3126, 2120, 2245, 1837, 584, 2592, 37, 3127, 278, 2214, 2678, 3086, 2033, 2147, 2036, 2336, 1477, 1150, 3372, 2429, 1319, 653, 917, 1850, 445, 1120, 1367, 241, 443, 1333, 59, 972, 3041, 1660, 2708, 2542, 1261, 2540, 3149, 767, 256, 858, 3232, 2178, 2927, 3336, 1315, 154, 627, 3167, 2462, 3171, 104, 561, 2458, 1356, 1756, 1320, 1736, 2812, 2762, 1671, 2213, 2644, 492, 866, 709, 3180, 3288, 2666, 227, 543, 887, 3169, 2209, 2172, 1257, 1272, 1109, 3080, 1269, 2763, 2348, 2356, 43, 1935, 1979, 3361, 1856, 260, 2889, 1866, 283, 691, 3056, 1953, 541, 77, 875, 1116, 1918, 1641, 1719, 1934, 1443, 1301, 2226, 2746, 3078, 1806, 524, 2333, 2711, 936, 3075, 1536, 1804, 2870, 1766, 1423, 1348, 2910, 2610, 1573, 80, 1568, 1497, 738, 1928, 2663, 1670, 2551, 1029, 164, 1075, 2716, 2042, 1752, 577, 1451, 3289, 3185, 3140, 504, 2988, 1581, 2697, 953, 3341, 1517, 3188, 348, 52, 2238, 451, 2290, 7, 1016, 1747, 2660, 1997, 1275, 1623, 294, 3360, 139, 1035, 2456, 1358, 1165, 1244, 556, 161, 498, 1728, 2652, 1001, 2548, 2500, 609, 1658, 134, 1, 2509, 1943, 2367, 2693, 604, 1508, 643, 707, 1779, 357, 490, 3348, 3158, 418, 3255, 2922, 599, 607, 1926, 907, 1533, 153, 3048, 2858, 370, 1389, 1168, 410, 1691, 2106, 2873, 3054, 1547, 742, 3156, 46, 379, 1179, 287, 1576, 2223, 784, 2448, 1582, 1482, 131, 2877, 2656, 796, 2621, 1100, 3109, 528, 1654, 89, 770, 2846, 2882, 230, 1681, 728, 3223, 2896, 2251, 3278, 989, 1676, 2166, 988, 2162, 920, 3266, 110, 3329, 1106, 592, 1717, 2471, 3033, 2781, 2199, 1340, 1488, 1149, 327, 3302, 614, 2552, 2454, 1396, 2725, 479, 2506, 133, 572, 1264, 2057, 1201, 1424, 729, 958, 3108, 2188, 2481, 1124, 1439, 661, 3192, 1992, 100, 2168, 777, 399, 740, 950, 2175, 533, 818, 3187, 208, 1481, 2625, 695, 2856, 2518, 1577, 1862, 2549, 1444, 2015, 3337, 3170, 2060, 1013, 698, 1821, 62, 1725, 2938, 593, 1674, 2237, 316, 2558, 1134, 673, 1919, 2062, 2311, 385, 2024, 2783, 2661, 713, 2779, 566, 600, 68, 2712, 2983, 3053, 3030, 1684, 1363, 1137, 483, 667, 2366, 2173, 1086, 2709, 2478, 824, 3134, 245, 846, 2722, 945, 1714, 2183, 1794, 2146, 2694, 1587, 1602, 971, 1885, 1518, 1645, 2451, 535, 1494, 1831, 1289, 1044, 2507, 1392, 2800, 3322, 1894, 2754, 731, 332, 2502, 2918, 2289, 2614, 2104, 1308, 1125, 1746, 547, 1066, 1233, 1091, 321, 2114, 254, 567, 2320, 2334, 476, 1865, 2884, 765, 964, 949, 1986, 2275, 3064, 2568, 2546, 2861, 629, 1467, 1901, 2913, 1476, 1377, 3066, 633, 1819, 2404, 959, 2586, 2000, 1585, 3195, 2372, 3345, 1277, 1051, 1146, 1666, 1486, 88, 1039, 3043, 651, 2851, 1777, 2995, 197, 530, 261, 1891, 2216, 700, 3008, 403, 2915, 1887, 2670, 3120, 2436, 2477, 1299, 1249, 2018, 2962, 3193, 1588, 2045, 2805, 40, 2828, 2152, 2322, 2083, 2504, 2012, 1496, 794, 382, 2428, 3314, 426, 1487, 329, 339, 265, 112, 3069, 2201, 1554, 2584, 290, 2169, 1417, 2750, 1643, 3206, 546, 3339, 1489, 1726, 758, 3269, 314, 786, 3286, 221, 271, 801, 1267, 460, 3024, 187, 436, 2416, 341, 2948, 1524, 3291, 749, 218, 266, 1309, 1057, 830, 534, 1780, 1108, 3196, 1701, 861, 1405, 1823, 2984, 3264, 1977, 191, 860, 8, 2899, 2092, 2304, 901, 1737, 941, 1712, 571, 2833, 1571, 3263, 1173, 1462, 1911, 3312, 737, 733, 1242, 2014, 1816, 2292, 2982, 680, 3153, 1279, 3058, 2981, 157, 899, 3380, 1491, 1520, 1006, 478, 3202, 1976, 3179, 2405, 1123, 795, 2215, 2392, 2950, 156, 715, 3358, 1824, 1705, 16, 2898, 2193, 3136, 206, 1955, 3130, 1210, 1141, 1483, 867, 2480, 1638, 1949, 2871, 253, 342, 2010, 386, 482, 2270, 1858, 2636, 1630, 2803, 1738, 783, 2925, 186, 1200, 2536, 519, 3272, 2788, 2797, 2931, 1640, 2667, 488, 503, 146, 2225, 1557, 2078, 2895, 685, 575, 3042, 1097, 1094, 2766, 1530, 2767, 2859, 2907, 1406, 1810, 3110, 821, 3284, 1258, 778, 2291, 207, 1522, 1788, 2553, 1689, 876, 378, 679, 1677, 2369, 2985, 1765, 1679, 1140, 849, 2204, 1825, 2649, 2081, 2489, 3044, 641, 1940, 902, 2830, 2615, 793, 911, 2437, 3333, 1863, 2561, 2384, 300, 666, 922, 1450, 563, 1421, 940, 3334, 1222, 2154, 3113, 1792, 1908, 11, 885, 1247, 1639, 1683, 358, 531, 203, 2337, 1495, 1018, 1553, 1694, 2594, 1339, 3213, 285, 3242, 2822, 819, 1426, 2810, 2473, 1637, 2958, 1760, 2753, 2432, 1184, 1235, 2051, 1604, 2959, 1393, 2573, 768, 216, 2059, 955, 1987, 117, 1151, 1304, 2101, 564, 36, 2757, 3274, 1593, 906, 1251, 2131, 293, 1147, 2267, 163, 155, 585, 2390, 763, 1886, 2142, 3128, 307, 683, 1111, 859, 527, 1772, 2700, 363, 2834, 2185, 2118, 2992, 2947, 1144, 1603, 1991, 1898, 668, 1365, 747, 276, 425, 1436, 270, 2786, 1353, 1391, 1836, 1803, 2153, 2063, 2441, 926, 839, 2847, 2402, 1369, 3118, 660, 2978, 2752, 933, 755, 2438, 2517, 823, 2234, 2394, 843, 2541, 569, 3119, 210, 83, 1388, 603, 2039, 1101, 28, 3014, 2954, 2724, 1207, 1206, 869, 178, 2528, 798, 1432, 1880, 73, 304, 135, 2939, 1381, 2097, 1686, 2362, 2841, 1030, 3138, 2903, 638, 1273, 2935, 618, 299, 64, 2792, 435, 262, 1071, 1027, 3133, 2411, 1761, 2165, 3160, 2640, 2158, 1633, 452, 3349, 1189, 486, 1322, 2892, 3245, 2669, 2728, 286, 1795, 3145, 1591, 1433, 1181, 2702, 174, 298, 975, 545, 1840, 2151, 1900, 932, 544, 1798, 991, 3163, 1236, 952, 3103, 2770, 2818, 1216, 1534, 44, 1427, 2009, 2116, 1515, 2567, 334, 1015, 3046, 1735, 2637, 465, 1621, 664, 2144, 1082, 19, 1892, 3354, 76, 2603, 259, 2932, 57, 2739, 500, 1861, 2572, 2122, 2563, 2493, 3131, 1286, 2006, 5, 2407, 3148, 1425, 3129, 3316, 706, 967, 3051, 3002, 380, 1067, 2531, 622, 3366, 3215, 549, 872, 1036, 982, 82, 3059, 720, 3077, 2564, 1912, 3307, 2037, 438, 1969, 421, 70, 2433, 3112, 1551, 3018, 1589, 1775, 179, 3350, 3123, 21, 962, 558, 3022, 1212, 3208, 2487, 3142, 487, 916, 3224, 833, 580, 2789, 402, 1764, 951, 2769, 1398, 803, 1921, 2539, 2469, 676, 1750, 2492, 3362, 874, 3098, 343, 1652, 2248, 66, 351, 2389, 1416, 1786, 2601, 3250, 965, 1420, 2778, 3233, 3357, 745, 2811, 776, 1648, 1408, 642, 2430, 1441, 2820, 612, 1259, 658, 2732, 878, 2835, 719, 2512, 3246, 477, 1295, 655, 805, 3035, 2616, 392, 2449, 3011, 2883, 2013, 275, 1196, 2545, 202, 2538, 2875, 2866, 2070, 1032, 1699, 1807, 1163, 762, 884, 1662, 2761, 1090, 2050, 491, 3085, 3079, 1271, 2852, 898, 2774, 2058, 2741, 45, 2872, 2844, 1510, 2277, 1465, 1463, 687, 2179, 411, 587, 72, 2171, 2373, 1298, 1128, 1984, 2890, 333, 844, 2764, 692, 2099, 808, 1871, 1360, 3369, 2123, 842, 1790, 1899, 1682, 173, 2829, 761, 2862, 2705, 3280, 1290, 1366, 924, 2523, 353, 2587, 1614, 2295, 1695, 330, 1296, 401, 3141, 319, 2452, 1680, 211, 904, 635, 33, 1440, 1297, 53, 1954, 2113, 3096, 3222, 2307, 2879, 1021, 1263, 2917, 511, 3135, 1313, 2134, 1590, 1255, 2360, 1410, 168, 601, 2056, 2052, 1931, 2620, 1503, 1944, 919, 325, 1378, 61, 1457, 1089, 394, 2965, 3311, 841, 1327, 20, 751, 237, 2979, 2606, 2189, 127, 1881, 1519, 1741, 2261, 130, 3231, 1345, 3238, 1708, 180, 1967, 1625, 258, 2378, 2420, 3259, 359, 1171, 594, 1791, 2863, 726, 894, 0, 2794, 428, 1041, 143, 2703, 193, 2195, 328, 1657, 317, 2124, 2501, 1578, 2668, 1501, 2991, 1546, 289, 1103, 1600, 863, 2816, 136, 3155, 2773, 928, 1980, 2513, 3300, 499, 3182, 2740, 132, 3235, 431, 3331, 3144, 267, 555, 366, 1243, 1785, 979, 2299, 69, 2588, 1260, 2231, 1563, 648, 2002, 2105, 816, 2269, 817, 3093, 3293, 3277, 705, 2975, 2281, 3070, 1709, 1368, 3207, 2268, 1049, 2450, 2581, 250, 2086, 1952, 3143, 1011, 302, 2648, 352, 2785, 2837, 1220, 383, 2043, 1888, 2916, 2475, 408, 2560, 2867, 645, 1153, 2688, 2139, 1813, 2301, 2265, 947, 447, 2424, 2312, 1854, 2612, 631, 2447, 1537, 2491, 1924, 1343, 175, 1808, 98, 3204, 1622, 3017, 364, 323, 2951, 895, 3068, 1226, 1361, 3226, 2855, 1078, 2672, 682, 430, 2305, 2067, 2108, 1535, 172, 1176, 1000, 484, 3251, 3254, 3234, 2990, 2986, 948, 448, 1843, 3257, 2937, 2748, 1386, 2040, 2941, 2243, 2272, 347, 102, 3303, 2130, 1665, 1254, 3088, 2186, 2100, 2658, 2534, 913, 1632, 2102, 85, 2457, 1957, 1973, 1354, 711, 826, 789, 242, 23, 190, 3125, 1513, 3107, 2945, 613, 582, 1185, 2559, 263, 1303, 177, 2077, 58, 354, 891, 2326, 2683, 915, 2673, 291, 2470, 3270, 1010, 2357, 3100, 1913, 2495, 905, 1809, 1799, 3099, 128, 3081, 2208, 2446, 2306, 1558, 3373, 1474, 2412, 2799, 1336, 529, 961, 1628, 1541, 2055, 240, 2998, 464, 2613, 1697, 1008, 1215, 1811, 2747, 2283, 2840, 2519, 2823, 1906, 1659, 2232, 3292, 1302, 1651, 400, 92, 2368, 2423, 3159, 1817, 1246, 2733, 2836, 699, 994, 2934, 1732, 2257, 1017, 493, 2952, 2912, 390, 602, 2826, 732, 1909, 41, 883, 3219, 310, 2488, 308, 1419, 311, 2347, 2041, 2999, 2314, 1346, 25, 2233, 1796, 2053, 1562, 71, 2641, 2630, 2021, 3200, 1744, 3176, 1351, 1996, 1598, 2276, 42, 2575, 257, 3090, 1115, 591, 2460, 3243, 1202, 1835, 624, 855, 3377, 1797, 886, 2619, 1787, 2911, 2410, 224, 2415, 2464, 2422, 1605, 3239, 1479, 2904, 1162, 1864, 137, 2635, 396, 1859, 995, 2371, 3240, 2459, 2682, 1507, 523, 1281, 2719, 2902, 2192, 2229, 2427, 2084, 769, 1397, 1155, 1545, 1897, 2140, 506, 3260, 2297, 2940, 2343, 1742, 3065, 3115, 1879, 2758, 2258, 3164, 1225, 3317, 361, 1074, 468, 1114, 3082, 2484, 2400, 1131, 3308, 424, 3061, 78, 2515, 2098, 2589, 3006, 2532, 2271, 2479, 921, 2339, 141, 508, 2217, 2963, 3027, 444, 2997, 3005, 1105, 537, 2608, 1521, 288, 1703, 1478, 2205, 2617, 1064, 497, 2126, 1093, 3258, 3105, 2365, 800, 986, 892, 3282, 1288, 1007, 2419, 1650, 469, 1851, 1081, 1055, 277, 2020, 764, 2054, 3092, 2854, 779, 771, 722, 657, 1355, 248, 2628, 2526, 2503, 2160, 1793, 1046, 213, 1375, 908, 532, 2335, 746, 2377, 3040, 453, 1182, 1920, 2263, 2726, 2353, 442, 1191, 1068, 1028, 1357, 1579, 2483, 1867, 723, 1326, 760, 1076, 373, 1613, 2094, 2340, 3173, 2317, 1311, 3332, 217, 225, 1572, 2300, 2093, 2527, 2298, 809, 3359, 693, 247, 51, 2776, 2061, 2364, 806, 1183, 2296, 1466, 2825, 1852, 1972, 2808, 371, 338, 927, 406, 2701, 1199, 365, 576, 1527, 836, 2327, 1228, 1161, 6, 3298, 2455, 1384, 1690, 375, 2149, 2345, 93, 2164, 2403, 774, 1925, 1364, 1845, 209, 1812, 1187, 1330, 3165, 2035, 929, 60, 1265, 1767, 754, 811, 509, 931, 662, 606, 94, 372, 2633, 2622, 2246, 616, 87, 2768, 198, 2814, 3045, 233, 1470, 2219, 2579, 1930, 1872, 3197, 1529, 336, 2508, 536, 99, 249, 1711, 2735, 1993, 3186, 1663, 780, 2278, 2323, 1910, 850, 969, 2235, 3016, 1749, 3089, 2525, 1773, 1352, 1846, 2731, 393, 714, 3220, 628, 2079, 3009, 3116, 2220, 3087, 1061, 2498, 101, 149, 2802, 880, 1743, 3335, 13, 3324, 244, 2888, 1415, 3236, 2395, 2647, 2920, 2472, 1631, 1841, 3379, 466, 1649, 1668, 1834, 3340, 2989, 1748, 3371, 409, 432, 301, 415, 34, 3320, 2591, 857, 2972, 2019, 1461, 1514, 854, 2901, 264, 2556, 1753, 1138, 656, 1002, 3072, 1113, 943, 1449, 246, 3004, 856, 3221, 272, 3205, 560, 485, 1208, 2137, 2250, 820, 2555, 1448, 2727, 1721, 467, 605, 772, 1446, 3183, 2318, 3326, 2266, 1569, 1860, 1026, 1970, 1966, 2775, 935, 1129, 2370, 118, 2943, 404, 1053, 2924, 105, 2385, 148, 2520, 2623, 1169, 3212, 3276, 1962, 802, 621, 923, 1601, 1853, 1523, 3010, 735, 2200, 63, 2207, 1098, 49, 3249, 2017, 496, 1995, 2034, 236, 1544, 1549, 3012, 2597, 2157, 273, 1627, 2349, 708, 3067, 586, 158, 3052, 1180, 2738, 335, 391, 1832, 2550, 2125, 3376, 1968, 2887, 2819, 3364, 2706, 3330, 518, 2681, 977, 2966, 3368, 2944, 1240, 791, 790, 1341, 2631, 441, 433, 2080, 3174, 674, 1814, 596, 205, 1058, 3132, 696, 3084, 939, 1552, 1317, 689, 2976, 787, 2957, 2444, 2031, 2027, 2026, 1782, 2038, 2511, 1096, 2393, 2202, 86, 1656, 1188, 439, 346, 1198, 684, 3146, 3049, 1471, 2328, 3057, 3028, 1024, 2655, 753, 848, 1203, 1939, 1211, 2692, 3137, 598, 2784, 2228, 2421, 814, 481, 2076, 1270, 1042, 2796, 1716, 344, 1947, 2435, 2330, 1618, 1229, 1543, 3343, 1687, 2791, 2544, 1473, 2729, 2537, 574, 1156, 369, 1490, 106, 1383, 1914, 1647, 387, 284, 515, 513, 2121, 420, 2921, 957, 3285, 405, 1789, 871, 1595, 3375, 1884, 1783, 1978, 1170, 3055, 1917, 1646, 1268, 2598, 2848, 2801, 2210, 2132, 1667, 1370, 2533, 470, 2184, 2514, 900, 75, 2256, 810, 3203, 1754, 3168, 1755, 1409, 623, 2260, 2074, 3244, 2329, 2244, 3001, 97, 1506, 473, 2582, 1498, 3106, 807, 2967, 554, 2167, 1062, 2264, 2065, 388, 773, 973, 1990, 315, 1218, 2048, 1805, 501, 2759, 637, 1769, 1998, 1464, 2308, 3248, 1237, 1152, 2249, 517, 1130, 2401, 750, 2600, 526, 1104, 2994, 996, 2315, 3121, 2375, 978, 3356, 1004, 3177, 2604, 2699, 1442, 1770, 914, 2463, 171, 1136, 553, 212, 91, 1219, 617, 2639, 2350, 2467, 2302, 1143, 1624, 890, 192, 1395, 2398, 1121, 268, 619, 1634, 2742, 1431, 1774, 2618, 1971, 1566, 2107, 2987, 2443, 1883, 3094, 1460, 2524, 1945, 2578, 1974, 2817, 1655, 126, 3020, 2363, 238, 2691, 2698, 2723, 1567, 888, 721, 480, 3225, 2482, 589, 672, 3031, 3101, 1961, 1504, 815, 2128, 3306, 1723, 2194, 169, 559, 1781, 475, 2919, 2570, 1224, 3351, 1848, 2138, 993, 2198, 32, 454, 542, 340, 3162, 2717, 222, 510, 1158, 1516, 3210, 1822, 626, 3275, 90, 463, 1045, 3301, 1933, 2645, 2406, 1292, 1342, 2284, 398, 1612, 3323, 2161, 565, 3253, 2595, 2338, 997, 170, 1403, 38, 597, 1132, 3050, 3295, 2571, 840, 422, 1778, 461, 2170, 151, 1904, 3370, 350, 2804, 1615, 103, 3342, 1644, 2088, 2294, 3327, 282, 1548, 494, 416, 3172, 2946, 1592, 455, 2522, 1454, 999, 3294, 1376, 3374, 417, 10, 1688, 2453, 1672, 1895, 552, 2386, 296, 419, 1564, 1635, 122, 355, 2073, 9, 1505, 3000, 1452, 1300, 2344, 2029, 56, 1733, 3228, 356, 458, 3247, 457, 2900, 938, 2893, 1818, 632, 2282, 3007, 2221, 1982, 2331, 678, 797, 514, 1338, 1713, 3256, 1213, 2751, 2044, 2930, 2293, 516, 3076, 229, 2565, 345, 124, 2971, 1160, 1404, 2091, 868, 2977, 1941, 822, 2103, 145, 3310, 3217, 2399, 427, 985, 2629, 1135, 1570, 2909, 1374, 1197, 1890, 889, 3367, 1556, 3178, 3181, 792, 2075, 1950, 782, 3062, 1586, 1559, 2046, 2713, 2155, 581, 2609, 1047, 2494, 748, 2580, 1038, 201, 2239, 362, 2782, 1154, 1411, 2005, 1653, 2324, 2355, 704, 2361, 111, 84, 1915, 1758, 1485, 2240, 2993, 1234, 1731, 140, 2961, 219, 1855, 3281, 144, 440, 162, 1012, 2596, 620, 30, 2011, 718, 579, 255, 269, 1480, 551, 1110, 2359, 2996, 3265, 3262, 2936, 1878, 2821, 1310, 1119, 671, 1975, 1838, 3019, 1620, 1727, 1306, 1284, 832, 608, 1762, 573, 199, 2425, 429, 3229, 239, 2206, 1983, 3063, 407, 1005, 853, 2881, 1528, 647, 2259, 912, 730, 3151, 2838, 2842, 2642, 2832, 1262, 1133, 2743, 788, 381, 159, 1033, 757, 1927, 1305, 29, 1661, 1561, 2408, 15, 17, 525, 3218, 3216, 1946, 3338, 1385, 697, 322, 1025, 313, 2150, 1829, 474, 1771, 2974, 2218, 2022, 2352, 215, 1492, 1328, 160, 1241, 1902, 2664, 55, 26, 640, 2755, 2089, 2030, 741, 2737, 471, 1088, 1768, 3029, 2798, 2439, 852, 1531, 2771, 2671, 610, 1083, 2321, 1869, 2973, 2087, 2651, 2686, 1092, 2316, 2557, 1428, 1942, 2095, 1468, 2905, 1043, 3047, 2211, 251, 2066, 2679, 2346, 1314, 2675, 2662, 1009, 2734, 1868, 944, 1274, 1540, 395, 2955, 1142, 960, 3034, 1080, 2599, 1248, 877, 367, 1702, 281, 727, 2886, 1175, 2720, 2047, 1177, 2554, 1178, 2227, 1400, 2203, 1499, 1757, 74, 1020, 2082, 813, 507, 1283, 2521, 495, 3161, 2212, 2071, 274, 2813, 2569, 1223, 3147, 983, 1896, 2659, 2696, 734, 1329, 611, 1159, 3315, 2576, 312, 665, 615, 412, 1784, 590, 963, 2780, 2273, 2710, 1889, 279, 2, 3157, 12, 3279, 3363, 2241, 2351, 562, 462, 472, 1538, 1413, 166, 864, 1698, 1294, 910, 1331, 2117, 570, 1929, 2274, 1350, 1085, 165, 3194, 1372, 1435, 879, 2358, 980, 540, 1459, 1502, 2868, 896, 2145, 1678, 48, 2376, 1870, 3102, 2112, 2715, 2543, 942, 1380, 2574, 35, 2191, 456, 2025, 228, 756, 1718, 1692, 1608, 318, 954, 3095, 1145, 27, 2721, 2490, 2756, 2880, 3309, 437, 3252, 2115, 3352, 2068, 2638, 3083, 1509, 1550, 1958, 295, 3381, 3346, 2285, 18, 825, 968, 3299, 1379, 2382, 2874, 116, 2003, 909, 3104, 1849, 1079, 1493, 2787, 2908, 2850, 22, 196, 292, 1014, 981, 24, 2129, 3199, 1050, 434, 1056, 2341, 1596, 1280, 1318, 3273, 1999, 1334, 2690, 1830, 2222, 3347, 521, 1693, 3297, 1610, 1422, 2426, 987, 1706, 1325, 688, 1434, 3071, 2486, 1532, 2148, 2310, 2626, 2689, 2465, 2878, 659, 1003, 520, 96, 450, 389, 2119, 2442, 167, 1095, 681, 873, 882, 2247, 1828, 1472, 2831, 1820, 2942, 2857, 1876, 2397, 2096, 834, 1347, 1394, 1994, 2793, 578, 2676, 2133, 1232, 847, 3365, 1349, 2749, 712, 654, 1040, 114, 2674, 2653, 1293, 95, 918, 974, 67, 2605, 2845, 1112, 1583, 324, 752, 1278, 2933, 1193, 1266, 2510, 1981, 108, 1903, 2695, 3211, 1087, 2136, 2255, 1629, 1500, 1801, 1584, 384, 1484, 1455, 837, 636, 2309, 1230, 759, 663, 2069, 2279, 152, 1839, 3154, 2409, 1148, 349, 235, 1539, 113, 2704, 1751, 1475, 804, 736, 1324, 79, 1059, 1664, 2499, 835, 1740, 147, 1387, 2815, 1932, 1022, 1323, 1031, 1214, 625, 2530, 2032, 3190, 2906, 744, 1445, 1936, 2843, 881, 397, 2254, 1287, 3073, 649, 1722, 1626, 2583, 2849, 3023, 2685, 1253, 548, 3184, 538, 1675, 2197, 3074, 2970, 2143, 1923, 1122, 326, 2632, 2760, 2342, 1418, 3355, 1174, 976, 2827, 2176, 3321, 1401, 3271, 703, 2049, 2252, 1373, 423, 1857, 2466, 3268, 812, 2196, 1739, 1316, 1800, 539, 1127, 2684, 185, 234, 1252, 200, 3261, 595, 2714, 646, 1964, 1034, 1609, 1359, 1337, 2772, 2505, 1195, 368, 3304, 1512, 1565, 2969, 2414, 716, 2230, 280, 1430, 1875, 4, 2929, 1844, 3201, 1054, 588, 3214, 2809, 2064, 1715, 2280, 1139, 1734, 1745, 785, 3032, 1117, 1371, 2236, 1560, 670, 2646, 1407, 992, 1060, 1619, 1730, 2928, 2562, 2072, 1204, 3344, 31, ]

[2775, 287, 79, 819, 836, 1494, 1814, 2691, 1301, 2267, 316, 1025, 1225, 2057, 1922, 2265, 3230, 1375, 3335, 1804, 1639, 829, 3097, 1147, 3220, 2880, 2860, 66, 2589, 2234, 1712, 2004, 653, 1962, 1392, 297, 141, 962, 2347, 1897, 770, 196, 3099, 2922, 972, 1213, 1701, 3131, 2915, 244, 1287, 1648, 1731, 2939, 1396, 2281, 1224, 2620, 1071, 2048, 3017, 557, 150, 2737, 41, 827, 958, 3016, 1276, 3058, 634, 530, 2331, 1041, 1853, 1334, 3344, 2763, 2498, 2179, 2690, 889, 3327, 2660, 2192, 165, 236, 374, 48, 492, 1354, 1077, 1831, 1431, 281, 313, 715, 1697, 2656, 2672, 2080, 1911, 2304, 1556, 1476, 1829, 998, 3116, 712, 2912, 2630, 1794, 3373, 2157, 5, 1129, 3226, 639, 2399, 2617, 2804, 483, 85, 2144, 2846, 924, 1683, 1743, 3107, 3021, 1178, 942, 3110, 850, 1265, 695, 2318, 3342, 795, 3334, 2890, 1631, 2754, 2715, 1946, 1694, 1906, 1750, 2687, 651, 1546, 1388, 2507, 2432, 3294, 2212, 3187, 2751, 1441, 2226, 2387, 2777, 3137, 2847, 3134, 206, 3125, 2364, 1890, 2450, 1696, 2518, 1932, 3361, 1188, 1471, 2947, 2230, 2425, 3127, 1523, 45, 1632, 661, 1500, 1674, 2720, 2143, 1858, 747, 191, 2076, 1611, 218, 240, 1198, 49, 516, 175, 886, 3056, 2674, 35, 1021, 2513, 1073, 1665, 2780, 180, 947, 2130, 1597, 2783, 1142, 2120, 55, 916, 2400, 552, 2750, 3061, 786, 1331, 3337, 3300, 201, 1465, 2502, 3035, 268, 833, 367, 2125, 1111, 876, 2793, 2443, 539, 618, 2699, 2717, 1092, 2738, 2099, 1877, 2363, 866, 1245, 3356, 1926, 3238, 1070, 2210, 2314, 2633, 1810, 1390, 2784, 608, 3348, 213, 2789, 282, 2260, 319, 99, 613, 1177, 1795, 2295, 533, 1595, 1676, 656, 2481, 1037, 493, 2978, 3314, 925, 558, 3240, 567, 2623, 2969, 1016, 967, 3216, 398, 1600, 490, 509, 3254, 1438, 2393, 1006, 2551, 1032, 1841, 3108, 2882, 1775, 986, 359, 3174, 2403, 2567, 1457, 966, 2060, 3253, 1434, 276, 2286, 2655, 1294, 440, 1535, 3350, 3360, 83, 2504, 805, 2748, 3306, 1919, 1520, 2530, 2829, 262, 1921, 2618, 800, 745, 1646, 3298, 1310, 906, 96, 882, 2741, 3121, 716, 785, 1813, 3234, 1753, 122, 1048, 1330, 340, 938, 1692, 385, 3122, 534, 1996, 90, 1303, 1604, 2588, 3157, 241, 910, 1635, 862, 448, 410, 1080, 491, 2013, 139, 2479, 2016, 655, 831, 487, 364, 2728, 1782, 784, 2050, 2045, 823, 2747, 505, 1779, 2494, 880, 1477, 609, 2055, 2584, 1369, 1289, 1953, 1259, 915, 2566, 1675, 133, 1649, 1466, 3078, 2135, 1636, 73, 263, 2134, 3379, 1983, 2909, 1741, 2528, 1994, 1651, 2866, 1667, 2098, 2757, 2183, 2430, 423, 2629, 843, 659, 2609, 44, 461, 1318, 1356, 1082, 349, 149, 2637, 619, 1559, 1420, 2961, 1734, 443, 1641, 1637, 1410, 652, 1141, 881, 298, 597, 2088, 2917, 1774, 2047, 1207, 1931, 2352, 603, 2285, 1524, 2951, 185, 2819, 946, 1955, 1570, 1314, 772, 95, 1566, 761, 3246, 1205, 2485, 793, 3071, 994, 351, 555, 259, 2215, 1690, 3178, 2117, 1702, 1326, 1480, 2677, 2988, 2237, 2626, 25, 2218, 2095, 3049, 71, 3351, 913, 2595, 1192, 138, 3123, 3303, 510, 591, 2593, 814, 3369, 28, 1699, 2854, 2519, 2291, 402, 702, 1311, 3278, 2842, 2730, 1462, 2053, 1295, 387, 1834, 3038, 2184, 1561, 1504, 1069, 1591, 3077, 1598, 167, 815, 2614, 2039, 1056, 434, 88, 1433, 2353, 2162, 1961, 2634, 3161, 3355, 2643, 1169, 2173, 3252, 3328, 926, 170, 278, 1283, 1436, 2813, 449, 2028, 2661, 1998, 456, 1293, 1583, 1516, 1789, 2163, 2855, 2448, 3345, 2810, 2063, 3052, 2598, 2094, 333, 2605, 128, 2344, 2337, 2302, 498, 2386, 1416, 632, 125, 2838, 2167, 1117, 2884, 856, 1899, 1565, 2926, 1585, 858, 1916, 2822, 2872, 1650, 578, 3114, 2139, 2901, 627, 26, 2562, 264, 2298, 851, 1204, 2726, 2306, 3269, 2600, 390, 3256, 436, 2477, 542, 1002, 3163, 637, 113, 2525, 3073, 2962, 2083, 1579, 1001, 791, 2950, 2358, 1397, 485, 541, 1685, 3169, 1756, 1511, 1628, 710, 464, 394, 2508, 2745, 3204, 648, 20, 1125, 3192, 776, 1180, 1013, 1427, 2771, 2601, 2887, 1322, 743, 1581, 2538, 143, 499, 2362, 1576, 668, 1984, 861, 731, 1778, 1973, 963, 1934, 2148, 2009, 2421, 662, 2707, 826, 33, 1349, 658, 642, 2240, 2106, 520, 147, 646, 326, 227, 3365, 386, 379, 3371, 2320, 1767, 2211, 951, 1357, 1862, 2776, 817, 1790, 2631, 288, 2936, 1889, 484, 291, 110, 928, 2540, 1215, 689, 3079, 1118, 722, 2103, 3059, 2232, 691, 2709, 1134, 195, 2574, 1486, 2998, 2577, 2996, 686, 1229, 732, 300, 908, 3001, 3221, 3277, 3250, 1868, 2188, 744, 2695, 1764, 438, 2036, 1653, 1252, 54, 1467, 2404, 2166, 2164, 2187, 742, 2769, 1038, 46, 2918, 1406, 1644, 2490, 3330, 2466, 1529, 3273, 3054, 3130, 513, 1815, 581, 3070, 590, 84, 1100, 2799, 2473, 973, 1740, 991, 737, 357, 1297, 193, 3212, 1543, 2259, 975, 2041, 1191, 2553, 30, 2640, 2619, 9, 1538, 1867, 1237, 1528, 1603, 2560, 29, 3349, 1502, 2725, 3152, 2555, 2025, 757, 8, 2370, 2848, 307, 1928, 334, 1231, 3172, 553, 1805, 214, 417, 3102, 1443, 2197, 2590, 2196, 2913, 2100, 2639, 2509, 1023, 3261, 3037, 2499, 406, 1000, 883, 2231, 1459, 1606, 2544, 957, 545, 1307, 1266, 1752, 1490, 2764, 512, 3260, 739, 904, 577, 2276, 2496, 3072, 2129, 2340, 3033, 1343, 279, 879, 1219, 664, 1472, 2150, 373, 2089, 1610, 2603, 949, 3233, 1094, 3113, 3215, 2018, 3206, 2111, 1968, 1160, 3227, 873, 116, 679, 3034, 1473, 2665, 2097, 1662, 114, 1798, 1806, 767, 1671, 1793, 1206, 2970, 471, 418, 1068, 1017, 607, 2379, 2867, 169, 1171, 1633, 1822, 152, 1067, 3248, 2586, 3067, 470, 2980, 1308, 1138, 2380, 3259, 540, 2817, 3144, 543, 1112, 3310, 707, 989, 596, 2824, 208, 649, 798, 1099, 2193, 2119, 2552, 1925, 2191, 3045, 65, 2843, 1029, 730, 2447, 31, 1617, 305, 884, 339, 2000, 1622, 1355, 528, 2624, 2688, 1432, 1227, 2995, 628, 1912, 1078, 769, 3089, 2072, 1621, 1860, 828, 1367, 2381, 1008, 968, 2893, 2613, 2147, 2946, 645, 391, 1385, 907, 952, 112, 549, 2317, 2054, 1791, 2778, 2807, 2410, 2928, 2743, 3128, 3217, 1704, 1596, 2268, 2611, 2897, 1908, 2556, 1613, 779, 2949, 2133, 2078, 1200, 306, 325, 980, 17, 1133, 1143, 437, 762, 184, 1036, 1625, 2154, 3229, 3336, 429, 775, 1678, 2194, 1992, 810, 1909, 2681, 599, 3015, 1765, 735, 1176, 660, 1256, 1688, 758, 864, 1772, 76, 223, 2244, 630, 2818, 3318, 840, 3322, 2787, 1370, 955, 247, 2001, 2644, 1233, 2547, 1236, 2073, 894, 2087, 2549, 2599, 156, 2396, 1353, 343, 377, 2511, 1218, 1584, 3311, 2198, 1114, 1405, 1640, 455, 1823, 1325, 2288, 1599, 378, 2641, 3340, 3170, 2437, 1107, 766, 2960, 1838, 1843, 22, 961, 1190, 1941, 997, 393, 698, 2823, 3032, 441, 2537, 895, 1455, 1261, 2131, 1654, 1517, 1126, 2825, 1113, 1978, 2008, 11, 3147, 421, 846, 1970, 2612, 1522, 859, 3243, 1817, 1149, 1588, 2652, 321, 531, 2203, 86, 2548, 2475, 1854, 371, 232, 77, 992, 1290, 752, 2015, 693, 1971, 2550, 2405, 2667, 1995, 2138, 1991, 948, 1329, 2108, 2561, 3160, 1424, 2323, 2975, 911, 1257, 2990, 1530, 2746, 977, 363, 2414, 1402, 2205, 2557, 1, 1907, 1915, 1210, 1154, 348, 2976, 2022, 2592, 2506, 1075, 3228, 956, 1751, 778, 2112, 1784, 2142, 2517, 2012, 382, 1999, 2920, 2580, 728, 1264, 1607, 2366, 2217, 1629, 855, 1087, 996, 18, 857, 2467, 2214, 1985, 2061, 2752, 3098, 1059, 106, 3275, 2706, 1228, 853, 2515, 2209, 2085, 1669, 1202, 1031, 1966, 2766, 921, 360, 1167, 1135, 2495, 1234, 2870, 1487, 1828, 2275, 3188, 725, 2645, 898, 2334, 270, 1836, 403, 1226, 1108, 2531, 327, 310, 1861, 3022, 7, 2878, 358, 23, 666, 1714, 719, 3003, 918, 1592, 2919, 625, 2272, 964, 585, 2853, 1668, 3153, 3352, 226, 524, 3208, 1170, 161, 2482, 159, 640, 2973, 746, 3309, 3280, 467, 3185, 322, 198, 1876, 1769, 2357, 3191, 171, 1201, 3343, 860, 111, 2632, 1302, 1122, 123, 2222, 194, 2875, 1514, 354, 2701, 1277, 2864, 1551, 3036, 671, 3359, 463, 1387, 2128, 1643, 2449, 3081, 1247, 871, 2839, 459, 43, 820, 1162, 450, 1421, 2227, 2852, 383, 1309, 799, 3, 2429, 2248, 2704, 427, 2985, 1446, 324, 1555, 2895, 2911, 233, 1281, 3139, 1018, 2945, 1748, 763, 3151, 1260, 2734, 3193, 219, 3372, 1757, 696, 204, 511, 2338, 677, 834, 2468, 269, 2002, 1425, 2392, 1251, 2834, 1589, 987, 3189, 397, 1558, 1132, 3367, 3281, 1870, 1706, 1762, 2373, 2627, 527, 1848, 3257, 2049, 3031, 3055, 2324, 1359, 2781, 981, 529, 342, 1137, 1274, 442, 1011, 1222, 2084, 2177, 2459, 979, 1580, 720, 601, 489, 163, 2934, 1199, 415, 2615, 1873, 1268, 2412, 1321, 2220, 2122, 3176, 2208, 2604, 2465, 1253, 2966, 2246, 1728, 1745, 2625, 2420, 148, 2683, 2086, 606, 2669, 1464, 3008, 258, 1541, 3000, 3321, 1148, 1620, 480, 100, 1286, 3203, 3132, 302, 2325, 1175, 2840, 1422, 663, 1223, 228, 2249, 678, 1458, 1554, 616, 3331, 1884, 132, 982, 1564, 1518, 1483, 2830, 1391, 197, 554, 2871, 1066, 3168, 2785, 2207, 816, 1374, 2563, 1484, 974, 811, 3024, 1158, 2263, 261, 1821, 1186, 222, 694, 187, 3223, 724, 401, 482, 1415, 2963, 2616, 2176, 1345, 2350, 220, 3101, 253, 547, 521, 1900, 1513, 1609, 61, 1578, 572, 1695, 3051, 1723, 1095, 2216, 969, 1950, 2984, 252, 1062, 2140, 439, 2415, 1244, 2826, 1593, 2294, 1726, 2800, 1844, 2597, 626, 2328, 674, 225, 1711, 1081, 950, 1344, 1437, 3270, 2735, 2576, 0, 215, 575, 1324, 2892, 1539, 1184, 1839, 1372, 2137, 3317, 1903, 999, 1594, 610, 1365, 890, 1377, 1945, 3200, 1366, 3105, 812, 2043, 2436, 2199, 355, 1913, 1533, 2327, 565, 650, 2835, 1605, 1173, 2622, 3047, 254, 2278, 1292, 407, 3180, 2791, 495, 2606, 221, 583, 2925, 3050, 2020, 3213, 2011, 59, 444, 1833, 2794, 741, 605, 2355, 91, 1760, 2453, 2407, 1065, 399, 271, 3120, 988, 3205, 266, 2441, 2121, 446, 1004, 822, 896, 1316, 3375, 3263, 1469, 1997, 869, 1803, 168, 1341, 863, 1893, 1408, 1859, 2796, 2474, 2461, 1086, 3126, 331, 2383, 854, 1352, 1891, 1986, 2401, 751, 1273, 670, 290, 13, 1411, 1574, 3084, 3276, 1492, 103, 501, 976, 1157, 476, 2424, 1123, 2559, 1381, 2367, 865, 243, 183, 718, 210, 2186, 118, 1497, 136, 877, 1548, 2903, 2486, 1146, 2343, 24, 1139, 2346, 160, 1819, 2876, 912, 1602, 2274, 3296, 2648, 984, 1826, 1958, 2071, 1824, 2269, 1221, 2360, 2273, 2765, 1091, 2731, 2679, 2229, 1693, 203, 2333, 1773, 2906, 2402, 2378, 3218, 2837, 1776, 1084, 3004, 2885, 1373, 1317, 1964, 765, 2115, 538, 2434, 579, 3299, 1506, 120, 3154, 1847, 2856, 1601, 936, 280, 2235, 700, 1493, 633, 571, 2788, 1619, 1136, 1898, 1153, 1686, 153, 2007, 155, 544, 135, 3030, 2930, 2999, 559, 1505, 2395, 1315, 2284, 3133, 2685, 469, 1263, 1948, 341, 2005, 729, 736, 780, 3184, 2341, 3283, 927, 2792, 682, 2046, 2608, 588, 1156, 1058, 2010, 1050, 1444, 1042, 3103, 1942, 1419, 75, 537, 2462, 1064, 2411, 186, 2185, 1168, 435, 796, 1987, 672, 283, 891, 2326, 3279, 1063, 2774, 109, 1022, 1430, 1235, 2152, 562, 2104, 1894, 3264, 2908, 1384, 255, 3083, 2581, 2977, 3211, 409, 1220, 3143, 2319, 3239, 644, 166, 1119, 783, 2812, 592, 2844, 2136, 1542, 2543, 830, 536, 1164, 272, 1102, 2297, 3026, 3129, 1187, 2891, 12, 733, 1212, 192, 1304, 2385, 1725, 647, 2836, 1864, 665, 878, 2991, 1232, 3267, 919, 2658, 1060, 849, 1777, 2105, 2026, 576, 1503, 1238, 3284, 3138, 3018, 1478, 284, 1299, 2943, 2398, 1571, 2979, 19, 1710, 2708, 1963, 2454, 312, 2224, 3288, 2756, 2153, 146, 1090, 2782, 2729, 1545, 2372, 1485, 690, 370, 1527, 1382, 2675, 2512, 903, 2433, 3244, 1670, 1526, 2024, 3274, 3075, 1771, 70, 2419, 2262, 82, 1615, 2257, 205, 774, 1468, 1040, 1085, 3197, 711, 3323, 582, 2955, 1572, 207, 2118, 635, 2786, 680, 1291, 2841, 245, 1808, 295, 311, 2759, 2742, 2067, 773, 1863, 2646, 2535, 723, 32, 2219, 522, 1181, 2805, 239, 1547, 1271, 1172, 620, 1501, 2994, 1923, 2638, 1285, 108, 2394, 1713, 3219, 2767, 3044, 52, 1933, 1398, 2773, 899, 129, 2356, 2831, 2457, 2722, 2790, 2585, 777, 130, 759, 845, 760, 1386, 837, 1088, 1519, 2280, 3293, 1039, 2040, 1351, 2247, 1128, 2032, 2241, 2654, 36, 604, 2165, 1801, 39, 3082, 119, 3338, 2354, 1827, 3376, 2896, 1182, 593, 2827, 27, 389, 920, 587, 2651, 2987, 2653, 801, 2705, 1875, 3009, 2149, 3319, 1573, 1880, 1348, 3002, 1378, 1666, 2797, 3186, 3182, 1974, 824, 1010, 1423, 1874, 909, 1634, 1053, 2091, 2758, 1720, 67, 249, 2935, 2668, 594, 1608, 1450, 1550, 3232, 1837, 190, 1403, 2857, 3265, 2261, 1811, 3195, 250, 2809, 3109, 2376, 3173, 2851, 1333, 1708, 2798, 2755, 902, 3149, 1742, 1335, 2444, 1110, 1977, 2017, 1904, 2339, 3292, 1623, 2126, 1901, 2529, 841, 420, 3039, 3307, 2497, 2315, 1342, 2168, 2423, 14, 1763, 2406, 2933, 2065, 3112, 818, 2245, 2671, 2359, 2102, 566, 2221, 1242, 1145, 794, 2023, 2642, 813, 3354, 1657, 1203, 2916, 3364, 1428, 1687, 1452, 447, 275, 2431, 2316, 1952, 1705, 844, 381, 2422, 3156, 3087, 1616, 1115, 3209, 1298, 900, 3179, 2305, 3247, 1015, 990, 3196, 3069, 2027, 2006, 1807, 1525, 2657, 308, 2981, 1792, 1214, 472, 3332, 2941, 1976, 874, 2954, 172, 1729, 1313, 2056, 2279, 738, 2647, 3358, 2591, 93, 2390, 643, 3370, 2610, 3290, 3159, 675, 2664, 2223, 330, 2031, 62, 602, 2101, 2299, 1241, 709, 517, 2982, 74, 970, 3347, 3339, 1435, 2959, 508, 2066, 1878, 2181, 1440, 683, 1656, 2541, 1724, 60, 1414, 1328, 2463, 1957, 396, 2921, 654, 465, 1026, 2455, 503, 2090, 2082, 457, 1096, 3377, 1989, 426, 235, 2753, 2582, 248, 1766, 2554, 2815, 1306, 2374, 1072, 337, 3302, 486, 246, 930, 705, 2894, 1940, 1453, 3090, 595, 477, 1626, 3028, 1746, 362, 2721, 2526, 37, 1364, 1254, 304, 1361, 1612, 1439, 2141, 1918, 1910, 2388, 21, 2923, 1093, 481, 931, 2239, 641, 568, 1097, 2698, 1054, 922, 809, 1993, 237, 2308, 1250, 556, 1368, 749, 681, 1577, 2292, 2172, 296, 3207, 2189, 217, 835, 104, 940, 2460, 315, 1258, 411, 3297, 754, 3013, 1120, 3066, 2349, 806, 413, 2678, 673, 1587, 1337, 550, 2233, 2944, 1938, 532, 1399, 2900, 1046, 2694, 1820, 935, 1759, 3086, 2676, 3295, 16, 102, 1300, 2732, 1101, 3366, 1105, 1700, 2932, 1279, 3326, 2583, 1788, 3076, 2666, 1673, 789, 2019, 3313, 3119, 2471, 2451, 2914, 2389, 3142, 92, 2534, 453, 2536, 202, 623, 2983, 714, 2682, 424, 1703, 2311, 1074, 3268, 1888, 1664, 1049, 2899, 42, 959, 416, 2602, 1305, 1842, 669, 965, 3104, 923, 2132, 1761, 941, 1947, 614, 1840, 3242, 1661, 1445, 2858, 369, 2902, 229, 2335, 274, 1658, 3287, 1116, 2283, 1739, 887, 2869, 1161, 2965, 2521, 2114, 145, 344, 2714, 1727, 2038, 1033, 1645, 2971, 1166, 2201, 216, 1127, 2806, 2493, 329, 3146, 3085, 1376, 892, 3258, 2225, 2174, 2250, 1144, 2351, 3093, 1980, 1630, 2368, 372, 755, 3222, 2484, 525, 2068, 2795, 1852, 1855, 2014, 1109, 1552, 2659, 1532, 3019, 1684, 1883, 2439, 124, 569, 781, 2684, 2898, 3145, 2251, 1380, 2967, 3088, 2332, 419, 1197, 1174, 2446, 3011, 2391, 2075, 162, 1944, 2964, 2145, 3224, 1959, 1747, 768, 3162, 3136, 80, 2703, 3202, 2663, 3320, 1783, 1275, 188, 2408, 78, 2942, 2127, 1404, 2442, 2828, 1707, 1886, 2929, 3164, 2487, 1809, 914, 3166, 2849, 2649, 174, 2907, 328, 2957, 1735, 1413, 1195, 1400, 3115, 432, 2252, 983, 242, 257, 2464, 2700, 3324, 2693, 3020, 158, 2312, 905, 1272, 1924, 1389, 179, 631, 1052, 3100, 256, 598, 1262, 3325, 2565, 2081, 622, 433, 580, 1802, 211, 277, 1733, 1892, 1677, 2109, 2309, 2310, 265, 1582, 2159, 2621, 1239, 2384, 1028, 336, 1189, 734, 2533, 943, 1103, 3194, 2458, 2952, 2727, 1460, 238, 2213, 451, 2760, 127, 1395, 1358, 934, 1905, 3214, 2527, 3201, 1104, 2426, 1489, 2242, 251, 200, 3023, 574, 2514, 2382, 1496, 1451, 2802, 2821, 1954, 2522, 345, 2170, 1005, 985, 3150, 2974, 3094, 1183, 1014, 3266, 2711, 726, 953, 3048, 2505, 3181, 2243, 917, 2670, 2850, 3068, 3091, 2178, 1850, 2151, 2282, 1881, 560, 2862, 338, 1020, 323, 748, 3140, 212, 1336, 3027, 1401, 2635, 1362, 2940, 2937, 1216, 425, 847, 821, 1982, 1979, 1920, 600, 2456, 454, 475, 676, 504, 804, 3237, 2571, 117, 314, 1267, 2749, 3304, 2476, 3155, 38, 1680, 993, 1360, 178, 2190, 1495, 2596, 3353, 1106, 1689, 838, 1044, 1590, 2993, 2330, 1024, 2052, 2206, 2321, 285, 563, 2524, 1540, 1835, 368, 1340, 53, 2958, 1969, 1371, 400, 1454, 1575, 2739, 1832, 98, 3158, 412, 2037, 2253, 361, 376, 1407, 10, 1586, 3251, 353, 57, 224, 1061, 134, 1614, 1937, 3135, 790, 87, 2489, 611, 1799, 1871, 2832, 2702, 2155, 2169, 1449, 1248, 687, 2662, 717, 1278, 1363, 708, 1196, 1515, 1797, 445, 115, 3092, 478, 318, 2779, 2713, 3301, 1079, 617, 518, 852, 3064, 1562, 2062, 1347, 1280, 2478, 2428, 1007, 2587, 1193, 1470, 2889, 3346, 3225, 2516, 474, 234, 3046, 3315, 3095, 782, 1327, 2113, 466, 1209, 1717, 1185, 3374, 1140, 1951, 1409, 1965, 3231, 2723, 496, 1780, 380, 144, 2491, 872, 3308, 514, 289, 317, 2277, 1663, 697, 1796, 3006, 2686, 1121, 753, 1474, 3198, 1722, 1972, 2636, 1652, 1553, 2564, 1800, 3040, 94, 2313, 1716, 2931, 2886, 2228, 458, 573, 2264, 2030, 2064, 56, 523, 1786, 1785, 1830, 3117, 885, 2417, 34, 1698, 157, 497, 346, 1869, 3177, 3124, 72, 137, 2336, 1849, 699, 1152, 888, 2904, 2865, 2811, 230, 1393, 3341, 1270, 1818, 1098, 3060, 2182, 2539, 1896, 515, 893, 309, 1240, 2300, 2501, 64, 2161, 1296, 519, 1130, 506, 1560, 3025, 1672, 1754, 3249, 1009, 2096, 3286, 2736, 1481, 494, 488, 2579, 1718, 392, 1089, 2542, 142, 2696, 1350, 1927, 868, 375, 1885, 1179, 1935, 2572, 750, 3378, 500, 3210, 2972, 2371, 945, 89, 842, 292, 589, 347, 727, 2044, 3271, 177, 2594, 870, 2883, 1491, 1163, 2236, 624, 107, 3362, 3289, 2255, 1412, 1269, 1510, 2532, 526, 2953, 2180, 151, 3285, 1744, 2369, 2772, 2077, 2307, 2348, 468, 2578, 63, 47, 713, 126, 2256, 546, 2238, 408, 2289, 1509, 688, 3368, 2470, 2200, 2107, 1845, 1426, 2938, 1508, 3010, 1749, 2033, 3175, 332, 428, 1544, 1736, 1332, 15, 2413, 2171, 3041, 638, 621, 792, 1851, 1709, 2270, 629, 1463, 1681, 3042, 3363, 1758, 1255, 3380, 199, 2761, 2058, 2607, 414, 764, 1721, 154, 1499, 1012, 1659, 181, 1034, 384, 2397, 2716, 1150, 1057, 939, 839, 3014, 1055, 1715, 3245, 286, 2558, 551, 2409, 366, 978, 685, 2329, 2092, 1812, 2146, 404, 2808, 2881, 460, 1448, 564, 303, 1417, 2762, 1047, 2868, 1781, 1816, 1131, 960, 1230, 2845, 2271, 3282, 1719, 1151, 1447, 1534, 231, 1482, 3062, 1498, 1045, 2488, 431, 1960, 1567, 2697, 182, 2546, 1243, 273, 1531, 1124, 548, 3065, 3190, 1939, 2365, 3167, 703, 1194, 68, 350, 2021, 1208, 2322, 1879, 1887, 3165, 2375, 2051, 2070, 3007, 2074, 2861, 2427, 1895, 3043, 2927, 2469, 807, 352, 2204, 2924, 1479, 2718, 140, 1988, 2888, 3012, 69, 2034, 1768, 995, 2968, 1737, 1323, 706, 176, 1379, 1846, 929, 692, 3199, 933, 586, 2472, 3241, 320, 1569, 1825, 897, 267, 2079, 1872, 1929, 3029, 1770, 684, 2874, 2290, 189, 2744, 1246, 1902, 2863, 507, 2361, 667, 1320, 479, 3106, 832, 3183, 2905, 1051, 2650, 1914, 2523, 1936, 50, 2435, 1003, 2035, 2266, 2156, 1682, 121, 356, 1346, 787, 1319, 2377, 2483, 2296, 3305, 51, 2628, 2873, 612, 2438, 1284, 299, 1857, 1568, 3080, 1043, 1339, 944, 1647, 2948, 3141, 2110, 1155, 1642, 848, 1282, 2570, 2042, 502, 2029, 2879, 1856, 173, 452, 2293, 2956, 1312, 2859, 2093, 1943, 1787, 937, 2520, 2287, 3171, 2997, 335, 2195, 3235, 3118, 2440, 771, 1627, 3272, 1076, 2059, 2116, 462, 1456, 1930, 1949, 1394, 1990, 422, 3063, 1956, 3316, 2303, 2, 1488, 2480, 561, 1288, 3329, 1618, 2003, 2573, 2301, 1967, 2712, 1730, 2175, 2910, 1975, 3291, 875, 2568, 1638, 2814, 405, 570, 1521, 2833, 3096, 2801, 1035, 3262, 1383, 802, 2416, 535, 40, 3236, 1537, 1655, 2719, 3111, 58, 2418, 3074, 301, 3053, 2689, 2510, 1027, 2992, 395, 1660, 1981, 3333, 2160, 2500, 3357, 1512, 2503, 2452, 1865, 2768, 2345, 2733, 1507, 1442, 721, 740, 365, 2124, 584, 2123, 808, 701, 473, 867, 1917, 2445, 825, 3255, 2770, 1418, 1691, 131, 2258, 2989, 2575, 388, 932, 2877, 2986, 803, 615, 1217, 294, 901, 971, 2492, 2254, 2724, 797, 3381, 1732, 1866, 81, 788, 101, 209, 260, 1755, 3312, 1030, 657, 1159, 2692, 1429, 636, 1461, 1165, 2710, 756, 1882, 2740, 1563, 6, 293, 2069, 1624, 1249, 2569, 2202, 4, 164, 1083, 3005, 2342, 2545, 1475, 704, 1738, 1019, 1536, 430, 2816, 3148, 2680, 1338, 2158, 1211, 3057, 954, 105, 1679, 97, 1557, 2820, 1549, 2673, 2803, ]

[106, 1221, 2922, 2710, 2043, 1220, 761, 2644, 490, 1949, 1006, 368, 438, 614, 1192, 1416, 241, 3093, 2555, 2050, 776, 1844, 684, 573, 2971, 245, 2074, 2912, 1216, 1359, 3068, 701, 2387, 2570, 2654, 433, 3019, 2264, 923, 2237, 2390, 1296, 1223, 170, 1839, 2481, 3374, 2863, 125, 1238, 1330, 2916, 1674, 856, 3140, 961, 916, 2135, 330, 1183, 2858, 2625, 33, 1403, 3353, 588, 1495, 2677, 3164, 418, 3263, 973, 2305, 1333, 2313, 2095, 1251, 1699, 184, 2643, 110, 2631, 2212, 2892, 1804, 2875, 3124, 1042, 1387, 1750, 2844, 370, 1970, 1630, 391, 3128, 2376, 519, 1261, 3262, 274, 2, 2228, 1900, 108, 2944, 232, 2931, 686, 2835, 461, 2472, 1137, 1248, 1328, 640, 2083, 1948, 2712, 2970, 2198, 3037, 3125, 1358, 2652, 2837, 1128, 219, 1348, 2112, 228, 1405, 3252, 579, 1290, 1612, 159, 2340, 1373, 3, 1079, 377, 629, 1379, 1775, 3337, 3274, 1061, 850, 1482, 2772, 3361, 269, 293, 2269, 2246, 2800, 1756, 3343, 2900, 2747, 3144, 1408, 983, 915, 1178, 2827, 1345, 3367, 3135, 1533, 338, 1194, 2365, 678, 751, 610, 3066, 2343, 2446, 1102, 885, 811, 1812, 1431, 2148, 2128, 2230, 580, 329, 1426, 1644, 167, 555, 2576, 181, 1418, 796, 1012, 1704, 412, 2809, 1494, 265, 587, 947, 1352, 1030, 3041, 805, 1910, 2474, 1884, 1489, 1706, 2009, 207, 3014, 3230, 1340, 1903, 2032, 1626, 457, 672, 1420, 1007, 1181, 229, 913, 447, 1728, 2674, 2105, 349, 2204, 1832, 1322, 757, 1682, 3327, 2302, 2590, 388, 525, 2469, 8, 2173, 1240, 373, 2803, 530, 141, 2453, 14, 2872, 1617, 637, 2318, 2731, 482, 2052, 2941, 1299, 736, 2437, 2770, 2773, 1343, 1528, 958, 2234, 2919, 1297, 3333, 215, 1667, 1329, 2562, 565, 2084, 1041, 1550, 784, 1179, 2904, 1594, 2232, 542, 2973, 163, 713, 2366, 1139, 493, 488, 1480, 590, 3062, 1312, 2789, 1866, 2189, 2330, 1073, 2962, 636, 908, 22, 3340, 142, 2686, 2797, 1669, 426, 136, 1917, 1440, 3001, 2805, 1441, 1521, 2588, 409, 544, 2477, 98, 1388, 2150, 2981, 1885, 834, 1267, 2352, 892, 3136, 1889, 3305, 3085, 469, 882, 1068, 1272, 888, 2179, 1559, 3380, 2758, 2174, 1451, 2102, 355, 2049, 1048, 1869, 102, 1959, 1445, 1707, 3313, 1523, 47, 2169, 986, 3342, 1461, 3070, 624, 2522, 670, 1977, 2649, 2538, 780, 2078, 1355, 1046, 137, 893, 3152, 2051, 1363, 2852, 2403, 1237, 794, 206, 101, 1341, 1845, 2263, 2627, 1091, 2984, 248, 90, 2854, 693, 2018, 156, 1382, 511, 2655, 1331, 2552, 1725, 1577, 499, 1546, 72, 1228, 1882, 3301, 3165, 3325, 1654, 515, 2979, 3362, 1637, 598, 1113, 1837, 1934, 203, 1311, 3069, 3366, 247, 1859, 1783, 62, 3131, 558, 1697, 1808, 660, 2300, 1037, 2277, 166, 1302, 1141, 1710, 541, 840, 2405, 2042, 1323, 2354, 2516, 2541, 912, 932, 2580, 2210, 2241, 449, 1941, 2908, 1872, 2932, 2021, 3222, 1209, 1895, 999, 825, 2385, 2274, 2513, 2633, 226, 2406, 2822, 1504, 1336, 737, 3376, 1858, 1525, 2535, 2224, 1362, 484, 2964, 846, 2132, 2920, 1899, 1023, 3022, 3060, 2994, 1176, 3024, 2801, 2359, 970, 2181, 1138, 3142, 1897, 2610, 1806, 1619, 1962, 740, 1693, 1659, 354, 815, 3104, 2565, 2802, 1116, 852, 2493, 2007, 1810, 2478, 124, 2607, 1269, 1449, 3336, 2088, 1428, 264, 2396, 989, 3081, 3373, 1573, 2463, 3078, 3120, 1147, 1548, 189, 2205, 2938, 2626, 924, 2461, 2450, 2082, 844, 2603, 1943, 1833, 3143, 2090, 1109, 1473, 3257, 3308, 1315, 3054, 716, 287, 3241, 1838, 2755, 807, 3280, 2709, 286, 1913, 41, 3056, 733, 3331, 1788, 2821, 235, 1575, 1193, 2520, 2019, 2596, 2104, 1186, 2280, 1923, 91, 858, 2708, 2152, 2362, 262, 2956, 2704, 2948, 2194, 3027, 1983, 2620, 2427, 2494, 2741, 6, 1887, 1986, 3113, 2929, 1992, 1307, 2926, 621, 940, 1936, 1450, 2323, 2597, 3172, 2581, 406, 1365, 2183, 1394, 2218, 505, 1816, 2497, 2778, 1828, 2275, 2471, 824, 1162, 1989, 2963, 54, 3145, 695, 835, 1967, 2679, 2524, 276, 710, 242, 2125, 1145, 1483, 699, 3182, 806, 1974, 3045, 1613, 2368, 2253, 2766, 431, 3181, 1851, 3243, 478, 3314, 3101, 2614, 772, 2342, 1488, 2792, 2434, 1766, 1663, 1213, 2014, 1152, 2697, 375, 2247, 2167, 2545, 778, 1075, 2527, 745, 2523, 2291, 2377, 1487, 414, 160, 491, 2184, 843, 2745, 791, 766, 1593, 1342, 3003, 1185, 2595, 1392, 15, 612, 870, 466, 1361, 3216, 1229, 199, 2566, 2722, 454, 1819, 2612, 2501, 2733, 2512, 2033, 2139, 3258, 1501, 2790, 1332, 955, 2785, 1540, 582, 2720, 945, 362, 2905, 691, 1338, 3149, 2077, 2957, 1723, 192, 1273, 1401, 2808, 1101, 2833, 2673, 213, 877, 1098, 95, 1568, 481, 764, 2977, 504, 1572, 253, 2924, 2360, 2113, 1286, 380, 336, 724, 2290, 2774, 1282, 364, 3053, 1378, 155, 516, 683, 3266, 2429, 946, 2715, 2726, 1008, 19, 218, 3279, 1024, 2412, 3270, 2044, 2449, 2097, 800, 2284, 1717, 2317, 2496, 40, 3059, 585, 2823, 2225, 1985, 3254, 2176, 774, 1310, 1541, 1287, 1215, 1225, 1896, 524, 2563, 1481, 3299, 2549, 513, 404, 1753, 1218, 3378, 1045, 2485, 2907, 645, 1036, 730, 2864, 3248, 463, 1978, 3023, 1316, 1499, 2202, 1217, 1918, 2573, 754, 1569, 902, 1888, 2534, 873, 3260, 894, 1129, 1252, 1852, 2928, 17, 1920, 2635, 1722, 154, 3046, 361, 312, 962, 1066, 698, 1279, 2791, 1295, 1702, 732, 2942, 1615, 954, 996, 1210, 3298, 1686, 3286, 1653, 2143, 1016, 3341, 2586, 2788, 1419, 1639, 1535, 1928, 2982, 1585, 2267, 3079, 2521, 2799, 1424, 2716, 1971, 2020, 1924, 3178, 3075, 1293, 1453, 863, 675, 1743, 1561, 1140, 1740, 2415, 2177, 1957, 1049, 2587, 3249, 237, 2357, 2787, 906, 2327, 2899, 2826, 783, 3271, 551, 1798, 2959, 3377, 1855, 2170, 1638, 3132, 37, 1386, 2860, 2200, 1712, 2955, 3112, 2717, 3061, 2936, 859, 1770, 3199, 3338, 2553, 2776, 2016, 721, 3185, 85, 1456, 244, 2721, 1547, 2268, 107, 1170, 993, 583, 2591, 787, 767, 1389, 1716, 2937, 567, 576, 351, 3195, 3317, 3188, 440, 2992, 644, 3099, 1028, 3256, 249, 2817, 1820, 1268, 2857, 2345, 372, 2834, 2690, 1777, 1718, 1984, 408, 1537, 2262, 2348, 2147, 2402, 1796, 337, 2577, 2381, 130, 2939, 602, 1372, 149, 1142, 1000, 3048, 1551, 1588, 820, 1711, 656, 453, 1830, 2775, 250, 508, 1829, 1916, 93, 759, 543, 617, 2615, 2967, 2727, 2096, 1799, 879, 1256, 3155, 552, 292, 3186, 634, 3118, 2416, 1651, 467, 2063, 1427, 498, 1446, 752, 222, 153, 872, 2930, 2487, 609, 16, 642, 1672, 2215, 518, 995, 1939, 799, 1864, 1105, 2848, 492, 1278, 1226, 2668, 3355, 3173, 3352, 201, 1485, 2911, 3092, 327, 2737, 320, 238, 430, 1057, 1591, 1603, 2876, 87, 285, 1883, 2465, 1893, 2441, 2983, 1112, 2075, 1280, 71, 2309, 762, 3095, 1171, 2661, 3130, 2270, 2502, 272, 446, 468, 1124, 3163, 1794, 161, 1688, 1586, 831, 3139, 2851, 1609, 747, 715, 812, 2528, 36, 895, 413, 1374, 994, 427, 2634, 1472, 223, 2695, 138, 2870, 2414, 728, 2158, 1713, 2901, 1155, 3238, 1755, 560, 2279, 803, 1759, 546, 2608, 2196, 1478, 1515, 2207, 1665, 3375, 639, 2739, 1133, 1605, 1291, 2509, 1067, 2742, 1231, 3309, 2564, 2845, 94, 2558, 2550, 3160, 3201, 1567, 536, 66, 2447, 3272, 2058, 1886, 1103, 3292, 2123, 943, 1400, 50, 956, 1729, 3106, 2813, 2874, 1071, 1848, 387, 1906, 1214, 1719, 382, 2149, 118, 216, 2383, 1212, 1015, 1709, 38, 1107, 681, 1853, 157, 2886, 1606, 1841, 28, 2843, 2819, 432, 3038, 1234, 1760, 1406, 3008, 1233, 459, 706, 3156, 526, 1018, 158, 2206, 2658, 2945, 704, 1648, 1298, 2316, 2254, 2119, 2473, 1454, 2771, 175, 556, 3324, 3316, 1831, 1922, 3002, 2691, 2310, 1681, 3289, 608, 1856, 1257, 2445, 1093, 2832, 1945, 3134, 2482, 1242, 523, 1166, 3207, 1595, 2036, 2349, 931, 2754, 2986, 1818, 3011, 702, 1534, 288, 1413, 1592, 1907, 2442, 195, 2693, 2975, 2420, 2142, 1236, 2599, 217, 914, 1938, 1496, 2140, 452, 2780, 477, 3010, 1565, 2458, 817, 2364, 1423, 359, 299, 322, 2807, 29, 283, 1677, 2208, 753, 1850, 2825, 976, 3372, 1160, 2260, 187, 977, 891, 616, 75, 1203, 1620, 1058, 926, 1150, 1025, 1597, 1658, 1198, 3117, 2639, 2894, 1645, 2079, 549, 1687, 225, 1097, 1019, 3000, 1051, 611, 2882, 3275, 2255, 1527, 703, 944, 2443, 2288, 1862, 2151, 2374, 2005, 1513, 2556, 2719, 353, 620, 3067, 1397, 2099, 3177, 1222, 1357, 1399, 65, 2089, 3028, 679, 2193, 1701, 2351, 398, 2651, 1997, 2688, 3086, 3192, 965, 659, 2375, 1266, 2448, 2408, 1108, 2178, 2692, 727, 1514, 1484, 3176, 147, 56, 1538, 2877, 3251, 696, 769, 746, 2195, 1259, 810, 188, 2828, 2510, 1616, 786, 3285, 2784, 1241, 663, 1281, 3184, 2303, 1689, 460, 826, 122, 2906, 2988, 1351, 2847, 39, 2199, 2728, 2329, 1468, 297, 765, 358, 572, 2293, 2098, 1349, 871, 2756, 1761, 2121, 1981, 1444, 2417, 2321, 1258, 2816, 120, 3129, 1117, 227, 2579, 52, 53, 1211, 321, 795, 2344, 317, 2637, 641, 788, 3055, 1457, 254, 2024, 1477, 1627, 68, 729, 1982, 1070, 3168, 2878, 1999, 1159, 502, 517, 1629, 3213, 942, 3211, 1655, 2012, 1692, 239, 2386, 258, 2529, 1411, 25, 305, 1800, 1805, 1004, 553, 182, 399, 2965, 429, 708, 331, 464, 81, 1265, 928, 2129, 509, 2810, 2308, 2636, 437, 1758, 874, 2454, 897, 434, 1791, 2525, 1021, 2346, 339, 2464, 2495, 1764, 376, 416, 2065, 503, 2124, 2061, 419, 3246, 425, 1144, 183, 243, 1636, 240, 939, 1283, 630, 1437, 2468, 1635, 1780, 51, 2486, 2000, 823, 1464, 126, 178, 2335, 2130, 487, 1691, 2046, 1752, 344, 1087, 347, 314, 1135, 1793, 1871, 1421, 619, 899, 3039, 407, 3205, 2073, 2592, 1090, 2091, 1631, 531, 1901, 3020, 1570, 1050, 3042, 1840, 2226, 667, 1685, 2850, 845, 2609, 1120, 1557, 2985, 1064, 2946, 2542, 1001, 2236, 480, 2294, 1398, 3013, 1199, 2409, 152, 569, 3025, 2266, 2108, 2296, 652, 1721, 2703, 3297, 30, 3179, 1500, 980, 2337, 1790, 2276, 819, 3354, 2339, 324, 1827, 2575, 1919, 3084, 535, 2598, 2861, 1250, 60, 2753, 311, 2118, 521, 374, 1738, 3310, 910, 2062, 304, 981, 1026, 1253, 2358, 1956, 1032, 501, 357, 2812, 1325, 173, 325, 1300, 1822, 3115, 1, 333, 3204, 1774, 2382, 1634, 1393, 1894, 1038, 987, 2424, 2638, 2001, 1317, 1600, 397, 2879, 2972, 911, 3273, 73, 3237, 1960, 230, 2251, 2699, 1205, 2114, 2927, 3209, 2053, 1915, 1303, 146, 27, 3319, 960, 1027, 3189, 1955, 1511, 1947, 83, 2824, 74, 3227, 1601, 9, 1309, 3278, 1047, 1148, 1625, 2503, 209, 847, 267, 2401, 2392, 1014, 2846, 3057, 1926, 2893, 3350, 2869, 2101, 671, 371, 2081, 1785, 966, 3303, 750, 2299, 1834, 3096, 1765, 1505, 1512, 1683, 1976, 3052, 1271, 1652, 2738, 2272, 3171, 2047, 2748, 172, 1925, 1904, 1276, 2759, 2829, 2027, 773, 1842, 1277, 2361, 1863, 1714, 2769, 386, 1905, 633, 176, 1642, 1531, 2700, 296, 1096, 2662, 876, 2560, 851, 2518, 1584, 2216, 714, 653, 1247, 129, 755, 340, 3200, 2371, 1381, 2532, 1754, 252, 3287, 2168, 1580, 1860, 301, 1130, 164, 2322, 367, 1337, 785, 2811, 2761, 1335, 880, 867, 534, 2640, 1469, 2571, 2574, 2989, 1195, 2749, 2292, 668, 3127, 3159, 3194, 2659, 2394, 1736, 925, 2530, 1327, 3291, 1781, 1126, 2765, 512, 1175, 2960, 2646, 3242, 3162, 2841, 1435, 933, 2235, 1694, 1762, 86, 3320, 2013, 3229, 1726, 63, 2286, 496, 758, 2666, 116, 1508, 2966, 2221, 289, 2836, 896, 2656, 100, 853, 2713, 476, 898, 2653, 3329, 2188, 959, 2539, 2536, 1583, 2660, 1733, 1364, 2546, 2400, 802, 3202, 128, 1582, 1698, 3126, 2457, 985, 1854, 1679, 2333, 2885, 294, 360, 2261, 3339, 887, 705, 2953, 2830, 1623, 1940, 2145, 1797, 1809, 212, 2186, 1197, 472, 1892, 782, 1995, 2164, 1813, 2144, 2601, 2933, 1151, 148, 3077, 1196, 2621, 1020, 2243, 3268, 2452, 1284, 211, 1668, 3005, 559, 3330, 231, 3033, 1732, 2667, 2353, 816, 1724, 2744, 775, 180, 421, 1260, 3063, 1944, 1314, 84, 2683, 1741, 489, 3300, 462, 69, 2675, 1792, 2428, 450, 648, 838, 191, 3365, 79, 2054, 1581, 441, 3191, 998, 554, 2239, 2026, 1439, 1065, 2240, 1908, 2411, 1187, 809, 105, 1656, 284, 2171, 1479, 1602, 3174, 495, 1165, 1590, 205, 2853, 2898, 1776, 2750, 836, 738, 651, 2134, 2034, 1029, 1432, 1578, 1149, 3269, 1035, 603, 2974, 643, 2583, 1502, 1972, 2163, 389, 271, 2380, 2156, 2757, 2282, 1017, 578, 1690, 420, 900, 1946, 918, 568, 2871, 3012, 64, 2490, 822, 676, 328, 278, 2103, 1599, 2647, 2336, 1847, 1033, 2492, 3051, 814, 2057, 741, 471, 2714, 2624, 2287, 162, 3346, 522, 2314, 3080, 2669, 2161, 2331, 1321, 1438, 1524, 909, 2159, 1748, 1589, 3161, 1632, 2131, 662, 2504, 260, 3244, 2910, 1208, 10, 2781, 813, 1564, 883, 3212, 854, 967, 2229, 2227, 3369, 595, 792, 2866, 3239, 1121, 224, 1731, 315, 1935, 78, 1163, 1369, 3304, 2880, 2606, 1154, 31, 2068, 1174, 3344, 1610, 3072, 975, 1074, 2273, 1443, 1737, 2572, 139, 2165, 3017, 143, 115, 3318, 2842, 1063, 860, 1104, 92, 1958, 3044, 3312, 829, 2242, 2664, 1536, 1993, 2505, 1060, 839, 2407, 1005, 2201, 3345, 3296, 451, 369, 2934, 89, 2670, 2436, 3088, 3190, 381, 1010, 1463, 682, 857, 2681, 348, 1436, 1083, 597, 2711, 291, 2746, 3348, 2153, 2935, 3223, 2432, 1657, 1319, 2087, 2109, 3311, 821, 313, 3083, 2185, 3349, 1243, 2584, 950, 1476, 1491, 1607, 1574, 1043, 2987, 2456, 3288, 1077, 3090, 2431, 1647, 3363, 1092, 3261, 2923, 1640, 500, 42, 948, 2707, 1081, 1649, 2146, 2499, 2569, 1429, 2551, 1182, 711, 2295, 1769, 1823, 735, 82, 49, 1490, 2467, 992, 3232, 2004, 2155, 3103, 410, 193, 3105, 1650, 1034, 1466, 3240, 2881, 2126, 2735, 1356, 2949, 3004, 1433, 1703, 3122, 2231, 581, 922, 1377, 665, 2002, 2315, 1931, 1787, 204, 748, 1368, 2372, 2537, 1953, 2307, 316, 1326, 2794, 3183, 352, 901, 96, 717, 1865, 1390, 3116, 2897, 1371, 448, 575, 3277, 3371, 2154, 1301, 744, 1125, 2519, 712, 2978, 538, 131, 342, 2213, 1022, 23, 669, 3082, 1003, 197, 2752, 3035, 2650, 259, 202, 1757, 2687, 309, 2696, 3169, 1270, 403, 3102, 2619, 3091, 1587, 1106, 1836, 1746, 3107, 2629, 2648, 2111, 1430, 1376, 574, 1784, 548, 997, 470, 57, 2767, 2320, 760, 2418, 70, 3206, 1987, 2849, 2250, 335, 1157, 2070, 210, 2665, 3015, 77, 2585, 1890, 545, 3219, 1204, 2419, 2462, 2793, 2137, 1745, 709, 2806, 1973, 1410, 2507, 1207, 1462, 104, 2968, 1404, 3157, 2508, 3283, 1621, 111, 974, 2526, 1867, 2324, 411, 2172, 3282, 275, 282, 61, 2071, 2209, 971, 1288, 1448, 1965, 869, 3217, 3108, 1661, 279, 132, 2884, 1549, 1767, 2483, 2517, 2593, 1086, 1059, 507, 2133, 2025, 48, 2958, 1730, 1383, 401, 3218, 307, 151, 2249, 1095, 2006, 2373, 442, 1486, 300, 1132, 1119, 1475, 2283, 3370, 1518, 2818, 2022, 1040, 1560, 261, 394, 2729, 949, 1184, 2943, 2389, 1344, 1460, 2511, 97, 768, 646, 234, 1334, 627, 1044, 631, 3151, 3364, 1370, 2289, 2954, 2248, 2475, 1604, 7, 2887, 1988, 306, 3073, 2594, 295, 1262, 2271, 390, 474, 2600, 3224, 3167, 1264, 3150, 0, 1146, 661, 2622, 2319, 2297, 3197, 2814, 866, 1633, 45, 366, 1415, 3281, 890, 1354, 907, 2798, 919, 2705, 2166, 1011, 2056, 868, 927, 1111, 1566, 984, 2568, 2895, 2040, 2779, 742, 133, 3094, 655, 3043, 445, 934, 1680, 2618, 1868, 2604, 417, 35, 722, 319, 302, 1254, 326, 1158, 3225, 2925, 2903, 2015, 3121, 2891, 1230, 527, 3208, 1544, 26, 1811, 666, 3357, 3170, 3018, 1763, 12, 2332, 385, 1735, 2035, 577, 2038, 127, 3114, 67, 1778, 20, 2479, 365, 251, 1954, 1235, 1618, 990, 808, 1771, 1991, 2976, 2244, 2484, 436, 862, 323, 982, 1118, 1274, 694, 697, 1942, 2444, 1921, 169, 1002, 3026, 654, 5, 2913, 233, 3097, 1339, 3137, 2862, 3098, 2831, 165, 200, 904, 979, 310, 623, 2623, 3245, 3049, 571, 2993, 1815, 2873, 2369, 1414, 1532, 2855, 3007, 3302, 3064, 2918, 263, 1072, 415, 1313, 2404, 3351, 1684, 383, 600, 2037, 1115, 1849, 1708, 848, 718, 1353, 1556, 2233, 3076, 2582, 1169, 2804, 1031, 861, 1666, 658, 2839, 2422, 1700, 119, 2671, 2398, 277, 1172, 1492, 615, 731, 458, 1795, 393, 2543, 2094, 632, 1555, 1664, 345, 1891, 1520, 550, 1136, 881, 1857, 937, 584, 3158, 80, 1530, 1614, 1134, 114, 2117, 1255, 2724, 2397, 688, 606, 3050, 1880, 444, 3368, 1347, 3326, 720, 3235, 770, 2157, 771, 2259, 739, 1076, 2028, 692, 1434, 2355, 1826, 1990, 2498, 763, 2347, 2868, 2531, 2657, 59, 2969, 2067, 592, 2438, 2086, 601, 674, 424, 1671, 1161, 920, 3321, 1244, 1596, 1471, 2682, 2694, 557, 3284, 3253, 2451, 2379, 179, 929, 2951, 13, 3058, 2783, 2041, 1825, 2325, 1715, 270, 1526, 1779, 109, 55, 2003, 318, 1190, 638, 2488, 2363, 690, 2782, 3123, 134, 1734, 3295, 1929, 2732, 494, 564, 2160, 1346, 1191, 11, 2281, 384, 2175, 113, 3175, 1552, 635, 246, 194, 1367, 1056, 3276, 743, 1558, 1080, 3154, 3031, 2220, 2029, 439, 3009, 1773, 952, 2031, 198, 2011, 1127, 1545, 2222, 3203, 190, 3234, 1417, 2136, 2617, 2838, 2120, 2341, 422, 2127, 3267, 1447, 798, 2762, 3231, 884, 604, 1807, 2641, 2567, 2214, 400, 1876, 1742, 1509, 3233, 837, 1529, 46, 1951, 830, 486, 1395, 2725, 707, 793, 1110, 832, 589, 1646, 1188, 3347, 1817, 537, 2008, 186, 1055, 2301, 841, 378, 1201, 2786, 2258, 2338, 168, 570, 2859, 2506, 917, 2440, 2990, 1249, 1245, 3034, 3322, 174, 334, 2698, 2500, 3071, 2544, 43, 1969, 1123, 1670, 936, 150, 1507, 2605, 1062, 171, 2399, 1824, 3323, 842, 1360, 2162, 2730, 2888, 3198, 2203, 2734, 804, 2055, 2328, 700, 864, 2961, 3328, 1878, 1497, 2252, 2039, 3147, 1968, 1422, 1675, 2106, 140, 2547, 2010, 3265, 1705, 379, 1874, 423, 734, 281, 443, 2663, 618, 1366, 2413, 875, 1678, 2559, 2410, 725, 930, 1053, 1975, 2187, 951, 599, 1082, 626, 2256, 2632, 88, 2141, 991, 3236, 2069, 680, 2306, 3306, 196, 1543, 2883, 818, 1498, 1579, 2223, 1744, 2840, 2393, 1391, 221, 2760, 547, 2085, 2611, 2890, 3029, 964, 2048, 1206, 1802, 303, 3047, 529, 2326, 2466, 1660, 3133, 650, 402, 1519, 2480, 756, 1493, 2064, 1768, 1465, 2030, 781, 2391, 308, 1695, 593, 935, 2998, 647, 1227, 1078, 3315, 1964, 4, 1994, 2952, 1576, 2489, 2718, 3250, 2257, 1275, 121, 1598, 2491, 2999, 2076, 1219, 3294, 586, 2116, 673, 2548, 44, 3166, 3220, 1153, 594, 2820, 2426, 2902, 1966, 2540, 1173, 801, 2433, 1442, 185, 1412, 1156, 3215, 1294, 2743, 455, 1952, 1696, 214, 510, 2768, 2896, 356, 1088, 1628, 1084, 1998, 2995, 539, 2554, 865, 1870, 2197, 2045, 1803, 561, 2915, 938, 3358, 24, 32, 749, 2616, 1563, 3196, 2684, 1875, 3119, 1039, 2950, 2867, 2138, 2630, 2764, 1641, 2680, 790, 2628, 1224, 2980, 3065, 465, 1350, 849, 1877, 2589, 2285, 1879, 2459, 2940, 1673, 591, 969, 828, 889, 1306, 1739, 144, 266, 2388, 1285, 3074, 1772, 2356, 1562, 1662, 689, 3148, 2370, 2023, 1263, 280, 1912, 3293, 2072, 1930, 2909, 2678, 1239, 2685, 1455, 613, 1089, 290, 479, 2238, 428, 2602, 273, 2561, 3290, 1932, 1122, 2515, 685, 2740, 1099, 3193, 957, 2122, 1522, 2278, 1789, 1402, 1608, 657, 3016, 346, 1189, 103, 1554, 2672, 3187, 1902, 268, 1898, 1914, 1927, 1751, 3259, 2217, 1167, 2996, 905, 1846, 1782, 1506, 1085, 2751, 2182, 257, 1720, 298, 2997, 396, 256, 3335, 236, 2080, 1452, 117, 3006, 1539, 2367, 3360, 1324, 2092, 3032, 363, 2914, 2311, 2421, 726, 1821, 1611, 145, 1200, 520, 1517, 1013, 2796, 350, 628, 2991, 2211, 506, 677, 473, 1571, 2439, 485, 1202, 395, 2777, 563, 1909, 1643, 3021, 3356, 483, 3228, 21, 3040, 2191, 3379, 886, 1177, 1979, 1467, 3036, 1180, 1873, 789, 903, 2378, 988, 1624, 1980, 2017, 2645, 3146, 2763, 1375, 177, 1094, 1801, 1308, 941, 3138, 2736, 723, 343, 1131, 2334, 779, 1052, 18, 1553, 2865, 3180, 562, 1318, 3255, 99, 2533, 2304, 2115, 1622, 1459, 3359, 1835, 1143, 2219, 1963, 2425, 1961, 1950, 1054, 1409, 1937, 1425, 2430, 3111, 2706, 2689, 497, 978, 2298, 2470, 649, 1911, 2889, 528, 1292, 625, 2947, 1786, 2856, 1380, 3110, 3221, 514, 777, 76, 1814, 3109, 2455, 3141, 3030, 112, 123, 1232, 1320, 1749, 2676, 827, 2723, 2423, 532, 719, 1384, 1396, 58, 2107, 2921, 1304, 1470, 2578, 2384, 1510, 2060, 3100, 2917, 2190, 3334, 533, 1114, 1305, 2100, 687, 1843, 2192, 605, 2476, 3247, 797, 1407, 3214, 855, 3153, 1996, 392, 1503, 833, 2059, 921, 2093, 2642, 3332, 878, 3264, 1542, 341, 2460, 968, 1168, 475, 2435, 2265, 255, 2815, 664, 1100, 2701, 566, 2066, 1747, 435, 1458, 2514, 2180, 1289, 972, 135, 596, 208, 34, 2795, 2557, 2245, 540, 3381, 1727, 3307, 3087, 2702, 456, 2613, 1164, 2110, 622, 1069, 3210, 1881, 1676, 3226, 607, 2395, 1385, 405, 2312, 220, 1246, 1861, 1516, 1933, 2350, 953, 1474, 3089, 963, 332, 1009, ]

[1387, 1771, 938, 406, 342, 2864, 2304, 72, 2081, 1832, 2992, 1212, 2515, 3145, 1764, 1146, 654, 2800, 1952, 880, 2113, 461, 335, 3036, 2365, 2416, 2886, 964, 2564, 2859, 2896, 2853, 1585, 553, 801, 216, 364, 2884, 1071, 2307, 3266, 3328, 2578, 876, 1254, 2012, 1941, 2534, 1951, 921, 2905, 1994, 985, 966, 1240, 1644, 2111, 3207, 2696, 2211, 3047, 932, 2889, 3362, 2501, 234, 1019, 1344, 2155, 3117, 1265, 2346, 3296, 2443, 925, 3271, 1974, 2383, 1895, 2950, 1321, 1682, 2183, 3074, 818, 1223, 3219, 1521, 162, 1718, 271, 2152, 767, 1575, 2635, 2629, 2812, 2960, 1598, 1856, 2910, 1342, 2319, 2103, 2659, 427, 976, 705, 1811, 156, 3161, 1229, 917, 3064, 1934, 1615, 2969, 1860, 337, 2861, 403, 1654, 969, 645, 875, 5, 1426, 1732, 848, 1074, 2689, 1554, 40, 76, 2234, 2579, 982, 450, 588, 1470, 253, 2471, 3142, 225, 2643, 1978, 2677, 2658, 2250, 3284, 662, 2615, 1377, 2217, 597, 2769, 632, 2089, 1784, 1087, 1324, 278, 188, 3251, 186, 1645, 383, 3039, 894, 1675, 2280, 2599, 544, 2524, 2873, 863, 2636, 3158, 697, 2270, 2581, 1120, 1789, 2396, 1879, 2156, 1095, 1293, 3043, 1993, 386, 614, 1139, 469, 432, 309, 2610, 2738, 2201, 1932, 1966, 2704, 603, 1358, 1523, 2559, 1880, 2656, 3183, 1029, 2979, 644, 1216, 2940, 371, 2493, 746, 465, 1571, 2751, 3303, 3065, 1394, 2737, 1110, 1128, 552, 2843, 2408, 1413, 2907, 724, 233, 1943, 867, 2020, 414, 808, 1609, 402, 1715, 997, 1827, 2410, 1539, 2990, 1323, 3257, 2586, 1061, 727, 1320, 2062, 652, 2248, 3323, 3225, 2330, 2188, 2926, 3243, 1813, 3344, 270, 792, 3184, 1330, 1666, 144, 73, 3347, 1659, 1574, 1825, 1618, 2327, 2519, 126, 1590, 2303, 3304, 2290, 635, 2194, 617, 2372, 327, 2207, 349, 549, 634, 1707, 1636, 1929, 700, 3138, 3270, 2934, 578, 2458, 2496, 301, 3167, 1055, 2347, 677, 2596, 3134, 1084, 1969, 532, 1637, 1761, 2589, 1304, 30, 3001, 3359, 2655, 759, 1989, 1302, 538, 799, 2030, 1090, 1667, 447, 484, 1703, 2951, 2233, 1040, 1770, 1577, 2475, 165, 121, 2521, 2621, 3321, 737, 2814, 3026, 3281, 45, 1540, 3307, 2605, 3308, 547, 800, 1175, 227, 2204, 2721, 2170, 3363, 260, 1889, 872, 3135, 3340, 589, 1757, 2545, 2674, 2613, 2005, 2444, 295, 112, 3372, 2360, 2718, 1298, 3267, 2334, 373, 683, 2826, 1592, 1045, 2753, 1067, 3139, 791, 2448, 1156, 3334, 2752, 731, 2957, 1161, 1452, 1646, 391, 3285, 2359, 869, 514, 856, 2079, 2105, 2807, 3232, 207, 1900, 3021, 2138, 1314, 286, 2028, 517, 2146, 1065, 3128, 1135, 615, 2600, 2508, 2908, 2765, 2328, 942, 1264, 1678, 388, 744, 338, 788, 1190, 2407, 1497, 492, 1092, 1429, 1780, 2101, 2791, 2380, 1078, 3082, 41, 3346, 1200, 35, 967, 1890, 624, 304, 2870, 3162, 797, 3326, 3073, 55, 2526, 3020, 2558, 1278, 401, 1328, 2405, 2139, 3106, 1487, 1466, 61, 1036, 2743, 1829, 2358, 2914, 1991, 2679, 891, 2115, 1003, 2191, 3319, 1348, 913, 244, 2136, 2612, 723, 3220, 846, 1424, 1717, 2594, 2517, 444, 345, 2527, 2793, 2159, 1037, 1721, 609, 1591, 16, 1542, 3366, 1380, 850, 2918, 2556, 15, 1182, 136, 1232, 1035, 2877, 2618, 793, 3124, 3322, 2267, 2855, 2684, 1882, 1616, 1538, 2011, 1453, 3120, 25, 2216, 607, 1676, 1178, 691, 2241, 2282, 1681, 2661, 3222, 766, 2539, 864, 2137, 3006, 2722, 175, 2569, 369, 2921, 1391, 910, 3174, 2669, 577, 1999, 2031, 1820, 1971, 2577, 485, 3295, 2379, 2195, 2978, 1422, 2846, 899, 1073, 2418, 1018, 586, 606, 703, 2026, 2608, 2895, 3342, 3044, 324, 524, 1436, 2242, 1561, 1290, 2767, 2959, 1233, 2668, 897, 1808, 756, 1953, 620, 668, 993, 2946, 119, 2174, 3080, 1948, 1108, 1794, 1415, 3116, 1859, 1562, 410, 1611, 2070, 2171, 810, 98, 1291, 1259, 1381, 2888, 382, 1857, 120, 2598, 145, 893, 314, 1725, 1492, 2363, 3101, 3275, 2489, 2491, 3331, 3333, 2686, 2731, 1448, 1077, 1337, 733, 987, 706, 840, 436, 779, 592, 1266, 3264, 2356, 2052, 2687, 1817, 3102, 774, 2164, 730, 2525, 764, 692, 735, 208, 2547, 522, 778, 2797, 1053, 1251, 3028, 528, 423, 2735, 741, 2676, 157, 1057, 220, 2816, 1300, 3097, 1651, 1607, 1696, 3246, 184, 103, 2885, 356, 2804, 1257, 979, 2269, 2060, 1101, 1909, 3054, 2989, 1333, 3199, 3316, 2219, 1148, 2703, 3105, 1690, 336, 2166, 2771, 1443, 2087, 2232, 2631, 1744, 1284, 1463, 3262, 2759, 1766, 2593, 2620, 1261, 2533, 1697, 1996, 3150, 2221, 2055, 1655, 1888, 559, 2837, 2421, 242, 1401, 3048, 642, 1192, 1270, 2871, 2312, 1044, 307, 1680, 3292, 2093, 2354, 2477, 155, 1751, 3014, 912, 473, 1129, 1711, 2715, 2852, 1773, 720, 2529, 1142, 293, 1375, 2868, 1828, 2301, 370, 924, 3071, 1736, 2049, 551, 1979, 627, 297, 2276, 901, 1677, 326, 251, 2019, 2210, 3019, 97, 2323, 2252, 619, 657, 3186, 2831, 2004, 3045, 1482, 2206, 3002, 2570, 971, 1689, 2811, 1127, 2153, 892, 716, 2083, 601, 1841, 798, 2887, 1819, 986, 1914, 3380, 1286, 3318, 22, 2780, 2021, 1665, 355, 1570, 684, 3115, 340, 1985, 1332, 1417, 636, 1602, 890, 1642, 2573, 3095, 3067, 2727, 2148, 2893, 3345, 755, 2044, 1356, 590, 2313, 1906, 2180, 1960, 1502, 1814, 1862, 2916, 1760, 719, 887, 849, 695, 421, 3202, 2694, 568, 898, 1028, 83, 1927, 2322, 455, 2069, 884, 1187, 1039, 272, 1775, 1469, 1464, 2255, 2321, 437, 2872, 2912, 1546, 1625, 1412, 142, 2053, 584, 1608, 23, 927, 709, 571, 474, 1672, 2332, 2554, 1025, 151, 834, 1341, 116, 1306, 2058, 1496, 2437, 1152, 294, 2213, 254, 934, 209, 2157, 2947, 2815, 874, 266, 2830, 1826, 2716, 3325, 1967, 420, 2773, 1845, 2662, 3092, 3066, 2789, 85, 1839, 2561, 2576, 2091, 3273, 201, 1287, 3063, 2834, 579, 2739, 1992, 3351, 707, 1166, 835, 1747, 665, 2056, 2135, 1058, 2403, 2251, 310, 125, 259, 836, 3103, 1806, 837, 2423, 3011, 2192, 1782, 246, 1957, 2297, 321, 1384, 90, 2616, 1508, 2224, 1612, 2920, 1444, 2208, 2732, 279, 647, 2125, 2048, 2014, 2642, 2035, 1975, 2928, 1515, 1042, 1904, 2262, 1449, 533, 803, 146, 1635, 1180, 1140, 400, 3018, 2644, 868, 2819, 87, 150, 1194, 1181, 506, 1026, 3254, 205, 2965, 1248, 1726, 903, 138, 2237, 2064, 2085, 2634, 1319, 203, 1326, 2257, 1031, 1069, 2874, 1208, 2786, 164, 690, 1631, 886, 1114, 1527, 1674, 300, 489, 1215, 879, 1624, 405, 60, 3137, 2736, 728, 419, 2698, 1729, 2071, 1431, 46, 2952, 2411, 787, 1619, 2452, 1494, 280, 2975, 1713, 2536, 2311, 153, 282, 1477, 1119, 1196, 1656, 3146, 1235, 3357, 1765, 698, 3338, 1145, 3127, 2422, 2817, 275, 1339, 3040, 518, 809, 873, 2542, 2838, 3126, 1273, 2500, 149, 1639, 2856, 2991, 1159, 739, 2335, 59, 1022, 2162, 2042, 1584, 3129, 1193, 3081, 2351, 1246, 1793, 2391, 320, 3152, 1745, 2309, 134, 1830, 1815, 315, 1041, 2154, 2611, 1847, 1620, 1850, 949, 429, 3140, 3177, 2390, 1010, 970, 906, 2283, 213, 543, 2326, 475, 2619, 1693, 273, 1209, 811, 8, 2247, 1558, 105, 2352, 89, 947, 2220, 2566, 501, 2961, 1258, 2899, 1234, 736, 1531, 3052, 1694, 554, 2016, 2039, 1450, 2673, 1137, 1480, 1903, 3282, 1867, 2986, 2265, 761, 1343, 1199, 2121, 1899, 1416, 1535, 845, 2571, 1245, 1746, 2900, 2827, 1099, 1812, 283, 1483, 2, 64, 954, 2712, 3258, 1020, 2782, 2700, 2371, 1340, 1886, 1485, 3055, 3223, 2123, 1945, 1537, 2647, 3147, 91, 1374, 3091, 1604, 2939, 701, 1657, 1075, 2274, 1059, 3058, 128, 3098, 2168, 3042, 2502, 523, 2073, 2392, 298, 3240, 2841, 611, 3335, 1623, 497, 2401, 2025, 2306, 3096, 2260, 862, 815, 95, 3087, 2614, 442, 1791, 1014, 123, 2244, 3214, 276, 1955, 3255, 3291, 1545, 1506, 2438, 1519, 1465, 2693, 2941, 1741, 2714, 1033, 2836, 958, 1198, 1447, 3211, 2470, 2650, 1160, 362, 640, 2329, 176, 1123, 1027, 1488, 952, 829, 769, 1776, 2450, 375, 2915, 602, 1418, 267, 2088, 2779, 2436, 754, 407, 661, 3368, 1556, 659, 1902, 3360, 57, 197, 2490, 1797, 71, 42, 2828, 2675, 3173, 135, 2424, 3259, 1392, 3089, 824, 1188, 285, 1201, 180, 1157, 1484, 1325, 1493, 660, 1203, 1873, 3371, 3090, 124, 3130, 675, 224, 885, 252, 1632, 3187, 435, 1865, 641, 693, 1868, 394, 2406, 935, 502, 3022, 1438, 1430, 2664, 1755, 2061, 581, 630, 1565, 325, 185, 2582, 1772, 1950, 2740, 1705, 1587, 2415, 672, 839, 2725, 2246, 2310, 1089, 1489, 2205, 3113, 13, 478, 981, 2626, 1400, 2756, 1109, 2688, 2317, 92, 1407, 3341, 3122, 3241, 3170, 2775, 2963, 1144, 2730, 289, 813, 1908, 222, 1403, 3374, 1197, 3155, 1420, 1211, 1514, 919, 763, 166, 2404, 2805, 3131, 2160, 235, 1633, 2387, 2072, 1568, 1225, 1600, 2506, 426, 1024, 1660, 445, 2483, 3046, 745, 1518, 2118, 2906, 3172, 564, 1021, 1804, 1699, 1887, 141, 2488, 2215, 47, 882, 1650, 546, 194, 2338, 7, 2277, 2302, 1219, 825, 2240, 1441, 1100, 1012, 961, 539, 1848, 3317, 508, 1778, 1918, 1983, 2167, 1008, 536, 2745, 3180, 1116, 1976, 1442, 2541, 74, 1185, 3070, 2720, 2040, 2177, 464, 2617, 2041, 1461, 3315, 2681, 2033, 545, 1433, 3171, 37, 493, 1735, 569, 915, 2680, 2863, 2013, 1754, 525, 3136, 58, 2449, 1336, 2968, 3324, 582, 1695, 174, 2784, 3100, 1505, 2268, 1551, 1528, 3288, 687, 374, 189, 1501, 221, 2375, 1706, 3099, 358, 2295, 1376, 1964, 27, 385, 1683, 2925, 1093, 663, 2298, 2001, 131, 3111, 1086, 3016, 53, 3030, 2384, 3125, 3003, 852, 2660, 1559, 622, 2271, 2766, 2459, 288, 1530, 504, 995, 904, 113, 1939, 773, 350, 196, 1708, 319, 1080, 1881, 2425, 2480, 3188, 2637, 2709, 1954, 819, 637, 2601, 2746, 1534, 2367, 69, 507, 1317, 2462, 563, 3061, 1630, 2574, 2165, 858, 348, 1226, 417, 670, 483, 1622, 2482, 1998, 2678, 2047, 2318, 1533, 2977, 2820, 106, 2440, 217, 1260, 3078, 2729, 351, 3157, 2993, 3068, 2284, 2540, 2936, 3191, 255, 2293, 1647, 3252, 711, 1858, 3056, 828, 2891, 352, 2917, 2059, 838, 2949, 2291, 1823, 629, 3169, 750, 585, 3192, 1486, 1189, 2799, 1397, 550, 1824, 2434, 2212, 1984, 3114, 1428, 3210, 1716, 32, 1968, 671, 3228, 1940, 265, 1015, 2809, 1980, 2520, 1063, 2522, 1085, 232, 1640, 453, 416, 521, 2098, 277, 1921, 3041, 2548, 729, 930, 1743, 179, 1363, 2824, 1138, 775, 3168, 905, 1564, 3009, 3107, 1220, 457, 2587, 1147, 3234, 2197, 2638, 306, 130, 1177, 795, 424, 1843, 2670, 2783, 1205, 3086, 1054, 1072, 2713, 2945, 3238, 678, 1359, 2842, 496, 2876, 192, 3302, 2787, 3165, 2883, 3260, 451, 2178, 3178, 1419, 3037, 1131, 1892, 1390, 821, 2922, 1835, 1244, 2095, 1810, 312, 2190, 2640, 1001, 2163, 1313, 1698, 2082, 722, 2798, 2878, 1038, 2368, 3365, 292, 1913, 3218, 3227, 2469, 878, 392, 264, 1569, 826, 1981, 1560, 243, 3287, 1731, 1878, 422, 936, 2253, 347, 2349, 895, 567, 3213, 3075, 3104, 170, 1105, 3311, 1295, 491, 101, 3153, 2132, 2803, 1335, 1627, 172, 245, 1536, 1346, 3029, 2512, 833, 503, 2006, 199, 1670, 696, 2419, 1781, 3033, 2445, 2913, 2935, 1204, 2932, 2702, 3350, 2627, 1926, 1195, 1247, 2141, 2430, 409, 2362, 2503, 3217, 1473, 331, 1462, 1292, 181, 490, 2625, 2339, 1783, 2227, 2273, 1446, 2094, 148, 3151, 479, 2096, 2550, 1367, 389, 2008, 1500, 2281, 318, 2726, 2414, 2849, 77, 842, 2755, 2285, 202, 239, 17, 1423, 1490, 573, 1454, 2263, 953, 2881, 1434, 2923, 2942, 2037, 1103, 1894, 814, 1133, 3367, 1329, 2336, 2546, 1728, 1897, 111, 2078, 2530, 725, 96, 1595, 393, 1905, 281, 1310, 2065, 1357, 1982, 2420, 772, 1267, 1970, 853, 527, 959, 1792, 505, 2464, 2717, 240, 2543, 158, 512, 1269, 2245, 1572, 262, 1961, 2847, 556, 2456, 1164, 3283, 1227, 3256, 2258, 1919, 360, 988, 1643, 1007, 3007, 3320, 2325, 161, 1626, 237, 454, 1758, 900, 1893, 626, 2099, 3024, 353, 780, 2781, 3375, 3242, 1202, 1753, 1928, 296, 1303, 2806, 1582, 2953, 2776, 2389, 396, 583, 2760, 114, 1959, 1004, 1876, 3312, 1068, 1296, 2708, 896, 425, 2580, 1440, 3209, 831, 1051, 2426, 2124, 2117, 3156, 3121, 511, 3069, 3175, 1316, 287, 922, 1263, 2777, 1222, 623, 3354, 1548, 3212, 3352, 446, 2785, 3072, 2699, 1529, 2397, 2107, 1799, 467, 1688, 2023, 1238, 1301, 2850, 1006, 587, 3272, 1833, 1305, 2551, 2266, 2930, 2381, 3269, 344, 1409, 960, 2832, 376, 2029, 1883, 931, 805, 1472, 2229, 137, 610, 133, 458, 595, 2996, 1172, 109, 676, 1920, 1779, 2639, 313, 1002, 1034, 154, 1915, 1552, 3208, 1032, 54, 1796, 3201, 1605, 1307, 3361, 1468, 2568, 2214, 2413, 3237, 3305, 3309, 2494, 3279, 513, 2981, 2151, 2839, 173, 2516, 2857, 3050, 2486, 43, 1062, 2774, 377, 937, 2604, 1936, 738, 1579, 841, 866, 743, 1923, 2997, 1427, 62, 822, 653, 2518, 2875, 3378, 2894, 807, 3010, 666, 2768, 2395, 555, 1704, 3051, 1634, 122, 2691, 303, 2341, 2657, 1499, 115, 2278, 256, 1838, 118, 2628, 2223, 1532, 1734, 229, 946, 94, 847, 117, 38, 1475, 1874, 3230, 1334, 1231, 129, 86, 2068, 1243, 2665, 3193, 2366, 1017, 2106, 2235, 771, 2474, 2259, 1787, 1987, 782, 1854, 718, 1750, 1922, 1652, 132, 2320, 498, 3299, 52, 1, 2903, 1096, 3373, 1526, 1700, 531, 2077, 2279, 2904, 2172, 2143, 2158, 152, 2374, 2701, 2463, 2230, 218, 395, 1308, 3236, 67, 2931, 2924, 2980, 2667, 1580, 2386, 1840, 1714, 680, 2958, 2429, 1520, 844, 3108, 3327, 1043, 1421, 317, 2671, 1255, 204, 1597, 941, 1491, 1379, 2880, 2468, 943, 2051, 2663, 765, 3148, 2249, 214, 182, 699, 3195, 972, 963, 1242, 3149, 168, 2108, 1977, 1016, 1573, 1724, 3143, 2654, 2331, 2439, 212, 3000, 1111, 1547, 1911, 3370, 2937, 2353, 1566, 1279, 1162, 1679, 2054, 2549, 1785, 1213, 572, 1467, 2565, 486, 381, 608, 1047, 247, 1115, 443, 2134, 689, 859, 2080, 1684, 2097, 2461, 1617, 366, 2897, 2398, 2645, 2672, 594, 957, 2442, 3027, 3185, 1495, 2378, 2770, 1439, 574, 3329, 1805, 2862, 2472, 951, 804, 2034, 1360, 2572, 990, 263, 1378, 762, 143, 2944, 1990, 228, 682, 1322, 1629, 1742, 1549, 2239, 3079, 3197, 139, 1596, 365, 2728, 459, 877, 3376, 1702, 1885, 3297, 2131, 1386, 2901, 2792, 1576, 515, 1511, 2948, 2382, 1898, 269, 2890, 3289, 127, 2385, 1774, 2590, 2357, 2695, 1925, 1664, 2129, 3301, 2557, 1408, 1917, 656, 1411, 480, 1023, 1924, 1191, 1370, 1891, 3038, 2492, 1916, 3200, 2510, 2724, 1768, 1046, 1362, 2982, 2428, 2275, 1578, 1249, 1107, 2984, 881, 2733, 3154, 989, 2505, 2315, 359, 3176, 832, 2109, 1910, 2911, 284, 1221, 1701, 2185, 1864, 980, 2184, 3017, 2114, 1842, 2433, 456, 1005, 3164, 3274, 471, 2754, 2585, 1543, 107, 526, 236, 3229, 2707, 713, 1965, 3244, 1510, 2651, 758, 462, 3123, 3314, 1663, 1151, 1056, 3224, 3280, 948, 1739, 940, 2453, 2697, 3268, 1471, 1132, 1801, 99, 3181, 520, 1050, 3031, 907, 2288, 206, 3159, 1210, 2682, 851, 2606, 2225, 1988, 2018, 529, 883, 1277, 3206, 346, 3330, 2075, 999, 3005, 3239, 965, 1179, 3119, 1855, 51, 1318, 1141, 1350, 1723, 1516, 2790, 2653, 2092, 1809, 1049, 1118, 2145, 789, 1818, 998, 2869, 291, 39, 70, 3141, 2140, 2002, 748, 2757, 816, 1076, 2818, 749, 752, 702, 2537, 1368, 1432, 2455, 2985, 708, 1052, 2588, 2967, 367, 397, 1759, 2591, 2919, 1353, 2142, 560, 1285, 955, 472, 0, 1517, 643, 1094, 2970, 1692, 968, 535, 1946, 2553, 747, 413, 2879, 1938, 250, 463, 231, 3112, 685, 3221, 2126, 2412, 18, 1669, 29, 2749, 487, 2149, 783, 494, 1338, 2222, 1299, 604, 2988, 2748, 679, 24, 2602, 1522, 1250, 812, 2130, 3032, 3203, 2666, 664, 996, 1478, 2043, 710, 2355, 1405, 361, 1638, 482, 448, 433, 2102, 2200, 2835, 2120, 1098, 631, 2485, 2446, 2933, 357, 1167, 1365, 3110, 2022, 3247, 177, 820, 519, 566, 2176, 1861, 1685, 1355, 639, 994, 3008, 3245, 2552, 541, 600, 2038, 1214, 1593, 2009, 2287, 646, 760, 2865, 1455, 914, 3355, 616, 191, 2427, 1803, 3265, 854, 1136, 732, 50, 651, 591, 1124, 415, 1958, 1048, 2294, 430, 299, 908, 768, 2943, 1011, 2622, 1524, 1256, 2238, 2187, 3034, 1986, 1150, 1253, 1186, 341, 449, 178, 2860, 1383, 12, 1297, 909, 776, 3313, 1331, 721, 1399, 3300, 169, 558, 387, 1553, 1907, 2122, 509, 1437, 3059, 3379, 1567, 1268, 688, 1686, 2956, 3085, 3053, 384, 3204, 2710, 380, 3231, 2286, 1800, 2652, 1013, 1788, 1504, 363, 786, 1163, 753, 674, 2851, 2575, 911, 1853, 66, 2563, 516, 2010, 781, 2685, 1460, 2823, 258, 1846, 440, 686, 557, 1849, 2299, 1769, 2189, 1104, 681, 3144, 1155, 1877, 14, 3339, 806, 655, 974, 2504, 956, 3226, 1896, 2236, 2597, 1404, 2110, 2966, 1280, 1844, 1169, 605, 477, 1748, 1798, 2788, 2511, 2218, 918, 2150, 2181, 323, 992, 2015, 2927, 1594, 3290, 147, 2345, 110, 1457, 2972, 2531, 2314, 2344, 3012, 3276, 2758, 975, 2196, 2603, 159, 1614, 2084, 3277, 2254, 160, 3194, 398, 2761, 1083, 2962, 939, 1425, 1583, 268, 1176, 34, 1603, 1396, 1271, 428, 2822, 1956, 1869, 638, 2764, 2495, 441, 2466, 2199, 1834, 3216, 460, 2987, 715, 650, 2478, 1822, 48, 1097, 2361, 3278, 1311, 1275, 2173, 167, 633, 2902, 865, 2045, 928, 929, 6, 84, 2179, 1106, 1947, 1149, 329, 3088, 1398, 2370, 1749, 1790, 2750, 411, 2560, 1668, 1498, 2833, 2509, 195, 648, 200, 2369, 2144, 171, 1168, 1653, 2076, 1366, 1691, 1872, 434, 2813, 1933, 2296, 1544, 2409, 226, 1158, 1662, 945, 2119, 1064, 1588, 1352, 1393, 2300, 4, 2513, 973, 2734, 2544, 339, 1184, 3294, 1658, 1606, 11, 2007, 2116, 2840, 612, 1030, 785, 2104, 1241, 1369, 1557, 2388, 2000, 3298, 2476, 598, 1283, 1513, 2999, 1125, 1112, 488, 390, 926, 2032, 82, 1237, 2742, 667, 1165, 2762, 2348, 3094, 2316, 2623, 438, 1648, 830, 751, 1525, 2866, 1550, 923, 499, 1884, 1836, 625, 2243, 1476, 63, 2063, 817, 1719, 33, 3332, 3015, 248, 49, 855, 2555, 1963, 2584, 452, 2632, 1756, 1481, 673, 1389, 784, 1871, 3013, 3310, 2955, 1153, 1262, 714, 537, 1821, 241, 916, 2308, 991, 2976, 93, 68, 1382, 3083, 2343, 2003, 1866, 2473, 2609, 2898, 1474, 1402, 1009, 333, 740, 1763, 2641, 3198, 2778, 2169, 2209, 2447, 1795, 439, 1081, 408, 2772, 19, 1224, 1445, 2479, 1610, 561, 790, 3076, 2719, 2929, 1712, 3336, 3349, 9, 3377, 3062, 210, 3358, 1456, 431, 1997, 354, 857, 1738, 1435, 1851, 238, 257, 1173, 3261, 311, 330, 770, 193, 2333, 219, 102, 2399, 2467, 1507, 3179, 1414, 183, 1740, 481, 3215, 3025, 860, 2272, 1687, 3381, 305, 2394, 44, 1995, 2630, 332, 2562, 2203, 80, 2498, 1170, 565, 2497, 2457, 983, 1134, 3189, 1274, 2264, 3182, 2465, 2829, 328, 1294, 618, 1354, 2024, 984, 198, 3077, 2744, 1930, 1289, 1349, 3205, 576, 757, 2305, 470, 211, 1661, 3035, 36, 1931, 2292, 100, 843, 1863, 1541, 1621, 2373, 1070, 2705, 1972, 1733, 418, 1831, 2289, 2324, 3356, 1385, 2074, 1364, 2801, 2342, 1601, 1628, 3160, 1802, 3190, 3057, 1767, 334, 2402, 274, 510, 2340, 2649, 1451, 2451, 2973, 2431, 1599, 2161, 2441, 3286, 2484, 1372, 2514, 2400, 1207, 2892, 734, 466, 1912, 2974, 1171, 2432, 2027, 977, 2460, 316, 1673, 2858, 3163, 3235, 2435, 796, 888, 2175, 2796, 2202, 2050, 3109, 404, 593, 3118, 215, 2535, 28, 1345, 2376, 2802, 540, 3132, 3084, 1509, 399, 190, 861, 823, 871, 368, 2128, 1807, 1737, 2066, 944, 1458, 1837, 2983, 542, 1121, 88, 108, 230, 2690, 2100, 2350, 1459, 1082, 1613, 920, 223, 2228, 476, 468, 2090, 343, 3233, 2127, 2964, 2057, 2648, 308, 1406, 613, 628, 2193, 1217, 2592, 1709, 1710, 3343, 1230, 3369, 2971, 1649, 794, 2112, 3337, 3253, 2377, 2182, 2198, 2723, 2147, 3166, 2133, 1281, 379, 704, 1272, 2417, 2226, 1371, 1126, 1937, 1942, 2481, 726, 1901, 3250, 1410, 2821, 1218, 1875, 1816, 3293, 3263, 2583, 26, 1555, 2595, 2810, 669, 2794, 2523, 1722, 1361, 2499, 65, 1154, 1079, 2337, 1060, 802, 3049, 1174, 2624, 1143, 2995, 950, 412, 2994, 548, 2046, 2795, 1503, 933, 1586, 3249, 2567, 3306, 742, 1479, 3196, 1641, 140, 3093, 2487, 1315, 31, 562, 3060, 827, 1000, 777, 2998, 2646, 2633, 1228, 621, 81, 3348, 1183, 302, 1373, 2867, 596, 1066, 2938, 3364, 1581, 599, 3133, 2741, 2808, 575, 56, 889, 2067, 1944, 1762, 290, 2393, 570, 1563, 1347, 495, 2882, 962, 1312, 322, 2845, 1236, 261, 1730, 372, 2825, 163, 1122, 1777, 1395, 2256, 530, 78, 1388, 1091, 978, 870, 3, 658, 249, 649, 1962, 500, 1088, 1512, 1671, 10, 1117, 2854, 2528, 2954, 1130, 104, 1727, 2607, 2186, 2763, 1973, 712, 2747, 2848, 3023, 2692, 2711, 1752, 2706, 1252, 694, 2532, 3004, 2086, 1949, 2538, 20, 2683, 2844, 3248, 2454, 1935, 1288, 1870, 2261, 1720, 1113, 2036, 378, 1276, 1589, 2507, 1351, 79, 2364, 75, 1852, 1102, 1786, 1206, 2909, 187, 717, 534, 580, 2231, 902, 1327, 2017, 1239, 3353, 1309, 21, 1282, ]



==> anc/dynamics/LiH_631g/lih_631_slater_order.txt <==
[326, 304, 380, 86, 179, 535, 53, 257, 457, 530, 102, 472, 366, 228, 302, 35, 236, 186, 20, 194, 108, 138, 115, 561, 587, 418, 159, 37, 255, 70, 234, 78, 317, 471, 260, 251, 503, 91, 15, 388, 588, 522, 139, 73, 12, 235, 636, 145, 458, 578, 537, 487, 233, 596, 542, 598, 306, 289, 203, 271, 579, 278, 214, 252, 557, 93, 113, 391, 63, 72, 227, 34, 137, 593, 222, 518, 125, 158, 431, 643, 389, 256, 30, 312, 581, 36, 154, 349, 420, 454, 610, 270, 309, 432, 1, 46, 372, 345, 394, 346, 90, 560, 488, 566, 485, 268, 209, 328, 603, 577, 628, 45, 272, 305, 293, 55, 447, 405, 51, 344, 300, 490, 324, 335, 517, 183, 595, 178, 430, 613, 16, 381, 196, 210, 592, 568, 496, 245, 571, 470, 284, 99, 193, 238, 483, 175, 47, 156, 221, 100, 288, 68, 356, 297, 466, 544, 619, 206, 573, 600, 307, 6, 446, 575, 229, 493, 634, 548, 606, 94, 383, 551, 639, 303, 276, 14, 205, 61, 92, 143, 117, 230, 149, 142, 269, 201, 334, 400, 314, 341, 41, 266, 633, 320, 85, 428, 267, 620, 157, 554, 22, 69, 207, 615, 538, 0, 336, 218, 166, 87, 614, 327, 531, 224, 476, 463, 150, 623, 243, 232, 555, 549, 451, 591, 370, 559, 96, 123, 462, 632, 24, 355, 84, 286, 294, 311, 374, 404, 258, 515, 8, 281, 118, 513, 371, 170, 171, 387, 396, 38, 624, 163, 141, 180, 492, 410, 397, 147, 97, 385, 153, 358, 216, 5, 640, 67, 4, 604, 220, 586, 511, 191, 507, 609, 2, 373, 360, 398, 347, 330, 384, 439, 368, 25, 116, 441, 144, 565, 415, 419, 627, 204, 199, 120, 362, 132, 450, 567, 638, 282, 407, 261, 543, 48, 254, 152, 265, 348, 509, 50, 80, 361, 473, 482, 521, 556, 607, 114, 486, 498, 339, 414, 406, 124, 200, 449, 433, 155, 390, 442, 106, 502, 519, 495, 641, 564, 574, 187, 427, 264, 174, 315, 83, 434, 71, 60, 151, 467, 426, 277, 89, 352, 448, 616, 190, 552, 412, 582, 553, 377, 56, 465, 184, 376, 536, 570, 165, 107, 629, 621, 3, 583, 589, 280, 58, 103, 395, 146, 508, 408, 545, 167, 491, 40, 31, 520, 111, 642, 365, 160, 584, 523, 455, 128, 247, 480, 382, 608, 43, 602, 131, 444, 546, 127, 134, 177, 81, 424, 516, 310, 580, 262, 213, 601, 274, 351, 359, 399, 392, 401, 438, 44, 298, 342, 343, 98, 350, 62, 411, 576, 244, 321, 529, 275, 504, 532, 285, 325, 528, 195, 494, 452, 105, 242, 460, 417, 461, 248, 33, 338, 445, 140, 202, 436, 333, 259, 101, 479, 299, 241, 533, 211, 512, 474, 279, 590, 197, 413, 217, 456, 13, 129, 121, 49, 547, 249, 378, 364, 223, 527, 21, 468, 39, 375, 23, 292, 353, 597, 212, 626, 316, 52, 393, 437, 357, 215, 77, 500, 599, 514, 122, 74, 435, 32, 112, 569, 403, 429, 182, 28, 181, 540, 322, 525, 605, 421, 425, 635, 135, 484, 240, 104, 283, 562, 612, 422, 110, 625, 130, 506, 198, 475, 469, 287, 253, 499, 295, 162, 617, 369, 57, 497, 541, 26, 505, 173, 301, 572, 192, 75, 82, 534, 188, 76, 29, 176, 168, 95, 501, 237, 9, 363, 331, 630, 526, 19, 27, 423, 246, 308, 313, 594, 88, 164, 148, 611, 510, 539, 66, 477, 273, 133, 329, 169, 18, 290, 226, 550, 622, 443, 54, 459, 263, 231, 59, 126, 489, 637, 65, 558, 17, 478, 219, 10, 337, 524, 416, 11, 409, 208, 119, 296, 64, 440, 340, 464, 185, 563, 239, 354, 319, 386, 7, 367, 332, 618, 42, 250, 161, 323, 291, 172, 631, 402, 225, 585, 189, 136, 379, 79, 318, 481, 109, 453, ]

[439, 225, 401, 235, 34, 338, 96, 18, 257, 484, 208, 508, 433, 204, 430, 313, 360, 128, 287, 302, 294, 163, 575, 565, 432, 442, 140, 464, 239, 308, 625, 421, 124, 251, 562, 470, 21, 504, 150, 58, 471, 599, 412, 46, 141, 66, 184, 222, 11, 337, 564, 506, 609, 550, 103, 3, 521, 7, 165, 194, 620, 369, 583, 29, 76, 130, 572, 20, 621, 465, 535, 12, 389, 309, 426, 214, 196, 152, 126, 376, 217, 348, 87, 452, 636, 241, 32, 457, 498, 608, 546, 73, 307, 37, 295, 185, 358, 627, 413, 168, 64, 199, 365, 391, 642, 228, 172, 110, 573, 74, 83, 397, 266, 1, 395, 597, 36, 547, 461, 2, 115, 4, 510, 193, 414, 108, 456, 78, 22, 261, 524, 509, 344, 362, 615, 177, 233, 354, 373, 290, 631, 206, 232, 436, 336, 79, 374, 303, 202, 341, 556, 272, 91, 502, 390, 469, 300, 252, 419, 612, 75, 291, 563, 320, 434, 384, 321, 476, 200, 518, 437, 486, 111, 158, 356, 179, 590, 418, 15, 246, 243, 182, 9, 617, 93, 375, 92, 499, 293, 210, 122, 277, 317, 107, 84, 13, 112, 265, 403, 569, 591, 288, 169, 230, 487, 561, 162, 175, 224, 328, 145, 611, 559, 394, 72, 69, 322, 310, 463, 567, 218, 495, 113, 183, 82, 192, 268, 385, 549, 190, 513, 201, 635, 585, 285, 566, 334, 176, 425, 227, 325, 100, 25, 119, 198, 226, 610, 548, 26, 417, 10, 249, 304, 125, 154, 331, 451, 525, 500, 327, 61, 536, 346, 280, 466, 558, 530, 101, 539, 89, 623, 276, 180, 24, 40, 281, 503, 274, 598, 588, 164, 441, 166, 420, 319, 496, 28, 267, 86, 161, 318, 514, 38, 167, 197, 116, 242, 477, 423, 31, 292, 253, 408, 297, 459, 481, 50, 472, 526, 282, 366, 372, 35, 629, 134, 449, 516, 48, 485, 97, 507, 616, 314, 219, 213, 191, 393, 480, 178, 450, 132, 43, 70, 67, 159, 137, 350, 209, 455, 245, 142, 343, 574, 527, 626, 551, 411, 205, 114, 492, 352, 231, 560, 634, 641, 347, 614, 402, 589, 619, 640, 333, 505, 27, 151, 447, 306, 187, 440, 99, 386, 618, 479, 570, 577, 512, 263, 555, 326, 453, 47, 283, 157, 6, 580, 237, 270, 133, 600, 5, 238, 68, 262, 94, 424, 57, 51, 102, 605, 488, 462, 400, 446, 542, 355, 377, 123, 316, 335, 153, 431, 557, 595, 628, 478, 458, 553, 533, 554, 523, 606, 271, 517, 254, 250, 146, 60, 16, 186, 330, 349, 80, 181, 247, 353, 582, 467, 39, 592, 603, 8, 638, 323, 65, 203, 148, 120, 59, 301, 398, 607, 416, 147, 545, 23, 493, 275, 188, 117, 160, 149, 216, 138, 174, 622, 195, 429, 367, 55, 256, 53, 497, 207, 529, 221, 460, 632, 90, 368, 604, 532, 342, 593, 404, 531, 135, 637, 540, 236, 14, 378, 49, 173, 248, 118, 370, 17, 62, 415, 587, 305, 340, 143, 88, 578, 482, 259, 286, 351, 613, 552, 630, 109, 454, 475, 586, 624, 30, 501, 234, 483, 528, 359, 229, 220, 473, 522, 568, 544, 71, 428, 45, 332, 537, 444, 380, 364, 104, 361, 278, 315, 409, 156, 136, 543, 581, 490, 468, 387, 339, 407, 144, 405, 260, 44, 399, 63, 438, 576, 189, 56, 382, 264, 541, 273, 392, 105, 443, 95, 223, 520, 240, 571, 396, 534, 363, 52, 538, 19, 511, 410, 129, 41, 211, 345, 406, 515, 139, 0, 311, 255, 448, 371, 298, 155, 299, 77, 279, 106, 489, 383, 519, 427, 244, 579, 494, 131, 98, 633, 329, 33, 212, 284, 81, 584, 594, 379, 296, 258, 289, 474, 215, 388, 596, 85, 357, 491, 170, 445, 42, 171, 601, 54, 269, 127, 324, 381, 643, 639, 312, 435, 121, 422, 602, ]

[117, 323, 152, 583, 319, 634, 264, 30, 292, 442, 119, 344, 272, 617, 632, 122, 175, 500, 158, 128, 524, 340, 501, 506, 417, 480, 51, 67, 13, 460, 386, 181, 22, 68, 102, 274, 160, 489, 268, 295, 368, 429, 162, 372, 19, 540, 349, 411, 108, 20, 503, 629, 512, 562, 611, 381, 121, 47, 333, 479, 320, 153, 286, 383, 518, 376, 604, 302, 55, 457, 593, 114, 32, 565, 166, 304, 311, 536, 223, 198, 233, 504, 615, 561, 628, 16, 230, 331, 454, 139, 284, 4, 145, 189, 72, 234, 633, 297, 109, 360, 90, 283, 539, 278, 401, 528, 596, 430, 124, 385, 235, 207, 545, 70, 443, 498, 299, 358, 493, 316, 558, 104, 350, 396, 321, 257, 187, 143, 425, 409, 573, 288, 527, 365, 598, 78, 266, 127, 205, 1, 397, 239, 306, 74, 580, 0, 499, 530, 69, 179, 324, 182, 487, 133, 178, 197, 156, 404, 595, 413, 412, 402, 25, 177, 578, 579, 444, 141, 335, 474, 414, 431, 334, 516, 228, 291, 15, 245, 420, 220, 424, 544, 200, 354, 244, 427, 522, 341, 405, 209, 38, 34, 118, 449, 585, 520, 120, 154, 623, 363, 77, 616, 529, 17, 550, 50, 352, 477, 57, 313, 635, 535, 625, 599, 87, 125, 511, 275, 366, 357, 111, 317, 37, 622, 398, 468, 613, 390, 202, 342, 80, 96, 450, 129, 435, 64, 138, 513, 92, 379, 315, 12, 600, 26, 440, 41, 458, 296, 470, 549, 2, 572, 486, 142, 290, 93, 85, 208, 123, 251, 387, 380, 61, 52, 584, 374, 346, 249, 240, 621, 612, 110, 371, 260, 533, 428, 630, 594, 216, 65, 453, 590, 445, 48, 638, 186, 392, 399, 206, 488, 24, 559, 219, 282, 201, 608, 9, 465, 147, 164, 394, 276, 183, 377, 459, 273, 165, 484, 196, 293, 246, 436, 345, 426, 569, 103, 107, 471, 250, 3, 215, 106, 318, 434, 418, 403, 400, 347, 336, 407, 137, 464, 343, 97, 280, 267, 305, 14, 115, 576, 184, 618, 11, 88, 496, 463, 462, 586, 589, 602, 476, 370, 643, 492, 289, 378, 552, 112, 461, 224, 84, 574, 384, 581, 194, 326, 537, 422, 517, 169, 406, 185, 466, 473, 601, 172, 126, 144, 310, 58, 188, 76, 46, 551, 5, 116, 45, 173, 620, 252, 105, 191, 538, 113, 328, 237, 369, 472, 195, 361, 373, 227, 639, 170, 255, 421, 213, 294, 389, 534, 541, 8, 263, 222, 256, 641, 605, 456, 642, 307, 161, 79, 416, 71, 337, 269, 236, 167, 75, 210, 382, 606, 603, 28, 312, 44, 509, 281, 217, 631, 40, 556, 214, 329, 95, 432, 7, 100, 570, 247, 395, 502, 482, 253, 523, 81, 494, 89, 131, 408, 226, 42, 364, 180, 59, 532, 423, 338, 149, 624, 31, 91, 243, 308, 322, 514, 270, 33, 627, 441, 146, 27, 157, 190, 438, 526, 508, 566, 211, 481, 49, 151, 60, 176, 543, 410, 563, 507, 609, 261, 135, 555, 132, 521, 610, 577, 148, 241, 134, 393, 519, 218, 262, 557, 94, 567, 330, 225, 433, 159, 339, 36, 99, 485, 231, 525, 491, 626, 168, 56, 548, 348, 66, 640, 62, 150, 636, 300, 271, 391, 475, 483, 163, 597, 221, 510, 82, 101, 478, 495, 327, 355, 467, 325, 29, 171, 43, 356, 332, 192, 531, 232, 199, 10, 437, 314, 415, 6, 285, 351, 546, 547, 303, 505, 447, 607, 388, 238, 193, 265, 23, 140, 497, 359, 362, 568, 588, 248, 86, 575, 490, 98, 448, 582, 287, 35, 53, 451, 298, 39, 452, 515, 554, 259, 203, 258, 254, 592, 242, 542, 571, 73, 83, 279, 419, 455, 587, 130, 174, 63, 564, 560, 18, 309, 204, 54, 637, 155, 439, 469, 212, 229, 136, 553, 353, 367, 277, 301, 21, 619, 446, 375, 591, 614, ]

[160, 622, 167, 68, 539, 608, 32, 105, 527, 571, 478, 121, 98, 262, 292, 87, 511, 215, 633, 92, 508, 10, 408, 117, 148, 626, 417, 266, 525, 431, 247, 615, 439, 146, 410, 502, 16, 125, 368, 1, 280, 415, 554, 369, 459, 294, 94, 398, 282, 100, 182, 147, 229, 400, 494, 531, 388, 297, 336, 257, 562, 256, 45, 376, 499, 572, 544, 145, 433, 460, 471, 207, 166, 591, 70, 116, 332, 81, 305, 21, 347, 258, 114, 609, 419, 333, 455, 181, 590, 573, 104, 248, 44, 444, 211, 505, 222, 642, 473, 420, 528, 603, 317, 373, 481, 108, 558, 273, 588, 437, 128, 526, 13, 440, 441, 290, 11, 624, 540, 537, 594, 150, 466, 246, 140, 126, 88, 293, 426, 449, 348, 643, 586, 364, 42, 635, 60, 205, 625, 402, 64, 577, 48, 374, 496, 8, 296, 337, 458, 59, 123, 565, 275, 254, 530, 612, 227, 323, 529, 326, 548, 367, 186, 479, 322, 267, 328, 163, 483, 73, 4, 234, 208, 330, 618, 569, 452, 129, 358, 223, 357, 506, 51, 627, 382, 308, 53, 204, 445, 232, 40, 438, 600, 507, 589, 344, 212, 354, 470, 461, 119, 321, 607, 390, 338, 617, 193, 122, 55, 203, 209, 75, 66, 26, 2, 314, 495, 172, 592, 230, 379, 380, 319, 270, 283, 546, 425, 236, 583, 276, 532, 629, 295, 341, 576, 244, 251, 220, 111, 178, 485, 50, 300, 5, 36, 228, 346, 462, 134, 414, 250, 27, 490, 272, 339, 570, 221, 76, 349, 22, 535, 610, 567, 599, 264, 84, 195, 484, 394, 469, 102, 383, 261, 164, 568, 34, 176, 397, 170, 284, 249, 512, 598, 424, 200, 287, 302, 307, 154, 199, 628, 355, 463, 289, 636, 177, 327, 85, 43, 446, 235, 524, 580, 443, 623, 500, 74, 72, 288, 371, 69, 596, 581, 467, 103, 401, 49, 436, 552, 286, 239, 131, 639, 377, 564, 501, 472, 180, 331, 509, 153, 138, 561, 241, 107, 638, 518, 363, 513, 566, 224, 110, 82, 423, 406, 226, 353, 634, 422, 61, 197, 392, 19, 192, 120, 474, 387, 464, 46, 578, 620, 183, 551, 384, 549, 352, 559, 274, 278, 641, 191, 399, 187, 77, 259, 432, 313, 135, 582, 268, 579, 504, 155, 225, 585, 233, 127, 298, 416, 385, 175, 58, 489, 132, 144, 407, 488, 632, 487, 515, 497, 62, 156, 159, 255, 366, 637, 198, 516, 54, 171, 169, 543, 602, 442, 324, 413, 404, 547, 587, 25, 188, 185, 434, 18, 157, 28, 533, 38, 468, 71, 67, 271, 520, 493, 93, 597, 39, 315, 360, 231, 63, 253, 263, 97, 12, 141, 491, 29, 240, 20, 606, 101, 243, 137, 168, 291, 96, 448, 480, 265, 320, 593, 514, 584, 534, 210, 9, 86, 457, 15, 216, 279, 179, 640, 361, 214, 299, 139, 372, 149, 427, 475, 378, 370, 335, 83, 301, 396, 403, 318, 196, 453, 356, 190, 536, 65, 560, 91, 56, 285, 553, 136, 556, 152, 124, 550, 142, 389, 0, 201, 555, 616, 57, 304, 391, 312, 563, 237, 447, 456, 359, 310, 106, 162, 604, 450, 325, 510, 47, 35, 202, 281, 52, 575, 523, 430, 574, 23, 350, 334, 90, 486, 99, 477, 630, 393, 306, 143, 6, 619, 465, 37, 33, 362, 173, 189, 601, 184, 631, 14, 17, 613, 557, 418, 351, 451, 24, 3, 79, 395, 194, 31, 538, 158, 421, 340, 386, 381, 316, 517, 545, 174, 219, 492, 217, 151, 476, 428, 519, 429, 130, 260, 165, 277, 218, 238, 133, 498, 118, 30, 95, 109, 206, 521, 405, 342, 435, 343, 614, 605, 409, 41, 522, 80, 242, 482, 311, 7, 365, 78, 161, 375, 411, 269, 329, 113, 541, 542, 611, 112, 595, 115, 252, 345, 621, 303, 454, 412, 503, 89, 213, 309, 245, ]

[304, 267, 226, 227, 294, 200, 534, 511, 109, 341, 245, 611, 238, 593, 229, 441, 266, 610, 37, 400, 409, 408, 251, 510, 58, 434, 255, 243, 39, 405, 198, 157, 343, 525, 519, 233, 196, 100, 4, 216, 596, 546, 285, 297, 298, 223, 118, 489, 74, 214, 514, 492, 541, 250, 643, 306, 62, 537, 317, 631, 333, 428, 447, 581, 621, 375, 264, 348, 101, 359, 176, 326, 302, 497, 632, 431, 129, 204, 16, 530, 160, 472, 334, 31, 316, 422, 630, 193, 51, 111, 544, 124, 179, 88, 246, 47, 460, 203, 313, 583, 598, 369, 167, 553, 5, 168, 258, 535, 68, 59, 527, 271, 210, 371, 350, 449, 166, 468, 121, 461, 411, 38, 384, 260, 186, 589, 42, 399, 102, 339, 393, 279, 75, 15, 356, 597, 120, 147, 347, 7, 552, 353, 639, 539, 481, 362, 547, 108, 439, 419, 318, 378, 380, 577, 311, 45, 114, 174, 0, 26, 156, 241, 221, 469, 209, 454, 381, 484, 291, 262, 338, 125, 600, 112, 389, 54, 20, 134, 633, 299, 329, 286, 566, 564, 91, 545, 470, 625, 571, 540, 609, 357, 420, 12, 543, 528, 509, 551, 71, 406, 178, 92, 330, 635, 605, 496, 594, 185, 629, 288, 44, 34, 390, 191, 133, 488, 529, 122, 557, 367, 46, 536, 366, 280, 151, 217, 275, 416, 636, 123, 615, 401, 263, 13, 139, 10, 592, 96, 195, 358, 575, 503, 231, 24, 524, 516, 182, 570, 116, 69, 153, 448, 587, 620, 236, 292, 232, 361, 135, 55, 436, 618, 248, 80, 165, 549, 154, 18, 453, 423, 300, 224, 40, 307, 87, 169, 66, 429, 208, 78, 498, 35, 617, 212, 281, 584, 230, 443, 563, 415, 325, 538, 523, 430, 567, 107, 53, 576, 192, 591, 295, 578, 638, 215, 483, 305, 374, 95, 457, 284, 517, 573, 413, 296, 220, 590, 239, 586, 128, 324, 579, 501, 500, 623, 276, 206, 479, 63, 99, 105, 36, 394, 2, 490, 606, 424, 561, 6, 131, 136, 445, 342, 404, 83, 77, 52, 474, 234, 560, 30, 9, 140, 459, 360, 228, 315, 282, 379, 373, 172, 494, 56, 148, 28, 146, 155, 585, 582, 504, 487, 327, 104, 555, 569, 398, 21, 277, 145, 418, 548, 43, 395, 493, 604, 619, 335, 85, 32, 444, 513, 607, 247, 60, 440, 205, 256, 184, 94, 98, 451, 637, 332, 162, 289, 491, 19, 565, 365, 340, 456, 50, 464, 506, 526, 627, 103, 322, 259, 194, 446, 268, 432, 183, 110, 201, 97, 554, 65, 414, 364, 141, 29, 410, 218, 550, 466, 442, 41, 57, 595, 505, 559, 368, 438, 634, 27, 308, 477, 70, 14, 170, 626, 270, 106, 273, 126, 254, 568, 641, 171, 407, 113, 383, 265, 345, 531, 143, 89, 522, 435, 417, 177, 219, 495, 72, 22, 235, 502, 64, 127, 314, 485, 532, 119, 427, 628, 392, 599, 278, 471, 421, 67, 283, 331, 81, 164, 382, 211, 344, 252, 473, 132, 465, 49, 144, 173, 319, 79, 386, 312, 515, 337, 542, 17, 222, 73, 476, 518, 450, 521, 197, 556, 320, 90, 188, 187, 199, 351, 437, 1, 642, 508, 323, 181, 161, 242, 507, 142, 8, 622, 152, 328, 61, 601, 290, 115, 482, 499, 82, 397, 558, 512, 486, 346, 189, 321, 533, 562, 478, 249, 293, 385, 352, 303, 475, 372, 310, 287, 377, 93, 159, 403, 117, 574, 190, 130, 602, 452, 613, 520, 202, 455, 391, 612, 84, 402, 425, 240, 467, 274, 336, 253, 603, 137, 616, 138, 480, 376, 207, 261, 426, 463, 3, 588, 640, 462, 572, 237, 76, 349, 433, 225, 149, 269, 23, 175, 272, 580, 363, 608, 370, 158, 309, 86, 396, 180, 624, 614, 301, 33, 257, 150, 48, 244, 412, 25, 387, 354, 11, 355, 388, 458, 213, 163, ]

[126, 386, 381, 640, 69, 123, 60, 450, 597, 280, 552, 260, 538, 374, 525, 295, 577, 70, 150, 307, 575, 564, 605, 209, 473, 401, 408, 547, 297, 415, 308, 41, 621, 327, 533, 58, 402, 291, 129, 42, 467, 301, 414, 448, 358, 471, 261, 156, 113, 285, 180, 72, 565, 40, 359, 637, 292, 625, 111, 379, 298, 282, 250, 527, 588, 62, 350, 370, 632, 223, 279, 257, 170, 587, 369, 505, 316, 239, 389, 148, 14, 418, 557, 461, 348, 284, 617, 91, 589, 273, 114, 182, 159, 212, 353, 524, 338, 75, 341, 513, 234, 466, 506, 95, 578, 434, 45, 495, 326, 34, 17, 121, 611, 468, 56, 185, 275, 166, 313, 423, 522, 624, 12, 429, 555, 79, 145, 83, 356, 37, 383, 179, 438, 539, 240, 601, 283, 628, 598, 378, 572, 569, 390, 122, 443, 149, 161, 352, 87, 618, 455, 103, 222, 442, 520, 581, 160, 32, 604, 19, 582, 641, 189, 192, 416, 230, 549, 337, 436, 294, 143, 110, 532, 142, 53, 259, 51, 441, 25, 494, 127, 271, 84, 439, 186, 136, 203, 254, 131, 367, 224, 44, 586, 543, 425, 154, 382, 89, 27, 396, 278, 290, 120, 157, 306, 252, 424, 503, 302, 318, 479, 373, 158, 47, 251, 94, 112, 391, 287, 305, 255, 227, 394, 501, 371, 118, 324, 563, 462, 202, 484, 50, 245, 168, 184, 55, 483, 134, 6, 183, 323, 528, 36, 514, 300, 542, 507, 331, 81, 322, 614, 66, 363, 147, 444, 574, 151, 463, 132, 615, 274, 0, 268, 8, 335, 530, 562, 247, 518, 487, 98, 235, 454, 33, 422, 435, 228, 339, 191, 315, 458, 258, 190, 135, 409, 207, 219, 372, 510, 265, 329, 426, 97, 162, 612, 175, 99, 432, 116, 336, 18, 490, 430, 48, 167, 215, 610, 310, 133, 320, 609, 642, 573, 153, 499, 406, 536, 377, 457, 631, 515, 77, 493, 7, 376, 340, 398, 596, 592, 508, 633, 413, 107, 472, 3, 26, 491, 22, 119, 263, 92, 266, 194, 152, 93, 385, 643, 392, 10, 2, 366, 464, 521, 626, 140, 293, 546, 412, 334, 449, 238, 229, 475, 590, 548, 550, 16, 74, 196, 39, 312, 399, 504, 24, 171, 405, 433, 172, 603, 553, 85, 619, 73, 21, 281, 187, 325, 264, 419, 198, 364, 428, 177, 403, 393, 106, 560, 115, 76, 288, 404, 579, 4, 146, 163, 232, 80, 311, 427, 303, 233, 165, 52, 630, 214, 636, 88, 15, 388, 173, 205, 211, 500, 174, 125, 580, 178, 351, 599, 556, 559, 529, 181, 164, 204, 29, 616, 11, 410, 13, 96, 213, 64, 289, 220, 477, 218, 267, 343, 397, 554, 144, 317, 1, 139, 411, 67, 35, 130, 286, 105, 417, 82, 360, 20, 5, 534, 488, 407, 437, 600, 478, 639, 137, 629, 347, 124, 256, 634, 141, 253, 460, 622, 225, 237, 270, 46, 61, 208, 246, 226, 523, 277, 117, 90, 200, 512, 272, 387, 248, 332, 304, 526, 231, 561, 221, 551, 368, 583, 30, 470, 459, 321, 155, 236, 452, 420, 299, 400, 431, 241, 451, 481, 531, 584, 101, 357, 262, 482, 38, 509, 445, 108, 607, 486, 489, 128, 497, 104, 216, 195, 365, 176, 620, 576, 474, 296, 342, 453, 540, 349, 269, 608, 496, 585, 545, 446, 469, 65, 613, 243, 71, 485, 595, 333, 59, 519, 355, 421, 544, 602, 566, 344, 627, 330, 199, 635, 328, 638, 206, 571, 346, 102, 276, 28, 354, 517, 244, 535, 558, 49, 516, 502, 345, 568, 43, 201, 68, 375, 541, 380, 570, 57, 480, 319, 249, 591, 217, 314, 511, 31, 623, 492, 384, 361, 309, 593, 54, 242, 193, 63, 440, 567, 537, 210, 9, 197, 86, 188, 169, 594, 606, 23, 498, 456, 465, 78, 395, 109, 447, 362, 138, 476, 100, ]

[256, 452, 71, 77, 179, 214, 291, 155, 313, 72, 259, 251, 127, 26, 150, 166, 432, 187, 403, 55, 475, 574, 594, 93, 23, 577, 620, 373, 397, 318, 535, 456, 544, 435, 83, 52, 427, 172, 379, 339, 579, 274, 434, 458, 169, 108, 360, 541, 520, 254, 105, 79, 297, 529, 316, 116, 409, 575, 115, 149, 562, 67, 406, 627, 538, 89, 241, 123, 54, 98, 148, 390, 508, 118, 184, 536, 37, 7, 284, 189, 359, 413, 1, 607, 642, 523, 638, 46, 461, 494, 266, 181, 4, 159, 445, 206, 525, 517, 616, 469, 226, 204, 385, 500, 301, 371, 589, 103, 315, 349, 43, 110, 488, 557, 141, 154, 276, 300, 273, 82, 457, 12, 581, 121, 524, 546, 220, 547, 555, 6, 289, 151, 153, 345, 30, 637, 331, 65, 218, 506, 596, 209, 306, 609, 617, 225, 299, 9, 398, 133, 245, 615, 582, 586, 20, 283, 310, 402, 444, 294, 643, 407, 605, 467, 416, 326, 598, 347, 248, 490, 601, 587, 484, 421, 215, 275, 364, 611, 410, 422, 60, 376, 157, 302, 243, 78, 281, 180, 242, 527, 509, 573, 572, 303, 13, 626, 58, 507, 223, 321, 623, 200, 258, 569, 56, 381, 222, 119, 369, 514, 219, 130, 335, 188, 408, 272, 216, 135, 66, 446, 317, 419, 156, 553, 522, 330, 451, 126, 333, 120, 542, 165, 262, 90, 504, 510, 87, 170, 59, 612, 548, 132, 152, 158, 342, 341, 346, 443, 202, 543, 634, 355, 240, 102, 501, 499, 478, 583, 229, 314, 399, 477, 117, 27, 640, 550, 401, 212, 554, 261, 389, 44, 16, 337, 473, 33, 146, 352, 624, 639, 185, 602, 163, 325, 340, 85, 511, 142, 196, 307, 250, 580, 41, 441, 48, 431, 88, 24, 160, 448, 590, 367, 168, 47, 15, 312, 210, 191, 68, 252, 80, 632, 391, 257, 224, 610, 388, 39, 375, 14, 183, 322, 286, 164, 329, 368, 35, 234, 628, 619, 253, 479, 382, 565, 558, 424, 539, 64, 633, 282, 505, 442, 178, 336, 76, 319, 97, 519, 439, 128, 328, 249, 175, 588, 503, 109, 171, 437, 45, 537, 561, 450, 295, 221, 464, 107, 230, 19, 304, 327, 497, 618, 269, 270, 591, 29, 621, 593, 73, 11, 106, 57, 498, 386, 405, 395, 61, 100, 192, 104, 631, 290, 193, 392, 75, 255, 239, 540, 472, 606, 233, 358, 263, 32, 622, 42, 246, 465, 571, 21, 205, 320, 417, 177, 213, 474, 81, 40, 356, 585, 138, 145, 231, 396, 394, 425, 603, 288, 463, 95, 532, 305, 531, 0, 174, 635, 476, 447, 264, 10, 564, 533, 485, 387, 69, 139, 599, 433, 324, 344, 566, 194, 357, 271, 597, 74, 423, 438, 415, 308, 114, 8, 487, 412, 567, 365, 99, 471, 203, 420, 201, 430, 197, 298, 2, 526, 492, 468, 227, 124, 338, 111, 460, 112, 161, 351, 3, 559, 372, 393, 190, 198, 429, 36, 280, 94, 86, 374, 323, 366, 629, 361, 176, 549, 600, 552, 28, 96, 296, 50, 228, 217, 563, 279, 244, 101, 436, 534, 493, 551, 195, 136, 70, 362, 343, 208, 495, 384, 512, 630, 608, 144, 489, 91, 5, 63, 454, 418, 238, 545, 636, 592, 584, 137, 167, 232, 18, 38, 625, 113, 278, 122, 491, 236, 34, 378, 515, 353, 125, 518, 470, 496, 426, 455, 62, 268, 453, 235, 207, 186, 293, 348, 521, 414, 25, 277, 143, 383, 449, 129, 380, 528, 31, 462, 237, 486, 53, 247, 199, 560, 400, 568, 332, 604, 377, 162, 51, 22, 502, 131, 404, 363, 311, 466, 482, 480, 84, 440, 370, 49, 556, 641, 350, 483, 260, 17, 92, 613, 595, 267, 265, 211, 134, 182, 309, 354, 140, 530, 570, 481, 173, 513, 578, 411, 428, 287, 459, 334, 147, 285, 614, 516, 292, 576, ]

[281, 385, 263, 355, 207, 487, 320, 271, 73, 515, 454, 5, 298, 519, 229, 299, 604, 44, 614, 631, 67, 419, 197, 345, 341, 155, 245, 140, 445, 270, 112, 160, 513, 509, 267, 382, 367, 363, 108, 296, 142, 314, 601, 51, 120, 124, 262, 605, 622, 72, 52, 395, 216, 388, 183, 22, 321, 178, 66, 57, 633, 618, 561, 502, 311, 62, 414, 405, 486, 114, 474, 574, 423, 554, 577, 10, 475, 541, 613, 180, 42, 456, 16, 174, 224, 106, 21, 148, 254, 564, 619, 6, 517, 449, 305, 53, 559, 316, 159, 396, 274, 181, 542, 610, 526, 286, 266, 566, 555, 361, 116, 3, 14, 489, 537, 611, 408, 61, 325, 354, 433, 569, 126, 586, 309, 287, 485, 238, 383, 531, 179, 81, 530, 524, 472, 370, 152, 163, 340, 581, 129, 153, 336, 609, 391, 427, 387, 117, 275, 241, 568, 491, 527, 493, 64, 59, 198, 523, 473, 171, 265, 195, 228, 250, 495, 599, 30, 38, 277, 582, 79, 18, 348, 151, 425, 377, 54, 499, 565, 301, 381, 87, 376, 210, 8, 56, 364, 452, 127, 404, 594, 158, 496, 28, 169, 88, 625, 19, 634, 29, 627, 545, 538, 96, 208, 349, 503, 115, 344, 535, 170, 279, 603, 558, 70, 637, 40, 463, 470, 482, 308, 86, 264, 239, 302, 378, 643, 315, 128, 13, 50, 516, 366, 193, 80, 356, 548, 407, 514, 632, 136, 219, 182, 154, 101, 110, 107, 608, 276, 304, 547, 149, 230, 226, 479, 194, 68, 465, 397, 617, 248, 84, 500, 448, 510, 507, 190, 135, 549, 203, 103, 322, 546, 104, 167, 186, 338, 410, 284, 522, 202, 282, 393, 339, 272, 490, 34, 505, 498, 492, 342, 288, 512, 584, 532, 398, 253, 33, 638, 306, 177, 562, 233, 528, 48, 20, 12, 36, 289, 319, 358, 225, 130, 540, 375, 150, 297, 402, 578, 626, 467, 461, 41, 240, 220, 125, 235, 313, 575, 411, 329, 429, 217, 422, 131, 504, 442, 185, 23, 570, 100, 508, 249, 200, 590, 392, 45, 146, 544, 573, 464, 421, 330, 571, 343, 462, 621, 432, 551, 243, 415, 543, 598, 443, 144, 471, 592, 25, 372, 49, 35, 380, 257, 374, 139, 455, 283, 488, 111, 430, 39, 99, 242, 134, 539, 483, 476, 384, 331, 556, 439, 37, 310, 172, 199, 447, 293, 212, 234, 466, 164, 371, 223, 211, 596, 369, 189, 252, 46, 458, 533, 346, 446, 324, 256, 244, 552, 196, 27, 173, 635, 417, 413, 280, 156, 389, 412, 258, 58, 31, 351, 333, 32, 441, 119, 521, 97, 83, 451, 585, 317, 55, 184, 60, 450, 629, 337, 91, 1, 368, 105, 428, 213, 102, 251, 168, 9, 494, 323, 291, 11, 237, 379, 373, 63, 386, 394, 17, 359, 406, 636, 426, 435, 47, 557, 536, 85, 579, 335, 118, 15, 347, 133, 362, 75, 191, 7, 175, 260, 327, 231, 247, 69, 161, 218, 587, 550, 597, 602, 390, 94, 468, 246, 43, 352, 4, 312, 591, 221, 268, 409, 295, 92, 511, 24, 469, 501, 623, 82, 444, 227, 236, 165, 639, 477, 137, 326, 589, 480, 109, 138, 641, 162, 0, 606, 157, 640, 26, 588, 460, 143, 259, 121, 553, 534, 269, 278, 204, 403, 620, 113, 71, 628, 122, 201, 285, 615, 350, 434, 525, 89, 232, 192, 612, 583, 90, 436, 481, 438, 76, 353, 307, 420, 273, 65, 424, 261, 416, 453, 563, 484, 205, 506, 357, 576, 400, 518, 166, 132, 147, 529, 328, 215, 77, 459, 290, 567, 593, 401, 360, 214, 98, 303, 418, 457, 399, 580, 93, 209, 206, 334, 187, 572, 642, 300, 600, 624, 294, 437, 478, 497, 318, 145, 630, 595, 2, 95, 616, 560, 78, 188, 332, 141, 74, 176, 292, 520, 255, 123, 365, 607, 440, 222, 431, ]

[584, 83, 463, 36, 468, 246, 602, 475, 350, 307, 320, 542, 604, 439, 110, 549, 334, 436, 396, 158, 469, 460, 311, 251, 263, 428, 598, 485, 131, 410, 407, 181, 622, 534, 388, 502, 589, 527, 451, 459, 248, 518, 479, 163, 393, 480, 332, 196, 238, 208, 615, 316, 560, 194, 219, 279, 340, 364, 490, 557, 498, 628, 443, 118, 133, 273, 398, 568, 423, 265, 129, 124, 4, 6, 341, 496, 517, 287, 483, 16, 344, 395, 117, 240, 252, 411, 53, 105, 507, 355, 146, 499, 522, 359, 409, 192, 235, 285, 426, 352, 38, 362, 325, 148, 212, 558, 378, 207, 13, 339, 626, 0, 272, 140, 46, 241, 60, 292, 186, 50, 174, 519, 511, 635, 26, 43, 541, 94, 62, 166, 255, 66, 399, 618, 516, 130, 116, 27, 477, 608, 620, 360, 168, 482, 96, 454, 447, 342, 220, 108, 229, 617, 184, 603, 505, 596, 346, 149, 574, 431, 625, 402, 585, 639, 167, 180, 593, 539, 122, 227, 44, 156, 211, 515, 275, 427, 381, 175, 8, 403, 303, 182, 389, 143, 126, 7, 42, 3, 123, 414, 592, 367, 289, 264, 216, 588, 312, 467, 565, 313, 201, 86, 141, 104, 242, 466, 17, 530, 119, 579, 76, 633, 462, 228, 197, 159, 434, 321, 611, 107, 624, 471, 2, 173, 476, 529, 370, 14, 308, 330, 457, 28, 98, 32, 486, 152, 623, 366, 291, 422, 597, 326, 247, 594, 97, 551, 387, 573, 151, 161, 324, 424, 280, 555, 54, 237, 63, 61, 91, 224, 281, 634, 145, 112, 386, 474, 425, 217, 221, 576, 135, 379, 284, 637, 376, 267, 35, 465, 203, 70, 591, 155, 494, 296, 533, 121, 297, 290, 582, 30, 103, 347, 80, 353, 523, 438, 185, 115, 190, 153, 250, 193, 478, 453, 640, 470, 195, 127, 390, 90, 333, 641, 318, 413, 187, 160, 537, 418, 461, 22, 488, 283, 528, 5, 71, 391, 495, 268, 245, 619, 249, 314, 95, 189, 262, 363, 614, 92, 433, 400, 540, 464, 556, 139, 643, 109, 570, 144, 65, 417, 632, 371, 306, 437, 487, 102, 88, 18, 233, 419, 59, 183, 288, 204, 55, 373, 51, 293, 179, 75, 304, 79, 40, 562, 254, 489, 408, 310, 58, 128, 430, 458, 583, 57, 257, 421, 20, 580, 586, 544, 369, 1, 12, 572, 578, 234, 509, 274, 500, 435, 455, 445, 223, 548, 383, 440, 375, 67, 546, 599, 150, 429, 99, 244, 631, 239, 277, 606, 309, 261, 319, 120, 299, 243, 368, 524, 382, 253, 394, 77, 329, 613, 629, 343, 213, 607, 536, 205, 282, 15, 401, 138, 358, 503, 136, 448, 25, 508, 230, 444, 531, 420, 554, 564, 162, 106, 302, 154, 328, 351, 392, 484, 322, 595, 24, 9, 33, 550, 406, 416, 581, 85, 209, 226, 298, 456, 87, 566, 569, 638, 236, 295, 132, 349, 271, 81, 575, 323, 82, 222, 125, 199, 286, 630, 301, 165, 232, 270, 113, 442, 627, 412, 561, 605, 357, 206, 491, 49, 621, 259, 31, 610, 225, 380, 513, 642, 472, 188, 101, 385, 56, 492, 294, 567, 601, 506, 504, 473, 552, 493, 171, 532, 137, 512, 210, 377, 612, 157, 69, 29, 497, 609, 514, 535, 336, 276, 616, 450, 48, 147, 384, 331, 258, 191, 452, 84, 345, 587, 526, 231, 134, 335, 545, 200, 177, 68, 93, 45, 481, 176, 337, 89, 78, 348, 300, 404, 215, 214, 338, 34, 600, 74, 114, 52, 374, 10, 354, 510, 47, 559, 397, 178, 441, 305, 256, 39, 100, 356, 525, 260, 142, 571, 446, 37, 543, 64, 170, 415, 538, 405, 278, 577, 521, 269, 23, 636, 315, 72, 501, 202, 449, 73, 520, 372, 547, 11, 172, 169, 590, 19, 327, 111, 361, 41, 21, 164, 198, 553, 266, 218, 432, 317, 365, 563, ]

[174, 57, 92, 639, 500, 2, 642, 281, 236, 556, 105, 71, 155, 335, 161, 127, 641, 165, 58, 313, 327, 396, 316, 621, 633, 90, 205, 70, 512, 239, 212, 247, 447, 216, 525, 526, 615, 189, 190, 219, 390, 438, 279, 135, 104, 643, 569, 470, 403, 482, 274, 287, 382, 25, 213, 119, 232, 388, 179, 163, 560, 130, 110, 167, 133, 38, 591, 640, 402, 337, 577, 477, 587, 542, 430, 533, 263, 333, 637, 629, 289, 596, 197, 233, 385, 50, 471, 443, 557, 608, 265, 502, 585, 510, 53, 380, 373, 381, 67, 359, 253, 222, 485, 602, 36, 429, 534, 419, 273, 332, 326, 301, 445, 408, 171, 17, 618, 252, 588, 606, 531, 574, 126, 593, 309, 627, 223, 168, 78, 355, 164, 611, 227, 508, 181, 15, 442, 454, 389, 632, 319, 100, 490, 321, 536, 491, 7, 240, 3, 324, 98, 636, 586, 623, 334, 416, 342, 456, 118, 154, 497, 617, 145, 364, 515, 54, 463, 398, 357, 475, 425, 241, 40, 41, 39, 147, 282, 94, 578, 395, 269, 365, 160, 1, 48, 10, 149, 64, 519, 226, 407, 564, 82, 554, 108, 206, 572, 303, 91, 210, 254, 261, 286, 291, 413, 628, 483, 20, 176, 612, 527, 507, 258, 347, 449, 422, 221, 603, 570, 56, 338, 375, 450, 123, 77, 158, 112, 257, 423, 521, 330, 272, 87, 350, 437, 325, 582, 186, 492, 448, 268, 203, 24, 242, 400, 410, 561, 614, 630, 18, 535, 538, 370, 613, 43, 49, 26, 523, 411, 315, 404, 8, 622, 539, 81, 377, 235, 469, 284, 383, 340, 453, 243, 121, 131, 22, 436, 460, 294, 428, 192, 114, 47, 157, 550, 310, 312, 421, 188, 230, 229, 431, 86, 386, 283, 84, 509, 5, 597, 318, 465, 293, 540, 459, 178, 187, 285, 563, 55, 73, 352, 376, 177, 590, 62, 31, 581, 493, 341, 320, 520, 401, 151, 358, 516, 28, 323, 378, 486, 511, 573, 183, 199, 37, 529, 426, 620, 65, 474, 498, 553, 83, 72, 530, 467, 80, 412, 162, 605, 406, 102, 109, 6, 609, 16, 374, 545, 9, 113, 35, 346, 4, 369, 434, 46, 368, 298, 134, 379, 224, 141, 589, 117, 418, 440, 175, 270, 567, 96, 393, 196, 427, 308, 479, 489, 44, 464, 214, 182, 363, 144, 409, 136, 32, 156, 599, 63, 120, 625, 311, 562, 387, 248, 356, 552, 329, 297, 565, 66, 292, 415, 349, 202, 195, 146, 348, 21, 559, 42, 568, 290, 251, 544, 34, 331, 594, 487, 250, 575, 547, 461, 433, 351, 566, 256, 170, 499, 424, 607, 506, 30, 51, 480, 432, 180, 517, 259, 115, 446, 417, 142, 478, 514, 439, 314, 476, 275, 128, 211, 299, 75, 441, 595, 458, 68, 336, 198, 150, 59, 367, 45, 143, 79, 631, 99, 405, 107, 451, 549, 52, 339, 302, 444, 85, 27, 101, 278, 185, 116, 634, 244, 504, 23, 394, 522, 61, 399, 414, 344, 306, 169, 255, 462, 555, 610, 106, 220, 576, 14, 208, 583, 452, 328, 184, 322, 0, 543, 153, 361, 103, 12, 234, 33, 266, 13, 228, 132, 501, 129, 372, 97, 584, 616, 466, 304, 551, 76, 532, 392, 277, 601, 271, 152, 457, 305, 207, 138, 29, 295, 296, 391, 455, 473, 635, 95, 494, 384, 600, 194, 260, 218, 111, 579, 537, 598, 495, 249, 518, 354, 137, 193, 209, 93, 19, 371, 237, 343, 503, 173, 505, 122, 89, 541, 159, 204, 215, 604, 353, 262, 366, 264, 267, 397, 60, 139, 472, 200, 496, 481, 548, 231, 638, 528, 288, 11, 580, 225, 172, 484, 124, 88, 217, 276, 166, 619, 191, 558, 488, 238, 148, 74, 317, 468, 307, 592, 280, 140, 420, 624, 125, 300, 201, 360, 69, 524, 435, 546, 626, 245, 345, 571, 362, 513, 246, ]



==> anc/dynamics/LiH_sto3g/lih_sto3g_qubit_order.txt <==
[146, 231, 351, 100, 3, 152, 353, 183, 203, 21, 162, 26, 346, 58, 202, 201, 59, 132, 131, 194, 147, 36, 158, 336, 226, 187, 352, 170, 110, 15, 16, 271, 223, 144, 108, 117, 245, 116, 341, 99, 107, 88, 309, 49, 275, 174, 195, 225, 321, 112, 46, 37, 14, 157, 293, 204, 297, 328, 216, 94, 273, 291, 182, 70, 136, 214, 256, 268, 206, 45, 286, 80, 264, 63, 67, 244, 322, 261, 233, 209, 166, 141, 62, 210, 303, 278, 64, 155, 230, 252, 234, 283, 267, 97, 239, 330, 115, 191, 287, 90, 357, 121, 238, 105, 294, 343, 0, 103, 5, 280, 150, 73, 114, 277, 184, 185, 285, 7, 222, 120, 71, 196, 237, 48, 189, 232, 149, 84, 193, 288, 241, 257, 38, 263, 161, 113, 324, 55, 344, 305, 91, 190, 1, 126, 25, 135, 207, 93, 312, 274, 323, 335, 350, 148, 339, 123, 169, 140, 236, 298, 43, 334, 66, 270, 276, 266, 77, 30, 40, 42, 133, 86, 338, 82, 254, 87, 205, 307, 227, 28, 154, 337, 255, 130, 290, 122, 269, 224, 258, 327, 311, 315, 39, 211, 316, 167, 68, 177, 85, 34, 109, 212, 199, 296, 69, 153, 348, 215, 12, 208, 295, 289, 145, 81, 279, 127, 134, 220, 248, 179, 300, 78, 8, 217, 95, 76, 101, 292, 160, 260, 61, 354, 13, 4, 218, 284, 251, 345, 18, 332, 102, 33, 22, 265, 79, 306, 242, 65, 172, 156, 129, 52, 19, 302, 329, 24, 6, 72, 301, 221, 106, 31, 118, 44, 176, 249, 314, 349, 74, 119, 56, 186, 333, 318, 173, 163, 243, 23, 57, 10, 142, 317, 27, 355, 35, 247, 83, 29, 219, 164, 53, 331, 60, 200, 124, 159, 313, 320, 47, 104, 75, 272, 229, 128, 175, 281, 246, 11, 240, 96, 262, 9, 54, 299, 197, 259, 319, 180, 250, 360, 20, 304, 32, 143, 308, 347, 178, 17, 358, 51, 253, 213, 168, 192, 171, 326, 359, 181, 138, 325, 139, 89, 198, 188, 98, 125, 310, 342, 137, 340, 111, 282, 50, 151, 228, 92, 235, 41, 165, 356, 2, ]

[244, 18, 138, 205, 323, 171, 197, 39, 4, 179, 239, 124, 308, 357, 160, 72, 98, 266, 350, 149, 269, 117, 47, 54, 265, 288, 325, 52, 102, 342, 216, 311, 126, 237, 71, 252, 318, 348, 9, 66, 279, 200, 100, 110, 131, 145, 222, 355, 257, 70, 196, 33, 68, 165, 130, 106, 182, 218, 164, 340, 175, 295, 55, 135, 194, 358, 99, 133, 186, 300, 201, 16, 304, 188, 264, 181, 151, 341, 223, 19, 314, 315, 154, 287, 234, 253, 189, 134, 156, 167, 136, 232, 87, 97, 73, 187, 227, 203, 120, 177, 331, 293, 254, 80, 142, 13, 333, 31, 79, 88, 327, 208, 27, 169, 324, 123, 241, 163, 250, 89, 320, 211, 263, 91, 65, 332, 193, 35, 230, 3, 183, 75, 278, 245, 43, 277, 111, 113, 122, 190, 233, 228, 90, 159, 219, 280, 338, 116, 85, 226, 51, 354, 291, 229, 316, 42, 347, 17, 299, 322, 59, 248, 282, 326, 258, 64, 276, 346, 34, 22, 272, 306, 220, 53, 7, 256, 96, 107, 184, 57, 148, 161, 10, 172, 360, 32, 317, 58, 290, 150, 236, 2, 127, 0, 170, 140, 267, 298, 5, 224, 119, 84, 25, 321, 69, 273, 329, 225, 178, 319, 155, 94, 92, 221, 38, 210, 137, 176, 344, 152, 1, 268, 82, 12, 21, 180, 343, 192, 204, 30, 185, 109, 143, 195, 26, 294, 247, 214, 76, 198, 29, 45, 199, 63, 146, 251, 238, 243, 95, 115, 132, 297, 77, 46, 112, 337, 212, 37, 270, 6, 302, 352, 62, 103, 41, 40, 334, 217, 359, 353, 330, 292, 301, 20, 173, 60, 283, 209, 147, 114, 11, 307, 129, 262, 44, 339, 50, 231, 275, 213, 281, 303, 206, 86, 246, 139, 336, 289, 158, 202, 101, 166, 162, 128, 104, 67, 312, 261, 207, 121, 125, 249, 274, 23, 81, 351, 240, 259, 15, 335, 8, 309, 242, 93, 174, 28, 14, 191, 108, 105, 83, 356, 285, 48, 56, 286, 271, 24, 144, 74, 310, 78, 36, 157, 328, 168, 305, 260, 313, 153, 284, 49, 118, 296, 345, 215, 235, 349, 255, 61, 141, ]

[295, 255, 312, 64, 198, 116, 277, 86, 10, 336, 126, 216, 70, 252, 67, 28, 106, 98, 63, 125, 339, 264, 66, 100, 88, 254, 119, 221, 285, 310, 228, 328, 164, 15, 159, 52, 41, 109, 157, 82, 94, 303, 234, 250, 331, 247, 208, 65, 191, 155, 294, 145, 36, 118, 201, 31, 175, 32, 84, 246, 256, 225, 77, 51, 279, 346, 128, 330, 132, 45, 241, 76, 127, 268, 17, 131, 265, 257, 323, 230, 300, 85, 2, 219, 151, 108, 200, 107, 248, 142, 53, 169, 199, 146, 171, 259, 224, 270, 284, 154, 304, 240, 333, 137, 184, 176, 179, 348, 174, 213, 1, 115, 218, 170, 92, 290, 322, 121, 147, 23, 96, 298, 35, 74, 202, 288, 165, 99, 161, 324, 352, 123, 245, 139, 102, 273, 105, 236, 186, 296, 46, 309, 319, 360, 321, 217, 101, 203, 329, 163, 113, 318, 47, 40, 357, 135, 359, 317, 56, 19, 351, 210, 190, 4, 197, 355, 358, 90, 316, 141, 110, 287, 138, 152, 233, 188, 134, 227, 158, 332, 282, 223, 354, 91, 286, 22, 42, 39, 57, 242, 311, 220, 160, 327, 262, 313, 62, 33, 140, 117, 222, 78, 178, 43, 58, 144, 349, 212, 195, 48, 104, 306, 251, 320, 149, 122, 54, 209, 271, 95, 337, 148, 60, 229, 73, 243, 193, 226, 7, 238, 124, 97, 283, 214, 341, 315, 68, 11, 206, 27, 353, 278, 9, 356, 194, 244, 211, 172, 18, 111, 177, 301, 80, 50, 239, 3, 112, 24, 79, 299, 12, 6, 350, 249, 297, 173, 71, 207, 55, 269, 260, 180, 261, 130, 258, 20, 326, 120, 215, 281, 16, 25, 343, 335, 307, 129, 185, 72, 291, 87, 44, 69, 13, 38, 334, 342, 5, 182, 61, 183, 293, 49, 187, 205, 325, 156, 314, 305, 14, 237, 308, 347, 263, 29, 274, 232, 272, 0, 275, 302, 168, 344, 89, 59, 162, 83, 114, 103, 345, 235, 34, 280, 266, 292, 196, 153, 276, 143, 338, 189, 253, 26, 167, 267, 93, 30, 8, 231, 192, 136, 133, 81, 181, 75, 289, 340, 21, 150, 37, 166, 204, ]

[298, 96, 248, 107, 348, 0, 120, 178, 257, 169, 185, 151, 290, 54, 99, 352, 264, 184, 103, 137, 231, 42, 72, 144, 162, 116, 84, 122, 58, 146, 57, 152, 212, 227, 343, 37, 170, 220, 259, 117, 49, 355, 118, 90, 314, 77, 235, 351, 140, 262, 243, 246, 159, 305, 199, 70, 132, 306, 53, 97, 324, 31, 281, 157, 196, 35, 29, 237, 245, 284, 267, 136, 223, 143, 234, 193, 3, 333, 278, 56, 80, 93, 354, 299, 194, 86, 216, 63, 89, 244, 289, 168, 85, 228, 81, 261, 349, 15, 190, 337, 241, 360, 331, 67, 43, 110, 309, 172, 104, 339, 319, 32, 315, 221, 189, 129, 297, 303, 327, 30, 301, 11, 208, 94, 87, 8, 7, 1, 155, 332, 300, 254, 316, 273, 74, 236, 224, 328, 225, 4, 275, 65, 311, 291, 106, 230, 91, 79, 242, 62, 25, 353, 163, 149, 175, 288, 302, 171, 134, 251, 186, 28, 147, 156, 210, 55, 5, 46, 294, 114, 358, 47, 13, 285, 69, 279, 176, 109, 359, 133, 180, 330, 78, 287, 154, 68, 233, 211, 326, 127, 183, 164, 34, 202, 19, 356, 249, 95, 266, 139, 174, 45, 274, 340, 318, 12, 22, 253, 23, 247, 329, 338, 334, 218, 66, 82, 33, 16, 342, 150, 41, 20, 27, 126, 123, 219, 322, 308, 59, 75, 173, 271, 295, 88, 51, 222, 304, 201, 292, 307, 357, 313, 39, 141, 98, 105, 73, 204, 268, 131, 265, 317, 17, 255, 138, 256, 64, 101, 323, 191, 283, 335, 121, 195, 158, 260, 60, 250, 113, 83, 213, 226, 272, 277, 286, 153, 161, 44, 181, 177, 128, 6, 36, 240, 166, 229, 282, 232, 280, 215, 38, 167, 200, 142, 2, 238, 10, 321, 312, 258, 130, 100, 347, 124, 148, 350, 252, 187, 239, 26, 192, 165, 92, 293, 336, 102, 40, 276, 111, 108, 344, 207, 270, 214, 263, 61, 115, 18, 296, 188, 71, 119, 325, 205, 112, 50, 145, 320, 198, 179, 76, 182, 209, 346, 310, 21, 14, 24, 135, 217, 9, 341, 203, 52, 125, 48, 345, 206, 197, 160, 269, ]

[346, 167, 222, 20, 40, 267, 319, 284, 94, 71, 118, 275, 260, 76, 123, 9, 19, 203, 185, 7, 121, 219, 329, 309, 317, 162, 202, 184, 60, 207, 300, 211, 29, 291, 136, 28, 59, 30, 195, 229, 238, 160, 35, 335, 316, 84, 62, 189, 273, 103, 293, 17, 283, 308, 247, 140, 220, 261, 148, 276, 48, 98, 233, 231, 256, 150, 240, 325, 171, 0, 79, 176, 68, 97, 131, 215, 223, 61, 151, 359, 337, 224, 194, 230, 324, 287, 342, 2, 236, 58, 277, 153, 113, 225, 269, 33, 254, 122, 198, 157, 44, 328, 73, 314, 245, 191, 100, 101, 241, 311, 102, 200, 332, 326, 70, 161, 279, 172, 144, 281, 96, 108, 130, 217, 307, 262, 227, 110, 350, 244, 82, 134, 114, 47, 353, 49, 11, 32, 54, 129, 253, 41, 187, 24, 80, 92, 334, 289, 193, 298, 72, 81, 142, 25, 133, 36, 12, 55, 357, 196, 179, 23, 138, 57, 174, 243, 83, 66, 248, 1, 107, 349, 170, 39, 348, 8, 356, 5, 34, 216, 115, 272, 257, 239, 313, 22, 27, 237, 330, 106, 158, 165, 303, 13, 116, 312, 141, 358, 297, 288, 89, 14, 124, 146, 168, 214, 135, 201, 336, 285, 119, 88, 210, 21, 242, 164, 15, 250, 280, 37, 318, 204, 78, 290, 128, 67, 105, 205, 265, 120, 173, 345, 56, 147, 4, 95, 52, 10, 169, 178, 64, 152, 180, 258, 228, 182, 3, 209, 264, 302, 246, 278, 109, 286, 190, 42, 6, 26, 156, 77, 351, 104, 299, 218, 270, 206, 177, 295, 154, 249, 143, 259, 166, 85, 139, 333, 226, 234, 320, 125, 38, 221, 126, 86, 208, 212, 45, 50, 301, 331, 344, 343, 53, 292, 340, 188, 117, 43, 192, 46, 159, 181, 323, 90, 186, 69, 347, 137, 263, 74, 16, 327, 251, 354, 199, 255, 352, 360, 322, 315, 304, 31, 65, 155, 163, 175, 355, 149, 306, 274, 51, 63, 111, 127, 341, 339, 296, 271, 197, 132, 235, 310, 338, 282, 294, 91, 305, 87, 213, 183, 18, 93, 321, 268, 112, 145, 75, 266, 252, 232, 99, ]

[320, 214, 43, 114, 119, 357, 144, 142, 83, 118, 333, 49, 128, 40, 309, 32, 284, 239, 103, 354, 324, 342, 136, 96, 287, 270, 268, 257, 179, 19, 304, 258, 185, 265, 341, 232, 189, 81, 2, 168, 87, 337, 30, 112, 116, 102, 36, 184, 14, 53, 200, 105, 322, 274, 243, 283, 353, 224, 101, 68, 132, 41, 259, 269, 39, 120, 290, 308, 264, 187, 97, 207, 316, 326, 182, 86, 216, 172, 215, 285, 293, 44, 54, 225, 80, 351, 138, 170, 358, 294, 88, 73, 166, 17, 192, 69, 236, 355, 202, 188, 46, 218, 165, 340, 47, 11, 356, 160, 129, 51, 305, 334, 328, 289, 252, 33, 64, 150, 110, 279, 94, 60, 147, 206, 137, 149, 223, 339, 275, 13, 92, 65, 196, 153, 126, 296, 329, 145, 169, 164, 8, 314, 171, 71, 34, 100, 89, 181, 191, 140, 109, 95, 141, 297, 148, 273, 271, 124, 301, 311, 12, 276, 343, 50, 310, 331, 131, 241, 93, 282, 250, 190, 231, 91, 177, 238, 228, 260, 244, 5, 317, 67, 327, 306, 135, 245, 98, 242, 42, 262, 211, 234, 295, 104, 345, 35, 99, 70, 28, 261, 38, 125, 7, 203, 133, 263, 62, 108, 37, 281, 204, 249, 16, 319, 267, 247, 299, 167, 156, 292, 193, 291, 349, 298, 240, 205, 106, 350, 18, 255, 248, 227, 55, 107, 79, 45, 72, 217, 76, 280, 303, 75, 246, 344, 159, 24, 0, 201, 221, 325, 163, 123, 186, 82, 233, 111, 59, 330, 323, 3, 25, 15, 229, 272, 321, 300, 278, 199, 20, 6, 183, 346, 113, 277, 121, 220, 58, 117, 151, 195, 210, 226, 359, 315, 237, 175, 90, 254, 66, 152, 158, 157, 85, 84, 178, 29, 27, 52, 219, 115, 194, 348, 302, 57, 122, 230, 161, 154, 155, 176, 180, 222, 235, 347, 61, 198, 56, 1, 21, 31, 23, 162, 212, 146, 312, 307, 208, 10, 197, 360, 130, 74, 77, 318, 251, 127, 256, 253, 143, 266, 48, 9, 22, 134, 139, 26, 63, 209, 335, 332, 288, 336, 174, 173, 286, 313, 352, 4, 338, 213, 78, ]

[194, 214, 145, 183, 13, 46, 140, 309, 320, 181, 268, 113, 172, 274, 206, 155, 106, 253, 143, 149, 341, 111, 179, 292, 75, 125, 1, 270, 215, 131, 43, 102, 74, 276, 50, 296, 247, 216, 220, 68, 41, 49, 11, 311, 17, 340, 198, 356, 352, 307, 63, 201, 154, 245, 332, 157, 232, 119, 263, 71, 51, 211, 278, 161, 168, 277, 191, 269, 104, 141, 346, 248, 100, 334, 25, 233, 272, 231, 275, 152, 252, 348, 354, 127, 219, 303, 235, 128, 22, 129, 118, 78, 281, 124, 90, 67, 89, 37, 79, 251, 137, 98, 58, 226, 358, 347, 199, 36, 2, 0, 136, 315, 26, 84, 80, 195, 262, 337, 323, 298, 116, 328, 86, 24, 73, 176, 115, 61, 114, 91, 223, 224, 295, 44, 256, 301, 96, 164, 121, 9, 33, 23, 177, 65, 205, 351, 134, 254, 167, 5, 150, 166, 342, 146, 31, 18, 10, 165, 293, 305, 70, 355, 308, 221, 186, 107, 110, 45, 335, 77, 153, 239, 178, 330, 187, 350, 324, 133, 190, 242, 228, 333, 159, 203, 82, 171, 345, 180, 238, 87, 222, 225, 359, 142, 246, 193, 135, 32, 16, 83, 327, 288, 185, 230, 47, 62, 250, 285, 260, 283, 173, 255, 64, 85, 3, 299, 147, 12, 163, 212, 158, 360, 29, 213, 304, 170, 314, 59, 287, 202, 282, 349, 329, 138, 48, 42, 69, 60, 339, 76, 101, 14, 267, 40, 321, 39, 208, 291, 93, 97, 240, 126, 148, 310, 204, 105, 338, 188, 38, 54, 53, 160, 72, 55, 108, 175, 336, 257, 218, 353, 273, 302, 174, 306, 95, 249, 264, 229, 290, 162, 52, 297, 189, 30, 234, 200, 196, 266, 286, 357, 123, 109, 331, 120, 243, 322, 8, 156, 184, 144, 300, 28, 122, 15, 94, 316, 20, 265, 151, 317, 4, 35, 344, 6, 21, 279, 182, 209, 313, 244, 294, 319, 57, 318, 261, 236, 325, 130, 81, 92, 88, 66, 289, 117, 237, 343, 217, 34, 258, 132, 241, 280, 284, 271, 19, 192, 227, 99, 56, 7, 112, 139, 27, 312, 103, 326, 207, 210, 259, 169, 197, ]

[280, 112, 128, 337, 30, 31, 173, 327, 240, 286, 318, 329, 331, 270, 166, 299, 45, 146, 223, 63, 255, 37, 188, 83, 131, 130, 264, 252, 312, 199, 265, 74, 94, 129, 111, 282, 39, 301, 229, 88, 102, 358, 269, 25, 127, 16, 123, 44, 236, 278, 330, 360, 217, 35, 209, 159, 306, 233, 126, 78, 247, 95, 38, 122, 51, 343, 346, 210, 118, 65, 191, 295, 254, 351, 6, 115, 218, 250, 158, 310, 268, 7, 183, 287, 169, 314, 12, 47, 23, 308, 10, 232, 33, 54, 235, 276, 237, 80, 43, 185, 180, 263, 279, 64, 140, 262, 70, 326, 147, 243, 143, 266, 28, 296, 216, 3, 172, 57, 176, 85, 21, 167, 124, 353, 206, 339, 309, 186, 8, 110, 86, 154, 356, 148, 192, 168, 319, 345, 157, 178, 285, 203, 197, 36, 325, 248, 17, 284, 175, 84, 9, 274, 53, 82, 207, 103, 144, 61, 307, 69, 225, 81, 91, 138, 120, 137, 174, 349, 224, 324, 149, 257, 271, 303, 305, 121, 359, 20, 347, 109, 277, 132, 317, 213, 34, 13, 164, 177, 283, 114, 97, 316, 208, 323, 181, 104, 342, 340, 260, 267, 205, 152, 332, 357, 204, 93, 1, 335, 341, 350, 71, 155, 228, 291, 231, 100, 352, 201, 244, 142, 258, 348, 220, 182, 184, 125, 294, 108, 171, 321, 290, 99, 190, 333, 313, 311, 67, 234, 87, 328, 72, 195, 14, 241, 355, 198, 4, 298, 107, 49, 160, 48, 5, 40, 15, 153, 73, 145, 77, 59, 226, 119, 116, 161, 133, 105, 26, 98, 221, 275, 202, 194, 338, 113, 297, 60, 96, 41, 259, 272, 163, 68, 55, 196, 334, 200, 193, 315, 211, 106, 135, 42, 134, 18, 52, 2, 219, 292, 302, 76, 90, 11, 249, 46, 179, 322, 29, 212, 256, 253, 19, 238, 251, 336, 22, 156, 230, 58, 62, 117, 24, 214, 141, 139, 215, 288, 89, 245, 136, 162, 75, 92, 222, 239, 165, 273, 32, 227, 304, 246, 300, 56, 150, 242, 320, 79, 261, 50, 101, 187, 170, 281, 151, 0, 189, 354, 344, 66, 293, 289, 27, ]

[120, 164, 151, 227, 248, 296, 264, 212, 134, 217, 333, 306, 201, 197, 110, 130, 72, 319, 61, 353, 0, 357, 109, 191, 360, 155, 150, 59, 27, 169, 102, 133, 8, 115, 37, 42, 13, 183, 16, 75, 246, 79, 274, 259, 225, 328, 173, 118, 48, 277, 80, 52, 90, 3, 219, 331, 230, 21, 89, 127, 334, 288, 7, 51, 260, 162, 309, 351, 167, 50, 299, 82, 137, 172, 98, 18, 234, 228, 180, 96, 345, 1, 71, 332, 194, 293, 19, 70, 166, 251, 240, 153, 106, 55, 275, 53, 81, 229, 103, 179, 111, 64, 126, 105, 154, 200, 221, 254, 142, 301, 181, 349, 35, 158, 276, 317, 26, 313, 157, 36, 215, 184, 241, 12, 206, 160, 289, 341, 232, 186, 321, 69, 23, 304, 73, 67, 330, 315, 171, 2, 314, 10, 49, 196, 32, 91, 239, 203, 281, 292, 93, 202, 25, 121, 193, 235, 267, 122, 308, 147, 199, 250, 192, 44, 336, 255, 295, 45, 347, 84, 350, 31, 195, 213, 303, 338, 300, 253, 249, 298, 14, 182, 279, 344, 286, 339, 323, 231, 282, 29, 210, 114, 63, 188, 125, 170, 233, 101, 307, 39, 257, 312, 46, 116, 131, 178, 95, 209, 135, 283, 271, 252, 97, 185, 33, 128, 161, 187, 342, 60, 76, 243, 4, 280, 335, 149, 268, 68, 83, 47, 236, 222, 190, 261, 132, 20, 302, 297, 30, 100, 159, 354, 291, 343, 326, 204, 88, 107, 265, 43, 205, 208, 256, 189, 262, 329, 242, 214, 218, 285, 263, 15, 325, 148, 62, 163, 56, 311, 146, 305, 207, 143, 104, 138, 113, 108, 324, 117, 24, 290, 244, 124, 278, 99, 17, 356, 340, 327, 57, 11, 346, 9, 224, 318, 238, 28, 65, 119, 258, 352, 145, 77, 269, 78, 310, 337, 273, 66, 168, 22, 156, 287, 174, 223, 6, 320, 139, 220, 5, 112, 58, 136, 348, 176, 175, 86, 129, 38, 266, 237, 123, 198, 226, 355, 211, 92, 141, 216, 177, 359, 322, 40, 85, 245, 358, 272, 270, 87, 94, 140, 165, 74, 247, 294, 41, 284, 152, 316, 144, 34, 54, ]

[331, 91, 124, 176, 310, 219, 206, 63, 53, 183, 243, 52, 223, 356, 294, 158, 13, 130, 83, 127, 347, 78, 289, 110, 84, 137, 277, 214, 177, 16, 270, 140, 70, 236, 262, 251, 204, 146, 288, 96, 359, 335, 329, 77, 309, 266, 7, 322, 318, 161, 193, 168, 337, 48, 43, 198, 54, 276, 272, 208, 106, 182, 105, 0, 293, 134, 8, 316, 201, 18, 237, 44, 76, 264, 31, 123, 332, 98, 194, 345, 141, 117, 20, 255, 213, 249, 296, 45, 80, 267, 67, 1, 169, 50, 153, 155, 47, 51, 118, 139, 95, 11, 33, 49, 5, 327, 207, 125, 170, 171, 338, 287, 162, 147, 334, 82, 192, 246, 9, 40, 299, 74, 286, 312, 274, 284, 184, 15, 86, 275, 94, 68, 71, 37, 240, 342, 319, 233, 305, 148, 278, 41, 210, 113, 341, 65, 300, 212, 348, 231, 224, 25, 121, 60, 102, 199, 167, 97, 298, 14, 23, 3, 99, 271, 173, 360, 185, 263, 323, 72, 326, 238, 258, 136, 308, 283, 257, 253, 143, 197, 149, 109, 2, 26, 174, 265, 10, 325, 202, 186, 297, 144, 159, 321, 215, 280, 132, 302, 81, 28, 303, 92, 75, 256, 340, 116, 357, 88, 163, 160, 229, 314, 304, 352, 12, 306, 354, 244, 273, 61, 196, 346, 164, 172, 217, 115, 138, 64, 4, 119, 235, 152, 145, 151, 261, 351, 349, 324, 24, 209, 282, 315, 85, 221, 336, 232, 320, 129, 58, 6, 260, 66, 301, 90, 108, 180, 131, 179, 133, 17, 73, 165, 112, 295, 79, 122, 104, 248, 290, 307, 29, 114, 111, 328, 156, 150, 55, 291, 292, 30, 203, 135, 225, 269, 234, 245, 241, 353, 191, 259, 242, 313, 230, 38, 250, 36, 19, 32, 87, 279, 126, 69, 103, 211, 247, 128, 154, 21, 120, 330, 252, 190, 358, 93, 339, 200, 62, 227, 344, 222, 254, 101, 281, 268, 57, 22, 181, 89, 220, 228, 27, 46, 226, 175, 216, 205, 178, 343, 166, 107, 59, 189, 56, 100, 42, 333, 311, 35, 317, 34, 239, 218, 285, 142, 350, 188, 187, 39, 157, 355, 195, ]



==> anc/dynamics/LiH_sto3g/lih_sto_csf_order.txt <==
[72, 25, 50, 28, 59, 10, 29, 34, 0, 44, 33, 3, 21, 18, 6, 17, 43, 56, 70, 68, 16, 14, 48, 69, 15, 38, 12, 55, 49, 64, 1, 19, 57, 13, 45, 9, 22, 27, 32, 52, 41, 60, 75, 36, 71, 46, 42, 8, 54, 26, 66, 20, 5, 40, 11, 58, 24, 31, 7, 39, 61, 35, 65, 51, 4, 74, 30, 47, 2, 23, 63, 53, 73, 37, 67, 62, 76, ]

[43, 28, 14, 45, 21, 52, 15, 27, 12, 26, 30, 65, 61, 11, 8, 74, 0, 1, 41, 23, 22, 36, 71, 73, 32, 59, 18, 54, 46, 49, 47, 44, 37, 68, 75, 69, 35, 66, 70, 76, 24, 42, 64, 3, 33, 60, 40, 2, 4, 55, 39, 20, 72, 34, 29, 6, 5, 10, 53, 17, 25, 63, 50, 16, 67, 19, 51, 7, 58, 48, 38, 57, 56, 9, 62, 31, 13, ]

[2, 3, 20, 57, 49, 37, 26, 7, 0, 64, 15, 29, 39, 17, 23, 34, 53, 45, 58, 9, 68, 25, 35, 40, 46, 50, 42, 13, 44, 70, 56, 1, 48, 75, 27, 12, 51, 19, 55, 41, 5, 21, 28, 65, 8, 72, 38, 36, 67, 76, 32, 30, 61, 22, 74, 14, 4, 73, 54, 52, 18, 63, 24, 59, 31, 6, 43, 69, 47, 62, 71, 33, 66, 10, 11, 60, 16, ]

[40, 46, 24, 7, 48, 28, 4, 41, 71, 51, 31, 17, 29, 22, 27, 16, 26, 12, 63, 66, 13, 49, 47, 42, 61, 38, 19, 58, 70, 68, 69, 34, 74, 43, 25, 3, 65, 18, 64, 76, 60, 57, 14, 73, 56, 8, 37, 44, 53, 52, 2, 75, 15, 21, 6, 11, 35, 33, 45, 39, 0, 9, 20, 5, 1, 72, 55, 54, 30, 62, 50, 32, 36, 10, 23, 67, 59, ]

[30, 75, 35, 45, 43, 2, 67, 42, 72, 18, 61, 49, 76, 23, 12, 38, 47, 10, 33, 31, 64, 70, 36, 19, 55, 20, 22, 28, 40, 11, 29, 51, 17, 1, 26, 68, 8, 58, 57, 69, 6, 9, 48, 66, 0, 59, 7, 44, 5, 71, 13, 56, 3, 60, 15, 46, 63, 73, 34, 25, 32, 52, 54, 27, 21, 39, 50, 74, 62, 24, 37, 14, 65, 53, 16, 41, 4, ]

[71, 75, 67, 11, 13, 60, 33, 36, 57, 32, 4, 73, 28, 1, 16, 38, 21, 64, 43, 41, 2, 72, 35, 46, 0, 31, 10, 8, 42, 30, 74, 45, 17, 48, 66, 27, 63, 62, 6, 59, 24, 15, 76, 70, 65, 20, 34, 55, 19, 40, 25, 14, 22, 61, 56, 12, 51, 54, 3, 5, 68, 29, 52, 39, 53, 69, 9, 23, 47, 44, 18, 58, 37, 49, 26, 50, 7, ]

[20, 75, 24, 2, 48, 39, 10, 73, 28, 41, 22, 13, 7, 71, 15, 31, 19, 55, 58, 47, 11, 5, 21, 62, 45, 46, 61, 43, 52, 67, 8, 54, 57, 32, 50, 34, 44, 56, 23, 26, 30, 14, 60, 64, 17, 53, 36, 1, 42, 66, 27, 12, 51, 70, 49, 0, 35, 33, 68, 3, 63, 65, 6, 38, 16, 37, 72, 40, 76, 9, 59, 74, 29, 25, 69, 4, 18, ]

[65, 39, 8, 45, 7, 20, 22, 24, 32, 33, 11, 18, 31, 2, 54, 17, 0, 61, 10, 26, 48, 36, 59, 52, 38, 71, 46, 3, 43, 64, 44, 25, 23, 41, 12, 69, 15, 49, 53, 5, 50, 40, 42, 34, 16, 57, 74, 27, 29, 19, 28, 4, 47, 75, 70, 6, 9, 21, 13, 73, 63, 14, 68, 66, 60, 72, 76, 30, 55, 35, 58, 67, 62, 51, 56, 1, 37, ]

[27, 26, 28, 33, 58, 56, 32, 13, 60, 37, 61, 68, 65, 10, 24, 44, 34, 49, 39, 15, 42, 21, 46, 62, 48, 72, 0, 23, 55, 4, 53, 54, 22, 50, 71, 20, 74, 1, 69, 7, 51, 19, 3, 14, 76, 8, 17, 52, 59, 57, 18, 45, 70, 66, 36, 16, 31, 47, 67, 43, 25, 11, 35, 63, 64, 75, 6, 30, 29, 9, 41, 2, 38, 40, 5, 12, 73, ]

[25, 41, 39, 61, 63, 75, 15, 56, 67, 52, 11, 7, 42, 36, 43, 22, 2, 5, 10, 31, 29, 50, 76, 70, 51, 68, 55, 45, 30, 32, 19, 72, 44, 27, 24, 71, 28, 59, 16, 3, 53, 65, 18, 47, 20, 62, 73, 21, 57, 66, 1, 60, 46, 69, 40, 48, 8, 37, 58, 0, 23, 64, 35, 9, 74, 49, 34, 4, 26, 14, 38, 33, 6, 12, 13, 17, 54, ]



==> anc/dynamics/LiH_sto3g/lih_sto_slater_order.txt <==
[11, 15, 7, 28, 33, 53, 81, 64, 86, 59, 72, 41, 62, 5, 69, 42, 9, 23, 40, 3, 70, 77, 84, 88, 76, 19, 63, 78, 61, 31, 13, 4, 22, 34, 82, 36, 87, 16, 21, 58, 6, 14, 26, 8, 79, 73, 51, 29, 32, 85, 44, 67, 38, 66, 56, 18, 47, 35, 10, 57, 49, 17, 30, 46, 71, 65, 45, 80, 60, 54, 52, 68, 39, 25, 20, 48, 0, 43, 24, 75, 2, 55, 27, 1, 83, 12, 50, 74, 37, ]

[29, 16, 35, 48, 31, 50, 37, 54, 57, 10, 84, 14, 5, 25, 45, 69, 11, 59, 24, 3, 7, 76, 40, 66, 36, 9, 78, 39, 19, 12, 22, 56, 81, 63, 44, 53, 33, 15, 60, 83, 38, 20, 61, 62, 27, 17, 26, 46, 49, 42, 86, 8, 30, 28, 68, 74, 77, 21, 47, 52, 6, 55, 41, 80, 34, 73, 72, 75, 13, 85, 79, 51, 18, 32, 23, 65, 0, 82, 87, 43, 70, 71, 4, 58, 67, 2, 88, 1, 64, ]

[73, 17, 6, 14, 2, 51, 31, 36, 16, 85, 23, 68, 86, 87, 81, 40, 39, 43, 35, 65, 42, 19, 59, 54, 32, 77, 83, 67, 76, 69, 20, 30, 9, 15, 47, 71, 50, 53, 24, 61, 12, 5, 1, 88, 27, 34, 48, 3, 66, 29, 58, 79, 49, 56, 4, 28, 18, 13, 55, 64, 33, 11, 25, 46, 10, 38, 37, 74, 70, 8, 0, 72, 62, 82, 45, 21, 80, 75, 57, 78, 41, 60, 44, 22, 7, 63, 26, 84, 52, ]

[60, 12, 6, 37, 49, 3, 26, 72, 7, 77, 31, 44, 73, 11, 23, 74, 83, 82, 43, 2, 46, 5, 17, 57, 62, 14, 38, 54, 0, 24, 22, 34, 4, 16, 58, 35, 45, 65, 86, 81, 48, 88, 53, 85, 33, 18, 19, 87, 47, 70, 55, 75, 79, 64, 15, 68, 1, 80, 56, 78, 20, 51, 61, 30, 32, 36, 50, 71, 8, 21, 52, 40, 63, 67, 28, 29, 84, 27, 66, 13, 76, 41, 9, 25, 69, 39, 59, 10, 42, ]

[53, 25, 36, 38, 56, 17, 28, 76, 81, 7, 66, 18, 35, 84, 75, 39, 79, 78, 74, 6, 83, 68, 8, 10, 29, 49, 4, 27, 67, 82, 48, 16, 72, 60, 88, 47, 44, 77, 1, 26, 5, 23, 87, 69, 21, 24, 43, 33, 71, 63, 61, 11, 32, 19, 54, 86, 58, 20, 57, 65, 13, 59, 22, 41, 52, 51, 12, 64, 2, 55, 50, 62, 85, 70, 42, 3, 15, 31, 46, 9, 14, 0, 34, 30, 80, 40, 37, 73, 45, ]

[39, 66, 86, 50, 33, 64, 73, 74, 76, 24, 14, 31, 55, 68, 70, 2, 77, 6, 61, 13, 40, 4, 35, 0, 48, 45, 84, 59, 18, 46, 38, 43, 49, 71, 1, 3, 23, 72, 17, 26, 20, 21, 28, 30, 10, 63, 8, 37, 42, 81, 87, 62, 57, 58, 78, 29, 53, 25, 85, 44, 56, 69, 9, 67, 16, 22, 32, 5, 82, 41, 51, 60, 27, 34, 15, 83, 47, 12, 19, 36, 75, 52, 88, 65, 79, 80, 54, 7, 11, ]

[71, 30, 21, 4, 28, 83, 43, 58, 23, 59, 57, 16, 18, 20, 10, 54, 13, 74, 68, 9, 47, 75, 44, 25, 1, 2, 78, 60, 27, 65, 45, 37, 5, 17, 63, 12, 51, 35, 6, 0, 79, 84, 7, 11, 49, 67, 31, 41, 8, 82, 70, 53, 39, 86, 33, 3, 81, 26, 73, 87, 77, 64, 42, 50, 80, 19, 61, 69, 85, 55, 66, 52, 56, 14, 24, 76, 38, 72, 46, 34, 32, 15, 22, 36, 40, 48, 29, 62, 88, ]

[72, 5, 83, 6, 65, 37, 61, 48, 14, 82, 68, 40, 73, 18, 74, 7, 25, 81, 71, 80, 60, 62, 1, 32, 66, 39, 17, 36, 51, 64, 3, 69, 55, 4, 0, 31, 10, 78, 67, 45, 84, 88, 42, 8, 27, 70, 33, 86, 46, 15, 19, 79, 85, 35, 77, 50, 16, 47, 21, 54, 23, 24, 34, 56, 30, 11, 38, 13, 26, 75, 57, 22, 41, 76, 59, 53, 87, 20, 58, 2, 28, 63, 52, 49, 9, 43, 29, 44, 12, ]

[3, 10, 85, 65, 43, 45, 44, 53, 8, 17, 71, 16, 9, 22, 79, 29, 69, 67, 60, 32, 11, 26, 64, 70, 61, 23, 2, 75, 87, 57, 36, 50, 28, 80, 35, 58, 77, 46, 42, 7, 1, 82, 31, 4, 6, 48, 74, 76, 56, 15, 12, 62, 33, 52, 83, 41, 5, 51, 86, 68, 39, 30, 84, 27, 14, 49, 63, 37, 73, 24, 19, 55, 72, 0, 38, 25, 81, 18, 20, 40, 21, 47, 66, 34, 54, 88, 59, 78, 13, ]

[81, 65, 6, 53, 3, 70, 15, 16, 50, 79, 66, 55, 71, 86, 24, 4, 88, 59, 76, 30, 27, 67, 78, 5, 48, 1, 69, 72, 39, 42, 61, 54, 63, 34, 12, 47, 8, 22, 7, 11, 29, 83, 56, 62, 23, 44, 33, 40, 87, 45, 84, 13, 46, 68, 10, 31, 80, 85, 43, 41, 32, 2, 58, 60, 73, 57, 35, 26, 25, 51, 28, 52, 49, 0, 21, 19, 9, 36, 64, 77, 82, 20, 37, 75, 14, 38, 17, 18, 74, ]



==> anc/h2_631_csf.dat <==
CSF_pool = 

0  (  -1.73468893 	 [ 0a^  0a ]   
  -1.73468893 	 [ 0b^  0b ]  
)
1  (  0.32511248 	 [ 0a^  0a  0a^  0a ]   
  0.32511248 	 [ 0a^  0a  0b^  0b ]   
  0.32511248 	 [ 0b^  0b  0a^  0a ]   
  0.32511248 	 [ 0b^  0b  0b^  0b ]  
)
2  (  -0.83356950 	 [ 1a^  1a ]   
  -0.83356950 	 [ 1b^  1b ]  
)
3  (  0.19289158 	 [ 1a^  1a  1a^  1a ]   
  0.19289158 	 [ 1a^  1a  1b^  1b ]   
  0.19289158 	 [ 1b^  1b  1a^  1a ]   
  0.19289158 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.03999692 	 [ 1a^  0a  1a^  0a ]   
  0.03999692 	 [ 1a^  0a  0a^  1a ]   
  0.03999692 	 [ 1a^  0a  1b^  0b ]   
  0.03999692 	 [ 1a^  0a  0b^  1b ]   
  0.03999692 	 [ 0a^  1a  1a^  0a ]   
  0.03999692 	 [ 0a^  1a  0a^  1a ]   
  0.03999692 	 [ 0a^  1a  1b^  0b ]   
  0.03999692 	 [ 0a^  1a  0b^  1b ]   
  0.03999692 	 [ 1b^  0b  1a^  0a ]   
  0.03999692 	 [ 1b^  0b  0a^  1a ]   
  0.03999692 	 [ 1b^  0b  1b^  0b ]   
  0.03999692 	 [ 1b^  0b  0b^  1b ]   
  0.03999692 	 [ 0b^  1b  1a^  0a ]   
  0.03999692 	 [ 0b^  1b  0a^  1a ]   
  0.03999692 	 [ 0b^  1b  1b^  0b ]   
  0.03999692 	 [ 0b^  1b  0b^  1b ]  
)
5  (  -0.00000000 	 [ 1a^  0a  0a^  0a ]   
  -0.00000000 	 [ 1a^  0a  0b^  0b ]   
  -0.00000000 	 [ 0a^  1a  0a^  0a ]   
  -0.00000000 	 [ 0a^  1a  0b^  0b ]   
  -0.00000000 	 [ 1b^  0b  0a^  0a ]   
  -0.00000000 	 [ 1b^  0b  0b^  0b ]   
  -0.00000000 	 [ 0b^  1b  0a^  0a ]   
  -0.00000000 	 [ 0b^  1b  0b^  0b ]   
  0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1b^  0b ]   
  -0.00000000 	 [ 0b^  1b ]  
)
6  (  0.00000000 	 [ 0a^  1a  1a^  1a ]   
  0.00000000 	 [ 0a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  0a  1a^  1a ]   
  0.00000000 	 [ 1a^  0a  1b^  1b ]   
  0.00000000 	 [ 0b^  1b  1a^  1a ]   
  0.00000000 	 [ 0b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  0b  1a^  1a ]   
  0.00000000 	 [ 1b^  0b  1b^  1b ]   
  -0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0b^  1b ]   
  0.00000000 	 [ 1b^  0b ]  
)
7  (  -0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  0b ]   
  -0.00000000 	 [ 0b^  1b ]  
)
8  (  0.43371483 	 [ 1a^  1a  0a^  0a ]   
  0.43371483 	 [ 1a^  1a  0b^  0b ]   
  0.43371483 	 [ 1b^  1b  0a^  0a ]   
  0.43371483 	 [ 1b^  1b  0b^  0b ]  
)
9  (  -0.54800249 	 [ 2a^  2a ]   
  -0.54800249 	 [ 2b^  2b ]  
)
10  (  0.23181347 	 [ 2a^  2a  2a^  2a ]   
  0.23181347 	 [ 2a^  2a  2b^  2b ]   
  0.23181347 	 [ 2b^  2b  2a^  2a ]   
  0.23181347 	 [ 2b^  2b  2b^  2b ]  
)
11  (  0.05468651 	 [ 2a^  0a  2a^  0a ]   
  0.05468651 	 [ 2a^  0a  0a^  2a ]   
  0.05468651 	 [ 2a^  0a  2b^  0b ]   
  0.05468651 	 [ 2a^  0a  0b^  2b ]   
  0.05468651 	 [ 0a^  2a  2a^  0a ]   
  0.05468651 	 [ 0a^  2a  0a^  2a ]   
  0.05468651 	 [ 0a^  2a  2b^  0b ]   
  0.05468651 	 [ 0a^  2a  0b^  2b ]   
  0.05468651 	 [ 2b^  0b  2a^  0a ]   
  0.05468651 	 [ 2b^  0b  0a^  2a ]   
  0.05468651 	 [ 2b^  0b  2b^  0b ]   
  0.05468651 	 [ 2b^  0b  0b^  2b ]   
  0.05468651 	 [ 0b^  2b  2a^  0a ]   
  0.05468651 	 [ 0b^  2b  0a^  2a ]   
  0.05468651 	 [ 0b^  2b  2b^  0b ]   
  0.05468651 	 [ 0b^  2b  0b^  2b ]  
)
12  (  0.16725591 	 [ 2a^  0a  0a^  0a ]   
  0.16725591 	 [ 2a^  0a  0b^  0b ]   
  0.16725591 	 [ 0a^  2a  0a^  0a ]   
  0.16725591 	 [ 0a^  2a  0b^  0b ]   
  0.16725591 	 [ 2b^  0b  0a^  0a ]   
  0.16725591 	 [ 2b^  0b  0b^  0b ]   
  0.16725591 	 [ 0b^  2b  0a^  0a ]   
  0.16725591 	 [ 0b^  2b  0b^  0b ]   
  -0.08362795 	 [ 2a^  0a ]   
  0.08362795 	 [ 0a^  2a ]   
  -0.08362795 	 [ 2b^  0b ]   
  0.08362795 	 [ 0b^  2b ]  
)
13  (  0.11984372 	 [ 0a^  2a  2a^  2a ]   
  0.11984372 	 [ 0a^  2a  2b^  2b ]   
  0.11984372 	 [ 2a^  0a  2a^  2a ]   
  0.11984372 	 [ 2a^  0a  2b^  2b ]   
  0.11984372 	 [ 0b^  2b  2a^  2a ]   
  0.11984372 	 [ 0b^  2b  2b^  2b ]   
  0.11984372 	 [ 2b^  0b  2a^  2a ]   
  0.11984372 	 [ 2b^  0b  2b^  2b ]   
  -0.05992186 	 [ 0a^  2a ]   
  0.05992186 	 [ 2a^  0a ]   
  -0.05992186 	 [ 0b^  2b ]   
  0.05992186 	 [ 2b^  0b ]  
)
14  (  -0.36264896 	 [ 2a^  0a ]   
  -0.36264896 	 [ 0a^  2a ]   
  -0.36264896 	 [ 2b^  0b ]   
  -0.36264896 	 [ 0b^  2b ]  
)
15  (  0.53197589 	 [ 2a^  2a  0a^  0a ]   
  0.53197589 	 [ 2a^  2a  0b^  0b ]   
  0.53197589 	 [ 2b^  2b  0a^  0a ]   
  0.53197589 	 [ 2b^  2b  0b^  0b ]  
)
16  (  0.01797757 	 [ 2a^  1a  2a^  1a ]   
  0.01797757 	 [ 2a^  1a  1a^  2a ]   
  0.01797757 	 [ 2a^  1a  2b^  1b ]   
  0.01797757 	 [ 2a^  1a  1b^  2b ]   
  0.01797757 	 [ 1a^  2a  2a^  1a ]   
  0.01797757 	 [ 1a^  2a  1a^  2a ]   
  0.01797757 	 [ 1a^  2a  2b^  1b ]   
  0.01797757 	 [ 1a^  2a  1b^  2b ]   
  0.01797757 	 [ 2b^  1b  2a^  1a ]   
  0.01797757 	 [ 2b^  1b  1a^  2a ]   
  0.01797757 	 [ 2b^  1b  2b^  1b ]   
  0.01797757 	 [ 2b^  1b  1b^  2b ]   
  0.01797757 	 [ 1b^  2b  2a^  1a ]   
  0.01797757 	 [ 1b^  2b  1a^  2a ]   
  0.01797757 	 [ 1b^  2b  2b^  1b ]   
  0.01797757 	 [ 1b^  2b  1b^  2b ]  
)
17  (  -0.00000000 	 [ 2a^  1a  1a^  1a ]   
  -0.00000000 	 [ 2a^  1a  1b^  1b ]   
  -0.00000000 	 [ 1a^  2a  1a^  1a ]   
  -0.00000000 	 [ 1a^  2a  1b^  1b ]   
  -0.00000000 	 [ 2b^  1b  1a^  1a ]   
  -0.00000000 	 [ 2b^  1b  1b^  1b ]   
  -0.00000000 	 [ 1b^  2b  1a^  1a ]   
  -0.00000000 	 [ 1b^  2b  1b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
18  (  0.00000000 	 [ 1a^  2a  2a^  2a ]   
  0.00000000 	 [ 1a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  1a  2a^  2a ]   
  0.00000000 	 [ 2a^  1a  2b^  2b ]   
  0.00000000 	 [ 1b^  2b  2a^  2a ]   
  0.00000000 	 [ 1b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  1b  2a^  2a ]   
  0.00000000 	 [ 2b^  1b  2b^  2b ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1b^  2b ]   
  0.00000000 	 [ 2b^  1b ]  
)
19  (  0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
20  (  0.38128710 	 [ 2a^  2a  1a^  1a ]   
  0.38128710 	 [ 2a^  2a  1b^  1b ]   
  0.38128710 	 [ 2b^  2b  1a^  1a ]   
  0.38128710 	 [ 2b^  2b  1b^  1b ]  
)
21  (  -0.00000000 	 [ 2a^  0a  1a^  0a ]   
  -0.00000000 	 [ 2a^  0a  0a^  1a ]   
  -0.00000000 	 [ 2a^  0a  1b^  0b ]   
  -0.00000000 	 [ 2a^  0a  0b^  1b ]   
  -0.00000000 	 [ 0a^  2a  1a^  0a ]   
  -0.00000000 	 [ 0a^  2a  0a^  1a ]   
  -0.00000000 	 [ 0a^  2a  1b^  0b ]   
  -0.00000000 	 [ 0a^  2a  0b^  1b ]   
  -0.00000000 	 [ 2b^  0b  1a^  0a ]   
  -0.00000000 	 [ 2b^  0b  0a^  1a ]   
  -0.00000000 	 [ 2b^  0b  1b^  0b ]   
  -0.00000000 	 [ 2b^  0b  0b^  1b ]   
  -0.00000000 	 [ 0b^  2b  1a^  0a ]   
  -0.00000000 	 [ 0b^  2b  0a^  1a ]   
  -0.00000000 	 [ 0b^  2b  1b^  0b ]   
  -0.00000000 	 [ 0b^  2b  0b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
22  (  -0.01937730 	 [ 2a^  1a  0a^  1a ]   
  -0.01937730 	 [ 2a^  1a  1a^  0a ]   
  -0.01937730 	 [ 2a^  1a  0b^  1b ]   
  -0.01937730 	 [ 2a^  1a  1b^  0b ]   
  -0.01937730 	 [ 1a^  2a  0a^  1a ]   
  -0.01937730 	 [ 1a^  2a  1a^  0a ]   
  -0.01937730 	 [ 1a^  2a  0b^  1b ]   
  -0.01937730 	 [ 1a^  2a  1b^  0b ]   
  -0.01937730 	 [ 2b^  1b  0a^  1a ]   
  -0.01937730 	 [ 2b^  1b  1a^  0a ]   
  -0.01937730 	 [ 2b^  1b  0b^  1b ]   
  -0.01937730 	 [ 2b^  1b  1b^  0b ]   
  -0.01937730 	 [ 1b^  2b  0a^  1a ]   
  -0.01937730 	 [ 1b^  2b  1a^  0a ]   
  -0.01937730 	 [ 1b^  2b  0b^  1b ]   
  -0.01937730 	 [ 1b^  2b  1b^  0b ]   
  0.00968865 	 [ 2a^  0a ]   
  -0.00968865 	 [ 0a^  2a ]   
  0.00968865 	 [ 2b^  0b ]   
  -0.00968865 	 [ 0b^  2b ]  
)
23  (  0.00000000 	 [ 1a^  2a  0a^  2a ]   
  0.00000000 	 [ 1a^  2a  2a^  0a ]   
  0.00000000 	 [ 1a^  2a  0b^  2b ]   
  0.00000000 	 [ 1a^  2a  2b^  0b ]   
  0.00000000 	 [ 2a^  1a  0a^  2a ]   
  0.00000000 	 [ 2a^  1a  2a^  0a ]   
  0.00000000 	 [ 2a^  1a  0b^  2b ]   
  0.00000000 	 [ 2a^  1a  2b^  0b ]   
  0.00000000 	 [ 1b^  2b  0a^  2a ]   
  0.00000000 	 [ 1b^  2b  2a^  0a ]   
  0.00000000 	 [ 1b^  2b  0b^  2b ]   
  0.00000000 	 [ 1b^  2b  2b^  0b ]   
  0.00000000 	 [ 2b^  1b  0a^  2a ]   
  0.00000000 	 [ 2b^  1b  2a^  0a ]   
  0.00000000 	 [ 2b^  1b  0b^  2b ]   
  0.00000000 	 [ 2b^  1b  2b^  0b ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  0b ]   
  0.00000000 	 [ 0b^  1b ]  
)
24  (  -0.00000000 	 [ 2a^  1a  0a^  0a ]   
  -0.00000000 	 [ 2a^  1a  0b^  0b ]   
  -0.00000000 	 [ 1a^  2a  0a^  0a ]   
  -0.00000000 	 [ 1a^  2a  0b^  0b ]   
  -0.00000000 	 [ 2b^  1b  0a^  0a ]   
  -0.00000000 	 [ 2b^  1b  0b^  0b ]   
  -0.00000000 	 [ 1b^  2b  0a^  0a ]   
  -0.00000000 	 [ 1b^  2b  0b^  0b ]  
)
25  (  0.04998353 	 [ 2a^  0a  1a^  1a ]   
  0.04998353 	 [ 2a^  0a  1b^  1b ]   
  0.04998353 	 [ 0a^  2a  1a^  1a ]   
  0.04998353 	 [ 0a^  2a  1b^  1b ]   
  0.04998353 	 [ 2b^  0b  1a^  1a ]   
  0.04998353 	 [ 2b^  0b  1b^  1b ]   
  0.04998353 	 [ 0b^  2b  1a^  1a ]   
  0.04998353 	 [ 0b^  2b  1b^  1b ]  
)
26  (  0.00000000 	 [ 1a^  0a  2a^  2a ]   
  0.00000000 	 [ 1a^  0a  2b^  2b ]   
  0.00000000 	 [ 0a^  1a  2a^  2a ]   
  0.00000000 	 [ 0a^  1a  2b^  2b ]   
  0.00000000 	 [ 1b^  0b  2a^  2a ]   
  0.00000000 	 [ 1b^  0b  2b^  2b ]   
  0.00000000 	 [ 0b^  1b  2a^  2a ]   
  0.00000000 	 [ 0b^  1b  2b^  2b ]  
)
27  (  -0.32133119 	 [ 3a^  3a ]   
  -0.32133119 	 [ 3b^  3b ]  
)
28  (  0.37040593 	 [ 3a^  3a  3a^  3a ]   
  0.37040593 	 [ 3a^  3a  3b^  3b ]   
  0.37040593 	 [ 3b^  3b  3a^  3a ]   
  0.37040593 	 [ 3b^  3b  3b^  3b ]  
)
29  (  0.06885072 	 [ 3a^  0a  3a^  0a ]   
  0.06885072 	 [ 3a^  0a  0a^  3a ]   
  0.06885072 	 [ 3a^  0a  3b^  0b ]   
  0.06885072 	 [ 3a^  0a  0b^  3b ]   
  0.06885072 	 [ 0a^  3a  3a^  0a ]   
  0.06885072 	 [ 0a^  3a  0a^  3a ]   
  0.06885072 	 [ 0a^  3a  3b^  0b ]   
  0.06885072 	 [ 0a^  3a  0b^  3b ]   
  0.06885072 	 [ 3b^  0b  3a^  0a ]   
  0.06885072 	 [ 3b^  0b  0a^  3a ]   
  0.06885072 	 [ 3b^  0b  3b^  0b ]   
  0.06885072 	 [ 3b^  0b  0b^  3b ]   
  0.06885072 	 [ 0b^  3b  3a^  0a ]   
  0.06885072 	 [ 0b^  3b  0a^  3a ]   
  0.06885072 	 [ 0b^  3b  3b^  0b ]   
  0.06885072 	 [ 0b^  3b  0b^  3b ]  
)
30  (  -0.00000000 	 [ 3a^  0a  0a^  0a ]   
  -0.00000000 	 [ 3a^  0a  0b^  0b ]   
  -0.00000000 	 [ 0a^  3a  0a^  0a ]   
  -0.00000000 	 [ 0a^  3a  0b^  0b ]   
  -0.00000000 	 [ 3b^  0b  0a^  0a ]   
  -0.00000000 	 [ 3b^  0b  0b^  0b ]   
  -0.00000000 	 [ 0b^  3b  0a^  0a ]   
  -0.00000000 	 [ 0b^  3b  0b^  0b ]   
  0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3b^  0b ]   
  -0.00000000 	 [ 0b^  3b ]  
)
31  (  0.00000000 	 [ 0a^  3a  3a^  3a ]   
  0.00000000 	 [ 0a^  3a  3b^  3b ]   
  0.00000000 	 [ 3a^  0a  3a^  3a ]   
  0.00000000 	 [ 3a^  0a  3b^  3b ]   
  0.00000000 	 [ 0b^  3b  3a^  3a ]   
  0.00000000 	 [ 0b^  3b  3b^  3b ]   
  0.00000000 	 [ 3b^  0b  3a^  3a ]   
  0.00000000 	 [ 3b^  0b  3b^  3b ]   
  -0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0b^  3b ]   
  0.00000000 	 [ 3b^  0b ]  
)
32  (  -0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3b^  0b ]   
  -0.00000000 	 [ 0b^  3b ]  
)
33  (  0.66338921 	 [ 3a^  3a  0a^  0a ]   
  0.66338921 	 [ 3a^  3a  0b^  0b ]   
  0.66338921 	 [ 3b^  3b  0a^  0a ]   
  0.66338921 	 [ 3b^  3b  0b^  0b ]  
)
34  (  0.03374038 	 [ 3a^  1a  3a^  1a ]   
  0.03374038 	 [ 3a^  1a  1a^  3a ]   
  0.03374038 	 [ 3a^  1a  3b^  1b ]   
  0.03374038 	 [ 3a^  1a  1b^  3b ]   
  0.03374038 	 [ 1a^  3a  3a^  1a ]   
  0.03374038 	 [ 1a^  3a  1a^  3a ]   
  0.03374038 	 [ 1a^  3a  3b^  1b ]   
  0.03374038 	 [ 1a^  3a  1b^  3b ]   
  0.03374038 	 [ 3b^  1b  3a^  1a ]   
  0.03374038 	 [ 3b^  1b  1a^  3a ]   
  0.03374038 	 [ 3b^  1b  3b^  1b ]   
  0.03374038 	 [ 3b^  1b  1b^  3b ]   
  0.03374038 	 [ 1b^  3b  3a^  1a ]   
  0.03374038 	 [ 1b^  3b  1a^  3a ]   
  0.03374038 	 [ 1b^  3b  3b^  1b ]   
  0.03374038 	 [ 1b^  3b  1b^  3b ]  
)
35  (  -0.05473144 	 [ 3a^  1a  1a^  1a ]   
  -0.05473144 	 [ 3a^  1a  1b^  1b ]   
  -0.05473144 	 [ 1a^  3a  1a^  1a ]   
  -0.05473144 	 [ 1a^  3a  1b^  1b ]   
  -0.05473144 	 [ 3b^  1b  1a^  1a ]   
  -0.05473144 	 [ 3b^  1b  1b^  1b ]   
  -0.05473144 	 [ 1b^  3b  1a^  1a ]   
  -0.05473144 	 [ 1b^  3b  1b^  1b ]   
  0.02736572 	 [ 3a^  1a ]   
  -0.02736572 	 [ 1a^  3a ]   
  0.02736572 	 [ 3b^  1b ]   
  -0.02736572 	 [ 1b^  3b ]  
)
36  (  -0.16773613 	 [ 1a^  3a  3a^  3a ]   
  -0.16773613 	 [ 1a^  3a  3b^  3b ]   
  -0.16773613 	 [ 3a^  1a  3a^  3a ]   
  -0.16773613 	 [ 3a^  1a  3b^  3b ]   
  -0.16773613 	 [ 1b^  3b  3a^  3a ]   
  -0.16773613 	 [ 1b^  3b  3b^  3b ]   
  -0.16773613 	 [ 3b^  1b  3a^  3a ]   
  -0.16773613 	 [ 3b^  1b  3b^  3b ]   
  0.08386806 	 [ 1a^  3a ]   
  -0.08386806 	 [ 3a^  1a ]   
  0.08386806 	 [ 1b^  3b ]   
  -0.08386806 	 [ 3b^  1b ]  
)
37  (  0.35954571 	 [ 3a^  1a ]   
  0.35954571 	 [ 1a^  3a ]   
  0.35954571 	 [ 3b^  1b ]   
  0.35954571 	 [ 1b^  3b ]  
)
38  (  0.44242368 	 [ 3a^  3a  1a^  1a ]   
  0.44242368 	 [ 3a^  3a  1b^  1b ]   
  0.44242368 	 [ 3b^  3b  1a^  1a ]   
  0.44242368 	 [ 3b^  3b  1b^  1b ]  
)
39  (  -0.07934608 	 [ 3a^  0a  1a^  0a ]   
  -0.07934608 	 [ 3a^  0a  0a^  1a ]   
  -0.07934608 	 [ 3a^  0a  1b^  0b ]   
  -0.07934608 	 [ 3a^  0a  0b^  1b ]   
  -0.07934608 	 [ 0a^  3a  1a^  0a ]   
  -0.07934608 	 [ 0a^  3a  0a^  1a ]   
  -0.07934608 	 [ 0a^  3a  1b^  0b ]   
  -0.07934608 	 [ 0a^  3a  0b^  1b ]   
  -0.07934608 	 [ 3b^  0b  1a^  0a ]   
  -0.07934608 	 [ 3b^  0b  0a^  1a ]   
  -0.07934608 	 [ 3b^  0b  1b^  0b ]   
  -0.07934608 	 [ 3b^  0b  0b^  1b ]   
  -0.07934608 	 [ 0b^  3b  1a^  0a ]   
  -0.07934608 	 [ 0b^  3b  0a^  1a ]   
  -0.07934608 	 [ 0b^  3b  1b^  0b ]   
  -0.07934608 	 [ 0b^  3b  0b^  1b ]   
  0.03967304 	 [ 3a^  1a ]   
  -0.03967304 	 [ 1a^  3a ]   
  0.03967304 	 [ 3b^  1b ]   
  -0.03967304 	 [ 1b^  3b ]  
)
40  (  -0.00000000 	 [ 3a^  1a  0a^  1a ]   
  -0.00000000 	 [ 3a^  1a  1a^  0a ]   
  -0.00000000 	 [ 3a^  1a  0b^  1b ]   
  -0.00000000 	 [ 3a^  1a  1b^  0b ]   
  -0.00000000 	 [ 1a^  3a  0a^  1a ]   
  -0.00000000 	 [ 1a^  3a  1a^  0a ]   
  -0.00000000 	 [ 1a^  3a  0b^  1b ]   
  -0.00000000 	 [ 1a^  3a  1b^  0b ]   
  -0.00000000 	 [ 3b^  1b  0a^  1a ]   
  -0.00000000 	 [ 3b^  1b  1a^  0a ]   
  -0.00000000 	 [ 3b^  1b  0b^  1b ]   
  -0.00000000 	 [ 3b^  1b  1b^  0b ]   
  -0.00000000 	 [ 1b^  3b  0a^  1a ]   
  -0.00000000 	 [ 1b^  3b  1a^  0a ]   
  -0.00000000 	 [ 1b^  3b  0b^  1b ]   
  -0.00000000 	 [ 1b^  3b  1b^  0b ]   
  0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3b^  0b ]   
  -0.00000000 	 [ 0b^  3b ]  
)
41  (  0.00000000 	 [ 1a^  3a  0a^  3a ]   
  0.00000000 	 [ 1a^  3a  3a^  0a ]   
  0.00000000 	 [ 1a^  3a  0b^  3b ]   
  0.00000000 	 [ 1a^  3a  3b^  0b ]   
  0.00000000 	 [ 3a^  1a  0a^  3a ]   
  0.00000000 	 [ 3a^  1a  3a^  0a ]   
  0.00000000 	 [ 3a^  1a  0b^  3b ]   
  0.00000000 	 [ 3a^  1a  3b^  0b ]   
  0.00000000 	 [ 1b^  3b  0a^  3a ]   
  0.00000000 	 [ 1b^  3b  3a^  0a ]   
  0.00000000 	 [ 1b^  3b  0b^  3b ]   
  0.00000000 	 [ 1b^  3b  3b^  0b ]   
  0.00000000 	 [ 3b^  1b  0a^  3a ]   
  0.00000000 	 [ 3b^  1b  3a^  0a ]   
  0.00000000 	 [ 3b^  1b  0b^  3b ]   
  0.00000000 	 [ 3b^  1b  3b^  0b ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  0b ]   
  0.00000000 	 [ 0b^  1b ]  
)
42  (  -0.14335086 	 [ 3a^  1a  0a^  0a ]   
  -0.14335086 	 [ 3a^  1a  0b^  0b ]   
  -0.14335086 	 [ 1a^  3a  0a^  0a ]   
  -0.14335086 	 [ 1a^  3a  0b^  0b ]   
  -0.14335086 	 [ 3b^  1b  0a^  0a ]   
  -0.14335086 	 [ 3b^  1b  0b^  0b ]   
  -0.14335086 	 [ 1b^  3b  0a^  0a ]   
  -0.14335086 	 [ 1b^  3b  0b^  0b ]  
)
43  (  0.00000000 	 [ 3a^  0a  1a^  1a ]   
  0.00000000 	 [ 3a^  0a  1b^  1b ]   
  0.00000000 	 [ 0a^  3a  1a^  1a ]   
  0.00000000 	 [ 0a^  3a  1b^  1b ]   
  0.00000000 	 [ 3b^  0b  1a^  1a ]   
  0.00000000 	 [ 3b^  0b  1b^  1b ]   
  0.00000000 	 [ 0b^  3b  1a^  1a ]   
  0.00000000 	 [ 0b^  3b  1b^  1b ]  
)
44  (  0.00000000 	 [ 1a^  0a  3a^  3a ]   
  0.00000000 	 [ 1a^  0a  3b^  3b ]   
  0.00000000 	 [ 0a^  1a  3a^  3a ]   
  0.00000000 	 [ 0a^  1a  3b^  3b ]   
  0.00000000 	 [ 1b^  0b  3a^  3a ]   
  0.00000000 	 [ 1b^  0b  3b^  3b ]   
  0.00000000 	 [ 0b^  1b  3a^  3a ]   
  0.00000000 	 [ 0b^  1b  3b^  3b ]  
)
45  (  0.06366915 	 [ 3a^  2a  3a^  2a ]   
  0.06366915 	 [ 3a^  2a  2a^  3a ]   
  0.06366915 	 [ 3a^  2a  3b^  2b ]   
  0.06366915 	 [ 3a^  2a  2b^  3b ]   
  0.06366915 	 [ 2a^  3a  3a^  2a ]   
  0.06366915 	 [ 2a^  3a  2a^  3a ]   
  0.06366915 	 [ 2a^  3a  3b^  2b ]   
  0.06366915 	 [ 2a^  3a  2b^  3b ]   
  0.06366915 	 [ 3b^  2b  3a^  2a ]   
  0.06366915 	 [ 3b^  2b  2a^  3a ]   
  0.06366915 	 [ 3b^  2b  3b^  2b ]   
  0.06366915 	 [ 3b^  2b  2b^  3b ]   
  0.06366915 	 [ 2b^  3b  3a^  2a ]   
  0.06366915 	 [ 2b^  3b  2a^  3a ]   
  0.06366915 	 [ 2b^  3b  3b^  2b ]   
  0.06366915 	 [ 2b^  3b  2b^  3b ]  
)
46  (  -0.00000000 	 [ 3a^  2a  2a^  2a ]   
  -0.00000000 	 [ 3a^  2a  2b^  2b ]   
  -0.00000000 	 [ 2a^  3a  2a^  2a ]   
  -0.00000000 	 [ 2a^  3a  2b^  2b ]   
  -0.00000000 	 [ 3b^  2b  2a^  2a ]   
  -0.00000000 	 [ 3b^  2b  2b^  2b ]   
  -0.00000000 	 [ 2b^  3b  2a^  2a ]   
  -0.00000000 	 [ 2b^  3b  2b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
47  (  -0.00000000 	 [ 2a^  3a  3a^  3a ]   
  -0.00000000 	 [ 2a^  3a  3b^  3b ]   
  -0.00000000 	 [ 3a^  2a  3a^  3a ]   
  -0.00000000 	 [ 3a^  2a  3b^  3b ]   
  -0.00000000 	 [ 2b^  3b  3a^  3a ]   
  -0.00000000 	 [ 2b^  3b  3b^  3b ]   
  -0.00000000 	 [ 3b^  2b  3a^  3a ]   
  -0.00000000 	 [ 3b^  2b  3b^  3b ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2b^  3b ]   
  -0.00000000 	 [ 3b^  2b ]  
)
48  (  -0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
49  (  0.55232054 	 [ 3a^  3a  2a^  2a ]   
  0.55232054 	 [ 3a^  3a  2b^  2b ]   
  0.55232054 	 [ 3b^  3b  2a^  2a ]   
  0.55232054 	 [ 3b^  3b  2b^  2b ]  
)
50  (  0.00000000 	 [ 3a^  0a  2a^  0a ]   
  0.00000000 	 [ 3a^  0a  0a^  2a ]   
  0.00000000 	 [ 3a^  0a  2b^  0b ]   
  0.00000000 	 [ 3a^  0a  0b^  2b ]   
  0.00000000 	 [ 0a^  3a  2a^  0a ]   
  0.00000000 	 [ 0a^  3a  0a^  2a ]   
  0.00000000 	 [ 0a^  3a  2b^  0b ]   
  0.00000000 	 [ 0a^  3a  0b^  2b ]   
  0.00000000 	 [ 3b^  0b  2a^  0a ]   
  0.00000000 	 [ 3b^  0b  0a^  2a ]   
  0.00000000 	 [ 3b^  0b  2b^  0b ]   
  0.00000000 	 [ 3b^  0b  0b^  2b ]   
  0.00000000 	 [ 0b^  3b  2a^  0a ]   
  0.00000000 	 [ 0b^  3b  0a^  2a ]   
  0.00000000 	 [ 0b^  3b  2b^  0b ]   
  0.00000000 	 [ 0b^  3b  0b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
51  (  0.00000000 	 [ 3a^  2a  0a^  2a ]   
  0.00000000 	 [ 3a^  2a  2a^  0a ]   
  0.00000000 	 [ 3a^  2a  0b^  2b ]   
  0.00000000 	 [ 3a^  2a  2b^  0b ]   
  0.00000000 	 [ 2a^  3a  0a^  2a ]   
  0.00000000 	 [ 2a^  3a  2a^  0a ]   
  0.00000000 	 [ 2a^  3a  0b^  2b ]   
  0.00000000 	 [ 2a^  3a  2b^  0b ]   
  0.00000000 	 [ 3b^  2b  0a^  2a ]   
  0.00000000 	 [ 3b^  2b  2a^  0a ]   
  0.00000000 	 [ 3b^  2b  0b^  2b ]   
  0.00000000 	 [ 3b^  2b  2b^  0b ]   
  0.00000000 	 [ 2b^  3b  0a^  2a ]   
  0.00000000 	 [ 2b^  3b  2a^  0a ]   
  0.00000000 	 [ 2b^  3b  0b^  2b ]   
  0.00000000 	 [ 2b^  3b  2b^  0b ]   
  -0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3b^  0b ]   
  0.00000000 	 [ 0b^  3b ]  
)
52  (  0.12306347 	 [ 2a^  3a  0a^  3a ]   
  0.12306347 	 [ 2a^  3a  3a^  0a ]   
  0.12306347 	 [ 2a^  3a  0b^  3b ]   
  0.12306347 	 [ 2a^  3a  3b^  0b ]   
  0.12306347 	 [ 3a^  2a  0a^  3a ]   
  0.12306347 	 [ 3a^  2a  3a^  0a ]   
  0.12306347 	 [ 3a^  2a  0b^  3b ]   
  0.12306347 	 [ 3a^  2a  3b^  0b ]   
  0.12306347 	 [ 2b^  3b  0a^  3a ]   
  0.12306347 	 [ 2b^  3b  3a^  0a ]   
  0.12306347 	 [ 2b^  3b  0b^  3b ]   
  0.12306347 	 [ 2b^  3b  3b^  0b ]   
  0.12306347 	 [ 3b^  2b  0a^  3a ]   
  0.12306347 	 [ 3b^  2b  3a^  0a ]   
  0.12306347 	 [ 3b^  2b  0b^  3b ]   
  0.12306347 	 [ 3b^  2b  3b^  0b ]   
  -0.06153173 	 [ 2a^  0a ]   
  0.06153173 	 [ 0a^  2a ]   
  -0.06153173 	 [ 2b^  0b ]   
  0.06153173 	 [ 0b^  2b ]  
)
53  (  -0.00000000 	 [ 3a^  2a  0a^  0a ]   
  -0.00000000 	 [ 3a^  2a  0b^  0b ]   
  -0.00000000 	 [ 2a^  3a  0a^  0a ]   
  -0.00000000 	 [ 2a^  3a  0b^  0b ]   
  -0.00000000 	 [ 3b^  2b  0a^  0a ]   
  -0.00000000 	 [ 3b^  2b  0b^  0b ]   
  -0.00000000 	 [ 2b^  3b  0a^  0a ]   
  -0.00000000 	 [ 2b^  3b  0b^  0b ]  
)
54  (  -0.00000000 	 [ 3a^  0a  2a^  2a ]   
  -0.00000000 	 [ 3a^  0a  2b^  2b ]   
  -0.00000000 	 [ 0a^  3a  2a^  2a ]   
  -0.00000000 	 [ 0a^  3a  2b^  2b ]   
  -0.00000000 	 [ 3b^  0b  2a^  2a ]   
  -0.00000000 	 [ 3b^  0b  2b^  2b ]   
  -0.00000000 	 [ 0b^  3b  2a^  2a ]   
  -0.00000000 	 [ 0b^  3b  2b^  2b ]  
)
55  (  0.20165218 	 [ 2a^  0a  3a^  3a ]   
  0.20165218 	 [ 2a^  0a  3b^  3b ]   
  0.20165218 	 [ 0a^  2a  3a^  3a ]   
  0.20165218 	 [ 0a^  2a  3b^  3b ]   
  0.20165218 	 [ 2b^  0b  3a^  3a ]   
  0.20165218 	 [ 2b^  0b  3b^  3b ]   
  0.20165218 	 [ 0b^  2b  3a^  3a ]   
  0.20165218 	 [ 0b^  2b  3b^  3b ]  
)
56  (  -0.00000000 	 [ 3a^  1a  2a^  1a ]   
  -0.00000000 	 [ 3a^  1a  1a^  2a ]   
  -0.00000000 	 [ 3a^  1a  2b^  1b ]   
  -0.00000000 	 [ 3a^  1a  1b^  2b ]   
  -0.00000000 	 [ 1a^  3a  2a^  1a ]   
  -0.00000000 	 [ 1a^  3a  1a^  2a ]   
  -0.00000000 	 [ 1a^  3a  2b^  1b ]   
  -0.00000000 	 [ 1a^  3a  1b^  2b ]   
  -0.00000000 	 [ 3b^  1b  2a^  1a ]   
  -0.00000000 	 [ 3b^  1b  1a^  2a ]   
  -0.00000000 	 [ 3b^  1b  2b^  1b ]   
  -0.00000000 	 [ 3b^  1b  1b^  2b ]   
  -0.00000000 	 [ 1b^  3b  2a^  1a ]   
  -0.00000000 	 [ 1b^  3b  1a^  2a ]   
  -0.00000000 	 [ 1b^  3b  2b^  1b ]   
  -0.00000000 	 [ 1b^  3b  1b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
57  (  -0.00256680 	 [ 3a^  2a  1a^  2a ]   
  -0.00256680 	 [ 3a^  2a  2a^  1a ]   
  -0.00256680 	 [ 3a^  2a  1b^  2b ]   
  -0.00256680 	 [ 3a^  2a  2b^  1b ]   
  -0.00256680 	 [ 2a^  3a  1a^  2a ]   
  -0.00256680 	 [ 2a^  3a  2a^  1a ]   
  -0.00256680 	 [ 2a^  3a  1b^  2b ]   
  -0.00256680 	 [ 2a^  3a  2b^  1b ]   
  -0.00256680 	 [ 3b^  2b  1a^  2a ]   
  -0.00256680 	 [ 3b^  2b  2a^  1a ]   
  -0.00256680 	 [ 3b^  2b  1b^  2b ]   
  -0.00256680 	 [ 3b^  2b  2b^  1b ]   
  -0.00256680 	 [ 2b^  3b  1a^  2a ]   
  -0.00256680 	 [ 2b^  3b  2a^  1a ]   
  -0.00256680 	 [ 2b^  3b  1b^  2b ]   
  -0.00256680 	 [ 2b^  3b  2b^  1b ]   
  0.00128340 	 [ 3a^  1a ]   
  -0.00128340 	 [ 1a^  3a ]   
  0.00128340 	 [ 3b^  1b ]   
  -0.00128340 	 [ 1b^  3b ]  
)
58  (  0.00000000 	 [ 2a^  3a  1a^  3a ]   
  0.00000000 	 [ 2a^  3a  3a^  1a ]   
  0.00000000 	 [ 2a^  3a  1b^  3b ]   
  0.00000000 	 [ 2a^  3a  3b^  1b ]   
  0.00000000 	 [ 3a^  2a  1a^  3a ]   
  0.00000000 	 [ 3a^  2a  3a^  1a ]   
  0.00000000 	 [ 3a^  2a  1b^  3b ]   
  0.00000000 	 [ 3a^  2a  3b^  1b ]   
  0.00000000 	 [ 2b^  3b  1a^  3a ]   
  0.00000000 	 [ 2b^  3b  3a^  1a ]   
  0.00000000 	 [ 2b^  3b  1b^  3b ]   
  0.00000000 	 [ 2b^  3b  3b^  1b ]   
  0.00000000 	 [ 3b^  2b  1a^  3a ]   
  0.00000000 	 [ 3b^  2b  3a^  1a ]   
  0.00000000 	 [ 3b^  2b  1b^  3b ]   
  0.00000000 	 [ 3b^  2b  3b^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
59  (  -0.00000000 	 [ 3a^  2a  1a^  1a ]   
  -0.00000000 	 [ 3a^  2a  1b^  1b ]   
  -0.00000000 	 [ 2a^  3a  1a^  1a ]   
  -0.00000000 	 [ 2a^  3a  1b^  1b ]   
  -0.00000000 	 [ 3b^  2b  1a^  1a ]   
  -0.00000000 	 [ 3b^  2b  1b^  1b ]   
  -0.00000000 	 [ 2b^  3b  1a^  1a ]   
  -0.00000000 	 [ 2b^  3b  1b^  1b ]  
)
60  (  -0.09829503 	 [ 3a^  1a  2a^  2a ]   
  -0.09829503 	 [ 3a^  1a  2b^  2b ]   
  -0.09829503 	 [ 1a^  3a  2a^  2a ]   
  -0.09829503 	 [ 1a^  3a  2b^  2b ]   
  -0.09829503 	 [ 3b^  1b  2a^  2a ]   
  -0.09829503 	 [ 3b^  1b  2b^  2b ]   
  -0.09829503 	 [ 1b^  3b  2a^  2a ]   
  -0.09829503 	 [ 1b^  3b  2b^  2b ]  
)
61  (  0.00000000 	 [ 2a^  1a  3a^  3a ]   
  0.00000000 	 [ 2a^  1a  3b^  3b ]   
  0.00000000 	 [ 1a^  2a  3a^  3a ]   
  0.00000000 	 [ 1a^  2a  3b^  3b ]   
  0.00000000 	 [ 2b^  1b  3a^  3a ]   
  0.00000000 	 [ 2b^  1b  3b^  3b ]   
  0.00000000 	 [ 1b^  2b  3a^  3a ]   
  0.00000000 	 [ 1b^  2b  3b^  3b ]  
)
62  (  -0.07324841 	 [ 3a^  1a  2a^  0a ]   
  -0.07324841 	 [ 3a^  1a  0a^  2a ]   
  -0.07324841 	 [ 3a^  1a  2b^  0b ]   
  -0.07324841 	 [ 3a^  1a  0b^  2b ]   
  -0.07324841 	 [ 1a^  3a  2a^  0a ]   
  -0.07324841 	 [ 1a^  3a  0a^  2a ]   
  -0.07324841 	 [ 1a^  3a  2b^  0b ]   
  -0.07324841 	 [ 1a^  3a  0b^  2b ]   
  -0.07324841 	 [ 3b^  1b  2a^  0a ]   
  -0.07324841 	 [ 3b^  1b  0a^  2a ]   
  -0.07324841 	 [ 3b^  1b  2b^  0b ]   
  -0.07324841 	 [ 3b^  1b  0b^  2b ]   
  -0.07324841 	 [ 1b^  3b  2a^  0a ]   
  -0.07324841 	 [ 1b^  3b  0a^  2a ]   
  -0.07324841 	 [ 1b^  3b  2b^  0b ]   
  -0.07324841 	 [ 1b^  3b  0b^  2b ]  
)
63  (  -0.02167925 	 [ 3a^  0a  2a^  1a ]   
  -0.02167925 	 [ 3a^  0a  1a^  2a ]   
  -0.02167925 	 [ 3a^  0a  2b^  1b ]   
  -0.02167925 	 [ 3a^  0a  1b^  2b ]   
  -0.02167925 	 [ 0a^  3a  2a^  1a ]   
  -0.02167925 	 [ 0a^  3a  1a^  2a ]   
  -0.02167925 	 [ 0a^  3a  2b^  1b ]   
  -0.02167925 	 [ 0a^  3a  1b^  2b ]   
  -0.02167925 	 [ 3b^  0b  2a^  1a ]   
  -0.02167925 	 [ 3b^  0b  1a^  2a ]   
  -0.02167925 	 [ 3b^  0b  2b^  1b ]   
  -0.02167925 	 [ 3b^  0b  1b^  2b ]   
  -0.02167925 	 [ 0b^  3b  2a^  1a ]   
  -0.02167925 	 [ 0b^  3b  1a^  2a ]   
  -0.02167925 	 [ 0b^  3b  2b^  1b ]   
  -0.02167925 	 [ 0b^  3b  1b^  2b ]  
)
64  (  -0.08312053 	 [ 3a^  2a  1a^  0a ]   
  -0.08312053 	 [ 3a^  2a  0a^  1a ]   
  -0.08312053 	 [ 3a^  2a  1b^  0b ]   
  -0.08312053 	 [ 3a^  2a  0b^  1b ]   
  -0.08312053 	 [ 2a^  3a  1a^  0a ]   
  -0.08312053 	 [ 2a^  3a  0a^  1a ]   
  -0.08312053 	 [ 2a^  3a  1b^  0b ]   
  -0.08312053 	 [ 2a^  3a  0b^  1b ]   
  -0.08312053 	 [ 3b^  2b  1a^  0a ]   
  -0.08312053 	 [ 3b^  2b  0a^  1a ]   
  -0.08312053 	 [ 3b^  2b  1b^  0b ]   
  -0.08312053 	 [ 3b^  2b  0b^  1b ]   
  -0.08312053 	 [ 2b^  3b  1a^  0a ]   
  -0.08312053 	 [ 2b^  3b  0a^  1a ]   
  -0.08312053 	 [ 2b^  3b  1b^  0b ]   
  -0.08312053 	 [ 2b^  3b  0b^  1b ]  
)


==> anc/h2_631_qubit.dat <==
0 	  1.52677557 	 []  
1 	  -0.27230798 	 [Z0a ]  
2 	  -0.27230798 	 [Z0b ]  
3 	  0.16255624 	 [Z0a Z0b ]  
4 	  -0.40481964 	 [Z1a ]  
5 	  -0.40481964 	 [Z1b ]  
6 	  0.09644579 	 [Z1a Z1b ]  
7 	  0.08843025 	 [Z0a Z1a ]  
8 	  0.01999846 	 [X0a X1a X0b X1b ]  
9 	  0.01999846 	 [X0a X1a Y0b Y1b ]  
10 	  0.01999846 	 [Y0a Y1a X0b X1b ]  
11 	  0.01999846 	 [Y0a Y1a Y0b Y1b ]  
12 	  0.08843025 	 [Z0b Z1b ]  
13 	  0.10842871 	 [Z1a Z0b ]  
14 	  0.10842871 	 [Z0a Z1b ]  
15 	  -0.69060399 	 [Z2a ]  
16 	  -0.69060399 	 [Z2b ]  
17 	  0.11590673 	 [Z2a Z2b ]  
18 	  0.08804319 	 [X0a Z1a X2a ]  
19 	  0.08804319 	 [Y0a Z1a Y2a ]  
20 	  0.08804319 	 [X0b Z1b X2b ]  
21 	  0.08804319 	 [Y0b Z1b Y2b ]  
22 	  0.10565072 	 [Z0a Z2a ]  
23 	  0.02734325 	 [X0a Z1a X2a X0b Z1b X2b ]  
24 	  0.02734325 	 [X0a Z1a X2a Y0b Z1b Y2b ]  
25 	  0.02734325 	 [Y0a Z1a Y2a X0b Z1b X2b ]  
26 	  0.02734325 	 [Y0a Z1a Y2a Y0b Z1b Y2b ]  
27 	  0.10565072 	 [Z0b Z2b ]  
28 	  -0.04181398 	 [X0a Z1a X2a Z0b ]  
29 	  -0.04181398 	 [Y0a Z1a Y2a Z0b ]  
30 	  -0.04181398 	 [Z0a X0b Z1b X2b ]  
31 	  -0.04181398 	 [Z0a Y0b Z1b Y2b ]  
32 	  -0.02996093 	 [Y0a Z1a Y2a Z2b ]  
33 	  -0.02996093 	 [X0a Z1a X2a Z2b ]  
34 	  -0.02996093 	 [Z2a Y0b Z1b Y2b ]  
35 	  -0.02996093 	 [Z2a X0b Z1b X2b ]  
36 	  0.13299397 	 [Z2a Z0b ]  
37 	  0.13299397 	 [Z0a Z2b ]  
38 	  0.08633299 	 [Z1a Z2a ]  
39 	  0.00898878 	 [X1a X2a X1b X2b ]  
40 	  0.00898878 	 [X1a X2a Y1b Y2b ]  
41 	  0.00898878 	 [Y1a Y2a X1b X2b ]  
42 	  0.00898878 	 [Y1a Y2a Y1b Y2b ]  
43 	  0.08633299 	 [Z1b Z2b ]  
44 	  0.09532178 	 [Z2a Z1b ]  
45 	  0.09532178 	 [Z1a Z2b ]  
46 	  -0.00484432 	 [X1a X2a X0b X1b ]  
47 	  -0.00484432 	 [X1a X2a Y0b Y1b ]  
48 	  -0.00484432 	 [Y1a Y2a X0b X1b ]  
49 	  -0.00484432 	 [Y1a Y2a Y0b Y1b ]  
50 	  -0.00484432 	 [X0a X1a X1b X2b ]  
51 	  -0.00484432 	 [Y0a Y1a X1b X2b ]  
52 	  -0.00484432 	 [X0a X1a Y1b Y2b ]  
53 	  -0.00484432 	 [Y0a Y1a Y1b Y2b ]  
54 	  -0.01734021 	 [X0a X2a ]  
55 	  -0.01734021 	 [Y0a Y2a ]  
56 	  -0.01734021 	 [X0b X2b ]  
57 	  -0.01734021 	 [Y0b Y2b ]  
58 	  -0.01249588 	 [X0a Z1a X2a Z1b ]  
59 	  -0.01249588 	 [Y0a Z1a Y2a Z1b ]  
60 	  -0.01249588 	 [Z1a X0b Z1b X2b ]  
61 	  -0.01249588 	 [Z1a Y0b Z1b Y2b ]  
62 	  -1.03880705 	 [Z3a ]  
63 	  -1.03880705 	 [Z3b ]  
64 	  0.18520296 	 [Z3a Z3b ]  
65 	  0.13142194 	 [Z0a Z3a ]  
66 	  0.03442536 	 [X0a Z1a Z2a X3a X0b Z1b Z2b X3b ]  
67 	  0.03442536 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Y3b ]  
68 	  0.03442536 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b X3b ]  
69 	  0.03442536 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
70 	  0.13142194 	 [Z0b Z3b ]  
71 	  0.16584730 	 [Z3a Z0b ]  
72 	  0.16584730 	 [Z0a Z3b ]  
73 	  -0.05228387 	 [X1a Z2a X3a ]  
74 	  -0.05228387 	 [Y1a Z2a Y3a ]  
75 	  -0.05228387 	 [X1b Z2b X3b ]  
76 	  -0.05228387 	 [Y1b Z2b Y3b ]  
77 	  0.09373573 	 [Z1a Z3a ]  
78 	  0.01687019 	 [X1a Z2a X3a X1b Z2b X3b ]  
79 	  0.01687019 	 [X1a Z2a X3a Y1b Z2b Y3b ]  
80 	  0.01687019 	 [Y1a Z2a Y3a X1b Z2b X3b ]  
81 	  0.01687019 	 [Y1a Z2a Y3a Y1b Z2b Y3b ]  
82 	  0.09373573 	 [Z1b Z3b ]  
83 	  0.01368286 	 [X1a Z2a X3a Z1b ]  
84 	  0.01368286 	 [Y1a Z2a Y3a Z1b ]  
85 	  0.01368286 	 [Z1a X1b Z2b X3b ]  
86 	  0.01368286 	 [Z1a Y1b Z2b Y3b ]  
87 	  0.04193403 	 [Y1a Z2a Y3a Z3b ]  
88 	  0.04193403 	 [X1a Z2a X3a Z3b ]  
89 	  0.04193403 	 [Z3a Y1b Z2b Y3b ]  
90 	  0.04193403 	 [Z3a X1b Z2b X3b ]  
91 	  0.11060592 	 [Z3a Z1b ]  
92 	  0.11060592 	 [Z1a Z3b ]  
93 	  -0.01983652 	 [X0a Z1a Z2a X3a X0b X1b ]  
94 	  -0.01983652 	 [X0a Z1a Z2a X3a Y0b Y1b ]  
95 	  -0.01983652 	 [Y0a Z1a Z2a Y3a X0b X1b ]  
96 	  -0.01983652 	 [Y0a Z1a Z2a Y3a Y0b Y1b ]  
97 	  -0.01983652 	 [X0a X1a X0b Z1b Z2b X3b ]  
98 	  -0.01983652 	 [Y0a Y1a X0b Z1b Z2b X3b ]  
99 	  -0.01983652 	 [X0a X1a Y0b Z1b Z2b Y3b ]  
100 	  -0.01983652 	 [Y0a Y1a Y0b Z1b Z2b Y3b ]  
101 	  0.01600119 	 [Z0a X1a Z2a X3a ]  
102 	  0.01600119 	 [Z0a Y1a Z2a Y3a ]  
103 	  0.01600119 	 [Z0b X1b Z2b X3b ]  
104 	  0.01600119 	 [Z0b Y1b Z2b Y3b ]  
105 	  0.03583771 	 [X1a Z2a X3a Z0b ]  
106 	  0.03583771 	 [Y1a Z2a Y3a Z0b ]  
107 	  0.03583771 	 [Z0a X1b Z2b X3b ]  
108 	  0.03583771 	 [Z0a Y1b Z2b Y3b ]  
109 	  0.10624556 	 [Z2a Z3a ]  
110 	  0.03183458 	 [X2a X3a X2b X3b ]  
111 	  0.03183458 	 [X2a X3a Y2b Y3b ]  
112 	  0.03183458 	 [Y2a Y3a X2b X3b ]  
113 	  0.03183458 	 [Y2a Y3a Y2b Y3b ]  
114 	  0.10624556 	 [Z2b Z3b ]  
115 	  0.13808014 	 [Z3a Z2b ]  
116 	  0.13808014 	 [Z2a Z3b ]  
117 	  0.03076587 	 [X2a X3a X0b Z1b Z2b X3b ]  
118 	  0.03076587 	 [X2a X3a Y0b Z1b Z2b Y3b ]  
119 	  0.03076587 	 [Y2a Y3a X0b Z1b Z2b X3b ]  
120 	  0.03076587 	 [Y2a Y3a Y0b Z1b Z2b Y3b ]  
121 	  0.03076587 	 [X0a Z1a Z2a X3a X2b X3b ]  
122 	  0.03076587 	 [Y0a Z1a Z2a Y3a X2b X3b ]  
123 	  0.03076587 	 [X0a Z1a Z2a X3a Y2b Y3b ]  
124 	  0.03076587 	 [Y0a Z1a Z2a Y3a Y2b Y3b ]  
125 	  -0.01964718 	 [X0a Z1a X2a Z3a ]  
126 	  -0.01964718 	 [Y0a Z1a Y2a Z3a ]  
127 	  -0.01964718 	 [X0b Z1b X2b Z3b ]  
128 	  -0.01964718 	 [Y0b Z1b Y2b Z3b ]  
129 	  -0.05041304 	 [X0a Z1a X2a Z3b ]  
130 	  -0.05041304 	 [Y0a Z1a Y2a Z3b ]  
131 	  -0.05041304 	 [Z3a X0b Z1b X2b ]  
132 	  -0.05041304 	 [Z3a Y0b Z1b Y2b ]  
133 	  -0.00064170 	 [X2a X3a X1b X2b ]  
134 	  -0.00064170 	 [X2a X3a Y1b Y2b ]  
135 	  -0.00064170 	 [Y2a Y3a X1b X2b ]  
136 	  -0.00064170 	 [Y2a Y3a Y1b Y2b ]  
137 	  -0.00064170 	 [X1a X2a X2b X3b ]  
138 	  -0.00064170 	 [Y1a Y2a X2b X3b ]  
139 	  -0.00064170 	 [X1a X2a Y2b Y3b ]  
140 	  -0.00064170 	 [Y1a Y2a Y2b Y3b ]  
141 	  0.02393206 	 [X1a X3a ]  
142 	  0.02393206 	 [Y1a Y3a ]  
143 	  0.02393206 	 [X1b X3b ]  
144 	  0.02393206 	 [Y1b Y3b ]  
145 	  0.02457376 	 [X1a Z2a X3a Z2b ]  
146 	  0.02457376 	 [Y1a Z2a Y3a Z2b ]  
147 	  0.02457376 	 [Z2a X1b Z2b X3b ]  
148 	  0.02457376 	 [Z2a Y1b Z2b Y3b ]  
149 	  -0.01289229 	 [X0a Y1a Y2a X3a ]  
150 	  -0.00246803 	 [Y0a Y1a X2a X3a ]  
151 	  -0.00246803 	 [X0a X1a Y2a Y3a ]  
152 	  -0.01289229 	 [Y0a X1a X2a Y3a ]  
153 	  -0.01831210 	 [X1a Z2a X3a X0b Z1b X2b ]  
154 	  -0.01831210 	 [X1a Z2a X3a Y0b Z1b Y2b ]  
155 	  -0.01831210 	 [Y1a Z2a Y3a X0b Z1b X2b ]  
156 	  -0.01831210 	 [Y1a Z2a Y3a Y0b Z1b Y2b ]  
157 	  -0.01831210 	 [X0a Z1a X2a X1b Z2b X3b ]  
158 	  -0.01831210 	 [Y0a Z1a Y2a X1b Z2b X3b ]  
159 	  -0.01831210 	 [X0a Z1a X2a Y1b Z2b Y3b ]  
160 	  -0.01831210 	 [Y0a Z1a Y2a Y1b Z2b Y3b ]  
161 	  -0.01289229 	 [X0b Y1b Y2b X3b ]  
162 	  -0.00246803 	 [Y0b Y1b X2b X3b ]  
163 	  -0.00246803 	 [X0b X1b Y2b Y3b ]  
164 	  -0.01289229 	 [Y0b X1b X2b Y3b ]  
165 	  -0.01536032 	 [X0a X1a X2a X3a ]  
166 	  -0.01536032 	 [Y0a Y1a Y2a Y3a ]  
167 	  -0.00541981 	 [X0a Z1a Z2a X3a X1b X2b ]  
168 	  -0.00541981 	 [X0a Z1a Z2a X3a Y1b Y2b ]  
169 	  -0.00541981 	 [Y0a Z1a Z2a Y3a X1b X2b ]  
170 	  -0.00541981 	 [Y0a Z1a Z2a Y3a Y1b Y2b ]  
171 	  -0.00541981 	 [X1a X2a X0b Z1b Z2b X3b ]  
172 	  -0.00541981 	 [Y1a Y2a X0b Z1b Z2b X3b ]  
173 	  -0.00541981 	 [X1a X2a Y0b Z1b Z2b Y3b ]  
174 	  -0.00541981 	 [Y1a Y2a Y0b Z1b Z2b Y3b ]  
175 	  -0.01536032 	 [X0b X1b X2b X3b ]  
176 	  -0.01536032 	 [Y0b Y1b Y2b Y3b ]  
177 	  -0.02078013 	 [X2a X3a X0b X1b ]  
178 	  -0.02078013 	 [X2a X3a Y0b Y1b ]  
179 	  -0.02078013 	 [Y2a Y3a X0b X1b ]  
180 	  -0.02078013 	 [Y2a Y3a Y0b Y1b ]  
181 	  -0.02078013 	 [X0a X1a X2b X3b ]  
182 	  -0.02078013 	 [Y0a Y1a X2b X3b ]  
183 	  -0.02078013 	 [X0a X1a Y2b Y3b ]  
184 	  -0.02078013 	 [Y0a Y1a Y2b Y3b ]  


==> anc/h2_631_slater.dat <==
Slater_pool = 

0  [ -1.73468893 	 [ 0a^  0a ]   
 -1.73468893 	 [ 0b^  0b ]  
]
1  [ 0.32511248 	 [ 0a^  0a  0a^  0a ]   
 0.32511248 	 [ 0a^  0a  0b^  0b ]   
 0.32511248 	 [ 0b^  0b  0a^  0a ]   
 0.32511248 	 [ 0b^  0b  0b^  0b ]  
]
2  [ -0.83356950 	 [ 1a^  1a ]   
 -0.83356950 	 [ 1b^  1b ]  
]
3  [ 0.19289158 	 [ 1a^  1a  1a^  1a ]   
 0.19289158 	 [ 1a^  1a  1b^  1b ]   
 0.19289158 	 [ 1b^  1b  1a^  1a ]   
 0.19289158 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.03999692 	 [ 1a^  0a  1a^  0a ]   
 0.03999692 	 [ 1a^  0a  0a^  1a ]   
 0.03999692 	 [ 1a^  0a  1b^  0b ]   
 0.03999692 	 [ 1a^  0a  0b^  1b ]   
 0.03999692 	 [ 0a^  1a  1a^  0a ]   
 0.03999692 	 [ 0a^  1a  0a^  1a ]   
 0.03999692 	 [ 0a^  1a  1b^  0b ]   
 0.03999692 	 [ 0a^  1a  0b^  1b ]   
 0.03999692 	 [ 1b^  0b  1a^  0a ]   
 0.03999692 	 [ 1b^  0b  0a^  1a ]   
 0.03999692 	 [ 1b^  0b  1b^  0b ]   
 0.03999692 	 [ 1b^  0b  0b^  1b ]   
 0.03999692 	 [ 0b^  1b  1a^  0a ]   
 0.03999692 	 [ 0b^  1b  0a^  1a ]   
 0.03999692 	 [ 0b^  1b  1b^  0b ]   
 0.03999692 	 [ 0b^  1b  0b^  1b ]  
]
5  [ -0.00000000 	 [ 1a^  0a  0a^  0a ]   
 -0.00000000 	 [ 1a^  0a  0b^  0b ]   
 -0.00000000 	 [ 0a^  1a  0a^  0a ]   
 -0.00000000 	 [ 0a^  1a  0b^  0b ]   
 -0.00000000 	 [ 1b^  0b  0a^  0a ]   
 -0.00000000 	 [ 1b^  0b  0b^  0b ]   
 -0.00000000 	 [ 0b^  1b  0a^  0a ]   
 -0.00000000 	 [ 0b^  1b  0b^  0b ]   
 0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1b^  0b ]   
 -0.00000000 	 [ 0b^  1b ]  
]
6  [ 0.00000000 	 [ 0a^  1a  1a^  1a ]   
 0.00000000 	 [ 0a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  0a  1a^  1a ]   
 0.00000000 	 [ 1a^  0a  1b^  1b ]   
 0.00000000 	 [ 0b^  1b  1a^  1a ]   
 0.00000000 	 [ 0b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  0b  1a^  1a ]   
 0.00000000 	 [ 1b^  0b  1b^  1b ]   
 -0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0b^  1b ]   
 0.00000000 	 [ 1b^  0b ]  
]
7  [ -0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  0b ]   
 -0.00000000 	 [ 0b^  1b ]  
]
8  [ 0.43371483 	 [ 1a^  1a  0a^  0a ]   
 0.43371483 	 [ 1a^  1a  0b^  0b ]   
 0.43371483 	 [ 1b^  1b  0a^  0a ]   
 0.43371483 	 [ 1b^  1b  0b^  0b ]  
]
9  [ -0.54800249 	 [ 2a^  2a ]   
 -0.54800249 	 [ 2b^  2b ]  
]
10  [ 0.23181347 	 [ 2a^  2a  2a^  2a ]   
 0.23181347 	 [ 2a^  2a  2b^  2b ]   
 0.23181347 	 [ 2b^  2b  2a^  2a ]   
 0.23181347 	 [ 2b^  2b  2b^  2b ]  
]
11  [ 0.05468651 	 [ 2a^  0a  2a^  0a ]   
 0.05468651 	 [ 2a^  0a  0a^  2a ]   
 0.05468651 	 [ 2a^  0a  2b^  0b ]   
 0.05468651 	 [ 2a^  0a  0b^  2b ]   
 0.05468651 	 [ 0a^  2a  2a^  0a ]   
 0.05468651 	 [ 0a^  2a  0a^  2a ]   
 0.05468651 	 [ 0a^  2a  2b^  0b ]   
 0.05468651 	 [ 0a^  2a  0b^  2b ]   
 0.05468651 	 [ 2b^  0b  2a^  0a ]   
 0.05468651 	 [ 2b^  0b  0a^  2a ]   
 0.05468651 	 [ 2b^  0b  2b^  0b ]   
 0.05468651 	 [ 2b^  0b  0b^  2b ]   
 0.05468651 	 [ 0b^  2b  2a^  0a ]   
 0.05468651 	 [ 0b^  2b  0a^  2a ]   
 0.05468651 	 [ 0b^  2b  2b^  0b ]   
 0.05468651 	 [ 0b^  2b  0b^  2b ]  
]
12  [ 0.16725591 	 [ 2a^  0a  0a^  0a ]   
 0.16725591 	 [ 2a^  0a  0b^  0b ]   
 0.16725591 	 [ 0a^  2a  0a^  0a ]   
 0.16725591 	 [ 0a^  2a  0b^  0b ]   
 0.16725591 	 [ 2b^  0b  0a^  0a ]   
 0.16725591 	 [ 2b^  0b  0b^  0b ]   
 0.16725591 	 [ 0b^  2b  0a^  0a ]   
 0.16725591 	 [ 0b^  2b  0b^  0b ]   
 -0.08362795 	 [ 2a^  0a ]   
 0.08362795 	 [ 0a^  2a ]   
 -0.08362795 	 [ 2b^  0b ]   
 0.08362795 	 [ 0b^  2b ]  
]
13  [ 0.11984372 	 [ 0a^  2a  2a^  2a ]   
 0.11984372 	 [ 0a^  2a  2b^  2b ]   
 0.11984372 	 [ 2a^  0a  2a^  2a ]   
 0.11984372 	 [ 2a^  0a  2b^  2b ]   
 0.11984372 	 [ 0b^  2b  2a^  2a ]   
 0.11984372 	 [ 0b^  2b  2b^  2b ]   
 0.11984372 	 [ 2b^  0b  2a^  2a ]   
 0.11984372 	 [ 2b^  0b  2b^  2b ]   
 -0.05992186 	 [ 0a^  2a ]   
 0.05992186 	 [ 2a^  0a ]   
 -0.05992186 	 [ 0b^  2b ]   
 0.05992186 	 [ 2b^  0b ]  
]
14  [ -0.36264896 	 [ 2a^  0a ]   
 -0.36264896 	 [ 0a^  2a ]   
 -0.36264896 	 [ 2b^  0b ]   
 -0.36264896 	 [ 0b^  2b ]  
]
15  [ 0.53197589 	 [ 2a^  2a  0a^  0a ]   
 0.53197589 	 [ 2a^  2a  0b^  0b ]   
 0.53197589 	 [ 2b^  2b  0a^  0a ]   
 0.53197589 	 [ 2b^  2b  0b^  0b ]  
]
16  [ 0.01797757 	 [ 2a^  1a  2a^  1a ]   
 0.01797757 	 [ 2a^  1a  1a^  2a ]   
 0.01797757 	 [ 2a^  1a  2b^  1b ]   
 0.01797757 	 [ 2a^  1a  1b^  2b ]   
 0.01797757 	 [ 1a^  2a  2a^  1a ]   
 0.01797757 	 [ 1a^  2a  1a^  2a ]   
 0.01797757 	 [ 1a^  2a  2b^  1b ]   
 0.01797757 	 [ 1a^  2a  1b^  2b ]   
 0.01797757 	 [ 2b^  1b  2a^  1a ]   
 0.01797757 	 [ 2b^  1b  1a^  2a ]   
 0.01797757 	 [ 2b^  1b  2b^  1b ]   
 0.01797757 	 [ 2b^  1b  1b^  2b ]   
 0.01797757 	 [ 1b^  2b  2a^  1a ]   
 0.01797757 	 [ 1b^  2b  1a^  2a ]   
 0.01797757 	 [ 1b^  2b  2b^  1b ]   
 0.01797757 	 [ 1b^  2b  1b^  2b ]  
]
17  [ -0.00000000 	 [ 2a^  1a  1a^  1a ]   
 -0.00000000 	 [ 2a^  1a  1b^  1b ]   
 -0.00000000 	 [ 1a^  2a  1a^  1a ]   
 -0.00000000 	 [ 1a^  2a  1b^  1b ]   
 -0.00000000 	 [ 2b^  1b  1a^  1a ]   
 -0.00000000 	 [ 2b^  1b  1b^  1b ]   
 -0.00000000 	 [ 1b^  2b  1a^  1a ]   
 -0.00000000 	 [ 1b^  2b  1b^  1b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
18  [ 0.00000000 	 [ 1a^  2a  2a^  2a ]   
 0.00000000 	 [ 1a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  1a  2a^  2a ]   
 0.00000000 	 [ 2a^  1a  2b^  2b ]   
 0.00000000 	 [ 1b^  2b  2a^  2a ]   
 0.00000000 	 [ 1b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  1b  2a^  2a ]   
 0.00000000 	 [ 2b^  1b  2b^  2b ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1b^  2b ]   
 0.00000000 	 [ 2b^  1b ]  
]
19  [ 0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
20  [ 0.38128710 	 [ 2a^  2a  1a^  1a ]   
 0.38128710 	 [ 2a^  2a  1b^  1b ]   
 0.38128710 	 [ 2b^  2b  1a^  1a ]   
 0.38128710 	 [ 2b^  2b  1b^  1b ]  
]
21  [ -0.00000000 	 [ 2a^  0a  1b^  0b ]   
 -0.00000000 	 [ 2a^  0a  0b^  1b ]   
 -0.00000000 	 [ 0a^  2a  1b^  0b ]   
 -0.00000000 	 [ 0a^  2a  0b^  1b ]  
]
22  [ -0.00000000 	 [ 2b^  0b  1a^  0a ]   
 -0.00000000 	 [ 2b^  0b  0a^  1a ]   
 -0.00000000 	 [ 0b^  2b  1a^  0a ]   
 -0.00000000 	 [ 0b^  2b  0a^  1a ]  
]
23  [ -0.00000000 	 [ 2a^  0a  1a^  0a ]   
 -0.00000000 	 [ 2a^  0a  0a^  1a ]   
 -0.00000000 	 [ 0a^  2a  1a^  0a ]   
 -0.00000000 	 [ 0a^  2a  0a^  1a ]   
 -0.00000000 	 [ 2b^  0b  1b^  0b ]   
 -0.00000000 	 [ 2b^  0b  0b^  1b ]   
 -0.00000000 	 [ 0b^  2b  1b^  0b ]   
 -0.00000000 	 [ 0b^  2b  0b^  1b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
24  [ -0.01937730 	 [ 2a^  1a  1b^  0b ]   
 -0.01937730 	 [ 2a^  1a  0b^  1b ]   
 -0.01937730 	 [ 1a^  2a  1b^  0b ]   
 -0.01937730 	 [ 1a^  2a  0b^  1b ]  
]
25  [ -0.01937730 	 [ 2b^  1b  1a^  0a ]   
 -0.01937730 	 [ 2b^  1b  0a^  1a ]   
 -0.01937730 	 [ 1b^  2b  1a^  0a ]   
 -0.01937730 	 [ 1b^  2b  0a^  1a ]  
]
26  [ -0.01937730 	 [ 2a^  1a  1a^  0a ]   
 -0.01937730 	 [ 2a^  1a  0a^  1a ]   
 -0.01937730 	 [ 1a^  2a  1a^  0a ]   
 -0.01937730 	 [ 1a^  2a  0a^  1a ]   
 -0.01937730 	 [ 2b^  1b  1b^  0b ]   
 -0.01937730 	 [ 2b^  1b  0b^  1b ]   
 -0.01937730 	 [ 1b^  2b  1b^  0b ]   
 -0.01937730 	 [ 1b^  2b  0b^  1b ]   
 0.00968865 	 [ 2a^  0a ]   
 -0.00968865 	 [ 0a^  2a ]   
 0.00968865 	 [ 2b^  0b ]   
 -0.00968865 	 [ 0b^  2b ]  
]
27  [ 0.00000000 	 [ 2a^  1a  2b^  0b ]   
 0.00000000 	 [ 2a^  1a  0b^  2b ]   
 0.00000000 	 [ 1a^  2a  2b^  0b ]   
 0.00000000 	 [ 1a^  2a  0b^  2b ]  
]
28  [ 0.00000000 	 [ 2b^  1b  2a^  0a ]   
 0.00000000 	 [ 2b^  1b  0a^  2a ]   
 0.00000000 	 [ 1b^  2b  2a^  0a ]   
 0.00000000 	 [ 1b^  2b  0a^  2a ]  
]
29  [ 0.00000000 	 [ 2a^  1a  2a^  0a ]   
 0.00000000 	 [ 2a^  1a  0a^  2a ]   
 0.00000000 	 [ 1a^  2a  2a^  0a ]   
 0.00000000 	 [ 1a^  2a  0a^  2a ]   
 0.00000000 	 [ 2b^  1b  2b^  0b ]   
 0.00000000 	 [ 2b^  1b  0b^  2b ]   
 0.00000000 	 [ 1b^  2b  2b^  0b ]   
 0.00000000 	 [ 1b^  2b  0b^  2b ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  0b ]   
 0.00000000 	 [ 0b^  1b ]  
]
30  [ -0.00000000 	 [ 2a^  1a  0a^  0a ]   
 -0.00000000 	 [ 2a^  1a  0b^  0b ]   
 -0.00000000 	 [ 1a^  2a  0a^  0a ]   
 -0.00000000 	 [ 1a^  2a  0b^  0b ]   
 -0.00000000 	 [ 2b^  1b  0a^  0a ]   
 -0.00000000 	 [ 2b^  1b  0b^  0b ]   
 -0.00000000 	 [ 1b^  2b  0a^  0a ]   
 -0.00000000 	 [ 1b^  2b  0b^  0b ]  
]
31  [ 0.04998353 	 [ 2a^  0a  1a^  1a ]   
 0.04998353 	 [ 2a^  0a  1b^  1b ]   
 0.04998353 	 [ 0a^  2a  1a^  1a ]   
 0.04998353 	 [ 0a^  2a  1b^  1b ]   
 0.04998353 	 [ 2b^  0b  1a^  1a ]   
 0.04998353 	 [ 2b^  0b  1b^  1b ]   
 0.04998353 	 [ 0b^  2b  1a^  1a ]   
 0.04998353 	 [ 0b^  2b  1b^  1b ]  
]
32  [ 0.00000000 	 [ 1a^  0a  2a^  2a ]   
 0.00000000 	 [ 1a^  0a  2b^  2b ]   
 0.00000000 	 [ 0a^  1a  2a^  2a ]   
 0.00000000 	 [ 0a^  1a  2b^  2b ]   
 0.00000000 	 [ 1b^  0b  2a^  2a ]   
 0.00000000 	 [ 1b^  0b  2b^  2b ]   
 0.00000000 	 [ 0b^  1b  2a^  2a ]   
 0.00000000 	 [ 0b^  1b  2b^  2b ]  
]
33  [ -0.32133119 	 [ 3a^  3a ]   
 -0.32133119 	 [ 3b^  3b ]  
]
34  [ 0.37040593 	 [ 3a^  3a  3a^  3a ]   
 0.37040593 	 [ 3a^  3a  3b^  3b ]   
 0.37040593 	 [ 3b^  3b  3a^  3a ]   
 0.37040593 	 [ 3b^  3b  3b^  3b ]  
]
35  [ 0.06885072 	 [ 3a^  0a  3a^  0a ]   
 0.06885072 	 [ 3a^  0a  0a^  3a ]   
 0.06885072 	 [ 3a^  0a  3b^  0b ]   
 0.06885072 	 [ 3a^  0a  0b^  3b ]   
 0.06885072 	 [ 0a^  3a  3a^  0a ]   
 0.06885072 	 [ 0a^  3a  0a^  3a ]   
 0.06885072 	 [ 0a^  3a  3b^  0b ]   
 0.06885072 	 [ 0a^  3a  0b^  3b ]   
 0.06885072 	 [ 3b^  0b  3a^  0a ]   
 0.06885072 	 [ 3b^  0b  0a^  3a ]   
 0.06885072 	 [ 3b^  0b  3b^  0b ]   
 0.06885072 	 [ 3b^  0b  0b^  3b ]   
 0.06885072 	 [ 0b^  3b  3a^  0a ]   
 0.06885072 	 [ 0b^  3b  0a^  3a ]   
 0.06885072 	 [ 0b^  3b  3b^  0b ]   
 0.06885072 	 [ 0b^  3b  0b^  3b ]  
]
36  [ -0.00000000 	 [ 3a^  0a  0a^  0a ]   
 -0.00000000 	 [ 3a^  0a  0b^  0b ]   
 -0.00000000 	 [ 0a^  3a  0a^  0a ]   
 -0.00000000 	 [ 0a^  3a  0b^  0b ]   
 -0.00000000 	 [ 3b^  0b  0a^  0a ]   
 -0.00000000 	 [ 3b^  0b  0b^  0b ]   
 -0.00000000 	 [ 0b^  3b  0a^  0a ]   
 -0.00000000 	 [ 0b^  3b  0b^  0b ]   
 0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3b^  0b ]   
 -0.00000000 	 [ 0b^  3b ]  
]
37  [ 0.00000000 	 [ 0a^  3a  3a^  3a ]   
 0.00000000 	 [ 0a^  3a  3b^  3b ]   
 0.00000000 	 [ 3a^  0a  3a^  3a ]   
 0.00000000 	 [ 3a^  0a  3b^  3b ]   
 0.00000000 	 [ 0b^  3b  3a^  3a ]   
 0.00000000 	 [ 0b^  3b  3b^  3b ]   
 0.00000000 	 [ 3b^  0b  3a^  3a ]   
 0.00000000 	 [ 3b^  0b  3b^  3b ]   
 -0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0b^  3b ]   
 0.00000000 	 [ 3b^  0b ]  
]
38  [ -0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3b^  0b ]   
 -0.00000000 	 [ 0b^  3b ]  
]
39  [ 0.66338921 	 [ 3a^  3a  0a^  0a ]   
 0.66338921 	 [ 3a^  3a  0b^  0b ]   
 0.66338921 	 [ 3b^  3b  0a^  0a ]   
 0.66338921 	 [ 3b^  3b  0b^  0b ]  
]
40  [ 0.03374038 	 [ 3a^  1a  3a^  1a ]   
 0.03374038 	 [ 3a^  1a  1a^  3a ]   
 0.03374038 	 [ 3a^  1a  3b^  1b ]   
 0.03374038 	 [ 3a^  1a  1b^  3b ]   
 0.03374038 	 [ 1a^  3a  3a^  1a ]   
 0.03374038 	 [ 1a^  3a  1a^  3a ]   
 0.03374038 	 [ 1a^  3a  3b^  1b ]   
 0.03374038 	 [ 1a^  3a  1b^  3b ]   
 0.03374038 	 [ 3b^  1b  3a^  1a ]   
 0.03374038 	 [ 3b^  1b  1a^  3a ]   
 0.03374038 	 [ 3b^  1b  3b^  1b ]   
 0.03374038 	 [ 3b^  1b  1b^  3b ]   
 0.03374038 	 [ 1b^  3b  3a^  1a ]   
 0.03374038 	 [ 1b^  3b  1a^  3a ]   
 0.03374038 	 [ 1b^  3b  3b^  1b ]   
 0.03374038 	 [ 1b^  3b  1b^  3b ]  
]
41  [ -0.05473144 	 [ 3a^  1a  1a^  1a ]   
 -0.05473144 	 [ 3a^  1a  1b^  1b ]   
 -0.05473144 	 [ 1a^  3a  1a^  1a ]   
 -0.05473144 	 [ 1a^  3a  1b^  1b ]   
 -0.05473144 	 [ 3b^  1b  1a^  1a ]   
 -0.05473144 	 [ 3b^  1b  1b^  1b ]   
 -0.05473144 	 [ 1b^  3b  1a^  1a ]   
 -0.05473144 	 [ 1b^  3b  1b^  1b ]   
 0.02736572 	 [ 3a^  1a ]   
 -0.02736572 	 [ 1a^  3a ]   
 0.02736572 	 [ 3b^  1b ]   
 -0.02736572 	 [ 1b^  3b ]  
]
42  [ -0.16773613 	 [ 1a^  3a  3a^  3a ]   
 -0.16773613 	 [ 1a^  3a  3b^  3b ]   
 -0.16773613 	 [ 3a^  1a  3a^  3a ]   
 -0.16773613 	 [ 3a^  1a  3b^  3b ]   
 -0.16773613 	 [ 1b^  3b  3a^  3a ]   
 -0.16773613 	 [ 1b^  3b  3b^  3b ]   
 -0.16773613 	 [ 3b^  1b  3a^  3a ]   
 -0.16773613 	 [ 3b^  1b  3b^  3b ]   
 0.08386806 	 [ 1a^  3a ]   
 -0.08386806 	 [ 3a^  1a ]   
 0.08386806 	 [ 1b^  3b ]   
 -0.08386806 	 [ 3b^  1b ]  
]
43  [ 0.35954571 	 [ 3a^  1a ]   
 0.35954571 	 [ 1a^  3a ]   
 0.35954571 	 [ 3b^  1b ]   
 0.35954571 	 [ 1b^  3b ]  
]
44  [ 0.44242368 	 [ 3a^  3a  1a^  1a ]   
 0.44242368 	 [ 3a^  3a  1b^  1b ]   
 0.44242368 	 [ 3b^  3b  1a^  1a ]   
 0.44242368 	 [ 3b^  3b  1b^  1b ]  
]
45  [ -0.07934608 	 [ 3a^  0a  1b^  0b ]   
 -0.07934608 	 [ 3a^  0a  0b^  1b ]   
 -0.07934608 	 [ 0a^  3a  1b^  0b ]   
 -0.07934608 	 [ 0a^  3a  0b^  1b ]  
]
46  [ -0.07934608 	 [ 3b^  0b  1a^  0a ]   
 -0.07934608 	 [ 3b^  0b  0a^  1a ]   
 -0.07934608 	 [ 0b^  3b  1a^  0a ]   
 -0.07934608 	 [ 0b^  3b  0a^  1a ]  
]
47  [ -0.07934608 	 [ 3a^  0a  1a^  0a ]   
 -0.07934608 	 [ 3a^  0a  0a^  1a ]   
 -0.07934608 	 [ 0a^  3a  1a^  0a ]   
 -0.07934608 	 [ 0a^  3a  0a^  1a ]   
 -0.07934608 	 [ 3b^  0b  1b^  0b ]   
 -0.07934608 	 [ 3b^  0b  0b^  1b ]   
 -0.07934608 	 [ 0b^  3b  1b^  0b ]   
 -0.07934608 	 [ 0b^  3b  0b^  1b ]   
 0.03967304 	 [ 3a^  1a ]   
 -0.03967304 	 [ 1a^  3a ]   
 0.03967304 	 [ 3b^  1b ]   
 -0.03967304 	 [ 1b^  3b ]  
]
48  [ -0.00000000 	 [ 3a^  1a  1b^  0b ]   
 -0.00000000 	 [ 3a^  1a  0b^  1b ]   
 -0.00000000 	 [ 1a^  3a  1b^  0b ]   
 -0.00000000 	 [ 1a^  3a  0b^  1b ]  
]
49  [ -0.00000000 	 [ 3b^  1b  1a^  0a ]   
 -0.00000000 	 [ 3b^  1b  0a^  1a ]   
 -0.00000000 	 [ 1b^  3b  1a^  0a ]   
 -0.00000000 	 [ 1b^  3b  0a^  1a ]  
]
50  [ -0.00000000 	 [ 3a^  1a  1a^  0a ]   
 -0.00000000 	 [ 3a^  1a  0a^  1a ]   
 -0.00000000 	 [ 1a^  3a  1a^  0a ]   
 -0.00000000 	 [ 1a^  3a  0a^  1a ]   
 -0.00000000 	 [ 3b^  1b  1b^  0b ]   
 -0.00000000 	 [ 3b^  1b  0b^  1b ]   
 -0.00000000 	 [ 1b^  3b  1b^  0b ]   
 -0.00000000 	 [ 1b^  3b  0b^  1b ]   
 0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3b^  0b ]   
 -0.00000000 	 [ 0b^  3b ]  
]
51  [ 0.00000000 	 [ 3a^  1a  3b^  0b ]   
 0.00000000 	 [ 3a^  1a  0b^  3b ]   
 0.00000000 	 [ 1a^  3a  3b^  0b ]   
 0.00000000 	 [ 1a^  3a  0b^  3b ]  
]
52  [ 0.00000000 	 [ 3b^  1b  3a^  0a ]   
 0.00000000 	 [ 3b^  1b  0a^  3a ]   
 0.00000000 	 [ 1b^  3b  3a^  0a ]   
 0.00000000 	 [ 1b^  3b  0a^  3a ]  
]
53  [ 0.00000000 	 [ 3a^  1a  3a^  0a ]   
 0.00000000 	 [ 3a^  1a  0a^  3a ]   
 0.00000000 	 [ 1a^  3a  3a^  0a ]   
 0.00000000 	 [ 1a^  3a  0a^  3a ]   
 0.00000000 	 [ 3b^  1b  3b^  0b ]   
 0.00000000 	 [ 3b^  1b  0b^  3b ]   
 0.00000000 	 [ 1b^  3b  3b^  0b ]   
 0.00000000 	 [ 1b^  3b  0b^  3b ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  0b ]   
 0.00000000 	 [ 0b^  1b ]  
]
54  [ -0.14335086 	 [ 3a^  1a  0a^  0a ]   
 -0.14335086 	 [ 3a^  1a  0b^  0b ]   
 -0.14335086 	 [ 1a^  3a  0a^  0a ]   
 -0.14335086 	 [ 1a^  3a  0b^  0b ]   
 -0.14335086 	 [ 3b^  1b  0a^  0a ]   
 -0.14335086 	 [ 3b^  1b  0b^  0b ]   
 -0.14335086 	 [ 1b^  3b  0a^  0a ]   
 -0.14335086 	 [ 1b^  3b  0b^  0b ]  
]
55  [ 0.00000000 	 [ 3a^  0a  1a^  1a ]   
 0.00000000 	 [ 3a^  0a  1b^  1b ]   
 0.00000000 	 [ 0a^  3a  1a^  1a ]   
 0.00000000 	 [ 0a^  3a  1b^  1b ]   
 0.00000000 	 [ 3b^  0b  1a^  1a ]   
 0.00000000 	 [ 3b^  0b  1b^  1b ]   
 0.00000000 	 [ 0b^  3b  1a^  1a ]   
 0.00000000 	 [ 0b^  3b  1b^  1b ]  
]
56  [ 0.00000000 	 [ 1a^  0a  3a^  3a ]   
 0.00000000 	 [ 1a^  0a  3b^  3b ]   
 0.00000000 	 [ 0a^  1a  3a^  3a ]   
 0.00000000 	 [ 0a^  1a  3b^  3b ]   
 0.00000000 	 [ 1b^  0b  3a^  3a ]   
 0.00000000 	 [ 1b^  0b  3b^  3b ]   
 0.00000000 	 [ 0b^  1b  3a^  3a ]   
 0.00000000 	 [ 0b^  1b  3b^  3b ]  
]
57  [ 0.06366915 	 [ 3a^  2a  3a^  2a ]   
 0.06366915 	 [ 3a^  2a  2a^  3a ]   
 0.06366915 	 [ 3a^  2a  3b^  2b ]   
 0.06366915 	 [ 3a^  2a  2b^  3b ]   
 0.06366915 	 [ 2a^  3a  3a^  2a ]   
 0.06366915 	 [ 2a^  3a  2a^  3a ]   
 0.06366915 	 [ 2a^  3a  3b^  2b ]   
 0.06366915 	 [ 2a^  3a  2b^  3b ]   
 0.06366915 	 [ 3b^  2b  3a^  2a ]   
 0.06366915 	 [ 3b^  2b  2a^  3a ]   
 0.06366915 	 [ 3b^  2b  3b^  2b ]   
 0.06366915 	 [ 3b^  2b  2b^  3b ]   
 0.06366915 	 [ 2b^  3b  3a^  2a ]   
 0.06366915 	 [ 2b^  3b  2a^  3a ]   
 0.06366915 	 [ 2b^  3b  3b^  2b ]   
 0.06366915 	 [ 2b^  3b  2b^  3b ]  
]
58  [ -0.00000000 	 [ 3a^  2a  2a^  2a ]   
 -0.00000000 	 [ 3a^  2a  2b^  2b ]   
 -0.00000000 	 [ 2a^  3a  2a^  2a ]   
 -0.00000000 	 [ 2a^  3a  2b^  2b ]   
 -0.00000000 	 [ 3b^  2b  2a^  2a ]   
 -0.00000000 	 [ 3b^  2b  2b^  2b ]   
 -0.00000000 	 [ 2b^  3b  2a^  2a ]   
 -0.00000000 	 [ 2b^  3b  2b^  2b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
59  [ -0.00000000 	 [ 2a^  3a  3a^  3a ]   
 -0.00000000 	 [ 2a^  3a  3b^  3b ]   
 -0.00000000 	 [ 3a^  2a  3a^  3a ]   
 -0.00000000 	 [ 3a^  2a  3b^  3b ]   
 -0.00000000 	 [ 2b^  3b  3a^  3a ]   
 -0.00000000 	 [ 2b^  3b  3b^  3b ]   
 -0.00000000 	 [ 3b^  2b  3a^  3a ]   
 -0.00000000 	 [ 3b^  2b  3b^  3b ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2b^  3b ]   
 -0.00000000 	 [ 3b^  2b ]  
]
60  [ -0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
61  [ 0.55232054 	 [ 3a^  3a  2a^  2a ]   
 0.55232054 	 [ 3a^  3a  2b^  2b ]   
 0.55232054 	 [ 3b^  3b  2a^  2a ]   
 0.55232054 	 [ 3b^  3b  2b^  2b ]  
]
62  [ 0.00000000 	 [ 3a^  0a  2b^  0b ]   
 0.00000000 	 [ 3a^  0a  0b^  2b ]   
 0.00000000 	 [ 0a^  3a  2b^  0b ]   
 0.00000000 	 [ 0a^  3a  0b^  2b ]  
]
63  [ 0.00000000 	 [ 3b^  0b  2a^  0a ]   
 0.00000000 	 [ 3b^  0b  0a^  2a ]   
 0.00000000 	 [ 0b^  3b  2a^  0a ]   
 0.00000000 	 [ 0b^  3b  0a^  2a ]  
]
64  [ 0.00000000 	 [ 3a^  0a  2a^  0a ]   
 0.00000000 	 [ 3a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  3a  2a^  0a ]   
 0.00000000 	 [ 0a^  3a  0a^  2a ]   
 0.00000000 	 [ 3b^  0b  2b^  0b ]   
 0.00000000 	 [ 3b^  0b  0b^  2b ]   
 0.00000000 	 [ 0b^  3b  2b^  0b ]   
 0.00000000 	 [ 0b^  3b  0b^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
65  [ 0.00000000 	 [ 3a^  2a  2b^  0b ]   
 0.00000000 	 [ 3a^  2a  0b^  2b ]   
 0.00000000 	 [ 2a^  3a  2b^  0b ]   
 0.00000000 	 [ 2a^  3a  0b^  2b ]  
]
66  [ 0.00000000 	 [ 3b^  2b  2a^  0a ]   
 0.00000000 	 [ 3b^  2b  0a^  2a ]   
 0.00000000 	 [ 2b^  3b  2a^  0a ]   
 0.00000000 	 [ 2b^  3b  0a^  2a ]  
]
67  [ 0.00000000 	 [ 3a^  2a  2a^  0a ]   
 0.00000000 	 [ 3a^  2a  0a^  2a ]   
 0.00000000 	 [ 2a^  3a  2a^  0a ]   
 0.00000000 	 [ 2a^  3a  0a^  2a ]   
 0.00000000 	 [ 3b^  2b  2b^  0b ]   
 0.00000000 	 [ 3b^  2b  0b^  2b ]   
 0.00000000 	 [ 2b^  3b  2b^  0b ]   
 0.00000000 	 [ 2b^  3b  0b^  2b ]   
 -0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3b^  0b ]   
 0.00000000 	 [ 0b^  3b ]  
]
68  [ 0.12306347 	 [ 3a^  2a  3b^  0b ]   
 0.12306347 	 [ 3a^  2a  0b^  3b ]   
 0.12306347 	 [ 2a^  3a  3b^  0b ]   
 0.12306347 	 [ 2a^  3a  0b^  3b ]  
]
69  [ 0.12306347 	 [ 3b^  2b  3a^  0a ]   
 0.12306347 	 [ 3b^  2b  0a^  3a ]   
 0.12306347 	 [ 2b^  3b  3a^  0a ]   
 0.12306347 	 [ 2b^  3b  0a^  3a ]  
]
70  [ 0.12306347 	 [ 3a^  2a  3a^  0a ]   
 0.12306347 	 [ 3a^  2a  0a^  3a ]   
 0.12306347 	 [ 2a^  3a  3a^  0a ]   
 0.12306347 	 [ 2a^  3a  0a^  3a ]   
 0.12306347 	 [ 3b^  2b  3b^  0b ]   
 0.12306347 	 [ 3b^  2b  0b^  3b ]   
 0.12306347 	 [ 2b^  3b  3b^  0b ]   
 0.12306347 	 [ 2b^  3b  0b^  3b ]   
 -0.06153173 	 [ 2a^  0a ]   
 0.06153173 	 [ 0a^  2a ]   
 -0.06153173 	 [ 2b^  0b ]   
 0.06153173 	 [ 0b^  2b ]  
]
71  [ -0.00000000 	 [ 3a^  2a  0a^  0a ]   
 -0.00000000 	 [ 3a^  2a  0b^  0b ]   
 -0.00000000 	 [ 2a^  3a  0a^  0a ]   
 -0.00000000 	 [ 2a^  3a  0b^  0b ]   
 -0.00000000 	 [ 3b^  2b  0a^  0a ]   
 -0.00000000 	 [ 3b^  2b  0b^  0b ]   
 -0.00000000 	 [ 2b^  3b  0a^  0a ]   
 -0.00000000 	 [ 2b^  3b  0b^  0b ]  
]
72  [ -0.00000000 	 [ 3a^  0a  2a^  2a ]   
 -0.00000000 	 [ 3a^  0a  2b^  2b ]   
 -0.00000000 	 [ 0a^  3a  2a^  2a ]   
 -0.00000000 	 [ 0a^  3a  2b^  2b ]   
 -0.00000000 	 [ 3b^  0b  2a^  2a ]   
 -0.00000000 	 [ 3b^  0b  2b^  2b ]   
 -0.00000000 	 [ 0b^  3b  2a^  2a ]   
 -0.00000000 	 [ 0b^  3b  2b^  2b ]  
]
73  [ 0.20165218 	 [ 2a^  0a  3a^  3a ]   
 0.20165218 	 [ 2a^  0a  3b^  3b ]   
 0.20165218 	 [ 0a^  2a  3a^  3a ]   
 0.20165218 	 [ 0a^  2a  3b^  3b ]   
 0.20165218 	 [ 2b^  0b  3a^  3a ]   
 0.20165218 	 [ 2b^  0b  3b^  3b ]   
 0.20165218 	 [ 0b^  2b  3a^  3a ]   
 0.20165218 	 [ 0b^  2b  3b^  3b ]  
]
74  [ -0.00000000 	 [ 3a^  1a  2b^  1b ]   
 -0.00000000 	 [ 3a^  1a  1b^  2b ]   
 -0.00000000 	 [ 1a^  3a  2b^  1b ]   
 -0.00000000 	 [ 1a^  3a  1b^  2b ]  
]
75  [ -0.00000000 	 [ 3b^  1b  2a^  1a ]   
 -0.00000000 	 [ 3b^  1b  1a^  2a ]   
 -0.00000000 	 [ 1b^  3b  2a^  1a ]   
 -0.00000000 	 [ 1b^  3b  1a^  2a ]  
]
76  [ -0.00000000 	 [ 3a^  1a  2a^  1a ]   
 -0.00000000 	 [ 3a^  1a  1a^  2a ]   
 -0.00000000 	 [ 1a^  3a  2a^  1a ]   
 -0.00000000 	 [ 1a^  3a  1a^  2a ]   
 -0.00000000 	 [ 3b^  1b  2b^  1b ]   
 -0.00000000 	 [ 3b^  1b  1b^  2b ]   
 -0.00000000 	 [ 1b^  3b  2b^  1b ]   
 -0.00000000 	 [ 1b^  3b  1b^  2b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
77  [ -0.00256680 	 [ 3a^  2a  2b^  1b ]   
 -0.00256680 	 [ 3a^  2a  1b^  2b ]   
 -0.00256680 	 [ 2a^  3a  2b^  1b ]   
 -0.00256680 	 [ 2a^  3a  1b^  2b ]  
]
78  [ -0.00256680 	 [ 3b^  2b  2a^  1a ]   
 -0.00256680 	 [ 3b^  2b  1a^  2a ]   
 -0.00256680 	 [ 2b^  3b  2a^  1a ]   
 -0.00256680 	 [ 2b^  3b  1a^  2a ]  
]
79  [ -0.00256680 	 [ 3a^  2a  2a^  1a ]   
 -0.00256680 	 [ 3a^  2a  1a^  2a ]   
 -0.00256680 	 [ 2a^  3a  2a^  1a ]   
 -0.00256680 	 [ 2a^  3a  1a^  2a ]   
 -0.00256680 	 [ 3b^  2b  2b^  1b ]   
 -0.00256680 	 [ 3b^  2b  1b^  2b ]   
 -0.00256680 	 [ 2b^  3b  2b^  1b ]   
 -0.00256680 	 [ 2b^  3b  1b^  2b ]   
 0.00128340 	 [ 3a^  1a ]   
 -0.00128340 	 [ 1a^  3a ]   
 0.00128340 	 [ 3b^  1b ]   
 -0.00128340 	 [ 1b^  3b ]  
]
80  [ 0.00000000 	 [ 3a^  2a  3b^  1b ]   
 0.00000000 	 [ 3a^  2a  1b^  3b ]   
 0.00000000 	 [ 2a^  3a  3b^  1b ]   
 0.00000000 	 [ 2a^  3a  1b^  3b ]  
]
81  [ 0.00000000 	 [ 3b^  2b  3a^  1a ]   
 0.00000000 	 [ 3b^  2b  1a^  3a ]   
 0.00000000 	 [ 2b^  3b  3a^  1a ]   
 0.00000000 	 [ 2b^  3b  1a^  3a ]  
]
82  [ 0.00000000 	 [ 3a^  2a  3a^  1a ]   
 0.00000000 	 [ 3a^  2a  1a^  3a ]   
 0.00000000 	 [ 2a^  3a  3a^  1a ]   
 0.00000000 	 [ 2a^  3a  1a^  3a ]   
 0.00000000 	 [ 3b^  2b  3b^  1b ]   
 0.00000000 	 [ 3b^  2b  1b^  3b ]   
 0.00000000 	 [ 2b^  3b  3b^  1b ]   
 0.00000000 	 [ 2b^  3b  1b^  3b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
83  [ -0.00000000 	 [ 3a^  2a  1a^  1a ]   
 -0.00000000 	 [ 3a^  2a  1b^  1b ]   
 -0.00000000 	 [ 2a^  3a  1a^  1a ]   
 -0.00000000 	 [ 2a^  3a  1b^  1b ]   
 -0.00000000 	 [ 3b^  2b  1a^  1a ]   
 -0.00000000 	 [ 3b^  2b  1b^  1b ]   
 -0.00000000 	 [ 2b^  3b  1a^  1a ]   
 -0.00000000 	 [ 2b^  3b  1b^  1b ]  
]
84  [ -0.09829503 	 [ 3a^  1a  2a^  2a ]   
 -0.09829503 	 [ 3a^  1a  2b^  2b ]   
 -0.09829503 	 [ 1a^  3a  2a^  2a ]   
 -0.09829503 	 [ 1a^  3a  2b^  2b ]   
 -0.09829503 	 [ 3b^  1b  2a^  2a ]   
 -0.09829503 	 [ 3b^  1b  2b^  2b ]   
 -0.09829503 	 [ 1b^  3b  2a^  2a ]   
 -0.09829503 	 [ 1b^  3b  2b^  2b ]  
]
85  [ 0.00000000 	 [ 2a^  1a  3a^  3a ]   
 0.00000000 	 [ 2a^  1a  3b^  3b ]   
 0.00000000 	 [ 1a^  2a  3a^  3a ]   
 0.00000000 	 [ 1a^  2a  3b^  3b ]   
 0.00000000 	 [ 2b^  1b  3a^  3a ]   
 0.00000000 	 [ 2b^  1b  3b^  3b ]   
 0.00000000 	 [ 1b^  2b  3a^  3a ]   
 0.00000000 	 [ 1b^  2b  3b^  3b ]  
]
86  [ -0.07324841 	 [ 3a^  1a  2a^  0a ]   
 -0.07324841 	 [ 3a^  1a  0a^  2a ]   
 -0.07324841 	 [ 3a^  1a  2b^  0b ]   
 -0.07324841 	 [ 3a^  1a  0b^  2b ]   
 -0.07324841 	 [ 1a^  3a  2a^  0a ]   
 -0.07324841 	 [ 1a^  3a  0a^  2a ]   
 -0.07324841 	 [ 1a^  3a  2b^  0b ]   
 -0.07324841 	 [ 1a^  3a  0b^  2b ]   
 -0.07324841 	 [ 3b^  1b  2a^  0a ]   
 -0.07324841 	 [ 3b^  1b  0a^  2a ]   
 -0.07324841 	 [ 3b^  1b  2b^  0b ]   
 -0.07324841 	 [ 3b^  1b  0b^  2b ]   
 -0.07324841 	 [ 1b^  3b  2a^  0a ]   
 -0.07324841 	 [ 1b^  3b  0a^  2a ]   
 -0.07324841 	 [ 1b^  3b  2b^  0b ]   
 -0.07324841 	 [ 1b^  3b  0b^  2b ]  
]
87  [ -0.02167925 	 [ 3a^  0a  2a^  1a ]   
 -0.02167925 	 [ 3a^  0a  1a^  2a ]   
 -0.02167925 	 [ 3a^  0a  2b^  1b ]   
 -0.02167925 	 [ 3a^  0a  1b^  2b ]   
 -0.02167925 	 [ 0a^  3a  2a^  1a ]   
 -0.02167925 	 [ 0a^  3a  1a^  2a ]   
 -0.02167925 	 [ 0a^  3a  2b^  1b ]   
 -0.02167925 	 [ 0a^  3a  1b^  2b ]   
 -0.02167925 	 [ 3b^  0b  2a^  1a ]   
 -0.02167925 	 [ 3b^  0b  1a^  2a ]   
 -0.02167925 	 [ 3b^  0b  2b^  1b ]   
 -0.02167925 	 [ 3b^  0b  1b^  2b ]   
 -0.02167925 	 [ 0b^  3b  2a^  1a ]   
 -0.02167925 	 [ 0b^  3b  1a^  2a ]   
 -0.02167925 	 [ 0b^  3b  2b^  1b ]   
 -0.02167925 	 [ 0b^  3b  1b^  2b ]  
]
88  [ -0.08312053 	 [ 3a^  2a  1a^  0a ]   
 -0.08312053 	 [ 3a^  2a  0a^  1a ]   
 -0.08312053 	 [ 3a^  2a  1b^  0b ]   
 -0.08312053 	 [ 3a^  2a  0b^  1b ]   
 -0.08312053 	 [ 2a^  3a  1a^  0a ]   
 -0.08312053 	 [ 2a^  3a  0a^  1a ]   
 -0.08312053 	 [ 2a^  3a  1b^  0b ]   
 -0.08312053 	 [ 2a^  3a  0b^  1b ]   
 -0.08312053 	 [ 3b^  2b  1a^  0a ]   
 -0.08312053 	 [ 3b^  2b  0a^  1a ]   
 -0.08312053 	 [ 3b^  2b  1b^  0b ]   
 -0.08312053 	 [ 3b^  2b  0b^  1b ]   
 -0.08312053 	 [ 2b^  3b  1a^  0a ]   
 -0.08312053 	 [ 2b^  3b  0a^  1a ]   
 -0.08312053 	 [ 2b^  3b  1b^  0b ]   
 -0.08312053 	 [ 2b^  3b  0b^  1b ]  
]


==> anc/h2_cc_csf.dat <==
CSF_pool = 

0  (  -1.96016354 	 [ 0a^  0a ]   
  -1.96016354 	 [ 6a^  6a ]  
)
1  (  0.32949123 	 [ 0a^  0a  0a^  0a ]   
  0.32949123 	 [ 0a^  0a  6a^  6a ]   
  0.32949123 	 [ 6a^  6a  0a^  0a ]   
  0.32949123 	 [ 6a^  6a  6a^  6a ]  
)
2  (  -0.85335472 	 [ 1a^  1a ]   
  -0.85335472 	 [ 1b^  1b ]  
)
3  (  0.16729657 	 [ 1a^  1a  1a^  1a ]   
  0.16729657 	 [ 1a^  1a  1b^  1b ]   
  0.16729657 	 [ 1b^  1b  1a^  1a ]   
  0.16729657 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.02799906 	 [ 1a^  0a  1a^  0a ]   
  0.02799906 	 [ 1a^  0a  0a^  1a ]   
  0.02799906 	 [ 1a^  0a  1b^  6a ]   
  0.02799906 	 [ 1a^  0a  6a^  1b ]   
  0.02799906 	 [ 0a^  1a  1a^  0a ]   
  0.02799906 	 [ 0a^  1a  0a^  1a ]   
  0.02799906 	 [ 0a^  1a  1b^  6a ]   
  0.02799906 	 [ 0a^  1a  6a^  1b ]   
  0.02799906 	 [ 1b^  6a  1a^  0a ]   
  0.02799906 	 [ 1b^  6a  0a^  1a ]   
  0.02799906 	 [ 1b^  6a  1b^  6a ]   
  0.02799906 	 [ 1b^  6a  6a^  1b ]   
  0.02799906 	 [ 6a^  1b  1a^  0a ]   
  0.02799906 	 [ 6a^  1b  0a^  1a ]   
  0.02799906 	 [ 6a^  1b  1b^  6a ]   
  0.02799906 	 [ 6a^  1b  6a^  1b ]  
)
5  (  0.00000000 	 [ 1a^  0a  0a^  0a ]   
  0.00000000 	 [ 1a^  0a  6a^  6a ]   
  0.00000000 	 [ 0a^  1a  0a^  0a ]   
  0.00000000 	 [ 0a^  1a  6a^  6a ]   
  0.00000000 	 [ 1b^  6a  0a^  0a ]   
  0.00000000 	 [ 1b^  6a  6a^  6a ]   
  0.00000000 	 [ 6a^  1b  0a^  0a ]   
  0.00000000 	 [ 6a^  1b  6a^  6a ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  6a ]   
  0.00000000 	 [ 6a^  1b ]  
)
6  (  -0.00000000 	 [ 0a^  1a  1a^  1a ]   
  -0.00000000 	 [ 0a^  1a  1b^  1b ]   
  -0.00000000 	 [ 1a^  0a  1a^  1a ]   
  -0.00000000 	 [ 1a^  0a  1b^  1b ]   
  -0.00000000 	 [ 6a^  1b  1a^  1a ]   
  -0.00000000 	 [ 6a^  1b  1b^  1b ]   
  -0.00000000 	 [ 1b^  6a  1a^  1a ]   
  -0.00000000 	 [ 1b^  6a  1b^  1b ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 6a^  1b ]   
  -0.00000000 	 [ 1b^  6a ]  
)
7  (  0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1b^  6a ]   
  0.00000000 	 [ 6a^  1b ]  
)
8  (  0.38451229 	 [ 1a^  1a  0a^  0a ]   
  0.38451229 	 [ 1a^  1a  6a^  6a ]   
  0.38451229 	 [ 1b^  1b  0a^  0a ]   
  0.38451229 	 [ 1b^  1b  6a^  6a ]  
)
9  (  -0.66785985 	 [ 2a^  2a ]   
  -0.66785985 	 [ 2b^  2b ]  
)
10  (  0.17984360 	 [ 2a^  2a  2a^  2a ]   
  0.17984360 	 [ 2a^  2a  2b^  2b ]   
  0.17984360 	 [ 2b^  2b  2a^  2a ]   
  0.17984360 	 [ 2b^  2b  2b^  2b ]  
)
11  (  0.04247336 	 [ 2a^  0a  2a^  0a ]   
  0.04247336 	 [ 2a^  0a  0a^  2a ]   
  0.04247336 	 [ 2a^  0a  2b^  6a ]   
  0.04247336 	 [ 2a^  0a  6a^  2b ]   
  0.04247336 	 [ 0a^  2a  2a^  0a ]   
  0.04247336 	 [ 0a^  2a  0a^  2a ]   
  0.04247336 	 [ 0a^  2a  2b^  6a ]   
  0.04247336 	 [ 0a^  2a  6a^  2b ]   
  0.04247336 	 [ 2b^  6a  2a^  0a ]   
  0.04247336 	 [ 2b^  6a  0a^  2a ]   
  0.04247336 	 [ 2b^  6a  2b^  6a ]   
  0.04247336 	 [ 2b^  6a  6a^  2b ]   
  0.04247336 	 [ 6a^  2b  2a^  0a ]   
  0.04247336 	 [ 6a^  2b  0a^  2a ]   
  0.04247336 	 [ 6a^  2b  2b^  6a ]   
  0.04247336 	 [ 6a^  2b  6a^  2b ]  
)
12  (  -0.15791297 	 [ 2a^  0a  0a^  0a ]   
  -0.15791297 	 [ 2a^  0a  6a^  6a ]   
  -0.15791297 	 [ 0a^  2a  0a^  0a ]   
  -0.15791297 	 [ 0a^  2a  6a^  6a ]   
  -0.15791297 	 [ 2b^  6a  0a^  0a ]   
  -0.15791297 	 [ 2b^  6a  6a^  6a ]   
  -0.15791297 	 [ 6a^  2b  0a^  0a ]   
  -0.15791297 	 [ 6a^  2b  6a^  6a ]   
  0.07895649 	 [ 2a^  0a ]   
  -0.07895649 	 [ 0a^  2a ]   
  0.07895649 	 [ 2b^  6a ]   
  -0.07895649 	 [ 6a^  2b ]  
)
13  (  -0.07527556 	 [ 0a^  2a  2a^  2a ]   
  -0.07527556 	 [ 0a^  2a  2b^  2b ]   
  -0.07527556 	 [ 2a^  0a  2a^  2a ]   
  -0.07527556 	 [ 2a^  0a  2b^  2b ]   
  -0.07527556 	 [ 6a^  2b  2a^  2a ]   
  -0.07527556 	 [ 6a^  2b  2b^  2b ]   
  -0.07527556 	 [ 2b^  6a  2a^  2a ]   
  -0.07527556 	 [ 2b^  6a  2b^  2b ]   
  0.03763778 	 [ 0a^  2a ]   
  -0.03763778 	 [ 2a^  0a ]   
  0.03763778 	 [ 6a^  2b ]   
  -0.03763778 	 [ 2b^  6a ]  
)
14  (  0.36960473 	 [ 2a^  0a ]   
  0.36960473 	 [ 0a^  2a ]   
  0.36960473 	 [ 2b^  6a ]   
  0.36960473 	 [ 6a^  2b ]  
)
15  (  0.45315632 	 [ 2a^  2a  0a^  0a ]   
  0.45315632 	 [ 2a^  2a  6a^  6a ]   
  0.45315632 	 [ 2b^  2b  0a^  0a ]   
  0.45315632 	 [ 2b^  2b  6a^  6a ]  
)
16  (  0.01943323 	 [ 2a^  1a  2a^  1a ]   
  0.01943323 	 [ 2a^  1a  1a^  2a ]   
  0.01943323 	 [ 2a^  1a  2b^  1b ]   
  0.01943323 	 [ 2a^  1a  1b^  2b ]   
  0.01943323 	 [ 1a^  2a  2a^  1a ]   
  0.01943323 	 [ 1a^  2a  1a^  2a ]   
  0.01943323 	 [ 1a^  2a  2b^  1b ]   
  0.01943323 	 [ 1a^  2a  1b^  2b ]   
  0.01943323 	 [ 2b^  1b  2a^  1a ]   
  0.01943323 	 [ 2b^  1b  1a^  2a ]   
  0.01943323 	 [ 2b^  1b  2b^  1b ]   
  0.01943323 	 [ 2b^  1b  1b^  2b ]   
  0.01943323 	 [ 1b^  2b  2a^  1a ]   
  0.01943323 	 [ 1b^  2b  1a^  2a ]   
  0.01943323 	 [ 1b^  2b  2b^  1b ]   
  0.01943323 	 [ 1b^  2b  1b^  2b ]  
)
17  (  0.00000000 	 [ 2a^  1a  1a^  1a ]   
  0.00000000 	 [ 2a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  2a  1a^  1a ]   
  0.00000000 	 [ 1a^  2a  1b^  1b ]   
  0.00000000 	 [ 2b^  1b  1a^  1a ]   
  0.00000000 	 [ 2b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  2b  1a^  1a ]   
  0.00000000 	 [ 1b^  2b  1b^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
18  (  0.00000000 	 [ 1a^  2a  2a^  2a ]   
  0.00000000 	 [ 1a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  1a  2a^  2a ]   
  0.00000000 	 [ 2a^  1a  2b^  2b ]   
  0.00000000 	 [ 1b^  2b  2a^  2a ]   
  0.00000000 	 [ 1b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  1b  2a^  2a ]   
  0.00000000 	 [ 2b^  1b  2b^  2b ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1b^  2b ]   
  0.00000000 	 [ 2b^  1b ]  
)
19  (  -0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
20  (  0.32035393 	 [ 2a^  2a  1a^  1a ]   
  0.32035393 	 [ 2a^  2a  1b^  1b ]   
  0.32035393 	 [ 2b^  2b  1a^  1a ]   
  0.32035393 	 [ 2b^  2b  1b^  1b ]  
)
21  (  0.00000000 	 [ 2a^  0a  1a^  0a ]   
  0.00000000 	 [ 2a^  0a  0a^  1a ]   
  0.00000000 	 [ 2a^  0a  1b^  6a ]   
  0.00000000 	 [ 2a^  0a  6a^  1b ]   
  0.00000000 	 [ 0a^  2a  1a^  0a ]   
  0.00000000 	 [ 0a^  2a  0a^  1a ]   
  0.00000000 	 [ 0a^  2a  1b^  6a ]   
  0.00000000 	 [ 0a^  2a  6a^  1b ]   
  0.00000000 	 [ 2b^  6a  1a^  0a ]   
  0.00000000 	 [ 2b^  6a  0a^  1a ]   
  0.00000000 	 [ 2b^  6a  1b^  6a ]   
  0.00000000 	 [ 2b^  6a  6a^  1b ]   
  0.00000000 	 [ 6a^  2b  1a^  0a ]   
  0.00000000 	 [ 6a^  2b  0a^  1a ]   
  0.00000000 	 [ 6a^  2b  1b^  6a ]   
  0.00000000 	 [ 6a^  2b  6a^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
22  (  0.02414716 	 [ 2a^  1a  0a^  1a ]   
  0.02414716 	 [ 2a^  1a  1a^  0a ]   
  0.02414716 	 [ 2a^  1a  6a^  1b ]   
  0.02414716 	 [ 2a^  1a  1b^  6a ]   
  0.02414716 	 [ 1a^  2a  0a^  1a ]   
  0.02414716 	 [ 1a^  2a  1a^  0a ]   
  0.02414716 	 [ 1a^  2a  6a^  1b ]   
  0.02414716 	 [ 1a^  2a  1b^  6a ]   
  0.02414716 	 [ 2b^  1b  0a^  1a ]   
  0.02414716 	 [ 2b^  1b  1a^  0a ]   
  0.02414716 	 [ 2b^  1b  6a^  1b ]   
  0.02414716 	 [ 2b^  1b  1b^  6a ]   
  0.02414716 	 [ 1b^  2b  0a^  1a ]   
  0.02414716 	 [ 1b^  2b  1a^  0a ]   
  0.02414716 	 [ 1b^  2b  6a^  1b ]   
  0.02414716 	 [ 1b^  2b  1b^  6a ]   
  -0.01207358 	 [ 2a^  0a ]   
  0.01207358 	 [ 0a^  2a ]   
  -0.01207358 	 [ 2b^  6a ]   
  0.01207358 	 [ 6a^  2b ]  
)
23  (  -0.00000000 	 [ 1a^  2a  0a^  2a ]   
  -0.00000000 	 [ 1a^  2a  2a^  0a ]   
  -0.00000000 	 [ 1a^  2a  6a^  2b ]   
  -0.00000000 	 [ 1a^  2a  2b^  6a ]   
  -0.00000000 	 [ 2a^  1a  0a^  2a ]   
  -0.00000000 	 [ 2a^  1a  2a^  0a ]   
  -0.00000000 	 [ 2a^  1a  6a^  2b ]   
  -0.00000000 	 [ 2a^  1a  2b^  6a ]   
  -0.00000000 	 [ 1b^  2b  0a^  2a ]   
  -0.00000000 	 [ 1b^  2b  2a^  0a ]   
  -0.00000000 	 [ 1b^  2b  6a^  2b ]   
  -0.00000000 	 [ 1b^  2b  2b^  6a ]   
  -0.00000000 	 [ 2b^  1b  0a^  2a ]   
  -0.00000000 	 [ 2b^  1b  2a^  0a ]   
  -0.00000000 	 [ 2b^  1b  6a^  2b ]   
  -0.00000000 	 [ 2b^  1b  2b^  6a ]   
  0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1b^  6a ]   
  -0.00000000 	 [ 6a^  1b ]  
)
24  (  0.00000000 	 [ 2a^  1a  0a^  0a ]   
  0.00000000 	 [ 2a^  1a  6a^  6a ]   
  0.00000000 	 [ 1a^  2a  0a^  0a ]   
  0.00000000 	 [ 1a^  2a  6a^  6a ]   
  0.00000000 	 [ 2b^  1b  0a^  0a ]   
  0.00000000 	 [ 2b^  1b  6a^  6a ]   
  0.00000000 	 [ 1b^  2b  0a^  0a ]   
  0.00000000 	 [ 1b^  2b  6a^  6a ]  
)
25  (  -0.03402611 	 [ 2a^  0a  1a^  1a ]   
  -0.03402611 	 [ 2a^  0a  1b^  1b ]   
  -0.03402611 	 [ 0a^  2a  1a^  1a ]   
  -0.03402611 	 [ 0a^  2a  1b^  1b ]   
  -0.03402611 	 [ 2b^  6a  1a^  1a ]   
  -0.03402611 	 [ 2b^  6a  1b^  1b ]   
  -0.03402611 	 [ 6a^  2b  1a^  1a ]   
  -0.03402611 	 [ 6a^  2b  1b^  1b ]  
)
26  (  0.00000000 	 [ 1a^  0a  2a^  2a ]   
  0.00000000 	 [ 1a^  0a  2b^  2b ]   
  0.00000000 	 [ 0a^  1a  2a^  2a ]   
  0.00000000 	 [ 0a^  1a  2b^  2b ]   
  0.00000000 	 [ 1b^  6a  2a^  2a ]   
  0.00000000 	 [ 1b^  6a  2b^  2b ]   
  0.00000000 	 [ 6a^  1b  2a^  2a ]   
  0.00000000 	 [ 6a^  1b  2b^  2b ]  
)
27  (  -0.71166640 	 [ 3a^  3a ]   
  -0.71166640 	 [ 3b^  3b ]  
)
28  (  0.28748864 	 [ 3a^  3a  3a^  3a ]   
  0.28748864 	 [ 3a^  3a  3b^  3b ]   
  0.28748864 	 [ 3b^  3b  3a^  3a ]   
  0.28748864 	 [ 3b^  3b  3b^  3b ]  
)
29  (  0.05962164 	 [ 3a^  0a  3a^  0a ]   
  0.05962164 	 [ 3a^  0a  0a^  3a ]   
  0.05962164 	 [ 3a^  0a  3b^  6a ]   
  0.05962164 	 [ 3a^  0a  6a^  3b ]   
  0.05962164 	 [ 0a^  3a  3a^  0a ]   
  0.05962164 	 [ 0a^  3a  0a^  3a ]   
  0.05962164 	 [ 0a^  3a  3b^  6a ]   
  0.05962164 	 [ 0a^  3a  6a^  3b ]   
  0.05962164 	 [ 3b^  6a  3a^  0a ]   
  0.05962164 	 [ 3b^  6a  0a^  3a ]   
  0.05962164 	 [ 3b^  6a  3b^  6a ]   
  0.05962164 	 [ 3b^  6a  6a^  3b ]   
  0.05962164 	 [ 6a^  3b  3a^  0a ]   
  0.05962164 	 [ 6a^  3b  0a^  3a ]   
  0.05962164 	 [ 6a^  3b  3b^  6a ]   
  0.05962164 	 [ 6a^  3b  6a^  3b ]  
)
30  (  0.00000000 	 [ 3a^  0a  0a^  0a ]   
  0.00000000 	 [ 3a^  0a  6a^  6a ]   
  0.00000000 	 [ 0a^  3a  0a^  0a ]   
  0.00000000 	 [ 0a^  3a  6a^  6a ]   
  0.00000000 	 [ 3b^  6a  0a^  0a ]   
  0.00000000 	 [ 3b^  6a  6a^  6a ]   
  0.00000000 	 [ 6a^  3b  0a^  0a ]   
  0.00000000 	 [ 6a^  3b  6a^  6a ]   
  -0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3b^  6a ]   
  0.00000000 	 [ 6a^  3b ]  
)
31  (  -0.00000000 	 [ 0a^  3a  3a^  3a ]   
  -0.00000000 	 [ 0a^  3a  3b^  3b ]   
  -0.00000000 	 [ 3a^  0a  3a^  3a ]   
  -0.00000000 	 [ 3a^  0a  3b^  3b ]   
  -0.00000000 	 [ 6a^  3b  3a^  3a ]   
  -0.00000000 	 [ 6a^  3b  3b^  3b ]   
  -0.00000000 	 [ 3b^  6a  3a^  3a ]   
  -0.00000000 	 [ 3b^  6a  3b^  3b ]   
  0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 6a^  3b ]   
  -0.00000000 	 [ 3b^  6a ]  
)
32  (  0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3b^  6a ]   
  0.00000000 	 [ 6a^  3b ]  
)
33  (  0.58081880 	 [ 3a^  3a  0a^  0a ]   
  0.58081880 	 [ 3a^  3a  6a^  6a ]   
  0.58081880 	 [ 3b^  3b  0a^  0a ]   
  0.58081880 	 [ 3b^  3b  6a^  6a ]  
)
34  (  0.03029547 	 [ 3a^  1a  3a^  1a ]   
  0.03029547 	 [ 3a^  1a  1a^  3a ]   
  0.03029547 	 [ 3a^  1a  3b^  1b ]   
  0.03029547 	 [ 3a^  1a  1b^  3b ]   
  0.03029547 	 [ 1a^  3a  3a^  1a ]   
  0.03029547 	 [ 1a^  3a  1a^  3a ]   
  0.03029547 	 [ 1a^  3a  3b^  1b ]   
  0.03029547 	 [ 1a^  3a  1b^  3b ]   
  0.03029547 	 [ 3b^  1b  3a^  1a ]   
  0.03029547 	 [ 3b^  1b  1a^  3a ]   
  0.03029547 	 [ 3b^  1b  3b^  1b ]   
  0.03029547 	 [ 3b^  1b  1b^  3b ]   
  0.03029547 	 [ 1b^  3b  3a^  1a ]   
  0.03029547 	 [ 1b^  3b  1a^  3a ]   
  0.03029547 	 [ 1b^  3b  3b^  1b ]   
  0.03029547 	 [ 1b^  3b  1b^  3b ]  
)
35  (  -0.05060068 	 [ 3a^  1a  1a^  1a ]   
  -0.05060068 	 [ 3a^  1a  1b^  1b ]   
  -0.05060068 	 [ 1a^  3a  1a^  1a ]   
  -0.05060068 	 [ 1a^  3a  1b^  1b ]   
  -0.05060068 	 [ 3b^  1b  1a^  1a ]   
  -0.05060068 	 [ 3b^  1b  1b^  1b ]   
  -0.05060068 	 [ 1b^  3b  1a^  1a ]   
  -0.05060068 	 [ 1b^  3b  1b^  1b ]   
  0.02530034 	 [ 3a^  1a ]   
  -0.02530034 	 [ 1a^  3a ]   
  0.02530034 	 [ 3b^  1b ]   
  -0.02530034 	 [ 1b^  3b ]  
)
36  (  -0.13530262 	 [ 1a^  3a  3a^  3a ]   
  -0.13530262 	 [ 1a^  3a  3b^  3b ]   
  -0.13530262 	 [ 3a^  1a  3a^  3a ]   
  -0.13530262 	 [ 3a^  1a  3b^  3b ]   
  -0.13530262 	 [ 1b^  3b  3a^  3a ]   
  -0.13530262 	 [ 1b^  3b  3b^  3b ]   
  -0.13530262 	 [ 3b^  1b  3a^  3a ]   
  -0.13530262 	 [ 3b^  1b  3b^  3b ]   
  0.06765131 	 [ 1a^  3a ]   
  -0.06765131 	 [ 3a^  1a ]   
  0.06765131 	 [ 1b^  3b ]   
  -0.06765131 	 [ 3b^  1b ]  
)
37  (  0.45305332 	 [ 3a^  1a ]   
  0.45305332 	 [ 1a^  3a ]   
  0.45305332 	 [ 3b^  1b ]   
  0.45305332 	 [ 1b^  3b ]  
)
38  (  0.38077265 	 [ 3a^  3a  1a^  1a ]   
  0.38077265 	 [ 3a^  3a  1b^  1b ]   
  0.38077265 	 [ 3b^  3b  1a^  1a ]   
  0.38077265 	 [ 3b^  3b  1b^  1b ]  
)
39  (  -0.06859374 	 [ 3a^  0a  1a^  0a ]   
  -0.06859374 	 [ 3a^  0a  0a^  1a ]   
  -0.06859374 	 [ 3a^  0a  1b^  6a ]   
  -0.06859374 	 [ 3a^  0a  6a^  1b ]   
  -0.06859374 	 [ 0a^  3a  1a^  0a ]   
  -0.06859374 	 [ 0a^  3a  0a^  1a ]   
  -0.06859374 	 [ 0a^  3a  1b^  6a ]   
  -0.06859374 	 [ 0a^  3a  6a^  1b ]   
  -0.06859374 	 [ 3b^  6a  1a^  0a ]   
  -0.06859374 	 [ 3b^  6a  0a^  1a ]   
  -0.06859374 	 [ 3b^  6a  1b^  6a ]   
  -0.06859374 	 [ 3b^  6a  6a^  1b ]   
  -0.06859374 	 [ 6a^  3b  1a^  0a ]   
  -0.06859374 	 [ 6a^  3b  0a^  1a ]   
  -0.06859374 	 [ 6a^  3b  1b^  6a ]   
  -0.06859374 	 [ 6a^  3b  6a^  1b ]   
  0.03429687 	 [ 3a^  1a ]   
  -0.03429687 	 [ 1a^  3a ]   
  0.03429687 	 [ 3b^  1b ]   
  -0.03429687 	 [ 1b^  3b ]  
)
40  (  -0.00000000 	 [ 3a^  1a  0a^  1a ]   
  -0.00000000 	 [ 3a^  1a  1a^  0a ]   
  -0.00000000 	 [ 3a^  1a  6a^  1b ]   
  -0.00000000 	 [ 3a^  1a  1b^  6a ]   
  -0.00000000 	 [ 1a^  3a  0a^  1a ]   
  -0.00000000 	 [ 1a^  3a  1a^  0a ]   
  -0.00000000 	 [ 1a^  3a  6a^  1b ]   
  -0.00000000 	 [ 1a^  3a  1b^  6a ]   
  -0.00000000 	 [ 3b^  1b  0a^  1a ]   
  -0.00000000 	 [ 3b^  1b  1a^  0a ]   
  -0.00000000 	 [ 3b^  1b  6a^  1b ]   
  -0.00000000 	 [ 3b^  1b  1b^  6a ]   
  -0.00000000 	 [ 1b^  3b  0a^  1a ]   
  -0.00000000 	 [ 1b^  3b  1a^  0a ]   
  -0.00000000 	 [ 1b^  3b  6a^  1b ]   
  -0.00000000 	 [ 1b^  3b  1b^  6a ]   
  0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3b^  6a ]   
  -0.00000000 	 [ 6a^  3b ]  
)
41  (  -0.00000000 	 [ 1a^  3a  0a^  3a ]   
  -0.00000000 	 [ 1a^  3a  3a^  0a ]   
  -0.00000000 	 [ 1a^  3a  6a^  3b ]   
  -0.00000000 	 [ 1a^  3a  3b^  6a ]   
  -0.00000000 	 [ 3a^  1a  0a^  3a ]   
  -0.00000000 	 [ 3a^  1a  3a^  0a ]   
  -0.00000000 	 [ 3a^  1a  6a^  3b ]   
  -0.00000000 	 [ 3a^  1a  3b^  6a ]   
  -0.00000000 	 [ 1b^  3b  0a^  3a ]   
  -0.00000000 	 [ 1b^  3b  3a^  0a ]   
  -0.00000000 	 [ 1b^  3b  6a^  3b ]   
  -0.00000000 	 [ 1b^  3b  3b^  6a ]   
  -0.00000000 	 [ 3b^  1b  0a^  3a ]   
  -0.00000000 	 [ 3b^  1b  3a^  0a ]   
  -0.00000000 	 [ 3b^  1b  6a^  3b ]   
  -0.00000000 	 [ 3b^  1b  3b^  6a ]   
  0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1b^  6a ]   
  -0.00000000 	 [ 6a^  1b ]  
)
42  (  -0.13952619 	 [ 3a^  1a  0a^  0a ]   
  -0.13952619 	 [ 3a^  1a  6a^  6a ]   
  -0.13952619 	 [ 1a^  3a  0a^  0a ]   
  -0.13952619 	 [ 1a^  3a  6a^  6a ]   
  -0.13952619 	 [ 3b^  1b  0a^  0a ]   
  -0.13952619 	 [ 3b^  1b  6a^  6a ]   
  -0.13952619 	 [ 1b^  3b  0a^  0a ]   
  -0.13952619 	 [ 1b^  3b  6a^  6a ]  
)
43  (  -0.00000000 	 [ 3a^  0a  1a^  1a ]   
  -0.00000000 	 [ 3a^  0a  1b^  1b ]   
  -0.00000000 	 [ 0a^  3a  1a^  1a ]   
  -0.00000000 	 [ 0a^  3a  1b^  1b ]   
  -0.00000000 	 [ 3b^  6a  1a^  1a ]   
  -0.00000000 	 [ 3b^  6a  1b^  1b ]   
  -0.00000000 	 [ 6a^  3b  1a^  1a ]   
  -0.00000000 	 [ 6a^  3b  1b^  1b ]  
)
44  (  -0.00000000 	 [ 1a^  0a  3a^  3a ]   
  -0.00000000 	 [ 1a^  0a  3b^  3b ]   
  -0.00000000 	 [ 0a^  1a  3a^  3a ]   
  -0.00000000 	 [ 0a^  1a  3b^  3b ]   
  -0.00000000 	 [ 1b^  6a  3a^  3a ]   
  -0.00000000 	 [ 1b^  6a  3b^  3b ]   
  -0.00000000 	 [ 6a^  1b  3a^  3a ]   
  -0.00000000 	 [ 6a^  1b  3b^  3b ]  
)
45  (  0.02847035 	 [ 3a^  2a  3a^  2a ]   
  0.02847035 	 [ 3a^  2a  2a^  3a ]   
  0.02847035 	 [ 3a^  2a  3b^  2b ]   
  0.02847035 	 [ 3a^  2a  2b^  3b ]   
  0.02847035 	 [ 2a^  3a  3a^  2a ]   
  0.02847035 	 [ 2a^  3a  2a^  3a ]   
  0.02847035 	 [ 2a^  3a  3b^  2b ]   
  0.02847035 	 [ 2a^  3a  2b^  3b ]   
  0.02847035 	 [ 3b^  2b  3a^  2a ]   
  0.02847035 	 [ 3b^  2b  2a^  3a ]   
  0.02847035 	 [ 3b^  2b  3b^  2b ]   
  0.02847035 	 [ 3b^  2b  2b^  3b ]   
  0.02847035 	 [ 2b^  3b  3a^  2a ]   
  0.02847035 	 [ 2b^  3b  2a^  3a ]   
  0.02847035 	 [ 2b^  3b  3b^  2b ]   
  0.02847035 	 [ 2b^  3b  2b^  3b ]  
)
46  (  0.00000000 	 [ 3a^  2a  2a^  2a ]   
  0.00000000 	 [ 3a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  3a  2a^  2a ]   
  0.00000000 	 [ 2a^  3a  2b^  2b ]   
  0.00000000 	 [ 3b^  2b  2a^  2a ]   
  0.00000000 	 [ 3b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  3b  2a^  2a ]   
  0.00000000 	 [ 2b^  3b  2b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
47  (  0.00000000 	 [ 2a^  3a  3a^  3a ]   
  0.00000000 	 [ 2a^  3a  3b^  3b ]   
  0.00000000 	 [ 3a^  2a  3a^  3a ]   
  0.00000000 	 [ 3a^  2a  3b^  3b ]   
  0.00000000 	 [ 2b^  3b  3a^  3a ]   
  0.00000000 	 [ 2b^  3b  3b^  3b ]   
  0.00000000 	 [ 3b^  2b  3a^  3a ]   
  0.00000000 	 [ 3b^  2b  3b^  3b ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2b^  3b ]   
  0.00000000 	 [ 3b^  2b ]  
)
48  (  -0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
49  (  0.41304622 	 [ 3a^  3a  2a^  2a ]   
  0.41304622 	 [ 3a^  3a  2b^  2b ]   
  0.41304622 	 [ 3b^  3b  2a^  2a ]   
  0.41304622 	 [ 3b^  3b  2b^  2b ]  
)
50  (  0.00000000 	 [ 3a^  0a  2a^  0a ]   
  0.00000000 	 [ 3a^  0a  0a^  2a ]   
  0.00000000 	 [ 3a^  0a  2b^  6a ]   
  0.00000000 	 [ 3a^  0a  6a^  2b ]   
  0.00000000 	 [ 0a^  3a  2a^  0a ]   
  0.00000000 	 [ 0a^  3a  0a^  2a ]   
  0.00000000 	 [ 0a^  3a  2b^  6a ]   
  0.00000000 	 [ 0a^  3a  6a^  2b ]   
  0.00000000 	 [ 3b^  6a  2a^  0a ]   
  0.00000000 	 [ 3b^  6a  0a^  2a ]   
  0.00000000 	 [ 3b^  6a  2b^  6a ]   
  0.00000000 	 [ 3b^  6a  6a^  2b ]   
  0.00000000 	 [ 6a^  3b  2a^  0a ]   
  0.00000000 	 [ 6a^  3b  0a^  2a ]   
  0.00000000 	 [ 6a^  3b  2b^  6a ]   
  0.00000000 	 [ 6a^  3b  6a^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
51  (  -0.00000000 	 [ 3a^  2a  0a^  2a ]   
  -0.00000000 	 [ 3a^  2a  2a^  0a ]   
  -0.00000000 	 [ 3a^  2a  6a^  2b ]   
  -0.00000000 	 [ 3a^  2a  2b^  6a ]   
  -0.00000000 	 [ 2a^  3a  0a^  2a ]   
  -0.00000000 	 [ 2a^  3a  2a^  0a ]   
  -0.00000000 	 [ 2a^  3a  6a^  2b ]   
  -0.00000000 	 [ 2a^  3a  2b^  6a ]   
  -0.00000000 	 [ 3b^  2b  0a^  2a ]   
  -0.00000000 	 [ 3b^  2b  2a^  0a ]   
  -0.00000000 	 [ 3b^  2b  6a^  2b ]   
  -0.00000000 	 [ 3b^  2b  2b^  6a ]   
  -0.00000000 	 [ 2b^  3b  0a^  2a ]   
  -0.00000000 	 [ 2b^  3b  2a^  0a ]   
  -0.00000000 	 [ 2b^  3b  6a^  2b ]   
  -0.00000000 	 [ 2b^  3b  2b^  6a ]   
  0.00000000 	 [ 3a^  0a ]   
  -0.00000000 	 [ 0a^  3a ]   
  0.00000000 	 [ 3b^  6a ]   
  -0.00000000 	 [ 6a^  3b ]  
)
52  (  -0.07267450 	 [ 2a^  3a  0a^  3a ]   
  -0.07267450 	 [ 2a^  3a  3a^  0a ]   
  -0.07267450 	 [ 2a^  3a  6a^  3b ]   
  -0.07267450 	 [ 2a^  3a  3b^  6a ]   
  -0.07267450 	 [ 3a^  2a  0a^  3a ]   
  -0.07267450 	 [ 3a^  2a  3a^  0a ]   
  -0.07267450 	 [ 3a^  2a  6a^  3b ]   
  -0.07267450 	 [ 3a^  2a  3b^  6a ]   
  -0.07267450 	 [ 2b^  3b  0a^  3a ]   
  -0.07267450 	 [ 2b^  3b  3a^  0a ]   
  -0.07267450 	 [ 2b^  3b  6a^  3b ]   
  -0.07267450 	 [ 2b^  3b  3b^  6a ]   
  -0.07267450 	 [ 3b^  2b  0a^  3a ]   
  -0.07267450 	 [ 3b^  2b  3a^  0a ]   
  -0.07267450 	 [ 3b^  2b  6a^  3b ]   
  -0.07267450 	 [ 3b^  2b  3b^  6a ]   
  0.03633725 	 [ 2a^  0a ]   
  -0.03633725 	 [ 0a^  2a ]   
  0.03633725 	 [ 2b^  6a ]   
  -0.03633725 	 [ 6a^  2b ]  
)
53  (  0.00000000 	 [ 3a^  2a  0a^  0a ]   
  0.00000000 	 [ 3a^  2a  6a^  6a ]   
  0.00000000 	 [ 2a^  3a  0a^  0a ]   
  0.00000000 	 [ 2a^  3a  6a^  6a ]   
  0.00000000 	 [ 3b^  2b  0a^  0a ]   
  0.00000000 	 [ 3b^  2b  6a^  6a ]   
  0.00000000 	 [ 2b^  3b  0a^  0a ]   
  0.00000000 	 [ 2b^  3b  6a^  6a ]  
)
54  (  0.00000000 	 [ 3a^  0a  2a^  2a ]   
  0.00000000 	 [ 3a^  0a  2b^  2b ]   
  0.00000000 	 [ 0a^  3a  2a^  2a ]   
  0.00000000 	 [ 0a^  3a  2b^  2b ]   
  0.00000000 	 [ 3b^  6a  2a^  2a ]   
  0.00000000 	 [ 3b^  6a  2b^  2b ]   
  0.00000000 	 [ 6a^  3b  2a^  2a ]   
  0.00000000 	 [ 6a^  3b  2b^  2b ]  
)
55  (  -0.13136659 	 [ 2a^  0a  3a^  3a ]   
  -0.13136659 	 [ 2a^  0a  3b^  3b ]   
  -0.13136659 	 [ 0a^  2a  3a^  3a ]   
  -0.13136659 	 [ 0a^  2a  3b^  3b ]   
  -0.13136659 	 [ 2b^  6a  3a^  3a ]   
  -0.13136659 	 [ 2b^  6a  3b^  3b ]   
  -0.13136659 	 [ 6a^  2b  3a^  3a ]   
  -0.13136659 	 [ 6a^  2b  3b^  3b ]  
)
56  (  0.00000000 	 [ 3a^  1a  2a^  1a ]   
  0.00000000 	 [ 3a^  1a  1a^  2a ]   
  0.00000000 	 [ 3a^  1a  2b^  1b ]   
  0.00000000 	 [ 3a^  1a  1b^  2b ]   
  0.00000000 	 [ 1a^  3a  2a^  1a ]   
  0.00000000 	 [ 1a^  3a  1a^  2a ]   
  0.00000000 	 [ 1a^  3a  2b^  1b ]   
  0.00000000 	 [ 1a^  3a  1b^  2b ]   
  0.00000000 	 [ 3b^  1b  2a^  1a ]   
  0.00000000 	 [ 3b^  1b  1a^  2a ]   
  0.00000000 	 [ 3b^  1b  2b^  1b ]   
  0.00000000 	 [ 3b^  1b  1b^  2b ]   
  0.00000000 	 [ 1b^  3b  2a^  1a ]   
  0.00000000 	 [ 1b^  3b  1a^  2a ]   
  0.00000000 	 [ 1b^  3b  2b^  1b ]   
  0.00000000 	 [ 1b^  3b  1b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
57  (  0.01338191 	 [ 3a^  2a  1a^  2a ]   
  0.01338191 	 [ 3a^  2a  2a^  1a ]   
  0.01338191 	 [ 3a^  2a  1b^  2b ]   
  0.01338191 	 [ 3a^  2a  2b^  1b ]   
  0.01338191 	 [ 2a^  3a  1a^  2a ]   
  0.01338191 	 [ 2a^  3a  2a^  1a ]   
  0.01338191 	 [ 2a^  3a  1b^  2b ]   
  0.01338191 	 [ 2a^  3a  2b^  1b ]   
  0.01338191 	 [ 3b^  2b  1a^  2a ]   
  0.01338191 	 [ 3b^  2b  2a^  1a ]   
  0.01338191 	 [ 3b^  2b  1b^  2b ]   
  0.01338191 	 [ 3b^  2b  2b^  1b ]   
  0.01338191 	 [ 2b^  3b  1a^  2a ]   
  0.01338191 	 [ 2b^  3b  2a^  1a ]   
  0.01338191 	 [ 2b^  3b  1b^  2b ]   
  0.01338191 	 [ 2b^  3b  2b^  1b ]   
  -0.00669095 	 [ 3a^  1a ]   
  0.00669095 	 [ 1a^  3a ]   
  -0.00669095 	 [ 3b^  1b ]   
  0.00669095 	 [ 1b^  3b ]  
)
58  (  0.00000000 	 [ 2a^  3a  1a^  3a ]   
  0.00000000 	 [ 2a^  3a  3a^  1a ]   
  0.00000000 	 [ 2a^  3a  1b^  3b ]   
  0.00000000 	 [ 2a^  3a  3b^  1b ]   
  0.00000000 	 [ 3a^  2a  1a^  3a ]   
  0.00000000 	 [ 3a^  2a  3a^  1a ]   
  0.00000000 	 [ 3a^  2a  1b^  3b ]   
  0.00000000 	 [ 3a^  2a  3b^  1b ]   
  0.00000000 	 [ 2b^  3b  1a^  3a ]   
  0.00000000 	 [ 2b^  3b  3a^  1a ]   
  0.00000000 	 [ 2b^  3b  1b^  3b ]   
  0.00000000 	 [ 2b^  3b  3b^  1b ]   
  0.00000000 	 [ 3b^  2b  1a^  3a ]   
  0.00000000 	 [ 3b^  2b  3a^  1a ]   
  0.00000000 	 [ 3b^  2b  1b^  3b ]   
  0.00000000 	 [ 3b^  2b  3b^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
59  (  0.00000000 	 [ 3a^  2a  1a^  1a ]   
  0.00000000 	 [ 3a^  2a  1b^  1b ]   
  0.00000000 	 [ 2a^  3a  1a^  1a ]   
  0.00000000 	 [ 2a^  3a  1b^  1b ]   
  0.00000000 	 [ 3b^  2b  1a^  1a ]   
  0.00000000 	 [ 3b^  2b  1b^  1b ]   
  0.00000000 	 [ 2b^  3b  1a^  1a ]   
  0.00000000 	 [ 2b^  3b  1b^  1b ]  
)
60  (  -0.06791716 	 [ 3a^  1a  2a^  2a ]   
  -0.06791716 	 [ 3a^  1a  2b^  2b ]   
  -0.06791716 	 [ 1a^  3a  2a^  2a ]   
  -0.06791716 	 [ 1a^  3a  2b^  2b ]   
  -0.06791716 	 [ 3b^  1b  2a^  2a ]   
  -0.06791716 	 [ 3b^  1b  2b^  2b ]   
  -0.06791716 	 [ 1b^  3b  2a^  2a ]   
  -0.06791716 	 [ 1b^  3b  2b^  2b ]  
)
61  (  0.00000000 	 [ 2a^  1a  3a^  3a ]   
  0.00000000 	 [ 2a^  1a  3b^  3b ]   
  0.00000000 	 [ 1a^  2a  3a^  3a ]   
  0.00000000 	 [ 1a^  2a  3b^  3b ]   
  0.00000000 	 [ 2b^  1b  3a^  3a ]   
  0.00000000 	 [ 2b^  1b  3b^  3b ]   
  0.00000000 	 [ 1b^  2b  3a^  3a ]   
  0.00000000 	 [ 1b^  2b  3b^  3b ]  
)
62  (  0.05335794 	 [ 3a^  1a  2a^  0a ]   
  0.05335794 	 [ 3a^  1a  0a^  2a ]   
  0.05335794 	 [ 3a^  1a  2b^  6a ]   
  0.05335794 	 [ 3a^  1a  6a^  2b ]   
  0.05335794 	 [ 1a^  3a  2a^  0a ]   
  0.05335794 	 [ 1a^  3a  0a^  2a ]   
  0.05335794 	 [ 1a^  3a  2b^  6a ]   
  0.05335794 	 [ 1a^  3a  6a^  2b ]   
  0.05335794 	 [ 3b^  1b  2a^  0a ]   
  0.05335794 	 [ 3b^  1b  0a^  2a ]   
  0.05335794 	 [ 3b^  1b  2b^  6a ]   
  0.05335794 	 [ 3b^  1b  6a^  2b ]   
  0.05335794 	 [ 1b^  3b  2a^  0a ]   
  0.05335794 	 [ 1b^  3b  0a^  2a ]   
  0.05335794 	 [ 1b^  3b  2b^  6a ]   
  0.05335794 	 [ 1b^  3b  6a^  2b ]  
)
63  (  0.00091446 	 [ 3a^  0a  2a^  1a ]   
  0.00091446 	 [ 3a^  0a  1a^  2a ]   
  0.00091446 	 [ 3a^  0a  2b^  1b ]   
  0.00091446 	 [ 3a^  0a  1b^  2b ]   
  0.00091446 	 [ 0a^  3a  2a^  1a ]   
  0.00091446 	 [ 0a^  3a  1a^  2a ]   
  0.00091446 	 [ 0a^  3a  2b^  1b ]   
  0.00091446 	 [ 0a^  3a  1b^  2b ]   
  0.00091446 	 [ 3b^  6a  2a^  1a ]   
  0.00091446 	 [ 3b^  6a  1a^  2a ]   
  0.00091446 	 [ 3b^  6a  2b^  1b ]   
  0.00091446 	 [ 3b^  6a  1b^  2b ]   
  0.00091446 	 [ 6a^  3b  2a^  1a ]   
  0.00091446 	 [ 6a^  3b  1a^  2a ]   
  0.00091446 	 [ 6a^  3b  2b^  1b ]   
  0.00091446 	 [ 6a^  3b  1b^  2b ]  
)
64  (  0.04818718 	 [ 3a^  2a  1a^  0a ]   
  0.04818718 	 [ 3a^  2a  0a^  1a ]   
  0.04818718 	 [ 3a^  2a  1b^  6a ]   
  0.04818718 	 [ 3a^  2a  6a^  1b ]   
  0.04818718 	 [ 2a^  3a  1a^  0a ]   
  0.04818718 	 [ 2a^  3a  0a^  1a ]   
  0.04818718 	 [ 2a^  3a  1b^  6a ]   
  0.04818718 	 [ 2a^  3a  6a^  1b ]   
  0.04818718 	 [ 3b^  2b  1a^  0a ]   
  0.04818718 	 [ 3b^  2b  0a^  1a ]   
  0.04818718 	 [ 3b^  2b  1b^  6a ]   
  0.04818718 	 [ 3b^  2b  6a^  1b ]   
  0.04818718 	 [ 2b^  3b  1a^  0a ]   
  0.04818718 	 [ 2b^  3b  0a^  1a ]   
  0.04818718 	 [ 2b^  3b  1b^  6a ]   
  0.04818718 	 [ 2b^  3b  6a^  1b ]  
)
65  (  0.19322201 	 [ 4a^  4a ]   
  0.19322201 	 [ 4b^  4b ]  
)
66  (  0.32953782 	 [ 4a^  4a  4a^  4a ]   
  0.32953782 	 [ 4a^  4a  4b^  4b ]   
  0.32953782 	 [ 4b^  4b  4a^  4a ]   
  0.32953782 	 [ 4b^  4b  4b^  4b ]  
)
67  (  0.03895284 	 [ 4a^  0a  4a^  0a ]   
  0.03895284 	 [ 4a^  0a  0a^  4a ]   
  0.03895284 	 [ 4a^  0a  4b^  6a ]   
  0.03895284 	 [ 4a^  0a  6a^  4b ]   
  0.03895284 	 [ 0a^  4a  4a^  0a ]   
  0.03895284 	 [ 0a^  4a  0a^  4a ]   
  0.03895284 	 [ 0a^  4a  4b^  6a ]   
  0.03895284 	 [ 0a^  4a  6a^  4b ]   
  0.03895284 	 [ 4b^  6a  4a^  0a ]   
  0.03895284 	 [ 4b^  6a  0a^  4a ]   
  0.03895284 	 [ 4b^  6a  4b^  6a ]   
  0.03895284 	 [ 4b^  6a  6a^  4b ]   
  0.03895284 	 [ 6a^  4b  4a^  0a ]   
  0.03895284 	 [ 6a^  4b  0a^  4a ]   
  0.03895284 	 [ 6a^  4b  4b^  6a ]   
  0.03895284 	 [ 6a^  4b  6a^  4b ]  
)
68  (  0.05364864 	 [ 4a^  0a  0a^  0a ]   
  0.05364864 	 [ 4a^  0a  6a^  6a ]   
  0.05364864 	 [ 0a^  4a  0a^  0a ]   
  0.05364864 	 [ 0a^  4a  6a^  6a ]   
  0.05364864 	 [ 4b^  6a  0a^  0a ]   
  0.05364864 	 [ 4b^  6a  6a^  6a ]   
  0.05364864 	 [ 6a^  4b  0a^  0a ]   
  0.05364864 	 [ 6a^  4b  6a^  6a ]   
  -0.02682432 	 [ 4a^  0a ]   
  0.02682432 	 [ 0a^  4a ]   
  -0.02682432 	 [ 4b^  6a ]   
  0.02682432 	 [ 6a^  4b ]  
)
69  (  0.00305435 	 [ 0a^  4a  4a^  4a ]   
  0.00305435 	 [ 0a^  4a  4b^  4b ]   
  0.00305435 	 [ 4a^  0a  4a^  4a ]   
  0.00305435 	 [ 4a^  0a  4b^  4b ]   
  0.00305435 	 [ 6a^  4b  4a^  4a ]   
  0.00305435 	 [ 6a^  4b  4b^  4b ]   
  0.00305435 	 [ 4b^  6a  4a^  4a ]   
  0.00305435 	 [ 4b^  6a  4b^  4b ]   
  -0.00152718 	 [ 0a^  4a ]   
  0.00152718 	 [ 4a^  0a ]   
  -0.00152718 	 [ 6a^  4b ]   
  0.00152718 	 [ 4b^  6a ]  
)
70  (  -0.03156059 	 [ 4a^  0a ]   
  -0.03156059 	 [ 0a^  4a ]   
  -0.03156059 	 [ 4b^  6a ]   
  -0.03156059 	 [ 6a^  4b ]  
)
71  (  0.62486027 	 [ 4a^  4a  0a^  0a ]   
  0.62486027 	 [ 4a^  4a  6a^  6a ]   
  0.62486027 	 [ 4b^  4b  0a^  0a ]   
  0.62486027 	 [ 4b^  4b  6a^  6a ]  
)
72  (  0.02543155 	 [ 4a^  1a  4a^  1a ]   
  0.02543155 	 [ 4a^  1a  1a^  4a ]   
  0.02543155 	 [ 4a^  1a  4b^  1b ]   
  0.02543155 	 [ 4a^  1a  1b^  4b ]   
  0.02543155 	 [ 1a^  4a  4a^  1a ]   
  0.02543155 	 [ 1a^  4a  1a^  4a ]   
  0.02543155 	 [ 1a^  4a  4b^  1b ]   
  0.02543155 	 [ 1a^  4a  1b^  4b ]   
  0.02543155 	 [ 4b^  1b  4a^  1a ]   
  0.02543155 	 [ 4b^  1b  1a^  4a ]   
  0.02543155 	 [ 4b^  1b  4b^  1b ]   
  0.02543155 	 [ 4b^  1b  1b^  4b ]   
  0.02543155 	 [ 1b^  4b  4a^  1a ]   
  0.02543155 	 [ 1b^  4b  1a^  4a ]   
  0.02543155 	 [ 1b^  4b  4b^  1b ]   
  0.02543155 	 [ 1b^  4b  1b^  4b ]  
)
73  (  -0.00000000 	 [ 4a^  1a  1a^  1a ]   
  -0.00000000 	 [ 4a^  1a  1b^  1b ]   
  -0.00000000 	 [ 1a^  4a  1a^  1a ]   
  -0.00000000 	 [ 1a^  4a  1b^  1b ]   
  -0.00000000 	 [ 4b^  1b  1a^  1a ]   
  -0.00000000 	 [ 4b^  1b  1b^  1b ]   
  -0.00000000 	 [ 1b^  4b  1a^  1a ]   
  -0.00000000 	 [ 1b^  4b  1b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
74  (  -0.00000000 	 [ 1a^  4a  4a^  4a ]   
  -0.00000000 	 [ 1a^  4a  4b^  4b ]   
  -0.00000000 	 [ 4a^  1a  4a^  4a ]   
  -0.00000000 	 [ 4a^  1a  4b^  4b ]   
  -0.00000000 	 [ 1b^  4b  4a^  4a ]   
  -0.00000000 	 [ 1b^  4b  4b^  4b ]   
  -0.00000000 	 [ 4b^  1b  4a^  4a ]   
  -0.00000000 	 [ 4b^  1b  4b^  4b ]   
  0.00000000 	 [ 1a^  4a ]   
  -0.00000000 	 [ 4a^  1a ]   
  0.00000000 	 [ 1b^  4b ]   
  -0.00000000 	 [ 4b^  1b ]  
)
75  (  0.00000000 	 [ 4a^  1a ]   
  0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  0.00000000 	 [ 1b^  4b ]  
)
76  (  0.40395357 	 [ 4a^  4a  1a^  1a ]   
  0.40395357 	 [ 4a^  4a  1b^  1b ]   
  0.40395357 	 [ 4b^  4b  1a^  1a ]   
  0.40395357 	 [ 4b^  4b  1b^  1b ]  
)
77  (  -0.00000000 	 [ 4a^  0a  1a^  0a ]   
  -0.00000000 	 [ 4a^  0a  0a^  1a ]   
  -0.00000000 	 [ 4a^  0a  1b^  6a ]   
  -0.00000000 	 [ 4a^  0a  6a^  1b ]   
  -0.00000000 	 [ 0a^  4a  1a^  0a ]   
  -0.00000000 	 [ 0a^  4a  0a^  1a ]   
  -0.00000000 	 [ 0a^  4a  1b^  6a ]   
  -0.00000000 	 [ 0a^  4a  6a^  1b ]   
  -0.00000000 	 [ 4b^  6a  1a^  0a ]   
  -0.00000000 	 [ 4b^  6a  0a^  1a ]   
  -0.00000000 	 [ 4b^  6a  1b^  6a ]   
  -0.00000000 	 [ 4b^  6a  6a^  1b ]   
  -0.00000000 	 [ 6a^  4b  1a^  0a ]   
  -0.00000000 	 [ 6a^  4b  0a^  1a ]   
  -0.00000000 	 [ 6a^  4b  1b^  6a ]   
  -0.00000000 	 [ 6a^  4b  6a^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
78  (  -0.04588556 	 [ 4a^  1a  0a^  1a ]   
  -0.04588556 	 [ 4a^  1a  1a^  0a ]   
  -0.04588556 	 [ 4a^  1a  6a^  1b ]   
  -0.04588556 	 [ 4a^  1a  1b^  6a ]   
  -0.04588556 	 [ 1a^  4a  0a^  1a ]   
  -0.04588556 	 [ 1a^  4a  1a^  0a ]   
  -0.04588556 	 [ 1a^  4a  6a^  1b ]   
  -0.04588556 	 [ 1a^  4a  1b^  6a ]   
  -0.04588556 	 [ 4b^  1b  0a^  1a ]   
  -0.04588556 	 [ 4b^  1b  1a^  0a ]   
  -0.04588556 	 [ 4b^  1b  6a^  1b ]   
  -0.04588556 	 [ 4b^  1b  1b^  6a ]   
  -0.04588556 	 [ 1b^  4b  0a^  1a ]   
  -0.04588556 	 [ 1b^  4b  1a^  0a ]   
  -0.04588556 	 [ 1b^  4b  6a^  1b ]   
  -0.04588556 	 [ 1b^  4b  1b^  6a ]   
  0.02294278 	 [ 4a^  0a ]   
  -0.02294278 	 [ 0a^  4a ]   
  0.02294278 	 [ 4b^  6a ]   
  -0.02294278 	 [ 6a^  4b ]  
)
79  (  0.00000000 	 [ 1a^  4a  0a^  4a ]   
  0.00000000 	 [ 1a^  4a  4a^  0a ]   
  0.00000000 	 [ 1a^  4a  6a^  4b ]   
  0.00000000 	 [ 1a^  4a  4b^  6a ]   
  0.00000000 	 [ 4a^  1a  0a^  4a ]   
  0.00000000 	 [ 4a^  1a  4a^  0a ]   
  0.00000000 	 [ 4a^  1a  6a^  4b ]   
  0.00000000 	 [ 4a^  1a  4b^  6a ]   
  0.00000000 	 [ 1b^  4b  0a^  4a ]   
  0.00000000 	 [ 1b^  4b  4a^  0a ]   
  0.00000000 	 [ 1b^  4b  6a^  4b ]   
  0.00000000 	 [ 1b^  4b  4b^  6a ]   
  0.00000000 	 [ 4b^  1b  0a^  4a ]   
  0.00000000 	 [ 4b^  1b  4a^  0a ]   
  0.00000000 	 [ 4b^  1b  6a^  4b ]   
  0.00000000 	 [ 4b^  1b  4b^  6a ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  6a ]   
  0.00000000 	 [ 6a^  1b ]  
)
80  (  -0.00000000 	 [ 4a^  1a  0a^  0a ]   
  -0.00000000 	 [ 4a^  1a  6a^  6a ]   
  -0.00000000 	 [ 1a^  4a  0a^  0a ]   
  -0.00000000 	 [ 1a^  4a  6a^  6a ]   
  -0.00000000 	 [ 4b^  1b  0a^  0a ]   
  -0.00000000 	 [ 4b^  1b  6a^  6a ]   
  -0.00000000 	 [ 1b^  4b  0a^  0a ]   
  -0.00000000 	 [ 1b^  4b  6a^  6a ]  
)
81  (  -0.01859851 	 [ 4a^  0a  1a^  1a ]   
  -0.01859851 	 [ 4a^  0a  1b^  1b ]   
  -0.01859851 	 [ 0a^  4a  1a^  1a ]   
  -0.01859851 	 [ 0a^  4a  1b^  1b ]   
  -0.01859851 	 [ 4b^  6a  1a^  1a ]   
  -0.01859851 	 [ 4b^  6a  1b^  1b ]   
  -0.01859851 	 [ 6a^  4b  1a^  1a ]   
  -0.01859851 	 [ 6a^  4b  1b^  1b ]  
)
82  (  0.00000000 	 [ 1a^  0a  4a^  4a ]   
  0.00000000 	 [ 1a^  0a  4b^  4b ]   
  0.00000000 	 [ 0a^  1a  4a^  4a ]   
  0.00000000 	 [ 0a^  1a  4b^  4b ]   
  0.00000000 	 [ 1b^  6a  4a^  4a ]   
  0.00000000 	 [ 1b^  6a  4b^  4b ]   
  0.00000000 	 [ 6a^  1b  4a^  4a ]   
  0.00000000 	 [ 6a^  1b  4b^  4b ]  
)
83  (  0.01251166 	 [ 4a^  2a  4a^  2a ]   
  0.01251166 	 [ 4a^  2a  2a^  4a ]   
  0.01251166 	 [ 4a^  2a  4b^  2b ]   
  0.01251166 	 [ 4a^  2a  2b^  4b ]   
  0.01251166 	 [ 2a^  4a  4a^  2a ]   
  0.01251166 	 [ 2a^  4a  2a^  4a ]   
  0.01251166 	 [ 2a^  4a  4b^  2b ]   
  0.01251166 	 [ 2a^  4a  2b^  4b ]   
  0.01251166 	 [ 4b^  2b  4a^  2a ]   
  0.01251166 	 [ 4b^  2b  2a^  4a ]   
  0.01251166 	 [ 4b^  2b  4b^  2b ]   
  0.01251166 	 [ 4b^  2b  2b^  4b ]   
  0.01251166 	 [ 2b^  4b  4a^  2a ]   
  0.01251166 	 [ 2b^  4b  2a^  4a ]   
  0.01251166 	 [ 2b^  4b  4b^  2b ]   
  0.01251166 	 [ 2b^  4b  2b^  4b ]  
)
84  (  -0.03155351 	 [ 4a^  2a  2a^  2a ]   
  -0.03155351 	 [ 4a^  2a  2b^  2b ]   
  -0.03155351 	 [ 2a^  4a  2a^  2a ]   
  -0.03155351 	 [ 2a^  4a  2b^  2b ]   
  -0.03155351 	 [ 4b^  2b  2a^  2a ]   
  -0.03155351 	 [ 4b^  2b  2b^  2b ]   
  -0.03155351 	 [ 2b^  4b  2a^  2a ]   
  -0.03155351 	 [ 2b^  4b  2b^  2b ]   
  0.01577675 	 [ 4a^  2a ]   
  -0.01577675 	 [ 2a^  4a ]   
  0.01577675 	 [ 4b^  2b ]   
  -0.01577675 	 [ 2b^  4b ]  
)
85  (  -0.05256924 	 [ 2a^  4a  4a^  4a ]   
  -0.05256924 	 [ 2a^  4a  4b^  4b ]   
  -0.05256924 	 [ 4a^  2a  4a^  4a ]   
  -0.05256924 	 [ 4a^  2a  4b^  4b ]   
  -0.05256924 	 [ 2b^  4b  4a^  4a ]   
  -0.05256924 	 [ 2b^  4b  4b^  4b ]   
  -0.05256924 	 [ 4b^  2b  4a^  4a ]   
  -0.05256924 	 [ 4b^  2b  4b^  4b ]   
  0.02628462 	 [ 2a^  4a ]   
  -0.02628462 	 [ 4a^  2a ]   
  0.02628462 	 [ 2b^  4b ]   
  -0.02628462 	 [ 4b^  2b ]  
)
86  (  0.15839956 	 [ 4a^  2a ]   
  0.15839956 	 [ 2a^  4a ]   
  0.15839956 	 [ 4b^  2b ]   
  0.15839956 	 [ 2b^  4b ]  
)
87  (  0.43337501 	 [ 4a^  4a  2a^  2a ]   
  0.43337501 	 [ 4a^  4a  2b^  2b ]   
  0.43337501 	 [ 4b^  4b  2a^  2a ]   
  0.43337501 	 [ 4b^  4b  2b^  2b ]  
)
88  (  -0.03436749 	 [ 4a^  0a  2a^  0a ]   
  -0.03436749 	 [ 4a^  0a  0a^  2a ]   
  -0.03436749 	 [ 4a^  0a  2b^  6a ]   
  -0.03436749 	 [ 4a^  0a  6a^  2b ]   
  -0.03436749 	 [ 0a^  4a  2a^  0a ]   
  -0.03436749 	 [ 0a^  4a  0a^  2a ]   
  -0.03436749 	 [ 0a^  4a  2b^  6a ]   
  -0.03436749 	 [ 0a^  4a  6a^  2b ]   
  -0.03436749 	 [ 4b^  6a  2a^  0a ]   
  -0.03436749 	 [ 4b^  6a  0a^  2a ]   
  -0.03436749 	 [ 4b^  6a  2b^  6a ]   
  -0.03436749 	 [ 4b^  6a  6a^  2b ]   
  -0.03436749 	 [ 6a^  4b  2a^  0a ]   
  -0.03436749 	 [ 6a^  4b  0a^  2a ]   
  -0.03436749 	 [ 6a^  4b  2b^  6a ]   
  -0.03436749 	 [ 6a^  4b  6a^  2b ]   
  0.01718374 	 [ 4a^  2a ]   
  -0.01718374 	 [ 2a^  4a ]   
  0.01718374 	 [ 4b^  2b ]   
  -0.01718374 	 [ 2b^  4b ]  
)
89  (  0.03096585 	 [ 4a^  2a  0a^  2a ]   
  0.03096585 	 [ 4a^  2a  2a^  0a ]   
  0.03096585 	 [ 4a^  2a  6a^  2b ]   
  0.03096585 	 [ 4a^  2a  2b^  6a ]   
  0.03096585 	 [ 2a^  4a  0a^  2a ]   
  0.03096585 	 [ 2a^  4a  2a^  0a ]   
  0.03096585 	 [ 2a^  4a  6a^  2b ]   
  0.03096585 	 [ 2a^  4a  2b^  6a ]   
  0.03096585 	 [ 4b^  2b  0a^  2a ]   
  0.03096585 	 [ 4b^  2b  2a^  0a ]   
  0.03096585 	 [ 4b^  2b  6a^  2b ]   
  0.03096585 	 [ 4b^  2b  2b^  6a ]   
  0.03096585 	 [ 2b^  4b  0a^  2a ]   
  0.03096585 	 [ 2b^  4b  2a^  0a ]   
  0.03096585 	 [ 2b^  4b  6a^  2b ]   
  0.03096585 	 [ 2b^  4b  2b^  6a ]   
  -0.01548292 	 [ 4a^  0a ]   
  0.01548292 	 [ 0a^  4a ]   
  -0.01548292 	 [ 4b^  6a ]   
  0.01548292 	 [ 6a^  4b ]  
)
90  (  -0.03205601 	 [ 2a^  4a  0a^  4a ]   
  -0.03205601 	 [ 2a^  4a  4a^  0a ]   
  -0.03205601 	 [ 2a^  4a  6a^  4b ]   
  -0.03205601 	 [ 2a^  4a  4b^  6a ]   
  -0.03205601 	 [ 4a^  2a  0a^  4a ]   
  -0.03205601 	 [ 4a^  2a  4a^  0a ]   
  -0.03205601 	 [ 4a^  2a  6a^  4b ]   
  -0.03205601 	 [ 4a^  2a  4b^  6a ]   
  -0.03205601 	 [ 2b^  4b  0a^  4a ]   
  -0.03205601 	 [ 2b^  4b  4a^  0a ]   
  -0.03205601 	 [ 2b^  4b  6a^  4b ]   
  -0.03205601 	 [ 2b^  4b  4b^  6a ]   
  -0.03205601 	 [ 4b^  2b  0a^  4a ]   
  -0.03205601 	 [ 4b^  2b  4a^  0a ]   
  -0.03205601 	 [ 4b^  2b  6a^  4b ]   
  -0.03205601 	 [ 4b^  2b  4b^  6a ]   
  0.01602800 	 [ 2a^  0a ]   
  -0.01602800 	 [ 0a^  2a ]   
  0.01602800 	 [ 2b^  6a ]   
  -0.01602800 	 [ 6a^  2b ]  
)
91  (  -0.06364701 	 [ 4a^  2a  0a^  0a ]   
  -0.06364701 	 [ 4a^  2a  6a^  6a ]   
  -0.06364701 	 [ 2a^  4a  0a^  0a ]   
  -0.06364701 	 [ 2a^  4a  6a^  6a ]   
  -0.06364701 	 [ 4b^  2b  0a^  0a ]   
  -0.06364701 	 [ 4b^  2b  6a^  6a ]   
  -0.06364701 	 [ 2b^  4b  0a^  0a ]   
  -0.06364701 	 [ 2b^  4b  6a^  6a ]  
)
92  (  0.02670917 	 [ 4a^  0a  2a^  2a ]   
  0.02670917 	 [ 4a^  0a  2b^  2b ]   
  0.02670917 	 [ 0a^  4a  2a^  2a ]   
  0.02670917 	 [ 0a^  4a  2b^  2b ]   
  0.02670917 	 [ 4b^  6a  2a^  2a ]   
  0.02670917 	 [ 4b^  6a  2b^  2b ]   
  0.02670917 	 [ 6a^  4b  2a^  2a ]   
  0.02670917 	 [ 6a^  4b  2b^  2b ]  
)
93  (  -0.13667525 	 [ 2a^  0a  4a^  4a ]   
  -0.13667525 	 [ 2a^  0a  4b^  4b ]   
  -0.13667525 	 [ 0a^  2a  4a^  4a ]   
  -0.13667525 	 [ 0a^  2a  4b^  4b ]   
  -0.13667525 	 [ 2b^  6a  4a^  4a ]   
  -0.13667525 	 [ 2b^  6a  4b^  4b ]   
  -0.13667525 	 [ 6a^  2b  4a^  4a ]   
  -0.13667525 	 [ 6a^  2b  4b^  4b ]  
)
94  (  -0.01639876 	 [ 4a^  1a  2a^  1a ]   
  -0.01639876 	 [ 4a^  1a  1a^  2a ]   
  -0.01639876 	 [ 4a^  1a  2b^  1b ]   
  -0.01639876 	 [ 4a^  1a  1b^  2b ]   
  -0.01639876 	 [ 1a^  4a  2a^  1a ]   
  -0.01639876 	 [ 1a^  4a  1a^  2a ]   
  -0.01639876 	 [ 1a^  4a  2b^  1b ]   
  -0.01639876 	 [ 1a^  4a  1b^  2b ]   
  -0.01639876 	 [ 4b^  1b  2a^  1a ]   
  -0.01639876 	 [ 4b^  1b  1a^  2a ]   
  -0.01639876 	 [ 4b^  1b  2b^  1b ]   
  -0.01639876 	 [ 4b^  1b  1b^  2b ]   
  -0.01639876 	 [ 1b^  4b  2a^  1a ]   
  -0.01639876 	 [ 1b^  4b  1a^  2a ]   
  -0.01639876 	 [ 1b^  4b  2b^  1b ]   
  -0.01639876 	 [ 1b^  4b  1b^  2b ]   
  0.00819938 	 [ 4a^  2a ]   
  -0.00819938 	 [ 2a^  4a ]   
  0.00819938 	 [ 4b^  2b ]   
  -0.00819938 	 [ 2b^  4b ]  
)
95  (  -0.00000000 	 [ 4a^  2a  1a^  2a ]   
  -0.00000000 	 [ 4a^  2a  2a^  1a ]   
  -0.00000000 	 [ 4a^  2a  1b^  2b ]   
  -0.00000000 	 [ 4a^  2a  2b^  1b ]   
  -0.00000000 	 [ 2a^  4a  1a^  2a ]   
  -0.00000000 	 [ 2a^  4a  2a^  1a ]   
  -0.00000000 	 [ 2a^  4a  1b^  2b ]   
  -0.00000000 	 [ 2a^  4a  2b^  1b ]   
  -0.00000000 	 [ 4b^  2b  1a^  2a ]   
  -0.00000000 	 [ 4b^  2b  2a^  1a ]   
  -0.00000000 	 [ 4b^  2b  1b^  2b ]   
  -0.00000000 	 [ 4b^  2b  2b^  1b ]   
  -0.00000000 	 [ 2b^  4b  1a^  2a ]   
  -0.00000000 	 [ 2b^  4b  2a^  1a ]   
  -0.00000000 	 [ 2b^  4b  1b^  2b ]   
  -0.00000000 	 [ 2b^  4b  2b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
96  (  -0.00000000 	 [ 2a^  4a  1a^  4a ]   
  -0.00000000 	 [ 2a^  4a  4a^  1a ]   
  -0.00000000 	 [ 2a^  4a  1b^  4b ]   
  -0.00000000 	 [ 2a^  4a  4b^  1b ]   
  -0.00000000 	 [ 4a^  2a  1a^  4a ]   
  -0.00000000 	 [ 4a^  2a  4a^  1a ]   
  -0.00000000 	 [ 4a^  2a  1b^  4b ]   
  -0.00000000 	 [ 4a^  2a  4b^  1b ]   
  -0.00000000 	 [ 2b^  4b  1a^  4a ]   
  -0.00000000 	 [ 2b^  4b  4a^  1a ]   
  -0.00000000 	 [ 2b^  4b  1b^  4b ]   
  -0.00000000 	 [ 2b^  4b  4b^  1b ]   
  -0.00000000 	 [ 4b^  2b  1a^  4a ]   
  -0.00000000 	 [ 4b^  2b  4a^  1a ]   
  -0.00000000 	 [ 4b^  2b  1b^  4b ]   
  -0.00000000 	 [ 4b^  2b  4b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
97  (  -0.01626334 	 [ 4a^  2a  1a^  1a ]   
  -0.01626334 	 [ 4a^  2a  1b^  1b ]   
  -0.01626334 	 [ 2a^  4a  1a^  1a ]   
  -0.01626334 	 [ 2a^  4a  1b^  1b ]   
  -0.01626334 	 [ 4b^  2b  1a^  1a ]   
  -0.01626334 	 [ 4b^  2b  1b^  1b ]   
  -0.01626334 	 [ 2b^  4b  1a^  1a ]   
  -0.01626334 	 [ 2b^  4b  1b^  1b ]  
)
98  (  -0.00000000 	 [ 4a^  1a  2a^  2a ]   
  -0.00000000 	 [ 4a^  1a  2b^  2b ]   
  -0.00000000 	 [ 1a^  4a  2a^  2a ]   
  -0.00000000 	 [ 1a^  4a  2b^  2b ]   
  -0.00000000 	 [ 4b^  1b  2a^  2a ]   
  -0.00000000 	 [ 4b^  1b  2b^  2b ]   
  -0.00000000 	 [ 1b^  4b  2a^  2a ]   
  -0.00000000 	 [ 1b^  4b  2b^  2b ]  
)
99  (  -0.00000000 	 [ 2a^  1a  4a^  4a ]   
  -0.00000000 	 [ 2a^  1a  4b^  4b ]   
  -0.00000000 	 [ 1a^  2a  4a^  4a ]   
  -0.00000000 	 [ 1a^  2a  4b^  4b ]   
  -0.00000000 	 [ 2b^  1b  4a^  4a ]   
  -0.00000000 	 [ 2b^  1b  4b^  4b ]   
  -0.00000000 	 [ 1b^  2b  4a^  4a ]   
  -0.00000000 	 [ 1b^  2b  4b^  4b ]  
)
100  (  0.00000000 	 [ 4a^  1a  2a^  0a ]   
  0.00000000 	 [ 4a^  1a  0a^  2a ]   
  0.00000000 	 [ 4a^  1a  2b^  6a ]   
  0.00000000 	 [ 4a^  1a  6a^  2b ]   
  0.00000000 	 [ 1a^  4a  2a^  0a ]   
  0.00000000 	 [ 1a^  4a  0a^  2a ]   
  0.00000000 	 [ 1a^  4a  2b^  6a ]   
  0.00000000 	 [ 1a^  4a  6a^  2b ]   
  0.00000000 	 [ 4b^  1b  2a^  0a ]   
  0.00000000 	 [ 4b^  1b  0a^  2a ]   
  0.00000000 	 [ 4b^  1b  2b^  6a ]   
  0.00000000 	 [ 4b^  1b  6a^  2b ]   
  0.00000000 	 [ 1b^  4b  2a^  0a ]   
  0.00000000 	 [ 1b^  4b  0a^  2a ]   
  0.00000000 	 [ 1b^  4b  2b^  6a ]   
  0.00000000 	 [ 1b^  4b  6a^  2b ]  
)
101  (  0.00000000 	 [ 4a^  0a  2a^  1a ]   
  0.00000000 	 [ 4a^  0a  1a^  2a ]   
  0.00000000 	 [ 4a^  0a  2b^  1b ]   
  0.00000000 	 [ 4a^  0a  1b^  2b ]   
  0.00000000 	 [ 0a^  4a  2a^  1a ]   
  0.00000000 	 [ 0a^  4a  1a^  2a ]   
  0.00000000 	 [ 0a^  4a  2b^  1b ]   
  0.00000000 	 [ 0a^  4a  1b^  2b ]   
  0.00000000 	 [ 4b^  6a  2a^  1a ]   
  0.00000000 	 [ 4b^  6a  1a^  2a ]   
  0.00000000 	 [ 4b^  6a  2b^  1b ]   
  0.00000000 	 [ 4b^  6a  1b^  2b ]   
  0.00000000 	 [ 6a^  4b  2a^  1a ]   
  0.00000000 	 [ 6a^  4b  1a^  2a ]   
  0.00000000 	 [ 6a^  4b  2b^  1b ]   
  0.00000000 	 [ 6a^  4b  1b^  2b ]  
)
102  (  0.00000000 	 [ 4a^  2a  1a^  0a ]   
  0.00000000 	 [ 4a^  2a  0a^  1a ]   
  0.00000000 	 [ 4a^  2a  1b^  6a ]   
  0.00000000 	 [ 4a^  2a  6a^  1b ]   
  0.00000000 	 [ 2a^  4a  1a^  0a ]   
  0.00000000 	 [ 2a^  4a  0a^  1a ]   
  0.00000000 	 [ 2a^  4a  1b^  6a ]   
  0.00000000 	 [ 2a^  4a  6a^  1b ]   
  0.00000000 	 [ 4b^  2b  1a^  0a ]   
  0.00000000 	 [ 4b^  2b  0a^  1a ]   
  0.00000000 	 [ 4b^  2b  1b^  6a ]   
  0.00000000 	 [ 4b^  2b  6a^  1b ]   
  0.00000000 	 [ 2b^  4b  1a^  0a ]   
  0.00000000 	 [ 2b^  4b  0a^  1a ]   
  0.00000000 	 [ 2b^  4b  1b^  6a ]   
  0.00000000 	 [ 2b^  4b  6a^  1b ]  
)
103  (  0.05680703 	 [ 4a^  3a  4a^  3a ]   
  0.05680703 	 [ 4a^  3a  3a^  4a ]   
  0.05680703 	 [ 4a^  3a  4b^  3b ]   
  0.05680703 	 [ 4a^  3a  3b^  4b ]   
  0.05680703 	 [ 3a^  4a  4a^  3a ]   
  0.05680703 	 [ 3a^  4a  3a^  4a ]   
  0.05680703 	 [ 3a^  4a  4b^  3b ]   
  0.05680703 	 [ 3a^  4a  3b^  4b ]   
  0.05680703 	 [ 4b^  3b  4a^  3a ]   
  0.05680703 	 [ 4b^  3b  3a^  4a ]   
  0.05680703 	 [ 4b^  3b  4b^  3b ]   
  0.05680703 	 [ 4b^  3b  3b^  4b ]   
  0.05680703 	 [ 3b^  4b  4a^  3a ]   
  0.05680703 	 [ 3b^  4b  3a^  4a ]   
  0.05680703 	 [ 3b^  4b  4b^  3b ]   
  0.05680703 	 [ 3b^  4b  3b^  4b ]  
)
104  (  -0.00000000 	 [ 4a^  3a  3a^  3a ]   
  -0.00000000 	 [ 4a^  3a  3b^  3b ]   
  -0.00000000 	 [ 3a^  4a  3a^  3a ]   
  -0.00000000 	 [ 3a^  4a  3b^  3b ]   
  -0.00000000 	 [ 4b^  3b  3a^  3a ]   
  -0.00000000 	 [ 4b^  3b  3b^  3b ]   
  -0.00000000 	 [ 3b^  4b  3a^  3a ]   
  -0.00000000 	 [ 3b^  4b  3b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
105  (  -0.00000000 	 [ 3a^  4a  4a^  4a ]   
  -0.00000000 	 [ 3a^  4a  4b^  4b ]   
  -0.00000000 	 [ 4a^  3a  4a^  4a ]   
  -0.00000000 	 [ 4a^  3a  4b^  4b ]   
  -0.00000000 	 [ 3b^  4b  4a^  4a ]   
  -0.00000000 	 [ 3b^  4b  4b^  4b ]   
  -0.00000000 	 [ 4b^  3b  4a^  4a ]   
  -0.00000000 	 [ 4b^  3b  4b^  4b ]   
  0.00000000 	 [ 3a^  4a ]   
  -0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3b^  4b ]   
  -0.00000000 	 [ 4b^  3b ]  
)
106  (  0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  0.00000000 	 [ 3b^  4b ]  
)
107  (  0.59015488 	 [ 4a^  4a  3a^  3a ]   
  0.59015488 	 [ 4a^  4a  3b^  3b ]   
  0.59015488 	 [ 4b^  4b  3a^  3a ]   
  0.59015488 	 [ 4b^  4b  3b^  3b ]  
)
108  (  -0.00000000 	 [ 4a^  0a  3a^  0a ]   
  -0.00000000 	 [ 4a^  0a  0a^  3a ]   
  -0.00000000 	 [ 4a^  0a  3b^  6a ]   
  -0.00000000 	 [ 4a^  0a  6a^  3b ]   
  -0.00000000 	 [ 0a^  4a  3a^  0a ]   
  -0.00000000 	 [ 0a^  4a  0a^  3a ]   
  -0.00000000 	 [ 0a^  4a  3b^  6a ]   
  -0.00000000 	 [ 0a^  4a  6a^  3b ]   
  -0.00000000 	 [ 4b^  6a  3a^  0a ]   
  -0.00000000 	 [ 4b^  6a  0a^  3a ]   
  -0.00000000 	 [ 4b^  6a  3b^  6a ]   
  -0.00000000 	 [ 4b^  6a  6a^  3b ]   
  -0.00000000 	 [ 6a^  4b  3a^  0a ]   
  -0.00000000 	 [ 6a^  4b  0a^  3a ]   
  -0.00000000 	 [ 6a^  4b  3b^  6a ]   
  -0.00000000 	 [ 6a^  4b  6a^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
109  (  -0.09174274 	 [ 4a^  3a  0a^  3a ]   
  -0.09174274 	 [ 4a^  3a  3a^  0a ]   
  -0.09174274 	 [ 4a^  3a  6a^  3b ]   
  -0.09174274 	 [ 4a^  3a  3b^  6a ]   
  -0.09174274 	 [ 3a^  4a  0a^  3a ]   
  -0.09174274 	 [ 3a^  4a  3a^  0a ]   
  -0.09174274 	 [ 3a^  4a  6a^  3b ]   
  -0.09174274 	 [ 3a^  4a  3b^  6a ]   
  -0.09174274 	 [ 4b^  3b  0a^  3a ]   
  -0.09174274 	 [ 4b^  3b  3a^  0a ]   
  -0.09174274 	 [ 4b^  3b  6a^  3b ]   
  -0.09174274 	 [ 4b^  3b  3b^  6a ]   
  -0.09174274 	 [ 3b^  4b  0a^  3a ]   
  -0.09174274 	 [ 3b^  4b  3a^  0a ]   
  -0.09174274 	 [ 3b^  4b  6a^  3b ]   
  -0.09174274 	 [ 3b^  4b  3b^  6a ]   
  0.04587137 	 [ 4a^  0a ]   
  -0.04587137 	 [ 0a^  4a ]   
  0.04587137 	 [ 4b^  6a ]   
  -0.04587137 	 [ 6a^  4b ]  
)
110  (  0.00000000 	 [ 3a^  4a  0a^  4a ]   
  0.00000000 	 [ 3a^  4a  4a^  0a ]   
  0.00000000 	 [ 3a^  4a  6a^  4b ]   
  0.00000000 	 [ 3a^  4a  4b^  6a ]   
  0.00000000 	 [ 4a^  3a  0a^  4a ]   
  0.00000000 	 [ 4a^  3a  4a^  0a ]   
  0.00000000 	 [ 4a^  3a  6a^  4b ]   
  0.00000000 	 [ 4a^  3a  4b^  6a ]   
  0.00000000 	 [ 3b^  4b  0a^  4a ]   
  0.00000000 	 [ 3b^  4b  4a^  0a ]   
  0.00000000 	 [ 3b^  4b  6a^  4b ]   
  0.00000000 	 [ 3b^  4b  4b^  6a ]   
  0.00000000 	 [ 4b^  3b  0a^  4a ]   
  0.00000000 	 [ 4b^  3b  4a^  0a ]   
  0.00000000 	 [ 4b^  3b  6a^  4b ]   
  0.00000000 	 [ 4b^  3b  4b^  6a ]   
  -0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3b^  6a ]   
  0.00000000 	 [ 6a^  3b ]  
)
111  (  -0.00000000 	 [ 4a^  3a  0a^  0a ]   
  -0.00000000 	 [ 4a^  3a  6a^  6a ]   
  -0.00000000 	 [ 3a^  4a  0a^  0a ]   
  -0.00000000 	 [ 3a^  4a  6a^  6a ]   
  -0.00000000 	 [ 4b^  3b  0a^  0a ]   
  -0.00000000 	 [ 4b^  3b  6a^  6a ]   
  -0.00000000 	 [ 3b^  4b  0a^  0a ]   
  -0.00000000 	 [ 3b^  4b  6a^  6a ]  
)
112  (  -0.01354728 	 [ 4a^  0a  3a^  3a ]   
  -0.01354728 	 [ 4a^  0a  3b^  3b ]   
  -0.01354728 	 [ 0a^  4a  3a^  3a ]   
  -0.01354728 	 [ 0a^  4a  3b^  3b ]   
  -0.01354728 	 [ 4b^  6a  3a^  3a ]   
  -0.01354728 	 [ 4b^  6a  3b^  3b ]   
  -0.01354728 	 [ 6a^  4b  3a^  3a ]   
  -0.01354728 	 [ 6a^  4b  3b^  3b ]  
)
113  (  0.00000000 	 [ 3a^  0a  4a^  4a ]   
  0.00000000 	 [ 3a^  0a  4b^  4b ]   
  0.00000000 	 [ 0a^  3a  4a^  4a ]   
  0.00000000 	 [ 0a^  3a  4b^  4b ]   
  0.00000000 	 [ 3b^  6a  4a^  4a ]   
  0.00000000 	 [ 3b^  6a  4b^  4b ]   
  0.00000000 	 [ 6a^  3b  4a^  4a ]   
  0.00000000 	 [ 6a^  3b  4b^  4b ]  
)
114  (  -0.00000000 	 [ 4a^  1a  3a^  1a ]   
  -0.00000000 	 [ 4a^  1a  1a^  3a ]   
  -0.00000000 	 [ 4a^  1a  3b^  1b ]   
  -0.00000000 	 [ 4a^  1a  1b^  3b ]   
  -0.00000000 	 [ 1a^  4a  3a^  1a ]   
  -0.00000000 	 [ 1a^  4a  1a^  3a ]   
  -0.00000000 	 [ 1a^  4a  3b^  1b ]   
  -0.00000000 	 [ 1a^  4a  1b^  3b ]   
  -0.00000000 	 [ 4b^  1b  3a^  1a ]   
  -0.00000000 	 [ 4b^  1b  1a^  3a ]   
  -0.00000000 	 [ 4b^  1b  3b^  1b ]   
  -0.00000000 	 [ 4b^  1b  1b^  3b ]   
  -0.00000000 	 [ 1b^  4b  3a^  1a ]   
  -0.00000000 	 [ 1b^  4b  1a^  3a ]   
  -0.00000000 	 [ 1b^  4b  3b^  1b ]   
  -0.00000000 	 [ 1b^  4b  1b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
115  (  -0.00000000 	 [ 4a^  3a  1a^  3a ]   
  -0.00000000 	 [ 4a^  3a  3a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1b^  3b ]   
  -0.00000000 	 [ 4a^  3a  3b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1a^  3a ]   
  -0.00000000 	 [ 3a^  4a  3a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1b^  3b ]   
  -0.00000000 	 [ 3a^  4a  3b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1a^  3a ]   
  -0.00000000 	 [ 4b^  3b  3a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1b^  3b ]   
  -0.00000000 	 [ 4b^  3b  3b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1a^  3a ]   
  -0.00000000 	 [ 3b^  4b  3a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1b^  3b ]   
  -0.00000000 	 [ 3b^  4b  3b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
116  (  -0.07230757 	 [ 3a^  4a  1a^  4a ]   
  -0.07230757 	 [ 3a^  4a  4a^  1a ]   
  -0.07230757 	 [ 3a^  4a  1b^  4b ]   
  -0.07230757 	 [ 3a^  4a  4b^  1b ]   
  -0.07230757 	 [ 4a^  3a  1a^  4a ]   
  -0.07230757 	 [ 4a^  3a  4a^  1a ]   
  -0.07230757 	 [ 4a^  3a  1b^  4b ]   
  -0.07230757 	 [ 4a^  3a  4b^  1b ]   
  -0.07230757 	 [ 3b^  4b  1a^  4a ]   
  -0.07230757 	 [ 3b^  4b  4a^  1a ]   
  -0.07230757 	 [ 3b^  4b  1b^  4b ]   
  -0.07230757 	 [ 3b^  4b  4b^  1b ]   
  -0.07230757 	 [ 4b^  3b  1a^  4a ]   
  -0.07230757 	 [ 4b^  3b  4a^  1a ]   
  -0.07230757 	 [ 4b^  3b  1b^  4b ]   
  -0.07230757 	 [ 4b^  3b  4b^  1b ]   
  0.03615378 	 [ 3a^  1a ]   
  -0.03615378 	 [ 1a^  3a ]   
  0.03615378 	 [ 3b^  1b ]   
  -0.03615378 	 [ 1b^  3b ]  
)
117  (  -0.00000000 	 [ 4a^  3a  1a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1b^  1b ]  
)
118  (  -0.00000000 	 [ 4a^  1a  3a^  3a ]   
  -0.00000000 	 [ 4a^  1a  3b^  3b ]   
  -0.00000000 	 [ 1a^  4a  3a^  3a ]   
  -0.00000000 	 [ 1a^  4a  3b^  3b ]   
  -0.00000000 	 [ 4b^  1b  3a^  3a ]   
  -0.00000000 	 [ 4b^  1b  3b^  3b ]   
  -0.00000000 	 [ 1b^  4b  3a^  3a ]   
  -0.00000000 	 [ 1b^  4b  3b^  3b ]  
)
119  (  -0.14621629 	 [ 3a^  1a  4a^  4a ]   
  -0.14621629 	 [ 3a^  1a  4b^  4b ]   
  -0.14621629 	 [ 1a^  3a  4a^  4a ]   
  -0.14621629 	 [ 1a^  3a  4b^  4b ]   
  -0.14621629 	 [ 3b^  1b  4a^  4a ]   
  -0.14621629 	 [ 3b^  1b  4b^  4b ]   
  -0.14621629 	 [ 1b^  3b  4a^  4a ]   
  -0.14621629 	 [ 1b^  3b  4b^  4b ]  
)
120  (  0.05739382 	 [ 4a^  1a  3a^  0a ]   
  0.05739382 	 [ 4a^  1a  0a^  3a ]   
  0.05739382 	 [ 4a^  1a  3b^  6a ]   
  0.05739382 	 [ 4a^  1a  6a^  3b ]   
  0.05739382 	 [ 1a^  4a  3a^  0a ]   
  0.05739382 	 [ 1a^  4a  0a^  3a ]   
  0.05739382 	 [ 1a^  4a  3b^  6a ]   
  0.05739382 	 [ 1a^  4a  6a^  3b ]   
  0.05739382 	 [ 4b^  1b  3a^  0a ]   
  0.05739382 	 [ 4b^  1b  0a^  3a ]   
  0.05739382 	 [ 4b^  1b  3b^  6a ]   
  0.05739382 	 [ 4b^  1b  6a^  3b ]   
  0.05739382 	 [ 1b^  4b  3a^  0a ]   
  0.05739382 	 [ 1b^  4b  0a^  3a ]   
  0.05739382 	 [ 1b^  4b  3b^  6a ]   
  0.05739382 	 [ 1b^  4b  6a^  3b ]  
)
121  (  0.00690855 	 [ 4a^  0a  3a^  1a ]   
  0.00690855 	 [ 4a^  0a  1a^  3a ]   
  0.00690855 	 [ 4a^  0a  3b^  1b ]   
  0.00690855 	 [ 4a^  0a  1b^  3b ]   
  0.00690855 	 [ 0a^  4a  3a^  1a ]   
  0.00690855 	 [ 0a^  4a  1a^  3a ]   
  0.00690855 	 [ 0a^  4a  3b^  1b ]   
  0.00690855 	 [ 0a^  4a  1b^  3b ]   
  0.00690855 	 [ 4b^  6a  3a^  1a ]   
  0.00690855 	 [ 4b^  6a  1a^  3a ]   
  0.00690855 	 [ 4b^  6a  3b^  1b ]   
  0.00690855 	 [ 4b^  6a  1b^  3b ]   
  0.00690855 	 [ 6a^  4b  3a^  1a ]   
  0.00690855 	 [ 6a^  4b  1a^  3a ]   
  0.00690855 	 [ 6a^  4b  3b^  1b ]   
  0.00690855 	 [ 6a^  4b  1b^  3b ]  
)
122  (  0.06716430 	 [ 4a^  3a  1a^  0a ]   
  0.06716430 	 [ 4a^  3a  0a^  1a ]   
  0.06716430 	 [ 4a^  3a  1b^  6a ]   
  0.06716430 	 [ 4a^  3a  6a^  1b ]   
  0.06716430 	 [ 3a^  4a  1a^  0a ]   
  0.06716430 	 [ 3a^  4a  0a^  1a ]   
  0.06716430 	 [ 3a^  4a  1b^  6a ]   
  0.06716430 	 [ 3a^  4a  6a^  1b ]   
  0.06716430 	 [ 4b^  3b  1a^  0a ]   
  0.06716430 	 [ 4b^  3b  0a^  1a ]   
  0.06716430 	 [ 4b^  3b  1b^  6a ]   
  0.06716430 	 [ 4b^  3b  6a^  1b ]   
  0.06716430 	 [ 3b^  4b  1a^  0a ]   
  0.06716430 	 [ 3b^  4b  0a^  1a ]   
  0.06716430 	 [ 3b^  4b  1b^  6a ]   
  0.06716430 	 [ 3b^  4b  6a^  1b ]  
)
123  (  -0.00000000 	 [ 4a^  2a  3a^  2a ]   
  -0.00000000 	 [ 4a^  2a  2a^  3a ]   
  -0.00000000 	 [ 4a^  2a  3b^  2b ]   
  -0.00000000 	 [ 4a^  2a  2b^  3b ]   
  -0.00000000 	 [ 2a^  4a  3a^  2a ]   
  -0.00000000 	 [ 2a^  4a  2a^  3a ]   
  -0.00000000 	 [ 2a^  4a  3b^  2b ]   
  -0.00000000 	 [ 2a^  4a  2b^  3b ]   
  -0.00000000 	 [ 4b^  2b  3a^  2a ]   
  -0.00000000 	 [ 4b^  2b  2a^  3a ]   
  -0.00000000 	 [ 4b^  2b  3b^  2b ]   
  -0.00000000 	 [ 4b^  2b  2b^  3b ]   
  -0.00000000 	 [ 2b^  4b  3a^  2a ]   
  -0.00000000 	 [ 2b^  4b  2a^  3a ]   
  -0.00000000 	 [ 2b^  4b  3b^  2b ]   
  -0.00000000 	 [ 2b^  4b  2b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
124  (  0.05534687 	 [ 4a^  3a  2a^  3a ]   
  0.05534687 	 [ 4a^  3a  3a^  2a ]   
  0.05534687 	 [ 4a^  3a  2b^  3b ]   
  0.05534687 	 [ 4a^  3a  3b^  2b ]   
  0.05534687 	 [ 3a^  4a  2a^  3a ]   
  0.05534687 	 [ 3a^  4a  3a^  2a ]   
  0.05534687 	 [ 3a^  4a  2b^  3b ]   
  0.05534687 	 [ 3a^  4a  3b^  2b ]   
  0.05534687 	 [ 4b^  3b  2a^  3a ]   
  0.05534687 	 [ 4b^  3b  3a^  2a ]   
  0.05534687 	 [ 4b^  3b  2b^  3b ]   
  0.05534687 	 [ 4b^  3b  3b^  2b ]   
  0.05534687 	 [ 3b^  4b  2a^  3a ]   
  0.05534687 	 [ 3b^  4b  3a^  2a ]   
  0.05534687 	 [ 3b^  4b  2b^  3b ]   
  0.05534687 	 [ 3b^  4b  3b^  2b ]   
  -0.02767344 	 [ 4a^  2a ]   
  0.02767344 	 [ 2a^  4a ]   
  -0.02767344 	 [ 4b^  2b ]   
  0.02767344 	 [ 2b^  4b ]  
)
125  (  -0.00000000 	 [ 3a^  4a  2a^  4a ]   
  -0.00000000 	 [ 3a^  4a  4a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  4b ]   
  -0.00000000 	 [ 3a^  4a  4b^  2b ]   
  -0.00000000 	 [ 4a^  3a  2a^  4a ]   
  -0.00000000 	 [ 4a^  3a  4a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  4b ]   
  -0.00000000 	 [ 4a^  3a  4b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  4a ]   
  -0.00000000 	 [ 3b^  4b  4a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  4b ]   
  -0.00000000 	 [ 3b^  4b  4b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  4a ]   
  -0.00000000 	 [ 4b^  3b  4a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  4b ]   
  -0.00000000 	 [ 4b^  3b  4b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
126  (  -0.00000000 	 [ 4a^  3a  2a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  2b ]   
  -0.00000000 	 [ 3a^  4a  2a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  2b ]  
)
127  (  -0.03216087 	 [ 4a^  2a  3a^  3a ]   
  -0.03216087 	 [ 4a^  2a  3b^  3b ]   
  -0.03216087 	 [ 2a^  4a  3a^  3a ]   
  -0.03216087 	 [ 2a^  4a  3b^  3b ]   
  -0.03216087 	 [ 4b^  2b  3a^  3a ]   
  -0.03216087 	 [ 4b^  2b  3b^  3b ]   
  -0.03216087 	 [ 2b^  4b  3a^  3a ]   
  -0.03216087 	 [ 2b^  4b  3b^  3b ]  
)
128  (  -0.00000000 	 [ 3a^  2a  4a^  4a ]   
  -0.00000000 	 [ 3a^  2a  4b^  4b ]   
  -0.00000000 	 [ 2a^  3a  4a^  4a ]   
  -0.00000000 	 [ 2a^  3a  4b^  4b ]   
  -0.00000000 	 [ 3b^  2b  4a^  4a ]   
  -0.00000000 	 [ 3b^  2b  4b^  4b ]   
  -0.00000000 	 [ 2b^  3b  4a^  4a ]   
  -0.00000000 	 [ 2b^  3b  4b^  4b ]  
)
129  (  0.00000000 	 [ 4a^  2a  3a^  0a ]   
  0.00000000 	 [ 4a^  2a  0a^  3a ]   
  0.00000000 	 [ 4a^  2a  3b^  6a ]   
  0.00000000 	 [ 4a^  2a  6a^  3b ]   
  0.00000000 	 [ 2a^  4a  3a^  0a ]   
  0.00000000 	 [ 2a^  4a  0a^  3a ]   
  0.00000000 	 [ 2a^  4a  3b^  6a ]   
  0.00000000 	 [ 2a^  4a  6a^  3b ]   
  0.00000000 	 [ 4b^  2b  3a^  0a ]   
  0.00000000 	 [ 4b^  2b  0a^  3a ]   
  0.00000000 	 [ 4b^  2b  3b^  6a ]   
  0.00000000 	 [ 4b^  2b  6a^  3b ]   
  0.00000000 	 [ 2b^  4b  3a^  0a ]   
  0.00000000 	 [ 2b^  4b  0a^  3a ]   
  0.00000000 	 [ 2b^  4b  3b^  6a ]   
  0.00000000 	 [ 2b^  4b  6a^  3b ]  
)
130  (  0.00000000 	 [ 4a^  0a  3a^  2a ]   
  0.00000000 	 [ 4a^  0a  2a^  3a ]   
  0.00000000 	 [ 4a^  0a  3b^  2b ]   
  0.00000000 	 [ 4a^  0a  2b^  3b ]   
  0.00000000 	 [ 0a^  4a  3a^  2a ]   
  0.00000000 	 [ 0a^  4a  2a^  3a ]   
  0.00000000 	 [ 0a^  4a  3b^  2b ]   
  0.00000000 	 [ 0a^  4a  2b^  3b ]   
  0.00000000 	 [ 4b^  6a  3a^  2a ]   
  0.00000000 	 [ 4b^  6a  2a^  3a ]   
  0.00000000 	 [ 4b^  6a  3b^  2b ]   
  0.00000000 	 [ 4b^  6a  2b^  3b ]   
  0.00000000 	 [ 6a^  4b  3a^  2a ]   
  0.00000000 	 [ 6a^  4b  2a^  3a ]   
  0.00000000 	 [ 6a^  4b  3b^  2b ]   
  0.00000000 	 [ 6a^  4b  2b^  3b ]  
)
131  (  -0.00000000 	 [ 4a^  3a  2a^  0a ]   
  -0.00000000 	 [ 4a^  3a  0a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  6a ]   
  -0.00000000 	 [ 4a^  3a  6a^  2b ]   
  -0.00000000 	 [ 3a^  4a  2a^  0a ]   
  -0.00000000 	 [ 3a^  4a  0a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  6a ]   
  -0.00000000 	 [ 3a^  4a  6a^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  0a ]   
  -0.00000000 	 [ 4b^  3b  0a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  6a ]   
  -0.00000000 	 [ 4b^  3b  6a^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  0a ]   
  -0.00000000 	 [ 3b^  4b  0a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  6a ]   
  -0.00000000 	 [ 3b^  4b  6a^  2b ]  
)
132  (  0.01192477 	 [ 4a^  2a  3a^  1a ]   
  0.01192477 	 [ 4a^  2a  1a^  3a ]   
  0.01192477 	 [ 4a^  2a  3b^  1b ]   
  0.01192477 	 [ 4a^  2a  1b^  3b ]   
  0.01192477 	 [ 2a^  4a  3a^  1a ]   
  0.01192477 	 [ 2a^  4a  1a^  3a ]   
  0.01192477 	 [ 2a^  4a  3b^  1b ]   
  0.01192477 	 [ 2a^  4a  1b^  3b ]   
  0.01192477 	 [ 4b^  2b  3a^  1a ]   
  0.01192477 	 [ 4b^  2b  1a^  3a ]   
  0.01192477 	 [ 4b^  2b  3b^  1b ]   
  0.01192477 	 [ 4b^  2b  1b^  3b ]   
  0.01192477 	 [ 2b^  4b  3a^  1a ]   
  0.01192477 	 [ 2b^  4b  1a^  3a ]   
  0.01192477 	 [ 2b^  4b  3b^  1b ]   
  0.01192477 	 [ 2b^  4b  1b^  3b ]  
)
133  (  -0.03273481 	 [ 4a^  1a  3a^  2a ]   
  -0.03273481 	 [ 4a^  1a  2a^  3a ]   
  -0.03273481 	 [ 4a^  1a  3b^  2b ]   
  -0.03273481 	 [ 4a^  1a  2b^  3b ]   
  -0.03273481 	 [ 1a^  4a  3a^  2a ]   
  -0.03273481 	 [ 1a^  4a  2a^  3a ]   
  -0.03273481 	 [ 1a^  4a  3b^  2b ]   
  -0.03273481 	 [ 1a^  4a  2b^  3b ]   
  -0.03273481 	 [ 4b^  1b  3a^  2a ]   
  -0.03273481 	 [ 4b^  1b  2a^  3a ]   
  -0.03273481 	 [ 4b^  1b  3b^  2b ]   
  -0.03273481 	 [ 4b^  1b  2b^  3b ]   
  -0.03273481 	 [ 1b^  4b  3a^  2a ]   
  -0.03273481 	 [ 1b^  4b  2a^  3a ]   
  -0.03273481 	 [ 1b^  4b  3b^  2b ]   
  -0.03273481 	 [ 1b^  4b  2b^  3b ]  
)
134  (  0.01957058 	 [ 4a^  3a  2a^  1a ]   
  0.01957058 	 [ 4a^  3a  1a^  2a ]   
  0.01957058 	 [ 4a^  3a  2b^  1b ]   
  0.01957058 	 [ 4a^  3a  1b^  2b ]   
  0.01957058 	 [ 3a^  4a  2a^  1a ]   
  0.01957058 	 [ 3a^  4a  1a^  2a ]   
  0.01957058 	 [ 3a^  4a  2b^  1b ]   
  0.01957058 	 [ 3a^  4a  1b^  2b ]   
  0.01957058 	 [ 4b^  3b  2a^  1a ]   
  0.01957058 	 [ 4b^  3b  1a^  2a ]   
  0.01957058 	 [ 4b^  3b  2b^  1b ]   
  0.01957058 	 [ 4b^  3b  1b^  2b ]   
  0.01957058 	 [ 3b^  4b  2a^  1a ]   
  0.01957058 	 [ 3b^  4b  1a^  2a ]   
  0.01957058 	 [ 3b^  4b  2b^  1b ]   
  0.01957058 	 [ 3b^  4b  1b^  2b ]  
)
135  (  1.73547789 	 [ 5a^  5a ]   
  1.73547789 	 [ 5b^  5b ]  
)
136  (  0.38323281 	 [ 5a^  5a  5a^  5a ]   
  0.38323281 	 [ 5a^  5a  5b^  5b ]   
  0.38323281 	 [ 5b^  5b  5a^  5a ]   
  0.38323281 	 [ 5b^  5b  5b^  5b ]  
)
137  (  0.03178712 	 [ 5a^  0a  5a^  0a ]   
  0.03178712 	 [ 5a^  0a  0a^  5a ]   
  0.03178712 	 [ 5a^  0a  5b^  6a ]   
  0.03178712 	 [ 5a^  0a  6a^  5b ]   
  0.03178712 	 [ 0a^  5a  5a^  0a ]   
  0.03178712 	 [ 0a^  5a  0a^  5a ]   
  0.03178712 	 [ 0a^  5a  5b^  6a ]   
  0.03178712 	 [ 0a^  5a  6a^  5b ]   
  0.03178712 	 [ 5b^  6a  5a^  0a ]   
  0.03178712 	 [ 5b^  6a  0a^  5a ]   
  0.03178712 	 [ 5b^  6a  5b^  6a ]   
  0.03178712 	 [ 5b^  6a  6a^  5b ]   
  0.03178712 	 [ 6a^  5b  5a^  0a ]   
  0.03178712 	 [ 6a^  5b  0a^  5a ]   
  0.03178712 	 [ 6a^  5b  5b^  6a ]   
  0.03178712 	 [ 6a^  5b  6a^  5b ]  
)
138  (  0.00000000 	 [ 5a^  0a  0a^  0a ]   
  0.00000000 	 [ 5a^  0a  6a^  6a ]   
  0.00000000 	 [ 0a^  5a  0a^  0a ]   
  0.00000000 	 [ 0a^  5a  6a^  6a ]   
  0.00000000 	 [ 5b^  6a  0a^  0a ]   
  0.00000000 	 [ 5b^  6a  6a^  6a ]   
  0.00000000 	 [ 6a^  5b  0a^  0a ]   
  0.00000000 	 [ 6a^  5b  6a^  6a ]   
  -0.00000000 	 [ 5a^  0a ]   
  0.00000000 	 [ 0a^  5a ]   
  -0.00000000 	 [ 5b^  6a ]   
  0.00000000 	 [ 6a^  5b ]  
)
139  (  -0.00000000 	 [ 0a^  5a  5a^  5a ]   
  -0.00000000 	 [ 0a^  5a  5b^  5b ]   
  -0.00000000 	 [ 5a^  0a  5a^  5a ]   
  -0.00000000 	 [ 5a^  0a  5b^  5b ]   
  -0.00000000 	 [ 6a^  5b  5a^  5a ]   
  -0.00000000 	 [ 6a^  5b  5b^  5b ]   
  -0.00000000 	 [ 5b^  6a  5a^  5a ]   
  -0.00000000 	 [ 5b^  6a  5b^  5b ]   
  0.00000000 	 [ 0a^  5a ]   
  -0.00000000 	 [ 5a^  0a ]   
  0.00000000 	 [ 6a^  5b ]   
  -0.00000000 	 [ 5b^  6a ]  
)
140  (  0.00000000 	 [ 5a^  0a ]   
  0.00000000 	 [ 0a^  5a ]   
  0.00000000 	 [ 5b^  6a ]   
  0.00000000 	 [ 6a^  5b ]  
)
141  (  0.66885324 	 [ 5a^  5a  0a^  0a ]   
  0.66885324 	 [ 5a^  5a  6a^  6a ]   
  0.66885324 	 [ 5b^  5b  0a^  0a ]   
  0.66885324 	 [ 5b^  5b  6a^  6a ]  
)
142  (  0.01320301 	 [ 5a^  1a  5a^  1a ]   
  0.01320301 	 [ 5a^  1a  1a^  5a ]   
  0.01320301 	 [ 5a^  1a  5b^  1b ]   
  0.01320301 	 [ 5a^  1a  1b^  5b ]   
  0.01320301 	 [ 1a^  5a  5a^  1a ]   
  0.01320301 	 [ 1a^  5a  1a^  5a ]   
  0.01320301 	 [ 1a^  5a  5b^  1b ]   
  0.01320301 	 [ 1a^  5a  1b^  5b ]   
  0.01320301 	 [ 5b^  1b  5a^  1a ]   
  0.01320301 	 [ 5b^  1b  1a^  5a ]   
  0.01320301 	 [ 5b^  1b  5b^  1b ]   
  0.01320301 	 [ 5b^  1b  1b^  5b ]   
  0.01320301 	 [ 1b^  5b  5a^  1a ]   
  0.01320301 	 [ 1b^  5b  1a^  5a ]   
  0.01320301 	 [ 1b^  5b  5b^  1b ]   
  0.01320301 	 [ 1b^  5b  1b^  5b ]  
)
143  (  -0.01673063 	 [ 5a^  1a  1a^  1a ]   
  -0.01673063 	 [ 5a^  1a  1b^  1b ]   
  -0.01673063 	 [ 1a^  5a  1a^  1a ]   
  -0.01673063 	 [ 1a^  5a  1b^  1b ]   
  -0.01673063 	 [ 5b^  1b  1a^  1a ]   
  -0.01673063 	 [ 5b^  1b  1b^  1b ]   
  -0.01673063 	 [ 1b^  5b  1a^  1a ]   
  -0.01673063 	 [ 1b^  5b  1b^  1b ]   
  0.00836531 	 [ 5a^  1a ]   
  -0.00836531 	 [ 1a^  5a ]   
  0.00836531 	 [ 5b^  1b ]   
  -0.00836531 	 [ 1b^  5b ]  
)
144  (  -0.00782173 	 [ 1a^  5a  5a^  5a ]   
  -0.00782173 	 [ 1a^  5a  5b^  5b ]   
  -0.00782173 	 [ 5a^  1a  5a^  5a ]   
  -0.00782173 	 [ 5a^  1a  5b^  5b ]   
  -0.00782173 	 [ 1b^  5b  5a^  5a ]   
  -0.00782173 	 [ 1b^  5b  5b^  5b ]   
  -0.00782173 	 [ 5b^  1b  5a^  5a ]   
  -0.00782173 	 [ 5b^  1b  5b^  5b ]   
  0.00391087 	 [ 1a^  5a ]   
  -0.00391087 	 [ 5a^  1a ]   
  0.00391087 	 [ 1b^  5b ]   
  -0.00391087 	 [ 5b^  1b ]  
)
145  (  -0.00360800 	 [ 5a^  1a ]   
  -0.00360800 	 [ 1a^  5a ]   
  -0.00360800 	 [ 5b^  1b ]   
  -0.00360800 	 [ 1b^  5b ]  
)
146  (  0.41175564 	 [ 5a^  5a  1a^  1a ]   
  0.41175564 	 [ 5a^  5a  1b^  1b ]   
  0.41175564 	 [ 5b^  5b  1a^  1a ]   
  0.41175564 	 [ 5b^  5b  1b^  1b ]  
)
147  (  0.01525614 	 [ 5a^  0a  1a^  0a ]   
  0.01525614 	 [ 5a^  0a  0a^  1a ]   
  0.01525614 	 [ 5a^  0a  1b^  6a ]   
  0.01525614 	 [ 5a^  0a  6a^  1b ]   
  0.01525614 	 [ 0a^  5a  1a^  0a ]   
  0.01525614 	 [ 0a^  5a  0a^  1a ]   
  0.01525614 	 [ 0a^  5a  1b^  6a ]   
  0.01525614 	 [ 0a^  5a  6a^  1b ]   
  0.01525614 	 [ 5b^  6a  1a^  0a ]   
  0.01525614 	 [ 5b^  6a  0a^  1a ]   
  0.01525614 	 [ 5b^  6a  1b^  6a ]   
  0.01525614 	 [ 5b^  6a  6a^  1b ]   
  0.01525614 	 [ 6a^  5b  1a^  0a ]   
  0.01525614 	 [ 6a^  5b  0a^  1a ]   
  0.01525614 	 [ 6a^  5b  1b^  6a ]   
  0.01525614 	 [ 6a^  5b  6a^  1b ]   
  -0.00762807 	 [ 5a^  1a ]   
  0.00762807 	 [ 1a^  5a ]   
  -0.00762807 	 [ 5b^  1b ]   
  0.00762807 	 [ 1b^  5b ]  
)
148  (  0.00000000 	 [ 5a^  1a  0a^  1a ]   
  0.00000000 	 [ 5a^  1a  1a^  0a ]   
  0.00000000 	 [ 5a^  1a  6a^  1b ]   
  0.00000000 	 [ 5a^  1a  1b^  6a ]   
  0.00000000 	 [ 1a^  5a  0a^  1a ]   
  0.00000000 	 [ 1a^  5a  1a^  0a ]   
  0.00000000 	 [ 1a^  5a  6a^  1b ]   
  0.00000000 	 [ 1a^  5a  1b^  6a ]   
  0.00000000 	 [ 5b^  1b  0a^  1a ]   
  0.00000000 	 [ 5b^  1b  1a^  0a ]   
  0.00000000 	 [ 5b^  1b  6a^  1b ]   
  0.00000000 	 [ 5b^  1b  1b^  6a ]   
  0.00000000 	 [ 1b^  5b  0a^  1a ]   
  0.00000000 	 [ 1b^  5b  1a^  0a ]   
  0.00000000 	 [ 1b^  5b  6a^  1b ]   
  0.00000000 	 [ 1b^  5b  1b^  6a ]   
  -0.00000000 	 [ 5a^  0a ]   
  0.00000000 	 [ 0a^  5a ]   
  -0.00000000 	 [ 5b^  6a ]   
  0.00000000 	 [ 6a^  5b ]  
)
149  (  0.00000000 	 [ 1a^  5a  0a^  5a ]   
  0.00000000 	 [ 1a^  5a  5a^  0a ]   
  0.00000000 	 [ 1a^  5a  6a^  5b ]   
  0.00000000 	 [ 1a^  5a  5b^  6a ]   
  0.00000000 	 [ 5a^  1a  0a^  5a ]   
  0.00000000 	 [ 5a^  1a  5a^  0a ]   
  0.00000000 	 [ 5a^  1a  6a^  5b ]   
  0.00000000 	 [ 5a^  1a  5b^  6a ]   
  0.00000000 	 [ 1b^  5b  0a^  5a ]   
  0.00000000 	 [ 1b^  5b  5a^  0a ]   
  0.00000000 	 [ 1b^  5b  6a^  5b ]   
  0.00000000 	 [ 1b^  5b  5b^  6a ]   
  0.00000000 	 [ 5b^  1b  0a^  5a ]   
  0.00000000 	 [ 5b^  1b  5a^  0a ]   
  0.00000000 	 [ 5b^  1b  6a^  5b ]   
  0.00000000 	 [ 5b^  1b  5b^  6a ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  6a ]   
  0.00000000 	 [ 6a^  1b ]  
)
150  (  0.01723951 	 [ 5a^  1a  0a^  0a ]   
  0.01723951 	 [ 5a^  1a  6a^  6a ]   
  0.01723951 	 [ 1a^  5a  0a^  0a ]   
  0.01723951 	 [ 1a^  5a  6a^  6a ]   
  0.01723951 	 [ 5b^  1b  0a^  0a ]   
  0.01723951 	 [ 5b^  1b  6a^  6a ]   
  0.01723951 	 [ 1b^  5b  0a^  0a ]   
  0.01723951 	 [ 1b^  5b  6a^  6a ]  
)
151  (  0.00000000 	 [ 5a^  0a  1a^  1a ]   
  0.00000000 	 [ 5a^  0a  1b^  1b ]   
  0.00000000 	 [ 0a^  5a  1a^  1a ]   
  0.00000000 	 [ 0a^  5a  1b^  1b ]   
  0.00000000 	 [ 5b^  6a  1a^  1a ]   
  0.00000000 	 [ 5b^  6a  1b^  1b ]   
  0.00000000 	 [ 6a^  5b  1a^  1a ]   
  0.00000000 	 [ 6a^  5b  1b^  1b ]  
)
152  (  0.00000000 	 [ 1a^  0a  5a^  5a ]   
  0.00000000 	 [ 1a^  0a  5b^  5b ]   
  0.00000000 	 [ 0a^  1a  5a^  5a ]   
  0.00000000 	 [ 0a^  1a  5b^  5b ]   
  0.00000000 	 [ 1b^  6a  5a^  5a ]   
  0.00000000 	 [ 1b^  6a  5b^  5b ]   
  0.00000000 	 [ 6a^  1b  5a^  5a ]   
  0.00000000 	 [ 6a^  1b  5b^  5b ]  
)
153  (  0.02122468 	 [ 5a^  2a  5a^  2a ]   
  0.02122468 	 [ 5a^  2a  2a^  5a ]   
  0.02122468 	 [ 5a^  2a  5b^  2b ]   
  0.02122468 	 [ 5a^  2a  2b^  5b ]   
  0.02122468 	 [ 2a^  5a  5a^  2a ]   
  0.02122468 	 [ 2a^  5a  2a^  5a ]   
  0.02122468 	 [ 2a^  5a  5b^  2b ]   
  0.02122468 	 [ 2a^  5a  2b^  5b ]   
  0.02122468 	 [ 5b^  2b  5a^  2a ]   
  0.02122468 	 [ 5b^  2b  2a^  5a ]   
  0.02122468 	 [ 5b^  2b  5b^  2b ]   
  0.02122468 	 [ 5b^  2b  2b^  5b ]   
  0.02122468 	 [ 2b^  5b  5a^  2a ]   
  0.02122468 	 [ 2b^  5b  2a^  5a ]   
  0.02122468 	 [ 2b^  5b  5b^  2b ]   
  0.02122468 	 [ 2b^  5b  2b^  5b ]  
)
154  (  0.00000000 	 [ 5a^  2a  2a^  2a ]   
  0.00000000 	 [ 5a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  5a  2a^  2a ]   
  0.00000000 	 [ 2a^  5a  2b^  2b ]   
  0.00000000 	 [ 5b^  2b  2a^  2a ]   
  0.00000000 	 [ 5b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  5b  2a^  2a ]   
  0.00000000 	 [ 2b^  5b  2b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
155  (  0.00000000 	 [ 2a^  5a  5a^  5a ]   
  0.00000000 	 [ 2a^  5a  5b^  5b ]   
  0.00000000 	 [ 5a^  2a  5a^  5a ]   
  0.00000000 	 [ 5a^  2a  5b^  5b ]   
  0.00000000 	 [ 2b^  5b  5a^  5a ]   
  0.00000000 	 [ 2b^  5b  5b^  5b ]   
  0.00000000 	 [ 5b^  2b  5a^  5a ]   
  0.00000000 	 [ 5b^  2b  5b^  5b ]   
  -0.00000000 	 [ 2a^  5a ]   
  0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2b^  5b ]   
  0.00000000 	 [ 5b^  2b ]  
)
156  (  -0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  -0.00000000 	 [ 2b^  5b ]  
)
157  (  0.46334808 	 [ 5a^  5a  2a^  2a ]   
  0.46334808 	 [ 5a^  5a  2b^  2b ]   
  0.46334808 	 [ 5b^  5b  2a^  2a ]   
  0.46334808 	 [ 5b^  5b  2b^  2b ]  
)
158  (  0.00000000 	 [ 5a^  0a  2a^  0a ]   
  0.00000000 	 [ 5a^  0a  0a^  2a ]   
  0.00000000 	 [ 5a^  0a  2b^  6a ]   
  0.00000000 	 [ 5a^  0a  6a^  2b ]   
  0.00000000 	 [ 0a^  5a  2a^  0a ]   
  0.00000000 	 [ 0a^  5a  0a^  2a ]   
  0.00000000 	 [ 0a^  5a  2b^  6a ]   
  0.00000000 	 [ 0a^  5a  6a^  2b ]   
  0.00000000 	 [ 5b^  6a  2a^  0a ]   
  0.00000000 	 [ 5b^  6a  0a^  2a ]   
  0.00000000 	 [ 5b^  6a  2b^  6a ]   
  0.00000000 	 [ 5b^  6a  6a^  2b ]   
  0.00000000 	 [ 6a^  5b  2a^  0a ]   
  0.00000000 	 [ 6a^  5b  0a^  2a ]   
  0.00000000 	 [ 6a^  5b  2b^  6a ]   
  0.00000000 	 [ 6a^  5b  6a^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
159  (  -0.00000000 	 [ 5a^  2a  0a^  2a ]   
  -0.00000000 	 [ 5a^  2a  2a^  0a ]   
  -0.00000000 	 [ 5a^  2a  6a^  2b ]   
  -0.00000000 	 [ 5a^  2a  2b^  6a ]   
  -0.00000000 	 [ 2a^  5a  0a^  2a ]   
  -0.00000000 	 [ 2a^  5a  2a^  0a ]   
  -0.00000000 	 [ 2a^  5a  6a^  2b ]   
  -0.00000000 	 [ 2a^  5a  2b^  6a ]   
  -0.00000000 	 [ 5b^  2b  0a^  2a ]   
  -0.00000000 	 [ 5b^  2b  2a^  0a ]   
  -0.00000000 	 [ 5b^  2b  6a^  2b ]   
  -0.00000000 	 [ 5b^  2b  2b^  6a ]   
  -0.00000000 	 [ 2b^  5b  0a^  2a ]   
  -0.00000000 	 [ 2b^  5b  2a^  0a ]   
  -0.00000000 	 [ 2b^  5b  6a^  2b ]   
  -0.00000000 	 [ 2b^  5b  2b^  6a ]   
  0.00000000 	 [ 5a^  0a ]   
  -0.00000000 	 [ 0a^  5a ]   
  0.00000000 	 [ 5b^  6a ]   
  -0.00000000 	 [ 6a^  5b ]  
)
160  (  -0.04330159 	 [ 2a^  5a  0a^  5a ]   
  -0.04330159 	 [ 2a^  5a  5a^  0a ]   
  -0.04330159 	 [ 2a^  5a  6a^  5b ]   
  -0.04330159 	 [ 2a^  5a  5b^  6a ]   
  -0.04330159 	 [ 5a^  2a  0a^  5a ]   
  -0.04330159 	 [ 5a^  2a  5a^  0a ]   
  -0.04330159 	 [ 5a^  2a  6a^  5b ]   
  -0.04330159 	 [ 5a^  2a  5b^  6a ]   
  -0.04330159 	 [ 2b^  5b  0a^  5a ]   
  -0.04330159 	 [ 2b^  5b  5a^  0a ]   
  -0.04330159 	 [ 2b^  5b  6a^  5b ]   
  -0.04330159 	 [ 2b^  5b  5b^  6a ]   
  -0.04330159 	 [ 5b^  2b  0a^  5a ]   
  -0.04330159 	 [ 5b^  2b  5a^  0a ]   
  -0.04330159 	 [ 5b^  2b  6a^  5b ]   
  -0.04330159 	 [ 5b^  2b  5b^  6a ]   
  0.02165080 	 [ 2a^  0a ]   
  -0.02165080 	 [ 0a^  2a ]   
  0.02165080 	 [ 2b^  6a ]   
  -0.02165080 	 [ 6a^  2b ]  
)
161  (  0.00000000 	 [ 5a^  2a  0a^  0a ]   
  0.00000000 	 [ 5a^  2a  6a^  6a ]   
  0.00000000 	 [ 2a^  5a  0a^  0a ]   
  0.00000000 	 [ 2a^  5a  6a^  6a ]   
  0.00000000 	 [ 5b^  2b  0a^  0a ]   
  0.00000000 	 [ 5b^  2b  6a^  6a ]   
  0.00000000 	 [ 2b^  5b  0a^  0a ]   
  0.00000000 	 [ 2b^  5b  6a^  6a ]  
)
162  (  -0.00000000 	 [ 5a^  0a  2a^  2a ]   
  -0.00000000 	 [ 5a^  0a  2b^  2b ]   
  -0.00000000 	 [ 0a^  5a  2a^  2a ]   
  -0.00000000 	 [ 0a^  5a  2b^  2b ]   
  -0.00000000 	 [ 5b^  6a  2a^  2a ]   
  -0.00000000 	 [ 5b^  6a  2b^  2b ]   
  -0.00000000 	 [ 6a^  5b  2a^  2a ]   
  -0.00000000 	 [ 6a^  5b  2b^  2b ]  
)
163  (  -0.17033861 	 [ 2a^  0a  5a^  5a ]   
  -0.17033861 	 [ 2a^  0a  5b^  5b ]   
  -0.17033861 	 [ 0a^  2a  5a^  5a ]   
  -0.17033861 	 [ 0a^  2a  5b^  5b ]   
  -0.17033861 	 [ 2b^  6a  5a^  5a ]   
  -0.17033861 	 [ 2b^  6a  5b^  5b ]   
  -0.17033861 	 [ 6a^  2b  5a^  5a ]   
  -0.17033861 	 [ 6a^  2b  5b^  5b ]  
)
164  (  -0.00000000 	 [ 5a^  1a  2a^  1a ]   
  -0.00000000 	 [ 5a^  1a  1a^  2a ]   
  -0.00000000 	 [ 5a^  1a  2b^  1b ]   
  -0.00000000 	 [ 5a^  1a  1b^  2b ]   
  -0.00000000 	 [ 1a^  5a  2a^  1a ]   
  -0.00000000 	 [ 1a^  5a  1a^  2a ]   
  -0.00000000 	 [ 1a^  5a  2b^  1b ]   
  -0.00000000 	 [ 1a^  5a  1b^  2b ]   
  -0.00000000 	 [ 5b^  1b  2a^  1a ]   
  -0.00000000 	 [ 5b^  1b  1a^  2a ]   
  -0.00000000 	 [ 5b^  1b  2b^  1b ]   
  -0.00000000 	 [ 5b^  1b  1b^  2b ]   
  -0.00000000 	 [ 1b^  5b  2a^  1a ]   
  -0.00000000 	 [ 1b^  5b  1a^  2a ]   
  -0.00000000 	 [ 1b^  5b  2b^  1b ]   
  -0.00000000 	 [ 1b^  5b  1b^  2b ]   
  0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2a^  5a ]   
  0.00000000 	 [ 5b^  2b ]   
  -0.00000000 	 [ 2b^  5b ]  
)
165  (  0.00936316 	 [ 5a^  2a  1a^  2a ]   
  0.00936316 	 [ 5a^  2a  2a^  1a ]   
  0.00936316 	 [ 5a^  2a  1b^  2b ]   
  0.00936316 	 [ 5a^  2a  2b^  1b ]   
  0.00936316 	 [ 2a^  5a  1a^  2a ]   
  0.00936316 	 [ 2a^  5a  2a^  1a ]   
  0.00936316 	 [ 2a^  5a  1b^  2b ]   
  0.00936316 	 [ 2a^  5a  2b^  1b ]   
  0.00936316 	 [ 5b^  2b  1a^  2a ]   
  0.00936316 	 [ 5b^  2b  2a^  1a ]   
  0.00936316 	 [ 5b^  2b  1b^  2b ]   
  0.00936316 	 [ 5b^  2b  2b^  1b ]   
  0.00936316 	 [ 2b^  5b  1a^  2a ]   
  0.00936316 	 [ 2b^  5b  2a^  1a ]   
  0.00936316 	 [ 2b^  5b  1b^  2b ]   
  0.00936316 	 [ 2b^  5b  2b^  1b ]   
  -0.00468158 	 [ 5a^  1a ]   
  0.00468158 	 [ 1a^  5a ]   
  -0.00468158 	 [ 5b^  1b ]   
  0.00468158 	 [ 1b^  5b ]  
)
166  (  -0.00000000 	 [ 2a^  5a  1a^  5a ]   
  -0.00000000 	 [ 2a^  5a  5a^  1a ]   
  -0.00000000 	 [ 2a^  5a  1b^  5b ]   
  -0.00000000 	 [ 2a^  5a  5b^  1b ]   
  -0.00000000 	 [ 5a^  2a  1a^  5a ]   
  -0.00000000 	 [ 5a^  2a  5a^  1a ]   
  -0.00000000 	 [ 5a^  2a  1b^  5b ]   
  -0.00000000 	 [ 5a^  2a  5b^  1b ]   
  -0.00000000 	 [ 2b^  5b  1a^  5a ]   
  -0.00000000 	 [ 2b^  5b  5a^  1a ]   
  -0.00000000 	 [ 2b^  5b  1b^  5b ]   
  -0.00000000 	 [ 2b^  5b  5b^  1b ]   
  -0.00000000 	 [ 5b^  2b  1a^  5a ]   
  -0.00000000 	 [ 5b^  2b  5a^  1a ]   
  -0.00000000 	 [ 5b^  2b  1b^  5b ]   
  -0.00000000 	 [ 5b^  2b  5b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
167  (  0.00000000 	 [ 5a^  2a  1a^  1a ]   
  0.00000000 	 [ 5a^  2a  1b^  1b ]   
  0.00000000 	 [ 2a^  5a  1a^  1a ]   
  0.00000000 	 [ 2a^  5a  1b^  1b ]   
  0.00000000 	 [ 5b^  2b  1a^  1a ]   
  0.00000000 	 [ 5b^  2b  1b^  1b ]   
  0.00000000 	 [ 2b^  5b  1a^  1a ]   
  0.00000000 	 [ 2b^  5b  1b^  1b ]  
)
168  (  0.01108661 	 [ 5a^  1a  2a^  2a ]   
  0.01108661 	 [ 5a^  1a  2b^  2b ]   
  0.01108661 	 [ 1a^  5a  2a^  2a ]   
  0.01108661 	 [ 1a^  5a  2b^  2b ]   
  0.01108661 	 [ 5b^  1b  2a^  2a ]   
  0.01108661 	 [ 5b^  1b  2b^  2b ]   
  0.01108661 	 [ 1b^  5b  2a^  2a ]   
  0.01108661 	 [ 1b^  5b  2b^  2b ]  
)
169  (  -0.00000000 	 [ 2a^  1a  5a^  5a ]   
  -0.00000000 	 [ 2a^  1a  5b^  5b ]   
  -0.00000000 	 [ 1a^  2a  5a^  5a ]   
  -0.00000000 	 [ 1a^  2a  5b^  5b ]   
  -0.00000000 	 [ 2b^  1b  5a^  5a ]   
  -0.00000000 	 [ 2b^  1b  5b^  5b ]   
  -0.00000000 	 [ 1b^  2b  5a^  5a ]   
  -0.00000000 	 [ 1b^  2b  5b^  5b ]  
)
170  (  -0.01630379 	 [ 5a^  1a  2a^  0a ]   
  -0.01630379 	 [ 5a^  1a  0a^  2a ]   
  -0.01630379 	 [ 5a^  1a  2b^  6a ]   
  -0.01630379 	 [ 5a^  1a  6a^  2b ]   
  -0.01630379 	 [ 1a^  5a  2a^  0a ]   
  -0.01630379 	 [ 1a^  5a  0a^  2a ]   
  -0.01630379 	 [ 1a^  5a  2b^  6a ]   
  -0.01630379 	 [ 1a^  5a  6a^  2b ]   
  -0.01630379 	 [ 5b^  1b  2a^  0a ]   
  -0.01630379 	 [ 5b^  1b  0a^  2a ]   
  -0.01630379 	 [ 5b^  1b  2b^  6a ]   
  -0.01630379 	 [ 5b^  1b  6a^  2b ]   
  -0.01630379 	 [ 1b^  5b  2a^  0a ]   
  -0.01630379 	 [ 1b^  5b  0a^  2a ]   
  -0.01630379 	 [ 1b^  5b  2b^  6a ]   
  -0.01630379 	 [ 1b^  5b  6a^  2b ]  
)
171  (  -0.01313044 	 [ 5a^  0a  2a^  1a ]   
  -0.01313044 	 [ 5a^  0a  1a^  2a ]   
  -0.01313044 	 [ 5a^  0a  2b^  1b ]   
  -0.01313044 	 [ 5a^  0a  1b^  2b ]   
  -0.01313044 	 [ 0a^  5a  2a^  1a ]   
  -0.01313044 	 [ 0a^  5a  1a^  2a ]   
  -0.01313044 	 [ 0a^  5a  2b^  1b ]   
  -0.01313044 	 [ 0a^  5a  1b^  2b ]   
  -0.01313044 	 [ 5b^  6a  2a^  1a ]   
  -0.01313044 	 [ 5b^  6a  1a^  2a ]   
  -0.01313044 	 [ 5b^  6a  2b^  1b ]   
  -0.01313044 	 [ 5b^  6a  1b^  2b ]   
  -0.01313044 	 [ 6a^  5b  2a^  1a ]   
  -0.01313044 	 [ 6a^  5b  1a^  2a ]   
  -0.01313044 	 [ 6a^  5b  2b^  1b ]   
  -0.01313044 	 [ 6a^  5b  1b^  2b ]  
)
172  (  -0.02439421 	 [ 5a^  2a  1a^  0a ]   
  -0.02439421 	 [ 5a^  2a  0a^  1a ]   
  -0.02439421 	 [ 5a^  2a  1b^  6a ]   
  -0.02439421 	 [ 5a^  2a  6a^  1b ]   
  -0.02439421 	 [ 2a^  5a  1a^  0a ]   
  -0.02439421 	 [ 2a^  5a  0a^  1a ]   
  -0.02439421 	 [ 2a^  5a  1b^  6a ]   
  -0.02439421 	 [ 2a^  5a  6a^  1b ]   
  -0.02439421 	 [ 5b^  2b  1a^  0a ]   
  -0.02439421 	 [ 5b^  2b  0a^  1a ]   
  -0.02439421 	 [ 5b^  2b  1b^  6a ]   
  -0.02439421 	 [ 5b^  2b  6a^  1b ]   
  -0.02439421 	 [ 2b^  5b  1a^  0a ]   
  -0.02439421 	 [ 2b^  5b  0a^  1a ]   
  -0.02439421 	 [ 2b^  5b  1b^  6a ]   
  -0.02439421 	 [ 2b^  5b  6a^  1b ]  
)
173  (  0.05051506 	 [ 5a^  3a  5a^  3a ]   
  0.05051506 	 [ 5a^  3a  3a^  5a ]   
  0.05051506 	 [ 5a^  3a  5b^  3b ]   
  0.05051506 	 [ 5a^  3a  3b^  5b ]   
  0.05051506 	 [ 3a^  5a  5a^  3a ]   
  0.05051506 	 [ 3a^  5a  3a^  5a ]   
  0.05051506 	 [ 3a^  5a  5b^  3b ]   
  0.05051506 	 [ 3a^  5a  3b^  5b ]   
  0.05051506 	 [ 5b^  3b  5a^  3a ]   
  0.05051506 	 [ 5b^  3b  3a^  5a ]   
  0.05051506 	 [ 5b^  3b  5b^  3b ]   
  0.05051506 	 [ 5b^  3b  3b^  5b ]   
  0.05051506 	 [ 3b^  5b  5a^  3a ]   
  0.05051506 	 [ 3b^  5b  3a^  5a ]   
  0.05051506 	 [ 3b^  5b  5b^  3b ]   
  0.05051506 	 [ 3b^  5b  3b^  5b ]  
)
174  (  -0.06898695 	 [ 5a^  3a  3a^  3a ]   
  -0.06898695 	 [ 5a^  3a  3b^  3b ]   
  -0.06898695 	 [ 3a^  5a  3a^  3a ]   
  -0.06898695 	 [ 3a^  5a  3b^  3b ]   
  -0.06898695 	 [ 5b^  3b  3a^  3a ]   
  -0.06898695 	 [ 5b^  3b  3b^  3b ]   
  -0.06898695 	 [ 3b^  5b  3a^  3a ]   
  -0.06898695 	 [ 3b^  5b  3b^  3b ]   
  0.03449348 	 [ 5a^  3a ]   
  -0.03449348 	 [ 3a^  5a ]   
  0.03449348 	 [ 5b^  3b ]   
  -0.03449348 	 [ 3b^  5b ]  
)
175  (  -0.09729197 	 [ 3a^  5a  5a^  5a ]   
  -0.09729197 	 [ 3a^  5a  5b^  5b ]   
  -0.09729197 	 [ 5a^  3a  5a^  5a ]   
  -0.09729197 	 [ 5a^  3a  5b^  5b ]   
  -0.09729197 	 [ 3b^  5b  5a^  5a ]   
  -0.09729197 	 [ 3b^  5b  5b^  5b ]   
  -0.09729197 	 [ 5b^  3b  5a^  5a ]   
  -0.09729197 	 [ 5b^  3b  5b^  5b ]   
  0.04864599 	 [ 3a^  5a ]   
  -0.04864599 	 [ 5a^  3a ]   
  0.04864599 	 [ 3b^  5b ]   
  -0.04864599 	 [ 5b^  3b ]  
)
176  (  0.26645413 	 [ 5a^  3a ]   
  0.26645413 	 [ 3a^  5a ]   
  0.26645413 	 [ 5b^  3b ]   
  0.26645413 	 [ 3b^  5b ]  
)
177  (  0.63907683 	 [ 5a^  5a  3a^  3a ]   
  0.63907683 	 [ 5a^  5a  3b^  3b ]   
  0.63907683 	 [ 5b^  5b  3a^  3a ]   
  0.63907683 	 [ 5b^  5b  3b^  3b ]  
)
178  (  -0.04595518 	 [ 5a^  0a  3a^  0a ]   
  -0.04595518 	 [ 5a^  0a  0a^  3a ]   
  -0.04595518 	 [ 5a^  0a  3b^  6a ]   
  -0.04595518 	 [ 5a^  0a  6a^  3b ]   
  -0.04595518 	 [ 0a^  5a  3a^  0a ]   
  -0.04595518 	 [ 0a^  5a  0a^  3a ]   
  -0.04595518 	 [ 0a^  5a  3b^  6a ]   
  -0.04595518 	 [ 0a^  5a  6a^  3b ]   
  -0.04595518 	 [ 5b^  6a  3a^  0a ]   
  -0.04595518 	 [ 5b^  6a  0a^  3a ]   
  -0.04595518 	 [ 5b^  6a  3b^  6a ]   
  -0.04595518 	 [ 5b^  6a  6a^  3b ]   
  -0.04595518 	 [ 6a^  5b  3a^  0a ]   
  -0.04595518 	 [ 6a^  5b  0a^  3a ]   
  -0.04595518 	 [ 6a^  5b  3b^  6a ]   
  -0.04595518 	 [ 6a^  5b  6a^  3b ]   
  0.02297759 	 [ 5a^  3a ]   
  -0.02297759 	 [ 3a^  5a ]   
  0.02297759 	 [ 5b^  3b ]   
  -0.02297759 	 [ 3b^  5b ]  
)
179  (  0.00000000 	 [ 5a^  3a  0a^  3a ]   
  0.00000000 	 [ 5a^  3a  3a^  0a ]   
  0.00000000 	 [ 5a^  3a  6a^  3b ]   
  0.00000000 	 [ 5a^  3a  3b^  6a ]   
  0.00000000 	 [ 3a^  5a  0a^  3a ]   
  0.00000000 	 [ 3a^  5a  3a^  0a ]   
  0.00000000 	 [ 3a^  5a  6a^  3b ]   
  0.00000000 	 [ 3a^  5a  3b^  6a ]   
  0.00000000 	 [ 5b^  3b  0a^  3a ]   
  0.00000000 	 [ 5b^  3b  3a^  0a ]   
  0.00000000 	 [ 5b^  3b  6a^  3b ]   
  0.00000000 	 [ 5b^  3b  3b^  6a ]   
  0.00000000 	 [ 3b^  5b  0a^  3a ]   
  0.00000000 	 [ 3b^  5b  3a^  0a ]   
  0.00000000 	 [ 3b^  5b  6a^  3b ]   
  0.00000000 	 [ 3b^  5b  3b^  6a ]   
  -0.00000000 	 [ 5a^  0a ]   
  0.00000000 	 [ 0a^  5a ]   
  -0.00000000 	 [ 5b^  6a ]   
  0.00000000 	 [ 6a^  5b ]  
)
180  (  0.00000000 	 [ 3a^  5a  0a^  5a ]   
  0.00000000 	 [ 3a^  5a  5a^  0a ]   
  0.00000000 	 [ 3a^  5a  6a^  5b ]   
  0.00000000 	 [ 3a^  5a  5b^  6a ]   
  0.00000000 	 [ 5a^  3a  0a^  5a ]   
  0.00000000 	 [ 5a^  3a  5a^  0a ]   
  0.00000000 	 [ 5a^  3a  6a^  5b ]   
  0.00000000 	 [ 5a^  3a  5b^  6a ]   
  0.00000000 	 [ 3b^  5b  0a^  5a ]   
  0.00000000 	 [ 3b^  5b  5a^  0a ]   
  0.00000000 	 [ 3b^  5b  6a^  5b ]   
  0.00000000 	 [ 3b^  5b  5b^  6a ]   
  0.00000000 	 [ 5b^  3b  0a^  5a ]   
  0.00000000 	 [ 5b^  3b  5a^  0a ]   
  0.00000000 	 [ 5b^  3b  6a^  5b ]   
  0.00000000 	 [ 5b^  3b  5b^  6a ]   
  -0.00000000 	 [ 3a^  0a ]   
  0.00000000 	 [ 0a^  3a ]   
  -0.00000000 	 [ 3b^  6a ]   
  0.00000000 	 [ 6a^  3b ]  
)
181  (  -0.11092203 	 [ 5a^  3a  0a^  0a ]   
  -0.11092203 	 [ 5a^  3a  6a^  6a ]   
  -0.11092203 	 [ 3a^  5a  0a^  0a ]   
  -0.11092203 	 [ 3a^  5a  6a^  6a ]   
  -0.11092203 	 [ 5b^  3b  0a^  0a ]   
  -0.11092203 	 [ 5b^  3b  6a^  6a ]   
  -0.11092203 	 [ 3b^  5b  0a^  0a ]   
  -0.11092203 	 [ 3b^  5b  6a^  6a ]  
)
182  (  -0.00000000 	 [ 5a^  0a  3a^  3a ]   
  -0.00000000 	 [ 5a^  0a  3b^  3b ]   
  -0.00000000 	 [ 0a^  5a  3a^  3a ]   
  -0.00000000 	 [ 0a^  5a  3b^  3b ]   
  -0.00000000 	 [ 5b^  6a  3a^  3a ]   
  -0.00000000 	 [ 5b^  6a  3b^  3b ]   
  -0.00000000 	 [ 6a^  5b  3a^  3a ]   
  -0.00000000 	 [ 6a^  5b  3b^  3b ]  
)
183  (  -0.00000000 	 [ 3a^  0a  5a^  5a ]   
  -0.00000000 	 [ 3a^  0a  5b^  5b ]   
  -0.00000000 	 [ 0a^  3a  5a^  5a ]   
  -0.00000000 	 [ 0a^  3a  5b^  5b ]   
  -0.00000000 	 [ 3b^  6a  5a^  5a ]   
  -0.00000000 	 [ 3b^  6a  5b^  5b ]   
  -0.00000000 	 [ 6a^  3b  5a^  5a ]   
  -0.00000000 	 [ 6a^  3b  5b^  5b ]  
)
184  (  0.00505372 	 [ 5a^  1a  3a^  1a ]   
  0.00505372 	 [ 5a^  1a  1a^  3a ]   
  0.00505372 	 [ 5a^  1a  3b^  1b ]   
  0.00505372 	 [ 5a^  1a  1b^  3b ]   
  0.00505372 	 [ 1a^  5a  3a^  1a ]   
  0.00505372 	 [ 1a^  5a  1a^  3a ]   
  0.00505372 	 [ 1a^  5a  3b^  1b ]   
  0.00505372 	 [ 1a^  5a  1b^  3b ]   
  0.00505372 	 [ 5b^  1b  3a^  1a ]   
  0.00505372 	 [ 5b^  1b  1a^  3a ]   
  0.00505372 	 [ 5b^  1b  3b^  1b ]   
  0.00505372 	 [ 5b^  1b  1b^  3b ]   
  0.00505372 	 [ 1b^  5b  3a^  1a ]   
  0.00505372 	 [ 1b^  5b  1a^  3a ]   
  0.00505372 	 [ 1b^  5b  3b^  1b ]   
  0.00505372 	 [ 1b^  5b  1b^  3b ]   
  -0.00252686 	 [ 5a^  3a ]   
  0.00252686 	 [ 3a^  5a ]   
  -0.00252686 	 [ 5b^  3b ]   
  0.00252686 	 [ 3b^  5b ]  
)
185  (  0.02416501 	 [ 5a^  3a  1a^  3a ]   
  0.02416501 	 [ 5a^  3a  3a^  1a ]   
  0.02416501 	 [ 5a^  3a  1b^  3b ]   
  0.02416501 	 [ 5a^  3a  3b^  1b ]   
  0.02416501 	 [ 3a^  5a  1a^  3a ]   
  0.02416501 	 [ 3a^  5a  3a^  1a ]   
  0.02416501 	 [ 3a^  5a  1b^  3b ]   
  0.02416501 	 [ 3a^  5a  3b^  1b ]   
  0.02416501 	 [ 5b^  3b  1a^  3a ]   
  0.02416501 	 [ 5b^  3b  3a^  1a ]   
  0.02416501 	 [ 5b^  3b  1b^  3b ]   
  0.02416501 	 [ 5b^  3b  3b^  1b ]   
  0.02416501 	 [ 3b^  5b  1a^  3a ]   
  0.02416501 	 [ 3b^  5b  3a^  1a ]   
  0.02416501 	 [ 3b^  5b  1b^  3b ]   
  0.02416501 	 [ 3b^  5b  3b^  1b ]   
  -0.01208251 	 [ 5a^  1a ]   
  0.01208251 	 [ 1a^  5a ]   
  -0.01208251 	 [ 5b^  1b ]   
  0.01208251 	 [ 1b^  5b ]  
)
186  (  -0.04283361 	 [ 3a^  5a  1a^  5a ]   
  -0.04283361 	 [ 3a^  5a  5a^  1a ]   
  -0.04283361 	 [ 3a^  5a  1b^  5b ]   
  -0.04283361 	 [ 3a^  5a  5b^  1b ]   
  -0.04283361 	 [ 5a^  3a  1a^  5a ]   
  -0.04283361 	 [ 5a^  3a  5a^  1a ]   
  -0.04283361 	 [ 5a^  3a  1b^  5b ]   
  -0.04283361 	 [ 5a^  3a  5b^  1b ]   
  -0.04283361 	 [ 3b^  5b  1a^  5a ]   
  -0.04283361 	 [ 3b^  5b  5a^  1a ]   
  -0.04283361 	 [ 3b^  5b  1b^  5b ]   
  -0.04283361 	 [ 3b^  5b  5b^  1b ]   
  -0.04283361 	 [ 5b^  3b  1a^  5a ]   
  -0.04283361 	 [ 5b^  3b  5a^  1a ]   
  -0.04283361 	 [ 5b^  3b  1b^  5b ]   
  -0.04283361 	 [ 5b^  3b  5b^  1b ]   
  0.02141680 	 [ 3a^  1a ]   
  -0.02141680 	 [ 1a^  3a ]   
  0.02141680 	 [ 3b^  1b ]   
  -0.02141680 	 [ 1b^  3b ]  
)
187  (  -0.00168541 	 [ 5a^  3a  1a^  1a ]   
  -0.00168541 	 [ 5a^  3a  1b^  1b ]   
  -0.00168541 	 [ 3a^  5a  1a^  1a ]   
  -0.00168541 	 [ 3a^  5a  1b^  1b ]   
  -0.00168541 	 [ 5b^  3b  1a^  1a ]   
  -0.00168541 	 [ 5b^  3b  1b^  1b ]   
  -0.00168541 	 [ 3b^  5b  1a^  1a ]   
  -0.00168541 	 [ 3b^  5b  1b^  1b ]  
)
188  (  -0.00594056 	 [ 5a^  1a  3a^  3a ]   
  -0.00594056 	 [ 5a^  1a  3b^  3b ]   
  -0.00594056 	 [ 1a^  5a  3a^  3a ]   
  -0.00594056 	 [ 1a^  5a  3b^  3b ]   
  -0.00594056 	 [ 5b^  1b  3a^  3a ]   
  -0.00594056 	 [ 5b^  1b  3b^  3b ]   
  -0.00594056 	 [ 1b^  5b  3a^  3a ]   
  -0.00594056 	 [ 1b^  5b  3b^  3b ]  
)
189  (  -0.16242084 	 [ 3a^  1a  5a^  5a ]   
  -0.16242084 	 [ 3a^  1a  5b^  5b ]   
  -0.16242084 	 [ 1a^  3a  5a^  5a ]   
  -0.16242084 	 [ 1a^  3a  5b^  5b ]   
  -0.16242084 	 [ 3b^  1b  5a^  5a ]   
  -0.16242084 	 [ 3b^  1b  5b^  5b ]   
  -0.16242084 	 [ 1b^  3b  5a^  5a ]   
  -0.16242084 	 [ 1b^  3b  5b^  5b ]  
)
190  (  0.00000000 	 [ 5a^  1a  3a^  0a ]   
  0.00000000 	 [ 5a^  1a  0a^  3a ]   
  0.00000000 	 [ 5a^  1a  3b^  6a ]   
  0.00000000 	 [ 5a^  1a  6a^  3b ]   
  0.00000000 	 [ 1a^  5a  3a^  0a ]   
  0.00000000 	 [ 1a^  5a  0a^  3a ]   
  0.00000000 	 [ 1a^  5a  3b^  6a ]   
  0.00000000 	 [ 1a^  5a  6a^  3b ]   
  0.00000000 	 [ 5b^  1b  3a^  0a ]   
  0.00000000 	 [ 5b^  1b  0a^  3a ]   
  0.00000000 	 [ 5b^  1b  3b^  6a ]   
  0.00000000 	 [ 5b^  1b  6a^  3b ]   
  0.00000000 	 [ 1b^  5b  3a^  0a ]   
  0.00000000 	 [ 1b^  5b  0a^  3a ]   
  0.00000000 	 [ 1b^  5b  3b^  6a ]   
  0.00000000 	 [ 1b^  5b  6a^  3b ]  
)
191  (  -0.00000000 	 [ 5a^  0a  3a^  1a ]   
  -0.00000000 	 [ 5a^  0a  1a^  3a ]   
  -0.00000000 	 [ 5a^  0a  3b^  1b ]   
  -0.00000000 	 [ 5a^  0a  1b^  3b ]   
  -0.00000000 	 [ 0a^  5a  3a^  1a ]   
  -0.00000000 	 [ 0a^  5a  1a^  3a ]   
  -0.00000000 	 [ 0a^  5a  3b^  1b ]   
  -0.00000000 	 [ 0a^  5a  1b^  3b ]   
  -0.00000000 	 [ 5b^  6a  3a^  1a ]   
  -0.00000000 	 [ 5b^  6a  1a^  3a ]   
  -0.00000000 	 [ 5b^  6a  3b^  1b ]   
  -0.00000000 	 [ 5b^  6a  1b^  3b ]   
  -0.00000000 	 [ 6a^  5b  3a^  1a ]   
  -0.00000000 	 [ 6a^  5b  1a^  3a ]   
  -0.00000000 	 [ 6a^  5b  3b^  1b ]   
  -0.00000000 	 [ 6a^  5b  1b^  3b ]  
)
192  (  0.00000000 	 [ 5a^  3a  1a^  0a ]   
  0.00000000 	 [ 5a^  3a  0a^  1a ]   
  0.00000000 	 [ 5a^  3a  1b^  6a ]   
  0.00000000 	 [ 5a^  3a  6a^  1b ]   
  0.00000000 	 [ 3a^  5a  1a^  0a ]   
  0.00000000 	 [ 3a^  5a  0a^  1a ]   
  0.00000000 	 [ 3a^  5a  1b^  6a ]   
  0.00000000 	 [ 3a^  5a  6a^  1b ]   
  0.00000000 	 [ 5b^  3b  1a^  0a ]   
  0.00000000 	 [ 5b^  3b  0a^  1a ]   
  0.00000000 	 [ 5b^  3b  1b^  6a ]   
  0.00000000 	 [ 5b^  3b  6a^  1b ]   
  0.00000000 	 [ 3b^  5b  1a^  0a ]   
  0.00000000 	 [ 3b^  5b  0a^  1a ]   
  0.00000000 	 [ 3b^  5b  1b^  6a ]   
  0.00000000 	 [ 3b^  5b  6a^  1b ]  
)
193  (  -0.03725897 	 [ 5a^  2a  3a^  2a ]   
  -0.03725897 	 [ 5a^  2a  2a^  3a ]   
  -0.03725897 	 [ 5a^  2a  3b^  2b ]   
  -0.03725897 	 [ 5a^  2a  2b^  3b ]   
  -0.03725897 	 [ 2a^  5a  3a^  2a ]   
  -0.03725897 	 [ 2a^  5a  2a^  3a ]   
  -0.03725897 	 [ 2a^  5a  3b^  2b ]   
  -0.03725897 	 [ 2a^  5a  2b^  3b ]   
  -0.03725897 	 [ 5b^  2b  3a^  2a ]   
  -0.03725897 	 [ 5b^  2b  2a^  3a ]   
  -0.03725897 	 [ 5b^  2b  3b^  2b ]   
  -0.03725897 	 [ 5b^  2b  2b^  3b ]   
  -0.03725897 	 [ 2b^  5b  3a^  2a ]   
  -0.03725897 	 [ 2b^  5b  2a^  3a ]   
  -0.03725897 	 [ 2b^  5b  3b^  2b ]   
  -0.03725897 	 [ 2b^  5b  2b^  3b ]   
  0.01862949 	 [ 5a^  3a ]   
  -0.01862949 	 [ 3a^  5a ]   
  0.01862949 	 [ 5b^  3b ]   
  -0.01862949 	 [ 3b^  5b ]  
)
194  (  0.00000000 	 [ 5a^  3a  2a^  3a ]   
  0.00000000 	 [ 5a^  3a  3a^  2a ]   
  0.00000000 	 [ 5a^  3a  2b^  3b ]   
  0.00000000 	 [ 5a^  3a  3b^  2b ]   
  0.00000000 	 [ 3a^  5a  2a^  3a ]   
  0.00000000 	 [ 3a^  5a  3a^  2a ]   
  0.00000000 	 [ 3a^  5a  2b^  3b ]   
  0.00000000 	 [ 3a^  5a  3b^  2b ]   
  0.00000000 	 [ 5b^  3b  2a^  3a ]   
  0.00000000 	 [ 5b^  3b  3a^  2a ]   
  0.00000000 	 [ 5b^  3b  2b^  3b ]   
  0.00000000 	 [ 5b^  3b  3b^  2b ]   
  0.00000000 	 [ 3b^  5b  2a^  3a ]   
  0.00000000 	 [ 3b^  5b  3a^  2a ]   
  0.00000000 	 [ 3b^  5b  2b^  3b ]   
  0.00000000 	 [ 3b^  5b  3b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
195  (  -0.00000000 	 [ 3a^  5a  2a^  5a ]   
  -0.00000000 	 [ 3a^  5a  5a^  2a ]   
  -0.00000000 	 [ 3a^  5a  2b^  5b ]   
  -0.00000000 	 [ 3a^  5a  5b^  2b ]   
  -0.00000000 	 [ 5a^  3a  2a^  5a ]   
  -0.00000000 	 [ 5a^  3a  5a^  2a ]   
  -0.00000000 	 [ 5a^  3a  2b^  5b ]   
  -0.00000000 	 [ 5a^  3a  5b^  2b ]   
  -0.00000000 	 [ 3b^  5b  2a^  5a ]   
  -0.00000000 	 [ 3b^  5b  5a^  2a ]   
  -0.00000000 	 [ 3b^  5b  2b^  5b ]   
  -0.00000000 	 [ 3b^  5b  5b^  2b ]   
  -0.00000000 	 [ 5b^  3b  2a^  5a ]   
  -0.00000000 	 [ 5b^  3b  5a^  2a ]   
  -0.00000000 	 [ 5b^  3b  2b^  5b ]   
  -0.00000000 	 [ 5b^  3b  5b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
196  (  -0.05914637 	 [ 5a^  3a  2a^  2a ]   
  -0.05914637 	 [ 5a^  3a  2b^  2b ]   
  -0.05914637 	 [ 3a^  5a  2a^  2a ]   
  -0.05914637 	 [ 3a^  5a  2b^  2b ]   
  -0.05914637 	 [ 5b^  3b  2a^  2a ]   
  -0.05914637 	 [ 5b^  3b  2b^  2b ]   
  -0.05914637 	 [ 3b^  5b  2a^  2a ]   
  -0.05914637 	 [ 3b^  5b  2b^  2b ]  
)
197  (  0.00000000 	 [ 5a^  2a  3a^  3a ]   
  0.00000000 	 [ 5a^  2a  3b^  3b ]   
  0.00000000 	 [ 2a^  5a  3a^  3a ]   
  0.00000000 	 [ 2a^  5a  3b^  3b ]   
  0.00000000 	 [ 5b^  2b  3a^  3a ]   
  0.00000000 	 [ 5b^  2b  3b^  3b ]   
  0.00000000 	 [ 2b^  5b  3a^  3a ]   
  0.00000000 	 [ 2b^  5b  3b^  3b ]  
)
198  (  -0.00000000 	 [ 3a^  2a  5a^  5a ]   
  -0.00000000 	 [ 3a^  2a  5b^  5b ]   
  -0.00000000 	 [ 2a^  3a  5a^  5a ]   
  -0.00000000 	 [ 2a^  3a  5b^  5b ]   
  -0.00000000 	 [ 3b^  2b  5a^  5a ]   
  -0.00000000 	 [ 3b^  2b  5b^  5b ]   
  -0.00000000 	 [ 2b^  3b  5a^  5a ]   
  -0.00000000 	 [ 2b^  3b  5b^  5b ]  
)
199  (  0.05549971 	 [ 5a^  2a  3a^  0a ]   
  0.05549971 	 [ 5a^  2a  0a^  3a ]   
  0.05549971 	 [ 5a^  2a  3b^  6a ]   
  0.05549971 	 [ 5a^  2a  6a^  3b ]   
  0.05549971 	 [ 2a^  5a  3a^  0a ]   
  0.05549971 	 [ 2a^  5a  0a^  3a ]   
  0.05549971 	 [ 2a^  5a  3b^  6a ]   
  0.05549971 	 [ 2a^  5a  6a^  3b ]   
  0.05549971 	 [ 5b^  2b  3a^  0a ]   
  0.05549971 	 [ 5b^  2b  0a^  3a ]   
  0.05549971 	 [ 5b^  2b  3b^  6a ]   
  0.05549971 	 [ 5b^  2b  6a^  3b ]   
  0.05549971 	 [ 2b^  5b  3a^  0a ]   
  0.05549971 	 [ 2b^  5b  0a^  3a ]   
  0.05549971 	 [ 2b^  5b  3b^  6a ]   
  0.05549971 	 [ 2b^  5b  6a^  3b ]  
)
200  (  0.03617554 	 [ 5a^  0a  3a^  2a ]   
  0.03617554 	 [ 5a^  0a  2a^  3a ]   
  0.03617554 	 [ 5a^  0a  3b^  2b ]   
  0.03617554 	 [ 5a^  0a  2b^  3b ]   
  0.03617554 	 [ 0a^  5a  3a^  2a ]   
  0.03617554 	 [ 0a^  5a  2a^  3a ]   
  0.03617554 	 [ 0a^  5a  3b^  2b ]   
  0.03617554 	 [ 0a^  5a  2b^  3b ]   
  0.03617554 	 [ 5b^  6a  3a^  2a ]   
  0.03617554 	 [ 5b^  6a  2a^  3a ]   
  0.03617554 	 [ 5b^  6a  3b^  2b ]   
  0.03617554 	 [ 5b^  6a  2b^  3b ]   
  0.03617554 	 [ 6a^  5b  3a^  2a ]   
  0.03617554 	 [ 6a^  5b  2a^  3a ]   
  0.03617554 	 [ 6a^  5b  3b^  2b ]   
  0.03617554 	 [ 6a^  5b  2b^  3b ]  
)
201  (  0.06871752 	 [ 5a^  3a  2a^  0a ]   
  0.06871752 	 [ 5a^  3a  0a^  2a ]   
  0.06871752 	 [ 5a^  3a  2b^  6a ]   
  0.06871752 	 [ 5a^  3a  6a^  2b ]   
  0.06871752 	 [ 3a^  5a  2a^  0a ]   
  0.06871752 	 [ 3a^  5a  0a^  2a ]   
  0.06871752 	 [ 3a^  5a  2b^  6a ]   
  0.06871752 	 [ 3a^  5a  6a^  2b ]   
  0.06871752 	 [ 5b^  3b  2a^  0a ]   
  0.06871752 	 [ 5b^  3b  0a^  2a ]   
  0.06871752 	 [ 5b^  3b  2b^  6a ]   
  0.06871752 	 [ 5b^  3b  6a^  2b ]   
  0.06871752 	 [ 3b^  5b  2a^  0a ]   
  0.06871752 	 [ 3b^  5b  0a^  2a ]   
  0.06871752 	 [ 3b^  5b  2b^  6a ]   
  0.06871752 	 [ 3b^  5b  6a^  2b ]  
)
202  (  0.00000000 	 [ 5a^  2a  3a^  1a ]   
  0.00000000 	 [ 5a^  2a  1a^  3a ]   
  0.00000000 	 [ 5a^  2a  3b^  1b ]   
  0.00000000 	 [ 5a^  2a  1b^  3b ]   
  0.00000000 	 [ 2a^  5a  3a^  1a ]   
  0.00000000 	 [ 2a^  5a  1a^  3a ]   
  0.00000000 	 [ 2a^  5a  3b^  1b ]   
  0.00000000 	 [ 2a^  5a  1b^  3b ]   
  0.00000000 	 [ 5b^  2b  3a^  1a ]   
  0.00000000 	 [ 5b^  2b  1a^  3a ]   
  0.00000000 	 [ 5b^  2b  3b^  1b ]   
  0.00000000 	 [ 5b^  2b  1b^  3b ]   
  0.00000000 	 [ 2b^  5b  3a^  1a ]   
  0.00000000 	 [ 2b^  5b  1a^  3a ]   
  0.00000000 	 [ 2b^  5b  3b^  1b ]   
  0.00000000 	 [ 2b^  5b  1b^  3b ]  
)
203  (  0.00000000 	 [ 5a^  1a  3a^  2a ]   
  0.00000000 	 [ 5a^  1a  2a^  3a ]   
  0.00000000 	 [ 5a^  1a  3b^  2b ]   
  0.00000000 	 [ 5a^  1a  2b^  3b ]   
  0.00000000 	 [ 1a^  5a  3a^  2a ]   
  0.00000000 	 [ 1a^  5a  2a^  3a ]   
  0.00000000 	 [ 1a^  5a  3b^  2b ]   
  0.00000000 	 [ 1a^  5a  2b^  3b ]   
  0.00000000 	 [ 5b^  1b  3a^  2a ]   
  0.00000000 	 [ 5b^  1b  2a^  3a ]   
  0.00000000 	 [ 5b^  1b  3b^  2b ]   
  0.00000000 	 [ 5b^  1b  2b^  3b ]   
  0.00000000 	 [ 1b^  5b  3a^  2a ]   
  0.00000000 	 [ 1b^  5b  2a^  3a ]   
  0.00000000 	 [ 1b^  5b  3b^  2b ]   
  0.00000000 	 [ 1b^  5b  2b^  3b ]  
)
204  (  -0.00000000 	 [ 5a^  3a  2a^  1a ]   
  -0.00000000 	 [ 5a^  3a  1a^  2a ]   
  -0.00000000 	 [ 5a^  3a  2b^  1b ]   
  -0.00000000 	 [ 5a^  3a  1b^  2b ]   
  -0.00000000 	 [ 3a^  5a  2a^  1a ]   
  -0.00000000 	 [ 3a^  5a  1a^  2a ]   
  -0.00000000 	 [ 3a^  5a  2b^  1b ]   
  -0.00000000 	 [ 3a^  5a  1b^  2b ]   
  -0.00000000 	 [ 5b^  3b  2a^  1a ]   
  -0.00000000 	 [ 5b^  3b  1a^  2a ]   
  -0.00000000 	 [ 5b^  3b  2b^  1b ]   
  -0.00000000 	 [ 5b^  3b  1b^  2b ]   
  -0.00000000 	 [ 3b^  5b  2a^  1a ]   
  -0.00000000 	 [ 3b^  5b  1a^  2a ]   
  -0.00000000 	 [ 3b^  5b  2b^  1b ]   
  -0.00000000 	 [ 3b^  5b  1b^  2b ]  
)
205  (  0.06205516 	 [ 5a^  4a  5a^  4a ]   
  0.06205516 	 [ 5a^  4a  4a^  5a ]   
  0.06205516 	 [ 5a^  4a  5b^  4b ]   
  0.06205516 	 [ 5a^  4a  4b^  5b ]   
  0.06205516 	 [ 4a^  5a  5a^  4a ]   
  0.06205516 	 [ 4a^  5a  4a^  5a ]   
  0.06205516 	 [ 4a^  5a  5b^  4b ]   
  0.06205516 	 [ 4a^  5a  4b^  5b ]   
  0.06205516 	 [ 5b^  4b  5a^  4a ]   
  0.06205516 	 [ 5b^  4b  4a^  5a ]   
  0.06205516 	 [ 5b^  4b  5b^  4b ]   
  0.06205516 	 [ 5b^  4b  4b^  5b ]   
  0.06205516 	 [ 4b^  5b  5a^  4a ]   
  0.06205516 	 [ 4b^  5b  4a^  5a ]   
  0.06205516 	 [ 4b^  5b  5b^  4b ]   
  0.06205516 	 [ 4b^  5b  4b^  5b ]  
)
206  (  0.00000000 	 [ 5a^  4a  4a^  4a ]   
  0.00000000 	 [ 5a^  4a  4b^  4b ]   
  0.00000000 	 [ 4a^  5a  4a^  4a ]   
  0.00000000 	 [ 4a^  5a  4b^  4b ]   
  0.00000000 	 [ 5b^  4b  4a^  4a ]   
  0.00000000 	 [ 5b^  4b  4b^  4b ]   
  0.00000000 	 [ 4b^  5b  4a^  4a ]   
  0.00000000 	 [ 4b^  5b  4b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
207  (  0.00000000 	 [ 4a^  5a  5a^  5a ]   
  0.00000000 	 [ 4a^  5a  5b^  5b ]   
  0.00000000 	 [ 5a^  4a  5a^  5a ]   
  0.00000000 	 [ 5a^  4a  5b^  5b ]   
  0.00000000 	 [ 4b^  5b  5a^  5a ]   
  0.00000000 	 [ 4b^  5b  5b^  5b ]   
  0.00000000 	 [ 5b^  4b  5a^  5a ]   
  0.00000000 	 [ 5b^  4b  5b^  5b ]   
  -0.00000000 	 [ 4a^  5a ]   
  0.00000000 	 [ 5a^  4a ]   
  -0.00000000 	 [ 4b^  5b ]   
  0.00000000 	 [ 5b^  4b ]  
)
208  (  -0.00000000 	 [ 5a^  4a ]   
  -0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  -0.00000000 	 [ 4b^  5b ]  
)
209  (  0.67909229 	 [ 5a^  5a  4a^  4a ]   
  0.67909229 	 [ 5a^  5a  4b^  4b ]   
  0.67909229 	 [ 5b^  5b  4a^  4a ]   
  0.67909229 	 [ 5b^  5b  4b^  4b ]  
)
210  (  0.00000000 	 [ 5a^  0a  4a^  0a ]   
  0.00000000 	 [ 5a^  0a  0a^  4a ]   
  0.00000000 	 [ 5a^  0a  4b^  6a ]   
  0.00000000 	 [ 5a^  0a  6a^  4b ]   
  0.00000000 	 [ 0a^  5a  4a^  0a ]   
  0.00000000 	 [ 0a^  5a  0a^  4a ]   
  0.00000000 	 [ 0a^  5a  4b^  6a ]   
  0.00000000 	 [ 0a^  5a  6a^  4b ]   
  0.00000000 	 [ 5b^  6a  4a^  0a ]   
  0.00000000 	 [ 5b^  6a  0a^  4a ]   
  0.00000000 	 [ 5b^  6a  4b^  6a ]   
  0.00000000 	 [ 5b^  6a  6a^  4b ]   
  0.00000000 	 [ 6a^  5b  4a^  0a ]   
  0.00000000 	 [ 6a^  5b  0a^  4a ]   
  0.00000000 	 [ 6a^  5b  4b^  6a ]   
  0.00000000 	 [ 6a^  5b  6a^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
211  (  -0.00000000 	 [ 5a^  4a  0a^  4a ]   
  -0.00000000 	 [ 5a^  4a  4a^  0a ]   
  -0.00000000 	 [ 5a^  4a  6a^  4b ]   
  -0.00000000 	 [ 5a^  4a  4b^  6a ]   
  -0.00000000 	 [ 4a^  5a  0a^  4a ]   
  -0.00000000 	 [ 4a^  5a  4a^  0a ]   
  -0.00000000 	 [ 4a^  5a  6a^  4b ]   
  -0.00000000 	 [ 4a^  5a  4b^  6a ]   
  -0.00000000 	 [ 5b^  4b  0a^  4a ]   
  -0.00000000 	 [ 5b^  4b  4a^  0a ]   
  -0.00000000 	 [ 5b^  4b  6a^  4b ]   
  -0.00000000 	 [ 5b^  4b  4b^  6a ]   
  -0.00000000 	 [ 4b^  5b  0a^  4a ]   
  -0.00000000 	 [ 4b^  5b  4a^  0a ]   
  -0.00000000 	 [ 4b^  5b  6a^  4b ]   
  -0.00000000 	 [ 4b^  5b  4b^  6a ]   
  0.00000000 	 [ 5a^  0a ]   
  -0.00000000 	 [ 0a^  5a ]   
  0.00000000 	 [ 5b^  6a ]   
  -0.00000000 	 [ 6a^  5b ]  
)
212  (  -0.00271372 	 [ 4a^  5a  0a^  5a ]   
  -0.00271372 	 [ 4a^  5a  5a^  0a ]   
  -0.00271372 	 [ 4a^  5a  6a^  5b ]   
  -0.00271372 	 [ 4a^  5a  5b^  6a ]   
  -0.00271372 	 [ 5a^  4a  0a^  5a ]   
  -0.00271372 	 [ 5a^  4a  5a^  0a ]   
  -0.00271372 	 [ 5a^  4a  6a^  5b ]   
  -0.00271372 	 [ 5a^  4a  5b^  6a ]   
  -0.00271372 	 [ 4b^  5b  0a^  5a ]   
  -0.00271372 	 [ 4b^  5b  5a^  0a ]   
  -0.00271372 	 [ 4b^  5b  6a^  5b ]   
  -0.00271372 	 [ 4b^  5b  5b^  6a ]   
  -0.00271372 	 [ 5b^  4b  0a^  5a ]   
  -0.00271372 	 [ 5b^  4b  5a^  0a ]   
  -0.00271372 	 [ 5b^  4b  6a^  5b ]   
  -0.00271372 	 [ 5b^  4b  5b^  6a ]   
  0.00135686 	 [ 4a^  0a ]   
  -0.00135686 	 [ 0a^  4a ]   
  0.00135686 	 [ 4b^  6a ]   
  -0.00135686 	 [ 6a^  4b ]  
)
213  (  -0.00000000 	 [ 5a^  4a  0a^  0a ]   
  -0.00000000 	 [ 5a^  4a  6a^  6a ]   
  -0.00000000 	 [ 4a^  5a  0a^  0a ]   
  -0.00000000 	 [ 4a^  5a  6a^  6a ]   
  -0.00000000 	 [ 5b^  4b  0a^  0a ]   
  -0.00000000 	 [ 5b^  4b  6a^  6a ]   
  -0.00000000 	 [ 4b^  5b  0a^  0a ]   
  -0.00000000 	 [ 4b^  5b  6a^  6a ]  
)
214  (  -0.00000000 	 [ 5a^  0a  4a^  4a ]   
  -0.00000000 	 [ 5a^  0a  4b^  4b ]   
  -0.00000000 	 [ 0a^  5a  4a^  4a ]   
  -0.00000000 	 [ 0a^  5a  4b^  4b ]   
  -0.00000000 	 [ 5b^  6a  4a^  4a ]   
  -0.00000000 	 [ 5b^  6a  4b^  4b ]   
  -0.00000000 	 [ 6a^  5b  4a^  4a ]   
  -0.00000000 	 [ 6a^  5b  4b^  4b ]  
)
215  (  0.00781300 	 [ 4a^  0a  5a^  5a ]   
  0.00781300 	 [ 4a^  0a  5b^  5b ]   
  0.00781300 	 [ 0a^  4a  5a^  5a ]   
  0.00781300 	 [ 0a^  4a  5b^  5b ]   
  0.00781300 	 [ 4b^  6a  5a^  5a ]   
  0.00781300 	 [ 4b^  6a  5b^  5b ]   
  0.00781300 	 [ 6a^  4b  5a^  5a ]   
  0.00781300 	 [ 6a^  4b  5b^  5b ]  
)
216  (  -0.00000000 	 [ 5a^  1a  4a^  1a ]   
  -0.00000000 	 [ 5a^  1a  1a^  4a ]   
  -0.00000000 	 [ 5a^  1a  4b^  1b ]   
  -0.00000000 	 [ 5a^  1a  1b^  4b ]   
  -0.00000000 	 [ 1a^  5a  4a^  1a ]   
  -0.00000000 	 [ 1a^  5a  1a^  4a ]   
  -0.00000000 	 [ 1a^  5a  4b^  1b ]   
  -0.00000000 	 [ 1a^  5a  1b^  4b ]   
  -0.00000000 	 [ 5b^  1b  4a^  1a ]   
  -0.00000000 	 [ 5b^  1b  1a^  4a ]   
  -0.00000000 	 [ 5b^  1b  4b^  1b ]   
  -0.00000000 	 [ 5b^  1b  1b^  4b ]   
  -0.00000000 	 [ 1b^  5b  4a^  1a ]   
  -0.00000000 	 [ 1b^  5b  1a^  4a ]   
  -0.00000000 	 [ 1b^  5b  4b^  1b ]   
  -0.00000000 	 [ 1b^  5b  1b^  4b ]   
  0.00000000 	 [ 5a^  4a ]   
  -0.00000000 	 [ 4a^  5a ]   
  0.00000000 	 [ 5b^  4b ]   
  -0.00000000 	 [ 4b^  5b ]  
)
217  (  -0.07331485 	 [ 5a^  4a  1a^  4a ]   
  -0.07331485 	 [ 5a^  4a  4a^  1a ]   
  -0.07331485 	 [ 5a^  4a  1b^  4b ]   
  -0.07331485 	 [ 5a^  4a  4b^  1b ]   
  -0.07331485 	 [ 4a^  5a  1a^  4a ]   
  -0.07331485 	 [ 4a^  5a  4a^  1a ]   
  -0.07331485 	 [ 4a^  5a  1b^  4b ]   
  -0.07331485 	 [ 4a^  5a  4b^  1b ]   
  -0.07331485 	 [ 5b^  4b  1a^  4a ]   
  -0.07331485 	 [ 5b^  4b  4a^  1a ]   
  -0.07331485 	 [ 5b^  4b  1b^  4b ]   
  -0.07331485 	 [ 5b^  4b  4b^  1b ]   
  -0.07331485 	 [ 4b^  5b  1a^  4a ]   
  -0.07331485 	 [ 4b^  5b  4a^  1a ]   
  -0.07331485 	 [ 4b^  5b  1b^  4b ]   
  -0.07331485 	 [ 4b^  5b  4b^  1b ]   
  0.03665743 	 [ 5a^  1a ]   
  -0.03665743 	 [ 1a^  5a ]   
  0.03665743 	 [ 5b^  1b ]   
  -0.03665743 	 [ 1b^  5b ]  
)
218  (  -0.00000000 	 [ 4a^  5a  1a^  5a ]   
  -0.00000000 	 [ 4a^  5a  5a^  1a ]   
  -0.00000000 	 [ 4a^  5a  1b^  5b ]   
  -0.00000000 	 [ 4a^  5a  5b^  1b ]   
  -0.00000000 	 [ 5a^  4a  1a^  5a ]   
  -0.00000000 	 [ 5a^  4a  5a^  1a ]   
  -0.00000000 	 [ 5a^  4a  1b^  5b ]   
  -0.00000000 	 [ 5a^  4a  5b^  1b ]   
  -0.00000000 	 [ 4b^  5b  1a^  5a ]   
  -0.00000000 	 [ 4b^  5b  5a^  1a ]   
  -0.00000000 	 [ 4b^  5b  1b^  5b ]   
  -0.00000000 	 [ 4b^  5b  5b^  1b ]   
  -0.00000000 	 [ 5b^  4b  1a^  5a ]   
  -0.00000000 	 [ 5b^  4b  5a^  1a ]   
  -0.00000000 	 [ 5b^  4b  1b^  5b ]   
  -0.00000000 	 [ 5b^  4b  5b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
219  (  0.00000000 	 [ 5a^  4a  1a^  1a ]   
  0.00000000 	 [ 5a^  4a  1b^  1b ]   
  0.00000000 	 [ 4a^  5a  1a^  1a ]   
  0.00000000 	 [ 4a^  5a  1b^  1b ]   
  0.00000000 	 [ 5b^  4b  1a^  1a ]   
  0.00000000 	 [ 5b^  4b  1b^  1b ]   
  0.00000000 	 [ 4b^  5b  1a^  1a ]   
  0.00000000 	 [ 4b^  5b  1b^  1b ]  
)
220  (  -0.02290054 	 [ 5a^  1a  4a^  4a ]   
  -0.02290054 	 [ 5a^  1a  4b^  4b ]   
  -0.02290054 	 [ 1a^  5a  4a^  4a ]   
  -0.02290054 	 [ 1a^  5a  4b^  4b ]   
  -0.02290054 	 [ 5b^  1b  4a^  4a ]   
  -0.02290054 	 [ 5b^  1b  4b^  4b ]   
  -0.02290054 	 [ 1b^  5b  4a^  4a ]   
  -0.02290054 	 [ 1b^  5b  4b^  4b ]  
)
221  (  -0.00000000 	 [ 4a^  1a  5a^  5a ]   
  -0.00000000 	 [ 4a^  1a  5b^  5b ]   
  -0.00000000 	 [ 1a^  4a  5a^  5a ]   
  -0.00000000 	 [ 1a^  4a  5b^  5b ]   
  -0.00000000 	 [ 4b^  1b  5a^  5a ]   
  -0.00000000 	 [ 4b^  1b  5b^  5b ]   
  -0.00000000 	 [ 1b^  4b  5a^  5a ]   
  -0.00000000 	 [ 1b^  4b  5b^  5b ]  
)
222  (  0.03232095 	 [ 5a^  1a  4a^  0a ]   
  0.03232095 	 [ 5a^  1a  0a^  4a ]   
  0.03232095 	 [ 5a^  1a  4b^  6a ]   
  0.03232095 	 [ 5a^  1a  6a^  4b ]   
  0.03232095 	 [ 1a^  5a  4a^  0a ]   
  0.03232095 	 [ 1a^  5a  0a^  4a ]   
  0.03232095 	 [ 1a^  5a  4b^  6a ]   
  0.03232095 	 [ 1a^  5a  6a^  4b ]   
  0.03232095 	 [ 5b^  1b  4a^  0a ]   
  0.03232095 	 [ 5b^  1b  0a^  4a ]   
  0.03232095 	 [ 5b^  1b  4b^  6a ]   
  0.03232095 	 [ 5b^  1b  6a^  4b ]   
  0.03232095 	 [ 1b^  5b  4a^  0a ]   
  0.03232095 	 [ 1b^  5b  0a^  4a ]   
  0.03232095 	 [ 1b^  5b  4b^  6a ]   
  0.03232095 	 [ 1b^  5b  6a^  4b ]  
)
223  (  0.00722830 	 [ 5a^  0a  4a^  1a ]   
  0.00722830 	 [ 5a^  0a  1a^  4a ]   
  0.00722830 	 [ 5a^  0a  4b^  1b ]   
  0.00722830 	 [ 5a^  0a  1b^  4b ]   
  0.00722830 	 [ 0a^  5a  4a^  1a ]   
  0.00722830 	 [ 0a^  5a  1a^  4a ]   
  0.00722830 	 [ 0a^  5a  4b^  1b ]   
  0.00722830 	 [ 0a^  5a  1b^  4b ]   
  0.00722830 	 [ 5b^  6a  4a^  1a ]   
  0.00722830 	 [ 5b^  6a  1a^  4a ]   
  0.00722830 	 [ 5b^  6a  4b^  1b ]   
  0.00722830 	 [ 5b^  6a  1b^  4b ]   
  0.00722830 	 [ 6a^  5b  4a^  1a ]   
  0.00722830 	 [ 6a^  5b  1a^  4a ]   
  0.00722830 	 [ 6a^  5b  4b^  1b ]   
  0.00722830 	 [ 6a^  5b  1b^  4b ]  
)
224  (  0.06992925 	 [ 5a^  4a  1a^  0a ]   
  0.06992925 	 [ 5a^  4a  0a^  1a ]   
  0.06992925 	 [ 5a^  4a  1b^  6a ]   
  0.06992925 	 [ 5a^  4a  6a^  1b ]   
  0.06992925 	 [ 4a^  5a  1a^  0a ]   
  0.06992925 	 [ 4a^  5a  0a^  1a ]   
  0.06992925 	 [ 4a^  5a  1b^  6a ]   
  0.06992925 	 [ 4a^  5a  6a^  1b ]   
  0.06992925 	 [ 5b^  4b  1a^  0a ]   
  0.06992925 	 [ 5b^  4b  0a^  1a ]   
  0.06992925 	 [ 5b^  4b  1b^  6a ]   
  0.06992925 	 [ 5b^  4b  6a^  1b ]   
  0.06992925 	 [ 4b^  5b  1a^  0a ]   
  0.06992925 	 [ 4b^  5b  0a^  1a ]   
  0.06992925 	 [ 4b^  5b  1b^  6a ]   
  0.06992925 	 [ 4b^  5b  6a^  1b ]  
)
225  (  0.00000000 	 [ 5a^  2a  4a^  2a ]   
  0.00000000 	 [ 5a^  2a  2a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  2b ]   
  0.00000000 	 [ 5a^  2a  2b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  2a ]   
  0.00000000 	 [ 2a^  5a  2a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  2b ]   
  0.00000000 	 [ 2a^  5a  2b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  2a ]   
  0.00000000 	 [ 5b^  2b  2a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  2b ]   
  0.00000000 	 [ 5b^  2b  2b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  2a ]   
  0.00000000 	 [ 2b^  5b  2a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  2b ]   
  0.00000000 	 [ 2b^  5b  2b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
226  (  0.00000000 	 [ 5a^  4a  2a^  4a ]   
  0.00000000 	 [ 5a^  4a  4a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  4b ]   
  0.00000000 	 [ 5a^  4a  4b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  4a ]   
  0.00000000 	 [ 4a^  5a  4a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  4b ]   
  0.00000000 	 [ 4a^  5a  4b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  4a ]   
  0.00000000 	 [ 5b^  4b  4a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  4b ]   
  0.00000000 	 [ 5b^  4b  4b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  4a ]   
  0.00000000 	 [ 4b^  5b  4a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  4b ]   
  0.00000000 	 [ 4b^  5b  4b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
227  (  -0.02829505 	 [ 4a^  5a  2a^  5a ]   
  -0.02829505 	 [ 4a^  5a  5a^  2a ]   
  -0.02829505 	 [ 4a^  5a  2b^  5b ]   
  -0.02829505 	 [ 4a^  5a  5b^  2b ]   
  -0.02829505 	 [ 5a^  4a  2a^  5a ]   
  -0.02829505 	 [ 5a^  4a  5a^  2a ]   
  -0.02829505 	 [ 5a^  4a  2b^  5b ]   
  -0.02829505 	 [ 5a^  4a  5b^  2b ]   
  -0.02829505 	 [ 4b^  5b  2a^  5a ]   
  -0.02829505 	 [ 4b^  5b  5a^  2a ]   
  -0.02829505 	 [ 4b^  5b  2b^  5b ]   
  -0.02829505 	 [ 4b^  5b  5b^  2b ]   
  -0.02829505 	 [ 5b^  4b  2a^  5a ]   
  -0.02829505 	 [ 5b^  4b  5a^  2a ]   
  -0.02829505 	 [ 5b^  4b  2b^  5b ]   
  -0.02829505 	 [ 5b^  4b  5b^  2b ]   
  0.01414752 	 [ 4a^  2a ]   
  -0.01414752 	 [ 2a^  4a ]   
  0.01414752 	 [ 4b^  2b ]   
  -0.01414752 	 [ 2b^  4b ]  
)
228  (  0.00000000 	 [ 5a^  4a  2a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  2b ]  
)
229  (  0.00000000 	 [ 5a^  2a  4a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  4b ]  
)
230  (  -0.05797795 	 [ 4a^  2a  5a^  5a ]   
  -0.05797795 	 [ 4a^  2a  5b^  5b ]   
  -0.05797795 	 [ 2a^  4a  5a^  5a ]   
  -0.05797795 	 [ 2a^  4a  5b^  5b ]   
  -0.05797795 	 [ 4b^  2b  5a^  5a ]   
  -0.05797795 	 [ 4b^  2b  5b^  5b ]   
  -0.05797795 	 [ 2b^  4b  5a^  5a ]   
  -0.05797795 	 [ 2b^  4b  5b^  5b ]  
)
231  (  -0.00000000 	 [ 5a^  2a  4a^  0a ]   
  -0.00000000 	 [ 5a^  2a  0a^  4a ]   
  -0.00000000 	 [ 5a^  2a  4b^  6a ]   
  -0.00000000 	 [ 5a^  2a  6a^  4b ]   
  -0.00000000 	 [ 2a^  5a  4a^  0a ]   
  -0.00000000 	 [ 2a^  5a  0a^  4a ]   
  -0.00000000 	 [ 2a^  5a  4b^  6a ]   
  -0.00000000 	 [ 2a^  5a  6a^  4b ]   
  -0.00000000 	 [ 5b^  2b  4a^  0a ]   
  -0.00000000 	 [ 5b^  2b  0a^  4a ]   
  -0.00000000 	 [ 5b^  2b  4b^  6a ]   
  -0.00000000 	 [ 5b^  2b  6a^  4b ]   
  -0.00000000 	 [ 2b^  5b  4a^  0a ]   
  -0.00000000 	 [ 2b^  5b  0a^  4a ]   
  -0.00000000 	 [ 2b^  5b  4b^  6a ]   
  -0.00000000 	 [ 2b^  5b  6a^  4b ]  
)
232  (  -0.00000000 	 [ 5a^  0a  4a^  2a ]   
  -0.00000000 	 [ 5a^  0a  2a^  4a ]   
  -0.00000000 	 [ 5a^  0a  4b^  2b ]   
  -0.00000000 	 [ 5a^  0a  2b^  4b ]   
  -0.00000000 	 [ 0a^  5a  4a^  2a ]   
  -0.00000000 	 [ 0a^  5a  2a^  4a ]   
  -0.00000000 	 [ 0a^  5a  4b^  2b ]   
  -0.00000000 	 [ 0a^  5a  2b^  4b ]   
  -0.00000000 	 [ 5b^  6a  4a^  2a ]   
  -0.00000000 	 [ 5b^  6a  2a^  4a ]   
  -0.00000000 	 [ 5b^  6a  4b^  2b ]   
  -0.00000000 	 [ 5b^  6a  2b^  4b ]   
  -0.00000000 	 [ 6a^  5b  4a^  2a ]   
  -0.00000000 	 [ 6a^  5b  2a^  4a ]   
  -0.00000000 	 [ 6a^  5b  4b^  2b ]   
  -0.00000000 	 [ 6a^  5b  2b^  4b ]  
)
233  (  -0.00000000 	 [ 5a^  4a  2a^  0a ]   
  -0.00000000 	 [ 5a^  4a  0a^  2a ]   
  -0.00000000 	 [ 5a^  4a  2b^  6a ]   
  -0.00000000 	 [ 5a^  4a  6a^  2b ]   
  -0.00000000 	 [ 4a^  5a  2a^  0a ]   
  -0.00000000 	 [ 4a^  5a  0a^  2a ]   
  -0.00000000 	 [ 4a^  5a  2b^  6a ]   
  -0.00000000 	 [ 4a^  5a  6a^  2b ]   
  -0.00000000 	 [ 5b^  4b  2a^  0a ]   
  -0.00000000 	 [ 5b^  4b  0a^  2a ]   
  -0.00000000 	 [ 5b^  4b  2b^  6a ]   
  -0.00000000 	 [ 5b^  4b  6a^  2b ]   
  -0.00000000 	 [ 4b^  5b  2a^  0a ]   
  -0.00000000 	 [ 4b^  5b  0a^  2a ]   
  -0.00000000 	 [ 4b^  5b  2b^  6a ]   
  -0.00000000 	 [ 4b^  5b  6a^  2b ]  
)
234  (  0.01476688 	 [ 5a^  2a  4a^  1a ]   
  0.01476688 	 [ 5a^  2a  1a^  4a ]   
  0.01476688 	 [ 5a^  2a  4b^  1b ]   
  0.01476688 	 [ 5a^  2a  1b^  4b ]   
  0.01476688 	 [ 2a^  5a  4a^  1a ]   
  0.01476688 	 [ 2a^  5a  1a^  4a ]   
  0.01476688 	 [ 2a^  5a  4b^  1b ]   
  0.01476688 	 [ 2a^  5a  1b^  4b ]   
  0.01476688 	 [ 5b^  2b  4a^  1a ]   
  0.01476688 	 [ 5b^  2b  1a^  4a ]   
  0.01476688 	 [ 5b^  2b  4b^  1b ]   
  0.01476688 	 [ 5b^  2b  1b^  4b ]   
  0.01476688 	 [ 2b^  5b  4a^  1a ]   
  0.01476688 	 [ 2b^  5b  1a^  4a ]   
  0.01476688 	 [ 2b^  5b  4b^  1b ]   
  0.01476688 	 [ 2b^  5b  1b^  4b ]  
)
235  (  -0.00639165 	 [ 5a^  1a  4a^  2a ]   
  -0.00639165 	 [ 5a^  1a  2a^  4a ]   
  -0.00639165 	 [ 5a^  1a  4b^  2b ]   
  -0.00639165 	 [ 5a^  1a  2b^  4b ]   
  -0.00639165 	 [ 1a^  5a  4a^  2a ]   
  -0.00639165 	 [ 1a^  5a  2a^  4a ]   
  -0.00639165 	 [ 1a^  5a  4b^  2b ]   
  -0.00639165 	 [ 1a^  5a  2b^  4b ]   
  -0.00639165 	 [ 5b^  1b  4a^  2a ]   
  -0.00639165 	 [ 5b^  1b  2a^  4a ]   
  -0.00639165 	 [ 5b^  1b  4b^  2b ]   
  -0.00639165 	 [ 5b^  1b  2b^  4b ]   
  -0.00639165 	 [ 1b^  5b  4a^  2a ]   
  -0.00639165 	 [ 1b^  5b  2a^  4a ]   
  -0.00639165 	 [ 1b^  5b  4b^  2b ]   
  -0.00639165 	 [ 1b^  5b  2b^  4b ]  
)
236  (  0.02535684 	 [ 5a^  4a  2a^  1a ]   
  0.02535684 	 [ 5a^  4a  1a^  2a ]   
  0.02535684 	 [ 5a^  4a  2b^  1b ]   
  0.02535684 	 [ 5a^  4a  1b^  2b ]   
  0.02535684 	 [ 4a^  5a  2a^  1a ]   
  0.02535684 	 [ 4a^  5a  1a^  2a ]   
  0.02535684 	 [ 4a^  5a  2b^  1b ]   
  0.02535684 	 [ 4a^  5a  1b^  2b ]   
  0.02535684 	 [ 5b^  4b  2a^  1a ]   
  0.02535684 	 [ 5b^  4b  1a^  2a ]   
  0.02535684 	 [ 5b^  4b  2b^  1b ]   
  0.02535684 	 [ 5b^  4b  1b^  2b ]   
  0.02535684 	 [ 4b^  5b  2a^  1a ]   
  0.02535684 	 [ 4b^  5b  1a^  2a ]   
  0.02535684 	 [ 4b^  5b  2b^  1b ]   
  0.02535684 	 [ 4b^  5b  1b^  2b ]  
)
237  (  0.00000000 	 [ 5a^  3a  4a^  3a ]   
  0.00000000 	 [ 5a^  3a  3a^  4a ]   
  0.00000000 	 [ 5a^  3a  4b^  3b ]   
  0.00000000 	 [ 5a^  3a  3b^  4b ]   
  0.00000000 	 [ 3a^  5a  4a^  3a ]   
  0.00000000 	 [ 3a^  5a  3a^  4a ]   
  0.00000000 	 [ 3a^  5a  4b^  3b ]   
  0.00000000 	 [ 3a^  5a  3b^  4b ]   
  0.00000000 	 [ 5b^  3b  4a^  3a ]   
  0.00000000 	 [ 5b^  3b  3a^  4a ]   
  0.00000000 	 [ 5b^  3b  4b^  3b ]   
  0.00000000 	 [ 5b^  3b  3b^  4b ]   
  0.00000000 	 [ 3b^  5b  4a^  3a ]   
  0.00000000 	 [ 3b^  5b  3a^  4a ]   
  0.00000000 	 [ 3b^  5b  4b^  3b ]   
  0.00000000 	 [ 3b^  5b  3b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
238  (  0.10277438 	 [ 5a^  4a  3a^  4a ]   
  0.10277438 	 [ 5a^  4a  4a^  3a ]   
  0.10277438 	 [ 5a^  4a  3b^  4b ]   
  0.10277438 	 [ 5a^  4a  4b^  3b ]   
  0.10277438 	 [ 4a^  5a  3a^  4a ]   
  0.10277438 	 [ 4a^  5a  4a^  3a ]   
  0.10277438 	 [ 4a^  5a  3b^  4b ]   
  0.10277438 	 [ 4a^  5a  4b^  3b ]   
  0.10277438 	 [ 5b^  4b  3a^  4a ]   
  0.10277438 	 [ 5b^  4b  4a^  3a ]   
  0.10277438 	 [ 5b^  4b  3b^  4b ]   
  0.10277438 	 [ 5b^  4b  4b^  3b ]   
  0.10277438 	 [ 4b^  5b  3a^  4a ]   
  0.10277438 	 [ 4b^  5b  4a^  3a ]   
  0.10277438 	 [ 4b^  5b  3b^  4b ]   
  0.10277438 	 [ 4b^  5b  4b^  3b ]   
  -0.05138719 	 [ 5a^  3a ]   
  0.05138719 	 [ 3a^  5a ]   
  -0.05138719 	 [ 5b^  3b ]   
  0.05138719 	 [ 3b^  5b ]  
)
239  (  -0.00000000 	 [ 4a^  5a  3a^  5a ]   
  -0.00000000 	 [ 4a^  5a  5a^  3a ]   
  -0.00000000 	 [ 4a^  5a  3b^  5b ]   
  -0.00000000 	 [ 4a^  5a  5b^  3b ]   
  -0.00000000 	 [ 5a^  4a  3a^  5a ]   
  -0.00000000 	 [ 5a^  4a  5a^  3a ]   
  -0.00000000 	 [ 5a^  4a  3b^  5b ]   
  -0.00000000 	 [ 5a^  4a  5b^  3b ]   
  -0.00000000 	 [ 4b^  5b  3a^  5a ]   
  -0.00000000 	 [ 4b^  5b  5a^  3a ]   
  -0.00000000 	 [ 4b^  5b  3b^  5b ]   
  -0.00000000 	 [ 4b^  5b  5b^  3b ]   
  -0.00000000 	 [ 5b^  4b  3a^  5a ]   
  -0.00000000 	 [ 5b^  4b  5a^  3a ]   
  -0.00000000 	 [ 5b^  4b  3b^  5b ]   
  -0.00000000 	 [ 5b^  4b  5b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
240  (  0.00000000 	 [ 5a^  4a  3a^  3a ]   
  0.00000000 	 [ 5a^  4a  3b^  3b ]   
  0.00000000 	 [ 4a^  5a  3a^  3a ]   
  0.00000000 	 [ 4a^  5a  3b^  3b ]   
  0.00000000 	 [ 5b^  4b  3a^  3a ]   
  0.00000000 	 [ 5b^  4b  3b^  3b ]   
  0.00000000 	 [ 4b^  5b  3a^  3a ]   
  0.00000000 	 [ 4b^  5b  3b^  3b ]  
)
241  (  -0.04435892 	 [ 5a^  3a  4a^  4a ]   
  -0.04435892 	 [ 5a^  3a  4b^  4b ]   
  -0.04435892 	 [ 3a^  5a  4a^  4a ]   
  -0.04435892 	 [ 3a^  5a  4b^  4b ]   
  -0.04435892 	 [ 5b^  3b  4a^  4a ]   
  -0.04435892 	 [ 5b^  3b  4b^  4b ]   
  -0.04435892 	 [ 3b^  5b  4a^  4a ]   
  -0.04435892 	 [ 3b^  5b  4b^  4b ]  
)
242  (  -0.00000000 	 [ 4a^  3a  5a^  5a ]   
  -0.00000000 	 [ 4a^  3a  5b^  5b ]   
  -0.00000000 	 [ 3a^  4a  5a^  5a ]   
  -0.00000000 	 [ 3a^  4a  5b^  5b ]   
  -0.00000000 	 [ 4b^  3b  5a^  5a ]   
  -0.00000000 	 [ 4b^  3b  5b^  5b ]   
  -0.00000000 	 [ 3b^  4b  5a^  5a ]   
  -0.00000000 	 [ 3b^  4b  5b^  5b ]  
)
243  (  -0.05693983 	 [ 5a^  3a  4a^  0a ]   
  -0.05693983 	 [ 5a^  3a  0a^  4a ]   
  -0.05693983 	 [ 5a^  3a  4b^  6a ]   
  -0.05693983 	 [ 5a^  3a  6a^  4b ]   
  -0.05693983 	 [ 3a^  5a  4a^  0a ]   
  -0.05693983 	 [ 3a^  5a  0a^  4a ]   
  -0.05693983 	 [ 3a^  5a  4b^  6a ]   
  -0.05693983 	 [ 3a^  5a  6a^  4b ]   
  -0.05693983 	 [ 5b^  3b  4a^  0a ]   
  -0.05693983 	 [ 5b^  3b  0a^  4a ]   
  -0.05693983 	 [ 5b^  3b  4b^  6a ]   
  -0.05693983 	 [ 5b^  3b  6a^  4b ]   
  -0.05693983 	 [ 3b^  5b  4a^  0a ]   
  -0.05693983 	 [ 3b^  5b  0a^  4a ]   
  -0.05693983 	 [ 3b^  5b  4b^  6a ]   
  -0.05693983 	 [ 3b^  5b  6a^  4b ]  
)
244  (  -0.00592131 	 [ 5a^  0a  4a^  3a ]   
  -0.00592131 	 [ 5a^  0a  3a^  4a ]   
  -0.00592131 	 [ 5a^  0a  4b^  3b ]   
  -0.00592131 	 [ 5a^  0a  3b^  4b ]   
  -0.00592131 	 [ 0a^  5a  4a^  3a ]   
  -0.00592131 	 [ 0a^  5a  3a^  4a ]   
  -0.00592131 	 [ 0a^  5a  4b^  3b ]   
  -0.00592131 	 [ 0a^  5a  3b^  4b ]   
  -0.00592131 	 [ 5b^  6a  4a^  3a ]   
  -0.00592131 	 [ 5b^  6a  3a^  4a ]   
  -0.00592131 	 [ 5b^  6a  4b^  3b ]   
  -0.00592131 	 [ 5b^  6a  3b^  4b ]   
  -0.00592131 	 [ 6a^  5b  4a^  3a ]   
  -0.00592131 	 [ 6a^  5b  3a^  4a ]   
  -0.00592131 	 [ 6a^  5b  4b^  3b ]   
  -0.00592131 	 [ 6a^  5b  3b^  4b ]  
)
245  (  -0.08853616 	 [ 5a^  4a  3a^  0a ]   
  -0.08853616 	 [ 5a^  4a  0a^  3a ]   
  -0.08853616 	 [ 5a^  4a  3b^  6a ]   
  -0.08853616 	 [ 5a^  4a  6a^  3b ]   
  -0.08853616 	 [ 4a^  5a  3a^  0a ]   
  -0.08853616 	 [ 4a^  5a  0a^  3a ]   
  -0.08853616 	 [ 4a^  5a  3b^  6a ]   
  -0.08853616 	 [ 4a^  5a  6a^  3b ]   
  -0.08853616 	 [ 5b^  4b  3a^  0a ]   
  -0.08853616 	 [ 5b^  4b  0a^  3a ]   
  -0.08853616 	 [ 5b^  4b  3b^  6a ]   
  -0.08853616 	 [ 5b^  4b  6a^  3b ]   
  -0.08853616 	 [ 4b^  5b  3a^  0a ]   
  -0.08853616 	 [ 4b^  5b  0a^  3a ]   
  -0.08853616 	 [ 4b^  5b  3b^  6a ]   
  -0.08853616 	 [ 4b^  5b  6a^  3b ]  
)
246  (  -0.00000000 	 [ 5a^  3a  4a^  1a ]   
  -0.00000000 	 [ 5a^  3a  1a^  4a ]   
  -0.00000000 	 [ 5a^  3a  4b^  1b ]   
  -0.00000000 	 [ 5a^  3a  1b^  4b ]   
  -0.00000000 	 [ 3a^  5a  4a^  1a ]   
  -0.00000000 	 [ 3a^  5a  1a^  4a ]   
  -0.00000000 	 [ 3a^  5a  4b^  1b ]   
  -0.00000000 	 [ 3a^  5a  1b^  4b ]   
  -0.00000000 	 [ 5b^  3b  4a^  1a ]   
  -0.00000000 	 [ 5b^  3b  1a^  4a ]   
  -0.00000000 	 [ 5b^  3b  4b^  1b ]   
  -0.00000000 	 [ 5b^  3b  1b^  4b ]   
  -0.00000000 	 [ 3b^  5b  4a^  1a ]   
  -0.00000000 	 [ 3b^  5b  1a^  4a ]   
  -0.00000000 	 [ 3b^  5b  4b^  1b ]   
  -0.00000000 	 [ 3b^  5b  1b^  4b ]  
)
247  (  0.00000000 	 [ 5a^  1a  4a^  3a ]   
  0.00000000 	 [ 5a^  1a  3a^  4a ]   
  0.00000000 	 [ 5a^  1a  4b^  3b ]   
  0.00000000 	 [ 5a^  1a  3b^  4b ]   
  0.00000000 	 [ 1a^  5a  4a^  3a ]   
  0.00000000 	 [ 1a^  5a  3a^  4a ]   
  0.00000000 	 [ 1a^  5a  4b^  3b ]   
  0.00000000 	 [ 1a^  5a  3b^  4b ]   
  0.00000000 	 [ 5b^  1b  4a^  3a ]   
  0.00000000 	 [ 5b^  1b  3a^  4a ]   
  0.00000000 	 [ 5b^  1b  4b^  3b ]   
  0.00000000 	 [ 5b^  1b  3b^  4b ]   
  0.00000000 	 [ 1b^  5b  4a^  3a ]   
  0.00000000 	 [ 1b^  5b  3a^  4a ]   
  0.00000000 	 [ 1b^  5b  4b^  3b ]   
  0.00000000 	 [ 1b^  5b  3b^  4b ]  
)
248  (  0.00000000 	 [ 5a^  4a  3a^  1a ]   
  0.00000000 	 [ 5a^  4a  1a^  3a ]   
  0.00000000 	 [ 5a^  4a  3b^  1b ]   
  0.00000000 	 [ 5a^  4a  1b^  3b ]   
  0.00000000 	 [ 4a^  5a  3a^  1a ]   
  0.00000000 	 [ 4a^  5a  1a^  3a ]   
  0.00000000 	 [ 4a^  5a  3b^  1b ]   
  0.00000000 	 [ 4a^  5a  1b^  3b ]   
  0.00000000 	 [ 5b^  4b  3a^  1a ]   
  0.00000000 	 [ 5b^  4b  1a^  3a ]   
  0.00000000 	 [ 5b^  4b  3b^  1b ]   
  0.00000000 	 [ 5b^  4b  1b^  3b ]   
  0.00000000 	 [ 4b^  5b  3a^  1a ]   
  0.00000000 	 [ 4b^  5b  1a^  3a ]   
  0.00000000 	 [ 4b^  5b  3b^  1b ]   
  0.00000000 	 [ 4b^  5b  1b^  3b ]  
)
249  (  0.02539611 	 [ 5a^  3a  4a^  2a ]   
  0.02539611 	 [ 5a^  3a  2a^  4a ]   
  0.02539611 	 [ 5a^  3a  4b^  2b ]   
  0.02539611 	 [ 5a^  3a  2b^  4b ]   
  0.02539611 	 [ 3a^  5a  4a^  2a ]   
  0.02539611 	 [ 3a^  5a  2a^  4a ]   
  0.02539611 	 [ 3a^  5a  4b^  2b ]   
  0.02539611 	 [ 3a^  5a  2b^  4b ]   
  0.02539611 	 [ 5b^  3b  4a^  2a ]   
  0.02539611 	 [ 5b^  3b  2a^  4a ]   
  0.02539611 	 [ 5b^  3b  4b^  2b ]   
  0.02539611 	 [ 5b^  3b  2b^  4b ]   
  0.02539611 	 [ 3b^  5b  4a^  2a ]   
  0.02539611 	 [ 3b^  5b  2a^  4a ]   
  0.02539611 	 [ 3b^  5b  4b^  2b ]   
  0.02539611 	 [ 3b^  5b  2b^  4b ]  
)
250  (  -0.02228431 	 [ 5a^  2a  4a^  3a ]   
  -0.02228431 	 [ 5a^  2a  3a^  4a ]   
  -0.02228431 	 [ 5a^  2a  4b^  3b ]   
  -0.02228431 	 [ 5a^  2a  3b^  4b ]   
  -0.02228431 	 [ 2a^  5a  4a^  3a ]   
  -0.02228431 	 [ 2a^  5a  3a^  4a ]   
  -0.02228431 	 [ 2a^  5a  4b^  3b ]   
  -0.02228431 	 [ 2a^  5a  3b^  4b ]   
  -0.02228431 	 [ 5b^  2b  4a^  3a ]   
  -0.02228431 	 [ 5b^  2b  3a^  4a ]   
  -0.02228431 	 [ 5b^  2b  4b^  3b ]   
  -0.02228431 	 [ 5b^  2b  3b^  4b ]   
  -0.02228431 	 [ 2b^  5b  4a^  3a ]   
  -0.02228431 	 [ 2b^  5b  3a^  4a ]   
  -0.02228431 	 [ 2b^  5b  4b^  3b ]   
  -0.02228431 	 [ 2b^  5b  3b^  4b ]  
)
251  (  0.05256492 	 [ 5a^  4a  3a^  2a ]   
  0.05256492 	 [ 5a^  4a  2a^  3a ]   
  0.05256492 	 [ 5a^  4a  3b^  2b ]   
  0.05256492 	 [ 5a^  4a  2b^  3b ]   
  0.05256492 	 [ 4a^  5a  3a^  2a ]   
  0.05256492 	 [ 4a^  5a  2a^  3a ]   
  0.05256492 	 [ 4a^  5a  3b^  2b ]   
  0.05256492 	 [ 4a^  5a  2b^  3b ]   
  0.05256492 	 [ 5b^  4b  3a^  2a ]   
  0.05256492 	 [ 5b^  4b  2a^  3a ]   
  0.05256492 	 [ 5b^  4b  3b^  2b ]   
  0.05256492 	 [ 5b^  4b  2b^  3b ]   
  0.05256492 	 [ 4b^  5b  3a^  2a ]   
  0.05256492 	 [ 4b^  5b  2a^  3a ]   
  0.05256492 	 [ 4b^  5b  3b^  2b ]   
  0.05256492 	 [ 4b^  5b  2b^  3b ]  
)


==> anc/h2_cc_qubit.dat <==
0 	  8.21890263 	 []  
1 	  -0.70550992 	 [Z0a ]  
2 	  -0.70550992 	 [Z0b ]  
3 	  0.16474562 	 [Z0a Z0b ]  
4 	  -0.69129325 	 [Z1a ]  
5 	  -0.69129325 	 [Z1b ]  
6 	  0.08364828 	 [Z1a Z1b ]  
7 	  0.08212854 	 [Z0a Z1a ]  
8 	  0.01399953 	 [X0a X1a X0b X1b ]  
9 	  0.01399953 	 [X0a X1a Y0b Y1b ]  
10 	  0.01399953 	 [Y0a Y1a X0b X1b ]  
11 	  0.01399953 	 [Y0a Y1a Y0b Y1b ]  
12 	  0.08212854 	 [Z0b Z1b ]  
13 	  0.09612807 	 [Z1a Z0b ]  
14 	  0.09612807 	 [Z0a Z1b ]  
15 	  -0.88755345 	 [Z2a ]  
16 	  -0.88755345 	 [Z2b ]  
17 	  0.08992180 	 [Z2a Z2b ]  
18 	  -0.16799519 	 [X0a Z1a X2a ]  
19 	  -0.16799519 	 [Y0a Z1a Y2a ]  
20 	  -0.16799519 	 [X0b Z1b X2b ]  
21 	  -0.16799519 	 [Y0b Z1b Y2b ]  
22 	  0.09205240 	 [Z0a Z2a ]  
23 	  0.02123668 	 [X0a Z1a X2a X0b Z1b X2b ]  
24 	  0.02123668 	 [X0a Z1a X2a Y0b Z1b Y2b ]  
25 	  0.02123668 	 [Y0a Z1a Y2a X0b Z1b X2b ]  
26 	  0.02123668 	 [Y0a Z1a Y2a Y0b Z1b Y2b ]  
27 	  0.09205240 	 [Z0b Z2b ]  
28 	  0.03947824 	 [X0a Z1a X2a Z0b ]  
29 	  0.03947824 	 [Y0a Z1a Y2a Z0b ]  
30 	  0.03947824 	 [Z0a X0b Z1b X2b ]  
31 	  0.03947824 	 [Z0a Y0b Z1b Y2b ]  
32 	  0.01881889 	 [Y0a Z1a Y2a Z2b ]  
33 	  0.01881889 	 [X0a Z1a X2a Z2b ]  
34 	  0.01881889 	 [Z2a Y0b Z1b Y2b ]  
35 	  0.01881889 	 [Z2a X0b Z1b X2b ]  
36 	  0.11328908 	 [Z2a Z0b ]  
37 	  0.11328908 	 [Z0a Z2b ]  
38 	  0.07037187 	 [Z1a Z2a ]  
39 	  0.00971662 	 [X1a X2a X1b X2b ]  
40 	  0.00971662 	 [X1a X2a Y1b Y2b ]  
41 	  0.00971662 	 [Y1a Y2a X1b X2b ]  
42 	  0.00971662 	 [Y1a Y2a Y1b Y2b ]  
43 	  0.07037187 	 [Z1b Z2b ]  
44 	  0.08008848 	 [Z2a Z1b ]  
45 	  0.08008848 	 [Z1a Z2b ]  
46 	  0.00603679 	 [X1a X2a X0b X1b ]  
47 	  0.00603679 	 [X1a X2a Y0b Y1b ]  
48 	  0.00603679 	 [Y1a Y2a X0b X1b ]  
49 	  0.00603679 	 [Y1a Y2a Y0b Y1b ]  
50 	  0.00603679 	 [X0a X1a X1b X2b ]  
51 	  0.00603679 	 [Y0a Y1a X1b X2b ]  
52 	  0.00603679 	 [X0a X1a Y1b Y2b ]  
53 	  0.00603679 	 [Y0a Y1a Y1b Y2b ]  
54 	  0.01454332 	 [X0a X2a ]  
55 	  0.01454332 	 [Y0a Y2a ]  
56 	  0.01454332 	 [X0b X2b ]  
57 	  0.01454332 	 [Y0b Y2b ]  
58 	  0.00850653 	 [X0a Z1a X2a Z1b ]  
59 	  0.00850653 	 [Y0a Z1a Y2a Z1b ]  
60 	  0.00850653 	 [Z1a X0b Z1b X2b ]  
61 	  0.00850653 	 [Z1a Y0b Z1b Y2b ]  
62 	  -1.23359013 	 [Z3a ]  
63 	  -1.23359013 	 [Z3b ]  
64 	  0.14374432 	 [Z3a Z3b ]  
65 	  0.11539388 	 [Z0a Z3a ]  
66 	  0.02981082 	 [X0a Z1a Z2a X3a X0b Z1b Z2b X3b ]  
67 	  0.02981082 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Y3b ]  
68 	  0.02981082 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b X3b ]  
69 	  0.02981082 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
70 	  0.11539388 	 [Z0b Z3b ]  
71 	  0.14520470 	 [Z3a Z0b ]  
72 	  0.14520470 	 [Z0a Z3b ]  
73 	  -0.12446523 	 [X1a Z2a X3a ]  
74 	  -0.12446523 	 [Y1a Z2a Y3a ]  
75 	  -0.12446523 	 [X1b Z2b X3b ]  
76 	  -0.12446523 	 [Y1b Z2b Y3b ]  
77 	  0.08004543 	 [Z1a Z3a ]  
78 	  0.01514774 	 [X1a Z2a X3a X1b Z2b X3b ]  
79 	  0.01514774 	 [X1a Z2a X3a Y1b Z2b Y3b ]  
80 	  0.01514774 	 [Y1a Z2a Y3a X1b Z2b X3b ]  
81 	  0.01514774 	 [Y1a Z2a Y3a Y1b Z2b Y3b ]  
82 	  0.08004543 	 [Z1b Z3b ]  
83 	  0.01265017 	 [X1a Z2a X3a Z1b ]  
84 	  0.01265017 	 [Y1a Z2a Y3a Z1b ]  
85 	  0.01265017 	 [Z1a X1b Z2b X3b ]  
86 	  0.01265017 	 [Z1a Y1b Z2b Y3b ]  
87 	  0.03382565 	 [Y1a Z2a Y3a Z3b ]  
88 	  0.03382565 	 [X1a Z2a X3a Z3b ]  
89 	  0.03382565 	 [Z3a Y1b Z2b Y3b ]  
90 	  0.03382565 	 [Z3a X1b Z2b X3b ]  
91 	  0.09519316 	 [Z3a Z1b ]  
92 	  0.09519316 	 [Z1a Z3b ]  
93 	  -0.01714843 	 [X0a Z1a Z2a X3a X0b X1b ]  
94 	  -0.01714843 	 [X0a Z1a Z2a X3a Y0b Y1b ]  
95 	  -0.01714843 	 [Y0a Z1a Z2a Y3a X0b X1b ]  
96 	  -0.01714843 	 [Y0a Z1a Z2a Y3a Y0b Y1b ]  
97 	  -0.01714843 	 [X0a X1a X0b Z1b Z2b X3b ]  
98 	  -0.01714843 	 [Y0a Y1a X0b Z1b Z2b X3b ]  
99 	  -0.01714843 	 [X0a X1a Y0b Z1b Z2b Y3b ]  
100 	  -0.01714843 	 [Y0a Y1a Y0b Z1b Z2b Y3b ]  
101 	  0.01773311 	 [Z0a X1a Z2a X3a ]  
102 	  0.01773311 	 [Z0a Y1a Z2a Y3a ]  
103 	  0.01773311 	 [Z0b X1b Z2b X3b ]  
104 	  0.01773311 	 [Z0b Y1b Z2b Y3b ]  
105 	  0.03488155 	 [X1a Z2a X3a Z0b ]  
106 	  0.03488155 	 [Y1a Z2a Y3a Z0b ]  
107 	  0.03488155 	 [Z0a X1b Z2b X3b ]  
108 	  0.03488155 	 [Z0a Y1b Z2b Y3b ]  
109 	  0.08902638 	 [Z2a Z3a ]  
110 	  0.01423518 	 [X2a X3a X2b X3b ]  
111 	  0.01423518 	 [X2a X3a Y2b Y3b ]  
112 	  0.01423518 	 [Y2a Y3a X2b X3b ]  
113 	  0.01423518 	 [Y2a Y3a Y2b Y3b ]  
114 	  0.08902638 	 [Z2b Z3b ]  
115 	  0.10326156 	 [Z3a Z2b ]  
116 	  0.10326156 	 [Z2a Z3b ]  
117 	  -0.01816862 	 [X2a X3a X0b Z1b Z2b X3b ]  
118 	  -0.01816862 	 [X2a X3a Y0b Z1b Z2b Y3b ]  
119 	  -0.01816862 	 [Y2a Y3a X0b Z1b Z2b X3b ]  
120 	  -0.01816862 	 [Y2a Y3a Y0b Z1b Z2b Y3b ]  
121 	  -0.01816862 	 [X0a Z1a Z2a X3a X2b X3b ]  
122 	  -0.01816862 	 [Y0a Z1a Z2a Y3a X2b X3b ]  
123 	  -0.01816862 	 [X0a Z1a Z2a X3a Y2b Y3b ]  
124 	  -0.01816862 	 [Y0a Z1a Z2a Y3a Y2b Y3b ]  
125 	  0.01467302 	 [X0a Z1a X2a Z3a ]  
126 	  0.01467302 	 [Y0a Z1a Y2a Z3a ]  
127 	  0.01467302 	 [X0b Z1b X2b Z3b ]  
128 	  0.01467302 	 [Y0b Z1b Y2b Z3b ]  
129 	  0.03284165 	 [X0a Z1a X2a Z3b ]  
130 	  0.03284165 	 [Y0a Z1a Y2a Z3b ]  
131 	  0.03284165 	 [Z3a X0b Z1b X2b ]  
132 	  0.03284165 	 [Z3a Y0b Z1b Y2b ]  
133 	  0.00334548 	 [X2a X3a X1b X2b ]  
134 	  0.00334548 	 [X2a X3a Y1b Y2b ]  
135 	  0.00334548 	 [Y2a Y3a X1b X2b ]  
136 	  0.00334548 	 [Y2a Y3a Y1b Y2b ]  
137 	  0.00334548 	 [X1a X2a X2b X3b ]  
138 	  0.00334548 	 [Y1a Y2a X2b X3b ]  
139 	  0.00334548 	 [X1a X2a Y2b Y3b ]  
140 	  0.00334548 	 [Y1a Y2a Y2b Y3b ]  
141 	  0.02032477 	 [X1a X3a ]  
142 	  0.02032477 	 [Y1a Y3a ]  
143 	  0.02032477 	 [X1b X3b ]  
144 	  0.02032477 	 [Y1b Y3b ]  
145 	  0.01697929 	 [X1a Z2a X3a Z2b ]  
146 	  0.01697929 	 [Y1a Z2a Y3a Z2b ]  
147 	  0.01697929 	 [Z2a X1b Z2b X3b ]  
148 	  0.01697929 	 [Z2a Y1b Z2b Y3b ]  
149 	  0.01311087 	 [X0a Y1a Y2a X3a ]  
150 	  -0.00129269 	 [Y0a Y1a X2a X3a ]  
151 	  -0.00129269 	 [X0a X1a Y2a Y3a ]  
152 	  0.01311087 	 [Y0a X1a X2a Y3a ]  
153 	  0.01333948 	 [X1a Z2a X3a X0b Z1b X2b ]  
154 	  0.01333948 	 [X1a Z2a X3a Y0b Z1b Y2b ]  
155 	  0.01333948 	 [Y1a Z2a Y3a X0b Z1b X2b ]  
156 	  0.01333948 	 [Y1a Z2a Y3a Y0b Z1b Y2b ]  
157 	  0.01333948 	 [X0a Z1a X2a X1b Z2b X3b ]  
158 	  0.01333948 	 [Y0a Z1a Y2a X1b Z2b X3b ]  
159 	  0.01333948 	 [X0a Z1a X2a Y1b Z2b Y3b ]  
160 	  0.01333948 	 [Y0a Z1a Y2a Y1b Z2b Y3b ]  
161 	  0.01311087 	 [X0b Y1b Y2b X3b ]  
162 	  -0.00129269 	 [Y0b Y1b X2b X3b ]  
163 	  -0.00129269 	 [X0b X1b Y2b Y3b ]  
164 	  0.01311087 	 [Y0b X1b X2b Y3b ]  
165 	  0.01181818 	 [X0a X1a X2a X3a ]  
166 	  0.01181818 	 [Y0a Y1a Y2a Y3a ]  
167 	  0.00022861 	 [X0a Z1a Z2a X3a X1b X2b ]  
168 	  0.00022861 	 [X0a Z1a Z2a X3a Y1b Y2b ]  
169 	  0.00022861 	 [Y0a Z1a Z2a Y3a X1b X2b ]  
170 	  0.00022861 	 [Y0a Z1a Z2a Y3a Y1b Y2b ]  
171 	  0.00022861 	 [X1a X2a X0b Z1b Z2b X3b ]  
172 	  0.00022861 	 [Y1a Y2a X0b Z1b Z2b X3b ]  
173 	  0.00022861 	 [X1a X2a Y0b Z1b Z2b Y3b ]  
174 	  0.00022861 	 [Y1a Y2a Y0b Z1b Z2b Y3b ]  
175 	  0.01181818 	 [X0b X1b X2b X3b ]  
176 	  0.01181818 	 [Y0b Y1b Y2b Y3b ]  
177 	  0.01204680 	 [X2a X3a X0b X1b ]  
178 	  0.01204680 	 [X2a X3a Y0b Y1b ]  
179 	  0.01204680 	 [Y2a Y3a X0b X1b ]  
180 	  0.01204680 	 [Y2a Y3a Y0b Y1b ]  
181 	  0.01204680 	 [X0a X1a X2b X3b ]  
182 	  0.01204680 	 [Y0a Y1a X2b X3b ]  
183 	  0.01204680 	 [X0a X1a Y2b Y3b ]  
184 	  0.01204680 	 [Y0a Y1a Y2b Y3b ]  
185 	  -1.79186683 	 [Z4a ]  
186 	  -1.79186683 	 [Z4b ]  
187 	  0.16476891 	 [Z4a Z4b ]  
188 	  0.01375939 	 [X0a Z1a Z2a Z3a X4a ]  
189 	  0.01375939 	 [Y0a Z1a Z2a Z3a Y4a ]  
190 	  0.01375939 	 [X0b Z1b Z2b Z3b X4b ]  
191 	  0.01375939 	 [Y0b Z1b Z2b Z3b Y4b ]  
192 	  0.13673865 	 [Z0a Z4a ]  
193 	  0.01947642 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
194 	  0.01947642 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
195 	  0.01947642 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
196 	  0.01947642 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
197 	  0.13673865 	 [Z0b Z4b ]  
198 	  -0.01341216 	 [X0a Z1a Z2a Z3a X4a Z0b ]  
199 	  -0.01341216 	 [Y0a Z1a Z2a Z3a Y4a Z0b ]  
200 	  -0.01341216 	 [Z0a X0b Z1b Z2b Z3b X4b ]  
201 	  -0.01341216 	 [Z0a Y0b Z1b Z2b Z3b Y4b ]  
202 	  -0.00076359 	 [Y0a Z1a Z2a Z3a Y4a Z4b ]  
203 	  -0.00076359 	 [X0a Z1a Z2a Z3a X4a Z4b ]  
204 	  -0.00076359 	 [Z4a Y0b Z1b Z2b Z3b Y4b ]  
205 	  -0.00076359 	 [Z4a X0b Z1b Z2b Z3b X4b ]  
206 	  0.15621507 	 [Z4a Z0b ]  
207 	  0.15621507 	 [Z0a Z4b ]  
208 	  0.08827262 	 [Z1a Z4a ]  
209 	  0.01271577 	 [X1a Z2a Z3a X4a X1b Z2b Z3b X4b ]  
210 	  0.01271577 	 [X1a Z2a Z3a X4a Y1b Z2b Z3b Y4b ]  
211 	  0.01271577 	 [Y1a Z2a Z3a Y4a X1b Z2b Z3b X4b ]  
212 	  0.01271577 	 [Y1a Z2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
213 	  0.08827262 	 [Z1b Z4b ]  
214 	  0.10098839 	 [Z4a Z1b ]  
215 	  0.10098839 	 [Z1a Z4b ]  
216 	  -0.01147139 	 [X1a Z2a Z3a X4a X0b X1b ]  
217 	  -0.01147139 	 [X1a Z2a Z3a X4a Y0b Y1b ]  
218 	  -0.01147139 	 [Y1a Z2a Z3a Y4a X0b X1b ]  
219 	  -0.01147139 	 [Y1a Z2a Z3a Y4a Y0b Y1b ]  
220 	  -0.01147139 	 [X0a X1a X1b Z2b Z3b X4b ]  
221 	  -0.01147139 	 [Y0a Y1a X1b Z2b Z3b X4b ]  
222 	  -0.01147139 	 [X0a X1a Y1b Z2b Z3b Y4b ]  
223 	  -0.01147139 	 [Y0a Y1a Y1b Z2b Z3b Y4b ]  
224 	  -0.00682176 	 [X0a Z2a Z3a X4a ]  
225 	  -0.00682176 	 [Y0a Z2a Z3a Y4a ]  
226 	  -0.00682176 	 [X0b Z2b Z3b X4b ]  
227 	  -0.00682176 	 [Y0b Z2b Z3b Y4b ]  
228 	  0.00464963 	 [X0a Z1a Z2a Z3a X4a Z1b ]  
229 	  0.00464963 	 [Y0a Z1a Z2a Z3a Y4a Z1b ]  
230 	  0.00464963 	 [Z1a X0b Z1b Z2b Z3b X4b ]  
231 	  0.00464963 	 [Z1a Y0b Z1b Z2b Z3b Y4b ]  
232 	  -0.04788618 	 [X2a Z3a X4a ]  
233 	  -0.04788618 	 [Y2a Z3a Y4a ]  
234 	  -0.04788618 	 [X2b Z3b X4b ]  
235 	  -0.04788618 	 [Y2b Z3b Y4b ]  
236 	  0.10208792 	 [Z2a Z4a ]  
237 	  0.00625583 	 [X2a Z3a X4a X2b Z3b X4b ]  
238 	  0.00625583 	 [X2a Z3a X4a Y2b Z3b Y4b ]  
239 	  0.00625583 	 [Y2a Z3a Y4a X2b Z3b X4b ]  
240 	  0.00625583 	 [Y2a Z3a Y4a Y2b Z3b Y4b ]  
241 	  0.10208792 	 [Z2b Z4b ]  
242 	  0.00788838 	 [X2a Z3a X4a Z2b ]  
243 	  0.00788838 	 [Y2a Z3a Y4a Z2b ]  
244 	  0.00788838 	 [Z2a X2b Z3b X4b ]  
245 	  0.00788838 	 [Z2a Y2b Z3b Y4b ]  
246 	  0.01314231 	 [Y2a Z3a Y4a Z4b ]  
247 	  0.01314231 	 [X2a Z3a X4a Z4b ]  
248 	  0.01314231 	 [Z4a Y2b Z3b Y4b ]  
249 	  0.01314231 	 [Z4a X2b Z3b X4b ]  
250 	  0.10834375 	 [Z4a Z2b ]  
251 	  0.10834375 	 [Z2a Z4b ]  
252 	  -0.00859187 	 [X0a Z1a Z2a Z3a X4a X0b Z1b X2b ]  
253 	  -0.00859187 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Y2b ]  
254 	  -0.00859187 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b X2b ]  
255 	  -0.00859187 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Y2b ]  
256 	  -0.00859187 	 [X0a Z1a X2a X0b Z1b Z2b Z3b X4b ]  
257 	  -0.00859187 	 [Y0a Z1a Y2a X0b Z1b Z2b Z3b X4b ]  
258 	  -0.00859187 	 [X0a Z1a X2a Y0b Z1b Z2b Z3b Y4b ]  
259 	  -0.00859187 	 [Y0a Z1a Y2a Y0b Z1b Z2b Z3b Y4b ]  
260 	  0.00731988 	 [Z0a X2a Z3a X4a ]  
261 	  0.00731988 	 [Z0a Y2a Z3a Y4a ]  
262 	  0.00731988 	 [Z0b X2b Z3b X4b ]  
263 	  0.00731988 	 [Z0b Y2b Z3b Y4b ]  
264 	  0.00774146 	 [X2a Z3a X4a X0b Z1b X2b ]  
265 	  0.00774146 	 [X2a Z3a X4a Y0b Z1b Y2b ]  
266 	  0.00774146 	 [Y2a Z3a Y4a X0b Z1b X2b ]  
267 	  0.00774146 	 [Y2a Z3a Y4a Y0b Z1b Y2b ]  
268 	  0.00774146 	 [X0a Z1a X2a X2b Z3b X4b ]  
269 	  0.00774146 	 [Y0a Z1a Y2a X2b Z3b X4b ]  
270 	  0.00774146 	 [X0a Z1a X2a Y2b Z3b Y4b ]  
271 	  0.00774146 	 [Y0a Z1a Y2a Y2b Z3b Y4b ]  
272 	  0.00106417 	 [X0a Z1a Z3a X4a ]  
273 	  0.00106417 	 [Y0a Z1a Z3a Y4a ]  
274 	  0.00106417 	 [X0b Z1b Z3b X4b ]  
275 	  0.00106417 	 [Y0b Z1b Z3b Y4b ]  
276 	  -0.00801400 	 [X2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
277 	  -0.00801400 	 [X2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
278 	  -0.00801400 	 [Y2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
279 	  -0.00801400 	 [Y2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
280 	  -0.00801400 	 [X0a Z1a Z2a Z3a X4a X2b Z3b X4b ]  
281 	  -0.00801400 	 [Y0a Z1a Z2a Z3a Y4a X2b Z3b X4b ]  
282 	  -0.00801400 	 [X0a Z1a Z2a Z3a X4a Y2b Z3b Y4b ]  
283 	  -0.00801400 	 [Y0a Z1a Z2a Z3a Y4a Y2b Z3b Y4b ]  
284 	  0.02615481 	 [X0a Z1a X2a Z4a ]  
285 	  0.02615481 	 [Y0a Z1a Y2a Z4a ]  
286 	  0.02615481 	 [X0b Z1b X2b Z4b ]  
287 	  0.02615481 	 [Y0b Z1b Y2b Z4b ]  
288 	  0.01591175 	 [X2a Z3a X4a Z0b ]  
289 	  0.01591175 	 [Y2a Z3a Y4a Z0b ]  
290 	  0.01591175 	 [Z0a X2b Z3b X4b ]  
291 	  0.01591175 	 [Z0a Y2b Z3b Y4b ]  
292 	  -0.00667729 	 [X0a Z1a Z2a Z3a X4a Z2b ]  
293 	  -0.00667729 	 [Y0a Z1a Z2a Z3a Y4a Z2b ]  
294 	  -0.00667729 	 [Z2a X0b Z1b Z2b Z3b X4b ]  
295 	  -0.00667729 	 [Z2a Y0b Z1b Z2b Z3b Y4b ]  
296 	  0.03416881 	 [X0a Z1a X2a Z4b ]  
297 	  0.03416881 	 [Y0a Z1a Y2a Z4b ]  
298 	  0.03416881 	 [Z4a X0b Z1b X2b ]  
299 	  0.03416881 	 [Z4a Y0b Z1b Y2b ]  
300 	  -0.00409969 	 [X1a Z2a Z3a X4a X1b X2b ]  
301 	  -0.00409969 	 [X1a Z2a Z3a X4a Y1b Y2b ]  
302 	  -0.00409969 	 [Y1a Z2a Z3a Y4a X1b X2b ]  
303 	  -0.00409969 	 [Y1a Z2a Z3a Y4a Y1b Y2b ]  
304 	  -0.00409969 	 [X1a X2a X1b Z2b Z3b X4b ]  
305 	  -0.00409969 	 [Y1a Y2a X1b Z2b Z3b X4b ]  
306 	  -0.00409969 	 [X1a X2a Y1b Z2b Z3b Y4b ]  
307 	  -0.00409969 	 [Y1a Y2a Y1b Z2b Z3b Y4b ]  
308 	  -0.00003386 	 [Z1a X2a Z3a X4a ]  
309 	  -0.00003386 	 [Z1a Y2a Z3a Y4a ]  
310 	  -0.00003386 	 [Z1b X2b Z3b X4b ]  
311 	  -0.00003386 	 [Z1b Y2b Z3b Y4b ]  
312 	  0.00406583 	 [X2a Z3a X4a Z1b ]  
313 	  0.00406583 	 [Y2a Z3a Y4a Z1b ]  
314 	  0.00406583 	 [Z1a X2b Z3b X4b ]  
315 	  0.00406583 	 [Z1a Y2b Z3b Y4b ]  
316 	  0.11913520 	 [Z3a Z4a ]  
317 	  0.02840351 	 [X3a X4a X3b X4b ]  
318 	  0.02840351 	 [X3a X4a Y3b Y4b ]  
319 	  0.02840351 	 [Y3a Y4a X3b X4b ]  
320 	  0.02840351 	 [Y3a Y4a Y3b Y4b ]  
321 	  0.11913520 	 [Z3b Z4b ]  
322 	  0.14753872 	 [Z4a Z3b ]  
323 	  0.14753872 	 [Z3a Z4b ]  
324 	  -0.02293568 	 [X3a X4a X0b Z1b Z2b X3b ]  
325 	  -0.02293568 	 [X3a X4a Y0b Z1b Z2b Y3b ]  
326 	  -0.02293568 	 [Y3a Y4a X0b Z1b Z2b X3b ]  
327 	  -0.02293568 	 [Y3a Y4a Y0b Z1b Z2b Y3b ]  
328 	  -0.02293568 	 [X0a Z1a Z2a X3a X3b X4b ]  
329 	  -0.02293568 	 [Y0a Z1a Z2a Y3a X3b X4b ]  
330 	  -0.02293568 	 [X0a Z1a Z2a X3a Y3b Y4b ]  
331 	  -0.02293568 	 [Y0a Z1a Z2a Y3a Y3b Y4b ]  
332 	  -0.01954886 	 [X0a Z1a Z2a X4a ]  
333 	  -0.01954886 	 [Y0a Z1a Z2a Y4a ]  
334 	  -0.01954886 	 [X0b Z1b Z2b X4b ]  
335 	  -0.01954886 	 [Y0b Z1b Z2b Y4b ]  
336 	  0.00338682 	 [X0a Z1a Z2a Z3a X4a Z3b ]  
337 	  0.00338682 	 [Y0a Z1a Z2a Z3a Y4a Z3b ]  
338 	  0.00338682 	 [Z3a X0b Z1b Z2b Z3b X4b ]  
339 	  0.00338682 	 [Z3a Y0b Z1b Z2b Z3b Y4b ]  
340 	  -0.01807689 	 [X3a X4a X1b Z2b Z3b X4b ]  
341 	  -0.01807689 	 [X3a X4a Y1b Z2b Z3b Y4b ]  
342 	  -0.01807689 	 [Y3a Y4a X1b Z2b Z3b X4b ]  
343 	  -0.01807689 	 [Y3a Y4a Y1b Z2b Z3b Y4b ]  
344 	  -0.01807689 	 [X1a Z2a Z3a X4a X3b X4b ]  
345 	  -0.01807689 	 [Y1a Z2a Z3a Y4a X3b X4b ]  
346 	  -0.01807689 	 [X1a Z2a Z3a X4a Y3b Y4b ]  
347 	  -0.01807689 	 [Y1a Z2a Z3a Y4a Y3b Y4b ]  
348 	  0.01847718 	 [X1a Z2a X3a Z4a ]  
349 	  0.01847718 	 [Y1a Z2a Y3a Z4a ]  
350 	  0.01847718 	 [X1b Z2b X3b Z4b ]  
351 	  0.01847718 	 [Y1b Z2b Y3b Z4b ]  
352 	  0.03655407 	 [X1a Z2a X3a Z4b ]  
353 	  0.03655407 	 [Y1a Z2a Y3a Z4b ]  
354 	  0.03655407 	 [Z4a X1b Z2b X3b ]  
355 	  0.03655407 	 [Z4a Y1b Z2b Y3b ]  
356 	  0.01262132 	 [X0a Y1a Y3a X4a ]  
357 	  0.00244262 	 [Y0a Y1a X3a X4a ]  
358 	  0.00244262 	 [X0a X1a Y3a Y4a ]  
359 	  0.01262132 	 [Y0a X1a X3a Y4a ]  
360 	  0.01434845 	 [X1a Z2a Z3a X4a X0b Z1b Z2b X3b ]  
361 	  0.01434845 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Y3b ]  
362 	  0.01434845 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b X3b ]  
363 	  0.01434845 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Y3b ]  
364 	  0.01434845 	 [X0a Z1a Z2a X3a X1b Z2b Z3b X4b ]  
365 	  0.01434845 	 [Y0a Z1a Z2a Y3a X1b Z2b Z3b X4b ]  
366 	  0.01434845 	 [X0a Z1a Z2a X3a Y1b Z2b Z3b Y4b ]  
367 	  0.01434845 	 [Y0a Z1a Z2a Y3a Y1b Z2b Z3b Y4b ]  
368 	  0.01262132 	 [X0b Y1b Y3b X4b ]  
369 	  0.00244262 	 [Y0b Y1b X3b X4b ]  
370 	  0.00244262 	 [X0b X1b Y3b Y4b ]  
371 	  0.01262132 	 [Y0b X1b X3b Y4b ]  
372 	  0.01506394 	 [X0a X1a X3a X4a ]  
373 	  0.01506394 	 [Y0a Y1a Y3a Y4a ]  
374 	  0.00172714 	 [X0a Z1a Z2a Z3a X4a X1b Z2b X3b ]  
375 	  0.00172714 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Y3b ]  
376 	  0.00172714 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b X3b ]  
377 	  0.00172714 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Y3b ]  
378 	  0.00172714 	 [X1a Z2a X3a X0b Z1b Z2b Z3b X4b ]  
379 	  0.00172714 	 [Y1a Z2a Y3a X0b Z1b Z2b Z3b X4b ]  
380 	  0.00172714 	 [X1a Z2a X3a Y0b Z1b Z2b Z3b Y4b ]  
381 	  0.00172714 	 [Y1a Z2a Y3a Y0b Z1b Z2b Z3b Y4b ]  
382 	  0.01506394 	 [X0b X1b X3b X4b ]  
383 	  0.01506394 	 [Y0b Y1b Y3b Y4b ]  
384 	  0.01679107 	 [X3a X4a X0b X1b ]  
385 	  0.01679107 	 [X3a X4a Y0b Y1b ]  
386 	  0.01679107 	 [Y3a Y4a X0b X1b ]  
387 	  0.01679107 	 [Y3a Y4a Y0b Y1b ]  
388 	  0.01679107 	 [X0a X1a X3b X4b ]  
389 	  0.01679107 	 [Y0a Y1a X3b X4b ]  
390 	  0.01679107 	 [X0a X1a Y3b Y4b ]  
391 	  0.01679107 	 [Y0a Y1a Y3b Y4b ]  
392 	  0.01383672 	 [X3a X4a X2b X3b ]  
393 	  0.01383672 	 [X3a X4a Y2b Y3b ]  
394 	  0.01383672 	 [Y3a Y4a X2b X3b ]  
395 	  0.01383672 	 [Y3a Y4a Y2b Y3b ]  
396 	  0.01383672 	 [X2a X3a X3b X4b ]  
397 	  0.01383672 	 [Y2a Y3a X3b X4b ]  
398 	  0.01383672 	 [X2a X3a Y3b Y4b ]  
399 	  0.01383672 	 [Y2a Y3a Y3b Y4b ]  
400 	  0.02187694 	 [X2a X4a ]  
401 	  0.02187694 	 [Y2a Y4a ]  
402 	  0.02187694 	 [X2b X4b ]  
403 	  0.02187694 	 [Y2b Y4b ]  
404 	  0.00804022 	 [X2a Z3a X4a Z3b ]  
405 	  0.00804022 	 [Y2a Z3a Y4a Z3b ]  
406 	  0.00804022 	 [Z3a X2b Z3b X4b ]  
407 	  0.00804022 	 [Z3a Y2b Z3b Y4b ]  
408 	  0.01116490 	 [X1a Y2a Y3a X4a ]  
409 	  0.00191145 	 [Y1a Y2a X3a X4a ]  
410 	  0.00191145 	 [X1a X2a Y3a Y4a ]  
411 	  0.01116490 	 [Y1a X2a X3a Y4a ]  
412 	  0.00298119 	 [X2a Z3a X4a X1b Z2b X3b ]  
413 	  0.00298119 	 [X2a Z3a X4a Y1b Z2b Y3b ]  
414 	  0.00298119 	 [Y2a Z3a Y4a X1b Z2b X3b ]  
415 	  0.00298119 	 [Y2a Z3a Y4a Y1b Z2b Y3b ]  
416 	  0.00298119 	 [X1a Z2a X3a X2b Z3b X4b ]  
417 	  0.00298119 	 [Y1a Z2a Y3a X2b Z3b X4b ]  
418 	  0.00298119 	 [X1a Z2a X3a Y2b Z3b Y4b ]  
419 	  0.00298119 	 [Y1a Z2a Y3a Y2b Z3b Y4b ]  
420 	  0.01116490 	 [X1b Y2b Y3b X4b ]  
421 	  0.00191145 	 [Y1b Y2b X3b X4b ]  
422 	  0.00191145 	 [X1b X2b Y3b Y4b ]  
423 	  0.01116490 	 [Y1b X2b X3b Y4b ]  
424 	  0.01307635 	 [X1a X2a X3a X4a ]  
425 	  0.01307635 	 [Y1a Y2a Y3a Y4a ]  
426 	  -0.00818370 	 [X1a Z2a Z3a X4a X2b X3b ]  
427 	  -0.00818370 	 [X1a Z2a Z3a X4a Y2b Y3b ]  
428 	  -0.00818370 	 [Y1a Z2a Z3a Y4a X2b X3b ]  
429 	  -0.00818370 	 [Y1a Z2a Z3a Y4a Y2b Y3b ]  
430 	  -0.00818370 	 [X2a X3a X1b Z2b Z3b X4b ]  
431 	  -0.00818370 	 [Y2a Y3a X1b Z2b Z3b X4b ]  
432 	  -0.00818370 	 [X2a X3a Y1b Z2b Z3b Y4b ]  
433 	  -0.00818370 	 [Y2a Y3a Y1b Z2b Z3b Y4b ]  
434 	  0.01307635 	 [X1b X2b X3b X4b ]  
435 	  0.01307635 	 [Y1b Y2b Y3b Y4b ]  
436 	  0.00489264 	 [X3a X4a X1b X2b ]  
437 	  0.00489264 	 [X3a X4a Y1b Y2b ]  
438 	  0.00489264 	 [Y3a Y4a X1b X2b ]  
439 	  0.00489264 	 [Y3a Y4a Y1b Y2b ]  
440 	  0.00489264 	 [X1a X2a X3b X4b ]  
441 	  0.00489264 	 [Y1a Y2a X3b X4b ]  
442 	  0.00489264 	 [X1a X2a Y3b Y4b ]  
443 	  0.00489264 	 [Y1a Y2a Y3b Y4b ]  
444 	  -2.68203480 	 [Z5a ]  
445 	  -2.68203480 	 [Z5b ]  
446 	  0.19161640 	 [Z5a Z5b ]  
447 	  0.15131975 	 [Z0a Z5a ]  
448 	  0.01589356 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
449 	  0.01589356 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
450 	  0.01589356 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
451 	  0.01589356 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
452 	  0.15131975 	 [Z0b Z5b ]  
453 	  0.16721331 	 [Z5a Z0b ]  
454 	  0.16721331 	 [Z0a Z5b ]  
455 	  -0.01433766 	 [X1a Z2a Z3a Z4a X5a ]  
456 	  -0.01433766 	 [Y1a Z2a Z3a Z4a Y5a ]  
457 	  -0.01433766 	 [X1b Z2b Z3b Z4b X5b ]  
458 	  -0.01433766 	 [Y1b Z2b Z3b Z4b Y5b ]  
459 	  0.09633741 	 [Z1a Z5a ]  
460 	  0.00660150 	 [X1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
461 	  0.00660150 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
462 	  0.00660150 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
463 	  0.00660150 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
464 	  0.09633741 	 [Z1b Z5b ]  
465 	  0.00418266 	 [X1a Z2a Z3a Z4a X5a Z1b ]  
466 	  0.00418266 	 [Y1a Z2a Z3a Z4a Y5a Z1b ]  
467 	  0.00418266 	 [Z1a X1b Z2b Z3b Z4b X5b ]  
468 	  0.00418266 	 [Z1a Y1b Z2b Z3b Z4b Y5b ]  
469 	  0.00195543 	 [Y1a Z2a Z3a Z4a Y5a Z5b ]  
470 	  0.00195543 	 [X1a Z2a Z3a Z4a X5a Z5b ]  
471 	  0.00195543 	 [Z5a Y1b Z2b Z3b Z4b Y5b ]  
472 	  0.00195543 	 [Z5a X1b Z2b Z3b Z4b X5b ]  
473 	  0.10293891 	 [Z5a Z1b ]  
474 	  0.10293891 	 [Z1a Z5b ]  
475 	  0.00381404 	 [X0a Z1a Z2a Z3a Z4a X5a X0b X1b ]  
476 	  0.00381404 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Y1b ]  
477 	  0.00381404 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b X1b ]  
478 	  0.00381404 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Y1b ]  
479 	  0.00381404 	 [X0a X1a X0b Z1b Z2b Z3b Z4b X5b ]  
480 	  0.00381404 	 [Y0a Y1a X0b Z1b Z2b Z3b Z4b X5b ]  
481 	  0.00381404 	 [X0a X1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
482 	  0.00381404 	 [Y0a Y1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
483 	  -0.00049584 	 [Z0a X1a Z2a Z3a Z4a X5a ]  
484 	  -0.00049584 	 [Z0a Y1a Z2a Z3a Z4a Y5a ]  
485 	  -0.00049584 	 [Z0b X1b Z2b Z3b Z4b X5b ]  
486 	  -0.00049584 	 [Z0b Y1b Z2b Z3b Z4b Y5b ]  
487 	  -0.00430988 	 [X1a Z2a Z3a Z4a X5a Z0b ]  
488 	  -0.00430988 	 [Y1a Z2a Z3a Z4a Y5a Z0b ]  
489 	  -0.00430988 	 [Z0a X1b Z2b Z3b Z4b X5b ]  
490 	  -0.00430988 	 [Z0a Y1b Z2b Z3b Z4b Y5b ]  
491 	  0.10522468 	 [Z2a Z5a ]  
492 	  0.01061234 	 [X2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
493 	  0.01061234 	 [X2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
494 	  0.01061234 	 [Y2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
495 	  0.01061234 	 [Y2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
496 	  0.10522468 	 [Z2b Z5b ]  
497 	  0.11583702 	 [Z5a Z2b ]  
498 	  0.11583702 	 [Z2a Z5b ]  
499 	  -0.01082540 	 [X2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
500 	  -0.01082540 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
501 	  -0.01082540 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
502 	  -0.01082540 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
503 	  -0.01082540 	 [X0a Z1a Z2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
504 	  -0.01082540 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
505 	  -0.01082540 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
506 	  -0.01082540 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
507 	  0.03175926 	 [X0a Z1a X2a Z5a ]  
508 	  0.03175926 	 [Y0a Z1a Y2a Z5a ]  
509 	  0.03175926 	 [X0b Z1b X2b Z5b ]  
510 	  0.03175926 	 [Y0b Z1b Y2b Z5b ]  
511 	  0.04258465 	 [X0a Z1a X2a Z5b ]  
512 	  0.04258465 	 [Y0a Z1a Y2a Z5b ]  
513 	  0.04258465 	 [Z5a X0b Z1b X2b ]  
514 	  0.04258465 	 [Z5a Y0b Z1b Y2b ]  
515 	  0.00234079 	 [X2a Z3a Z4a X5a X1b X2b ]  
516 	  0.00234079 	 [X2a Z3a Z4a X5a Y1b Y2b ]  
517 	  0.00234079 	 [Y2a Z3a Z4a Y5a X1b X2b ]  
518 	  0.00234079 	 [Y2a Z3a Z4a Y5a Y1b Y2b ]  
519 	  0.00234079 	 [X1a X2a X2b Z3b Z4b X5b ]  
520 	  0.00234079 	 [Y1a Y2a X2b Z3b Z4b X5b ]  
521 	  0.00234079 	 [X1a X2a Y2b Z3b Z4b Y5b ]  
522 	  0.00234079 	 [Y1a Y2a Y2b Z3b Z4b Y5b ]  
523 	  -0.00043086 	 [X1a Z3a Z4a X5a ]  
524 	  -0.00043086 	 [Y1a Z3a Z4a Y5a ]  
525 	  -0.00043086 	 [X1b Z3b Z4b X5b ]  
526 	  -0.00043086 	 [Y1b Z3b Z4b Y5b ]  
527 	  -0.00277165 	 [X1a Z2a Z3a Z4a X5a Z2b ]  
528 	  -0.00277165 	 [Y1a Z2a Z3a Z4a Y5a Z2b ]  
529 	  -0.00277165 	 [Z2a X1b Z2b Z3b Z4b X5b ]  
530 	  -0.00277165 	 [Z2a Y1b Z2b Z3b Z4b Y5b ]  
531 	  -0.00079334 	 [X0a Y1a Y2a Z3a Z4a X5a ]  
532 	  -0.00202260 	 [Y0a Y1a X2a Z3a Z4a X5a ]  
533 	  -0.00202260 	 [X0a X1a Y2a Z3a Z4a Y5a ]  
534 	  -0.00079334 	 [Y0a X1a X2a Z3a Z4a Y5a ]  
535 	  -0.00407595 	 [X1a Z2a Z3a Z4a X5a X0b Z1b X2b ]  
536 	  -0.00407595 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Y2b ]  
537 	  -0.00407595 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b X2b ]  
538 	  -0.00407595 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Y2b ]  
539 	  -0.00407595 	 [X0a Z1a X2a X1b Z2b Z3b Z4b X5b ]  
540 	  -0.00407595 	 [Y0a Z1a Y2a X1b Z2b Z3b Z4b X5b ]  
541 	  -0.00407595 	 [X0a Z1a X2a Y1b Z2b Z3b Z4b Y5b ]  
542 	  -0.00407595 	 [Y0a Z1a Y2a Y1b Z2b Z3b Z4b Y5b ]  
543 	  -0.00079334 	 [X0b Y1b Y2b Z3b Z4b X5b ]  
544 	  -0.00202260 	 [Y0b Y1b X2b Z3b Z4b X5b ]  
545 	  -0.00202260 	 [X0b X1b Y2b Z3b Z4b Y5b ]  
546 	  -0.00079334 	 [Y0b X1b X2b Z3b Z4b Y5b ]  
547 	  -0.00281594 	 [X0a X1a X2a Z3a Z4a X5a ]  
548 	  -0.00281594 	 [Y0a Y1a Y2a Z3a Z4a Y5a ]  
549 	  -0.00328261 	 [X0a Z1a Z2a Z3a Z4a X5a X1b X2b ]  
550 	  -0.00328261 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Y2b ]  
551 	  -0.00328261 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b X2b ]  
552 	  -0.00328261 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Y2b ]  
553 	  -0.00328261 	 [X1a X2a X0b Z1b Z2b Z3b Z4b X5b ]  
554 	  -0.00328261 	 [Y1a Y2a X0b Z1b Z2b Z3b Z4b X5b ]  
555 	  -0.00328261 	 [X1a X2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
556 	  -0.00328261 	 [Y1a Y2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
557 	  -0.00281594 	 [X0b X1b X2b Z3b Z4b X5b ]  
558 	  -0.00281594 	 [Y0b Y1b Y2b Z3b Z4b Y5b ]  
559 	  -0.00609855 	 [X2a Z3a Z4a X5a X0b X1b ]  
560 	  -0.00609855 	 [X2a Z3a Z4a X5a Y0b Y1b ]  
561 	  -0.00609855 	 [Y2a Z3a Z4a Y5a X0b X1b ]  
562 	  -0.00609855 	 [Y2a Z3a Z4a Y5a Y0b Y1b ]  
563 	  -0.00609855 	 [X0a X1a X2b Z3b Z4b X5b ]  
564 	  -0.00609855 	 [Y0a Y1a X2b Z3b Z4b X5b ]  
565 	  -0.00609855 	 [X0a X1a Y2b Z3b Z4b Y5b ]  
566 	  -0.00609855 	 [Y0a Y1a Y2b Z3b Z4b Y5b ]  
567 	  -0.05796876 	 [X3a Z4a X5a ]  
568 	  -0.05796876 	 [Y3a Z4a Y5a ]  
569 	  -0.05796876 	 [X3b Z4b X5b ]  
570 	  -0.05796876 	 [Y3b Z4b Y5b ]  
571 	  0.13451168 	 [Z3a Z5a ]  
572 	  0.02525753 	 [X3a Z4a X5a X3b Z4b X5b ]  
573 	  0.02525753 	 [X3a Z4a X5a Y3b Z4b Y5b ]  
574 	  0.02525753 	 [Y3a Z4a Y5a X3b Z4b X5b ]  
575 	  0.02525753 	 [Y3a Z4a Y5a Y3b Z4b Y5b ]  
576 	  0.13451168 	 [Z3b Z5b ]  
577 	  0.01724674 	 [X3a Z4a X5a Z3b ]  
578 	  0.01724674 	 [Y3a Z4a Y5a Z3b ]  
579 	  0.01724674 	 [Z3a X3b Z4b X5b ]  
580 	  0.01724674 	 [Z3a Y3b Z4b Y5b ]  
581 	  0.02432299 	 [Y3a Z4a Y5a Z5b ]  
582 	  0.02432299 	 [X3a Z4a X5a Z5b ]  
583 	  0.02432299 	 [Z5a Y3b Z4b Y5b ]  
584 	  0.02432299 	 [Z5a X3b Z4b X5b ]  
585 	  0.15976921 	 [Z5a Z3b ]  
586 	  0.15976921 	 [Z3a Z5b ]  
587 	  -0.01148879 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
588 	  -0.01148879 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
589 	  -0.01148879 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
590 	  -0.01148879 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
591 	  -0.01148879 	 [X0a Z1a Z2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
592 	  -0.01148879 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
593 	  -0.01148879 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
594 	  -0.01148879 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
595 	  0.01624171 	 [Z0a X3a Z4a X5a ]  
596 	  0.01624171 	 [Z0a Y3a Z4a Y5a ]  
597 	  0.01624171 	 [Z0b X3b Z4b X5b ]  
598 	  0.01624171 	 [Z0b Y3b Z4b Y5b ]  
599 	  0.02773051 	 [X3a Z4a X5a Z0b ]  
600 	  0.02773051 	 [Y3a Z4a Y5a Z0b ]  
601 	  0.02773051 	 [Z0a X3b Z4b X5b ]  
602 	  0.02773051 	 [Z0a Y3b Z4b Y5b ]  
603 	  0.00126343 	 [X1a Z2a Z3a Z4a X5a X1b Z2b X3b ]  
604 	  0.00126343 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Y3b ]  
605 	  0.00126343 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b X3b ]  
606 	  0.00126343 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
607 	  0.00126343 	 [X1a Z2a X3a X1b Z2b Z3b Z4b X5b ]  
608 	  0.00126343 	 [Y1a Z2a Y3a X1b Z2b Z3b Z4b X5b ]  
609 	  0.00126343 	 [X1a Z2a X3a Y1b Z2b Z3b Z4b Y5b ]  
610 	  0.00126343 	 [Y1a Z2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
611 	  0.00168478 	 [Z1a X3a Z4a X5a ]  
612 	  0.00168478 	 [Z1a Y3a Z4a Y5a ]  
613 	  0.00168478 	 [Z1b X3b Z4b X5b ]  
614 	  0.00168478 	 [Z1b Y3b Z4b Y5b ]  
615 	  0.00604125 	 [X3a Z4a X5a X1b Z2b X3b ]  
616 	  0.00604125 	 [X3a Z4a X5a Y1b Z2b Y3b ]  
617 	  0.00604125 	 [Y3a Z4a Y5a X1b Z2b X3b ]  
618 	  0.00604125 	 [Y3a Z4a Y5a Y1b Z2b Y3b ]  
619 	  0.00604125 	 [X1a Z2a X3a X3b Z4b X5b ]  
620 	  0.00604125 	 [Y1a Z2a Y3a X3b Z4b X5b ]  
621 	  0.00604125 	 [X1a Z2a X3a Y3b Z4b Y5b ]  
622 	  0.00604125 	 [Y1a Z2a Y3a Y3b Z4b Y5b ]  
623 	  0.00752639 	 [X1a Z2a Z4a X5a ]  
624 	  0.00752639 	 [Y1a Z2a Z4a Y5a ]  
625 	  0.00752639 	 [X1b Z2b Z4b X5b ]  
626 	  0.00752639 	 [Y1b Z2b Z4b Y5b ]  
627 	  -0.01070840 	 [X3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
628 	  -0.01070840 	 [X3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
629 	  -0.01070840 	 [Y3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
630 	  -0.01070840 	 [Y3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
631 	  -0.01070840 	 [X1a Z2a Z3a Z4a X5a X3b Z4b X5b ]  
632 	  -0.01070840 	 [Y1a Z2a Z3a Z4a Y5a X3b Z4b X5b ]  
633 	  -0.01070840 	 [X1a Z2a Z3a Z4a X5a Y3b Z4b Y5b ]  
634 	  -0.01070840 	 [Y1a Z2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
635 	  0.02989681 	 [X1a Z2a X3a Z5a ]  
636 	  0.02989681 	 [Y1a Z2a Y3a Z5a ]  
637 	  0.02989681 	 [X1b Z2b X3b Z5b ]  
638 	  0.02989681 	 [Y1b Z2b Y3b Z5b ]  
639 	  0.00042135 	 [X3a Z4a X5a Z1b ]  
640 	  0.00042135 	 [Y3a Z4a Y5a Z1b ]  
641 	  0.00042135 	 [Z1a X3b Z4b X5b ]  
642 	  0.00042135 	 [Z1a Y3b Z4b Y5b ]  
643 	  0.00148514 	 [X1a Z2a Z3a Z4a X5a Z3b ]  
644 	  0.00148514 	 [Y1a Z2a Z3a Z4a Y5a Z3b ]  
645 	  0.00148514 	 [Z3a X1b Z2b Z3b Z4b X5b ]  
646 	  0.00148514 	 [Z3a Y1b Z2b Z3b Z4b Y5b ]  
647 	  0.04060521 	 [X1a Z2a X3a Z5b ]  
648 	  0.04060521 	 [Y1a Z2a Y3a Z5b ]  
649 	  0.04060521 	 [Z5a X1b Z2b X3b ]  
650 	  0.04060521 	 [Z5a Y1b Z2b Y3b ]  
651 	  -0.00931474 	 [X2a Z3a Z4a X5a X2b X3b ]  
652 	  -0.00931474 	 [X2a Z3a Z4a X5a Y2b Y3b ]  
653 	  -0.00931474 	 [Y2a Z3a Z4a Y5a X2b X3b ]  
654 	  -0.00931474 	 [Y2a Z3a Z4a Y5a Y2b Y3b ]  
655 	  -0.00931474 	 [X2a X3a X2b Z3b Z4b X5b ]  
656 	  -0.00931474 	 [Y2a Y3a X2b Z3b Z4b X5b ]  
657 	  -0.00931474 	 [X2a X3a Y2b Z3b Z4b Y5b ]  
658 	  -0.00931474 	 [Y2a Y3a Y2b Z3b Z4b Y5b ]  
659 	  0.00547185 	 [Z2a X3a Z4a X5a ]  
660 	  0.00547185 	 [Z2a Y3a Z4a Y5a ]  
661 	  0.00547185 	 [Z2b X3b Z4b X5b ]  
662 	  0.00547185 	 [Z2b Y3b Z4b Y5b ]  
663 	  0.01478659 	 [X3a Z4a X5a Z2b ]  
664 	  0.01478659 	 [Y3a Z4a Y5a Z2b ]  
665 	  0.01478659 	 [Z2a X3b Z4b X5b ]  
666 	  0.01478659 	 [Z2a Y3b Z4b Y5b ]  
667 	  0.00483104 	 [X0a Z1a Y2a Y3a Z4a X5a ]  
668 	  0.00330445 	 [Y0a Z1a Y2a X3a Z4a X5a ]  
669 	  0.00330445 	 [X0a Z1a X2a Y3a Z4a Y5a ]  
670 	  0.00483104 	 [Y0a Z1a X2a X3a Z4a Y5a ]  
671 	  0.01387493 	 [X2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
672 	  0.01387493 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
673 	  0.01387493 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
674 	  0.01387493 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
675 	  0.01387493 	 [X0a Z1a Z2a X3a X2b Z3b Z4b X5b ]  
676 	  0.01387493 	 [Y0a Z1a Z2a Y3a X2b Z3b Z4b X5b ]  
677 	  0.01387493 	 [X0a Z1a Z2a X3a Y2b Z3b Z4b Y5b ]  
678 	  0.01387493 	 [Y0a Z1a Z2a Y3a Y2b Z3b Z4b Y5b ]  
679 	  0.00483104 	 [X0b Z1b Y2b Y3b Z4b X5b ]  
680 	  0.00330445 	 [Y0b Z1b Y2b X3b Z4b X5b ]  
681 	  0.00330445 	 [X0b Z1b X2b Y3b Z4b Y5b ]  
682 	  0.00483104 	 [Y0b Z1b X2b X3b Z4b Y5b ]  
683 	  0.00813549 	 [X0a Z1a X2a X3a Z4a X5a ]  
684 	  0.00813549 	 [Y0a Z1a Y2a Y3a Z4a Y5a ]  
685 	  0.00904389 	 [X0a Z1a Z2a Z3a Z4a X5a X2b X3b ]  
686 	  0.00904389 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Y3b ]  
687 	  0.00904389 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b X3b ]  
688 	  0.00904389 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Y3b ]  
689 	  0.00904389 	 [X2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
690 	  0.00904389 	 [Y2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
691 	  0.00904389 	 [X2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
692 	  0.00904389 	 [Y2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
693 	  0.00813549 	 [X0b Z1b X2b X3b Z4b X5b ]  
694 	  0.00813549 	 [Y0b Z1b Y2b Y3b Z4b Y5b ]  
695 	  0.01717938 	 [X3a Z4a X5a X0b Z1b X2b ]  
696 	  0.01717938 	 [X3a Z4a X5a Y0b Z1b Y2b ]  
697 	  0.01717938 	 [Y3a Z4a Y5a X0b Z1b X2b ]  
698 	  0.01717938 	 [Y3a Z4a Y5a Y0b Z1b Y2b ]  
699 	  0.01717938 	 [X0a Z1a X2a X3b Z4b X5b ]  
700 	  0.01717938 	 [Y0a Z1a Y2a X3b Z4b X5b ]  
701 	  0.01717938 	 [X0a Z1a X2a Y3b Z4b Y5b ]  
702 	  0.01717938 	 [Y0a Z1a Y2a Y3b Z4b Y5b ]  
703 	  0.13874549 	 [Z4a Z5a ]  
704 	  0.03102758 	 [X4a X5a X4b X5b ]  
705 	  0.03102758 	 [X4a X5a Y4b Y5b ]  
706 	  0.03102758 	 [Y4a Y5a X4b X5b ]  
707 	  0.03102758 	 [Y4a Y5a Y4b Y5b ]  
708 	  0.13874549 	 [Z4b Z5b ]  
709 	  0.16977307 	 [Z5a Z4b ]  
710 	  0.16977307 	 [Z4a Z5b ]  
711 	  -0.00067843 	 [X4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
712 	  -0.00067843 	 [X4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
713 	  -0.00067843 	 [Y4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
714 	  -0.00067843 	 [Y4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
715 	  -0.00067843 	 [X0a Z1a Z2a Z3a Z4a X5a X4b X5b ]  
716 	  -0.00067843 	 [Y0a Z1a Z2a Z3a Z4a Y5a X4b X5b ]  
717 	  -0.00067843 	 [X0a Z1a Z2a Z3a Z4a X5a Y4b Y5b ]  
718 	  -0.00067843 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y4b Y5b ]  
719 	  -0.00263168 	 [X0a Z1a Z2a Z3a X4a Z5a ]  
720 	  -0.00263168 	 [Y0a Z1a Z2a Z3a Y4a Z5a ]  
721 	  -0.00263168 	 [X0b Z1b Z2b Z3b X4b Z5b ]  
722 	  -0.00263168 	 [Y0b Z1b Z2b Z3b Y4b Z5b ]  
723 	  -0.00195325 	 [X0a Z1a Z2a Z3a X4a Z5b ]  
724 	  -0.00195325 	 [Y0a Z1a Z2a Z3a Y4a Z5b ]  
725 	  -0.00195325 	 [Z5a X0b Z1b Z2b Z3b X4b ]  
726 	  -0.00195325 	 [Z5a Y0b Z1b Z2b Z3b Y4b ]  
727 	  -0.01832871 	 [X4a X5a X1b Z2b Z3b X4b ]  
728 	  -0.01832871 	 [X4a X5a Y1b Z2b Z3b Y4b ]  
729 	  -0.01832871 	 [Y4a Y5a X1b Z2b Z3b X4b ]  
730 	  -0.01832871 	 [Y4a Y5a Y1b Z2b Z3b Y4b ]  
731 	  -0.01832871 	 [X1a Z2a Z3a X4a X4b X5b ]  
732 	  -0.01832871 	 [Y1a Z2a Z3a Y4a X4b X5b ]  
733 	  -0.01832871 	 [X1a Z2a Z3a X4a Y4b Y5b ]  
734 	  -0.01832871 	 [Y1a Z2a Z3a Y4a Y4b Y5b ]  
735 	  -0.01260358 	 [X1a Z2a Z3a X5a ]  
736 	  -0.01260358 	 [Y1a Z2a Z3a Y5a ]  
737 	  -0.01260358 	 [X1b Z2b Z3b X5b ]  
738 	  -0.01260358 	 [Y1b Z2b Z3b Y5b ]  
739 	  0.00572513 	 [X1a Z2a Z3a Z4a X5a Z4b ]  
740 	  0.00572513 	 [Y1a Z2a Z3a Z4a Y5a Z4b ]  
741 	  0.00572513 	 [Z4a X1b Z2b Z3b Z4b X5b ]  
742 	  0.00572513 	 [Z4a Y1b Z2b Z3b Z4b Y5b ]  
743 	  0.00627316 	 [X0a Y1a Y4a X5a ]  
744 	  0.00940207 	 [Y0a Y1a X4a X5a ]  
745 	  0.00940207 	 [X0a X1a Y4a Y5a ]  
746 	  0.00627316 	 [Y0a X1a X4a Y5a ]  
747 	  0.00808024 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
748 	  0.00808024 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
749 	  0.00808024 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
750 	  0.00808024 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
751 	  0.00808024 	 [X0a Z1a Z2a Z3a X4a X1b Z2b Z3b Z4b X5b ]  
752 	  0.00808024 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b Z3b Z4b X5b ]  
753 	  0.00808024 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Z3b Z4b Y5b ]  
754 	  0.00808024 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
755 	  0.00627316 	 [X0b Y1b Y4b X5b ]  
756 	  0.00940207 	 [Y0b Y1b X4b X5b ]  
757 	  0.00940207 	 [X0b X1b Y4b Y5b ]  
758 	  0.00627316 	 [Y0b X1b X4b Y5b ]  
759 	  0.01567524 	 [X0a X1a X4a X5a ]  
760 	  0.01567524 	 [Y0a Y1a Y4a Y5a ]  
761 	  0.00180708 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b Z3b X4b ]  
762 	  0.00180708 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Y4b ]  
763 	  0.00180708 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b Z3b X4b ]  
764 	  0.00180708 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
765 	  0.00180708 	 [X1a Z2a Z3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
766 	  0.00180708 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
767 	  0.00180708 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
768 	  0.00180708 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
769 	  0.01567524 	 [X0b X1b X4b X5b ]  
770 	  0.01567524 	 [Y0b Y1b Y4b Y5b ]  
771 	  0.01748231 	 [X4a X5a X0b X1b ]  
772 	  0.01748231 	 [X4a X5a Y0b Y1b ]  
773 	  0.01748231 	 [Y4a Y5a X0b X1b ]  
774 	  0.01748231 	 [Y4a Y5a Y0b Y1b ]  
775 	  0.01748231 	 [X0a X1a X4b X5b ]  
776 	  0.01748231 	 [Y0a Y1a X4b X5b ]  
777 	  0.01748231 	 [X0a X1a Y4b Y5b ]  
778 	  0.01748231 	 [Y0a Y1a Y4b Y5b ]  
779 	  -0.00707376 	 [X4a X5a X2b Z3b Z4b X5b ]  
780 	  -0.00707376 	 [X4a X5a Y2b Z3b Z4b Y5b ]  
781 	  -0.00707376 	 [Y4a Y5a X2b Z3b Z4b X5b ]  
782 	  -0.00707376 	 [Y4a Y5a Y2b Z3b Z4b Y5b ]  
783 	  -0.00707376 	 [X2a Z3a Z4a X5a X4b X5b ]  
784 	  -0.00707376 	 [Y2a Z3a Z4a Y5a X4b X5b ]  
785 	  -0.00707376 	 [X2a Z3a Z4a X5a Y4b Y5b ]  
786 	  -0.00707376 	 [Y2a Z3a Z4a Y5a Y4b Y5b ]  
787 	  0.00742072 	 [X2a Z3a X4a Z5a ]  
788 	  0.00742072 	 [Y2a Z3a Y4a Z5a ]  
789 	  0.00742072 	 [X2b Z3b X4b Z5b ]  
790 	  0.00742072 	 [Y2b Z3b Y4b Z5b ]  
791 	  0.01449449 	 [X2a Z3a X4a Z5b ]  
792 	  0.01449449 	 [Y2a Z3a Y4a Z5b ]  
793 	  0.01449449 	 [Z5a X2b Z3b X4b ]  
794 	  0.01449449 	 [Z5a Y2b Z3b Y4b ]  
795 	  0.00528963 	 [X1a Y2a Y4a X5a ]  
796 	  0.00264749 	 [Y1a Y2a X4a X5a ]  
797 	  0.00264749 	 [X1a X2a Y4a Y5a ]  
798 	  0.00528963 	 [Y1a X2a X4a Y5a ]  
799 	  0.00369172 	 [X2a Z3a Z4a X5a X1b Z2b Z3b X4b ]  
800 	  0.00369172 	 [X2a Z3a Z4a X5a Y1b Z2b Z3b Y4b ]  
801 	  0.00369172 	 [Y2a Z3a Z4a Y5a X1b Z2b Z3b X4b ]  
802 	  0.00369172 	 [Y2a Z3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
803 	  0.00369172 	 [X1a Z2a Z3a X4a X2b Z3b Z4b X5b ]  
804 	  0.00369172 	 [Y1a Z2a Z3a Y4a X2b Z3b Z4b X5b ]  
805 	  0.00369172 	 [X1a Z2a Z3a X4a Y2b Z3b Z4b Y5b ]  
806 	  0.00369172 	 [Y1a Z2a Z3a Y4a Y2b Z3b Z4b Y5b ]  
807 	  0.00528963 	 [X1b Y2b Y4b X5b ]  
808 	  0.00264749 	 [Y1b Y2b X4b X5b ]  
809 	  0.00264749 	 [X1b X2b Y4b Y5b ]  
810 	  0.00528963 	 [Y1b X2b X4b Y5b ]  
811 	  0.00793712 	 [X1a X2a X4a X5a ]  
812 	  0.00793712 	 [Y1a Y2a Y4a Y5a ]  
813 	  -0.00159791 	 [X1a Z2a Z3a Z4a X5a X2b Z3b X4b ]  
814 	  -0.00159791 	 [X1a Z2a Z3a Z4a X5a Y2b Z3b Y4b ]  
815 	  -0.00159791 	 [Y1a Z2a Z3a Z4a Y5a X2b Z3b X4b ]  
816 	  -0.00159791 	 [Y1a Z2a Z3a Z4a Y5a Y2b Z3b Y4b ]  
817 	  -0.00159791 	 [X2a Z3a X4a X1b Z2b Z3b Z4b X5b ]  
818 	  -0.00159791 	 [Y2a Z3a Y4a X1b Z2b Z3b Z4b X5b ]  
819 	  -0.00159791 	 [X2a Z3a X4a Y1b Z2b Z3b Z4b Y5b ]  
820 	  -0.00159791 	 [Y2a Z3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
821 	  0.00793712 	 [X1b X2b X4b X5b ]  
822 	  0.00793712 	 [Y1b Y2b Y4b Y5b ]  
823 	  0.00633921 	 [X4a X5a X1b X2b ]  
824 	  0.00633921 	 [X4a X5a Y1b Y2b ]  
825 	  0.00633921 	 [Y4a Y5a X1b X2b ]  
826 	  0.00633921 	 [Y4a Y5a Y1b Y2b ]  
827 	  0.00633921 	 [X1a X2a X4b X5b ]  
828 	  0.00633921 	 [Y1a Y2a X4b X5b ]  
829 	  0.00633921 	 [X1a X2a Y4b Y5b ]  
830 	  0.00633921 	 [Y1a Y2a Y4b Y5b ]  
831 	  0.02569360 	 [X4a X5a X3b X4b ]  
832 	  0.02569360 	 [X4a X5a Y3b Y4b ]  
833 	  0.02569360 	 [Y4a Y5a X3b X4b ]  
834 	  0.02569360 	 [Y4a Y5a Y3b Y4b ]  
835 	  0.02569360 	 [X3a X4a X4b X5b ]  
836 	  0.02569360 	 [Y3a Y4a X4b X5b ]  
837 	  0.02569360 	 [X3a X4a Y4b Y5b ]  
838 	  0.02569360 	 [Y3a Y4a Y4b Y5b ]  
839 	  0.03678333 	 [X3a X5a ]  
840 	  0.03678333 	 [Y3a Y5a ]  
841 	  0.03678333 	 [X3b X5b ]  
842 	  0.03678333 	 [Y3b Y5b ]  
843 	  0.01108973 	 [X3a Z4a X5a Z4b ]  
844 	  0.01108973 	 [Y3a Z4a Y5a Z4b ]  
845 	  0.01108973 	 [Z4a X3b Z4b X5b ]  
846 	  0.01108973 	 [Z4a Y3b Z4b Y5b ]  
847 	  -0.01275463 	 [X0a Z1a Z2a Y3a Y4a X5a ]  
848 	  -0.00789908 	 [Y0a Z1a Z2a Y3a X4a X5a ]  
849 	  -0.00789908 	 [X0a Z1a Z2a X3a Y4a Y5a ]  
850 	  -0.01275463 	 [Y0a Z1a Z2a X3a X4a Y5a ]  
851 	  -0.01423496 	 [X3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
852 	  -0.01423496 	 [X3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
853 	  -0.01423496 	 [Y3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
854 	  -0.01423496 	 [Y3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
855 	  -0.01423496 	 [X0a Z1a Z2a Z3a X4a X3b Z4b X5b ]  
856 	  -0.01423496 	 [Y0a Z1a Z2a Z3a Y4a X3b Z4b X5b ]  
857 	  -0.01423496 	 [X0a Z1a Z2a Z3a X4a Y3b Z4b Y5b ]  
858 	  -0.01423496 	 [Y0a Z1a Z2a Z3a Y4a Y3b Z4b Y5b ]  
859 	  -0.01275463 	 [X0b Z1b Z2b Y3b Y4b X5b ]  
860 	  -0.00789908 	 [Y0b Z1b Z2b Y3b X4b X5b ]  
861 	  -0.00789908 	 [X0b Z1b Z2b X3b Y4b Y5b ]  
862 	  -0.01275463 	 [Y0b Z1b Z2b X3b X4b Y5b ]  
863 	  -0.02065371 	 [X0a Z1a Z2a X3a X4a X5a ]  
864 	  -0.02065371 	 [Y0a Z1a Z2a Y3a Y4a Y5a ]  
865 	  -0.00148033 	 [X0a Z1a Z2a Z3a Z4a X5a X3b X4b ]  
866 	  -0.00148033 	 [X0a Z1a Z2a Z3a Z4a X5a Y3b Y4b ]  
867 	  -0.00148033 	 [Y0a Z1a Z2a Z3a Z4a Y5a X3b X4b ]  
868 	  -0.00148033 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y3b Y4b ]  
869 	  -0.00148033 	 [X3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
870 	  -0.00148033 	 [Y3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
871 	  -0.00148033 	 [X3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
872 	  -0.00148033 	 [Y3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
873 	  -0.02065371 	 [X0b Z1b Z2b X3b X4b X5b ]  
874 	  -0.02065371 	 [Y0b Z1b Z2b Y3b Y4b Y5b ]  
875 	  -0.02213404 	 [X4a X5a X0b Z1b Z2b X3b ]  
876 	  -0.02213404 	 [X4a X5a Y0b Z1b Z2b Y3b ]  
877 	  -0.02213404 	 [Y4a Y5a X0b Z1b Z2b X3b ]  
878 	  -0.02213404 	 [Y4a Y5a Y0b Z1b Z2b Y3b ]  
879 	  -0.02213404 	 [X0a Z1a Z2a X3a X4b X5b ]  
880 	  -0.02213404 	 [Y0a Z1a Z2a Y3a X4b X5b ]  
881 	  -0.02213404 	 [X0a Z1a Z2a X3a Y4b Y5b ]  
882 	  -0.02213404 	 [Y0a Z1a Z2a Y3a Y4b Y5b ]  
883 	  0.01192010 	 [X2a Y3a Y4a X5a ]  
884 	  0.00679220 	 [Y2a Y3a X4a X5a ]  
885 	  0.00679220 	 [X2a X3a Y4a Y5a ]  
886 	  0.01192010 	 [Y2a X3a X4a Y5a ]  
887 	  0.00634903 	 [X3a Z4a X5a X2b Z3b X4b ]  
888 	  0.00634903 	 [X3a Z4a X5a Y2b Z3b Y4b ]  
889 	  0.00634903 	 [Y3a Z4a Y5a X2b Z3b X4b ]  
890 	  0.00634903 	 [Y3a Z4a Y5a Y2b Z3b Y4b ]  
891 	  0.00634903 	 [X2a Z3a X4a X3b Z4b X5b ]  
892 	  0.00634903 	 [Y2a Z3a Y4a X3b Z4b X5b ]  
893 	  0.00634903 	 [X2a Z3a X4a Y3b Z4b Y5b ]  
894 	  0.00634903 	 [Y2a Z3a Y4a Y3b Z4b Y5b ]  
895 	  0.01192010 	 [X2b Y3b Y4b X5b ]  
896 	  0.00679220 	 [Y2b Y3b X4b X5b ]  
897 	  0.00679220 	 [X2b X3b Y4b Y5b ]  
898 	  0.01192010 	 [Y2b X3b X4b Y5b ]  
899 	  0.01871231 	 [X2a X3a X4a X5a ]  
900 	  0.01871231 	 [Y2a Y3a Y4a Y5a ]  
901 	  -0.00557108 	 [X2a Z3a Z4a X5a X3b X4b ]  
902 	  -0.00557108 	 [X2a Z3a Z4a X5a Y3b Y4b ]  
903 	  -0.00557108 	 [Y2a Z3a Z4a Y5a X3b X4b ]  
904 	  -0.00557108 	 [Y2a Z3a Z4a Y5a Y3b Y4b ]  
905 	  -0.00557108 	 [X3a X4a X2b Z3b Z4b X5b ]  
906 	  -0.00557108 	 [Y3a Y4a X2b Z3b Z4b X5b ]  
907 	  -0.00557108 	 [X3a X4a Y2b Z3b Z4b Y5b ]  
908 	  -0.00557108 	 [Y3a Y4a Y2b Z3b Z4b Y5b ]  
909 	  0.01871231 	 [X2b X3b X4b X5b ]  
910 	  0.01871231 	 [Y2b Y3b Y4b Y5b ]  
911 	  0.01314123 	 [X4a X5a X2b X3b ]  
912 	  0.01314123 	 [X4a X5a Y2b Y3b ]  
913 	  0.01314123 	 [Y4a Y5a X2b X3b ]  
914 	  0.01314123 	 [Y4a Y5a Y2b Y3b ]  
915 	  0.01314123 	 [X2a X3a X4b X5b ]  
916 	  0.01314123 	 [Y2a Y3a X4b X5b ]  
917 	  0.01314123 	 [X2a X3a Y4b Y5b ]  
918 	  0.01314123 	 [Y2a Y3a Y4b Y5b ]  


==> anc/h2_cc_slater.dat <==
Slater_pool = 

0  [ -1.96016354 	 [ 0a^  0a ]   
 -1.96016354 	 [ 6a^  6a ]  
]
1  [ 0.32949123 	 [ 0a^  0a  0a^  0a ]   
 0.32949123 	 [ 0a^  0a  6a^  6a ]   
 0.32949123 	 [ 6a^  6a  0a^  0a ]   
 0.32949123 	 [ 6a^  6a  6a^  6a ]  
]
2  [ -0.85335472 	 [ 1a^  1a ]   
 -0.85335472 	 [ 1b^  1b ]  
]
3  [ 0.16729657 	 [ 1a^  1a  1a^  1a ]   
 0.16729657 	 [ 1a^  1a  1b^  1b ]   
 0.16729657 	 [ 1b^  1b  1a^  1a ]   
 0.16729657 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.02799906 	 [ 1a^  0a  1a^  0a ]   
 0.02799906 	 [ 1a^  0a  0a^  1a ]   
 0.02799906 	 [ 1a^  0a  1b^  6a ]   
 0.02799906 	 [ 1a^  0a  6a^  1b ]   
 0.02799906 	 [ 0a^  1a  1a^  0a ]   
 0.02799906 	 [ 0a^  1a  0a^  1a ]   
 0.02799906 	 [ 0a^  1a  1b^  6a ]   
 0.02799906 	 [ 0a^  1a  6a^  1b ]   
 0.02799906 	 [ 1b^  6a  1a^  0a ]   
 0.02799906 	 [ 1b^  6a  0a^  1a ]   
 0.02799906 	 [ 1b^  6a  1b^  6a ]   
 0.02799906 	 [ 1b^  6a  6a^  1b ]   
 0.02799906 	 [ 6a^  1b  1a^  0a ]   
 0.02799906 	 [ 6a^  1b  0a^  1a ]   
 0.02799906 	 [ 6a^  1b  1b^  6a ]   
 0.02799906 	 [ 6a^  1b  6a^  1b ]  
]
5  [ 0.00000000 	 [ 1a^  0a  0a^  0a ]   
 0.00000000 	 [ 1a^  0a  6a^  6a ]   
 0.00000000 	 [ 0a^  1a  0a^  0a ]   
 0.00000000 	 [ 0a^  1a  6a^  6a ]   
 0.00000000 	 [ 1b^  6a  0a^  0a ]   
 0.00000000 	 [ 1b^  6a  6a^  6a ]   
 0.00000000 	 [ 6a^  1b  0a^  0a ]   
 0.00000000 	 [ 6a^  1b  6a^  6a ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  6a ]   
 0.00000000 	 [ 6a^  1b ]  
]
6  [ -0.00000000 	 [ 0a^  1a  1a^  1a ]   
 -0.00000000 	 [ 0a^  1a  1b^  1b ]   
 -0.00000000 	 [ 1a^  0a  1a^  1a ]   
 -0.00000000 	 [ 1a^  0a  1b^  1b ]   
 -0.00000000 	 [ 6a^  1b  1a^  1a ]   
 -0.00000000 	 [ 6a^  1b  1b^  1b ]   
 -0.00000000 	 [ 1b^  6a  1a^  1a ]   
 -0.00000000 	 [ 1b^  6a  1b^  1b ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 6a^  1b ]   
 -0.00000000 	 [ 1b^  6a ]  
]
7  [ 0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1b^  6a ]   
 0.00000000 	 [ 6a^  1b ]  
]
8  [ 0.38451229 	 [ 1a^  1a  0a^  0a ]   
 0.38451229 	 [ 1a^  1a  6a^  6a ]   
 0.38451229 	 [ 1b^  1b  0a^  0a ]   
 0.38451229 	 [ 1b^  1b  6a^  6a ]  
]
9  [ -0.66785985 	 [ 2a^  2a ]   
 -0.66785985 	 [ 2b^  2b ]  
]
10  [ 0.17984360 	 [ 2a^  2a  2a^  2a ]   
 0.17984360 	 [ 2a^  2a  2b^  2b ]   
 0.17984360 	 [ 2b^  2b  2a^  2a ]   
 0.17984360 	 [ 2b^  2b  2b^  2b ]  
]
11  [ 0.04247336 	 [ 2a^  0a  2a^  0a ]   
 0.04247336 	 [ 2a^  0a  0a^  2a ]   
 0.04247336 	 [ 2a^  0a  2b^  6a ]   
 0.04247336 	 [ 2a^  0a  6a^  2b ]   
 0.04247336 	 [ 0a^  2a  2a^  0a ]   
 0.04247336 	 [ 0a^  2a  0a^  2a ]   
 0.04247336 	 [ 0a^  2a  2b^  6a ]   
 0.04247336 	 [ 0a^  2a  6a^  2b ]   
 0.04247336 	 [ 2b^  6a  2a^  0a ]   
 0.04247336 	 [ 2b^  6a  0a^  2a ]   
 0.04247336 	 [ 2b^  6a  2b^  6a ]   
 0.04247336 	 [ 2b^  6a  6a^  2b ]   
 0.04247336 	 [ 6a^  2b  2a^  0a ]   
 0.04247336 	 [ 6a^  2b  0a^  2a ]   
 0.04247336 	 [ 6a^  2b  2b^  6a ]   
 0.04247336 	 [ 6a^  2b  6a^  2b ]  
]
12  [ -0.15791297 	 [ 2a^  0a  0a^  0a ]   
 -0.15791297 	 [ 2a^  0a  6a^  6a ]   
 -0.15791297 	 [ 0a^  2a  0a^  0a ]   
 -0.15791297 	 [ 0a^  2a  6a^  6a ]   
 -0.15791297 	 [ 2b^  6a  0a^  0a ]   
 -0.15791297 	 [ 2b^  6a  6a^  6a ]   
 -0.15791297 	 [ 6a^  2b  0a^  0a ]   
 -0.15791297 	 [ 6a^  2b  6a^  6a ]   
 0.07895649 	 [ 2a^  0a ]   
 -0.07895649 	 [ 0a^  2a ]   
 0.07895649 	 [ 2b^  6a ]   
 -0.07895649 	 [ 6a^  2b ]  
]
13  [ -0.07527556 	 [ 0a^  2a  2a^  2a ]   
 -0.07527556 	 [ 0a^  2a  2b^  2b ]   
 -0.07527556 	 [ 2a^  0a  2a^  2a ]   
 -0.07527556 	 [ 2a^  0a  2b^  2b ]   
 -0.07527556 	 [ 6a^  2b  2a^  2a ]   
 -0.07527556 	 [ 6a^  2b  2b^  2b ]   
 -0.07527556 	 [ 2b^  6a  2a^  2a ]   
 -0.07527556 	 [ 2b^  6a  2b^  2b ]   
 0.03763778 	 [ 0a^  2a ]   
 -0.03763778 	 [ 2a^  0a ]   
 0.03763778 	 [ 6a^  2b ]   
 -0.03763778 	 [ 2b^  6a ]  
]
14  [ 0.36960473 	 [ 2a^  0a ]   
 0.36960473 	 [ 0a^  2a ]   
 0.36960473 	 [ 2b^  6a ]   
 0.36960473 	 [ 6a^  2b ]  
]
15  [ 0.45315632 	 [ 2a^  2a  0a^  0a ]   
 0.45315632 	 [ 2a^  2a  6a^  6a ]   
 0.45315632 	 [ 2b^  2b  0a^  0a ]   
 0.45315632 	 [ 2b^  2b  6a^  6a ]  
]
16  [ 0.01943323 	 [ 2a^  1a  2a^  1a ]   
 0.01943323 	 [ 2a^  1a  1a^  2a ]   
 0.01943323 	 [ 2a^  1a  2b^  1b ]   
 0.01943323 	 [ 2a^  1a  1b^  2b ]   
 0.01943323 	 [ 1a^  2a  2a^  1a ]   
 0.01943323 	 [ 1a^  2a  1a^  2a ]   
 0.01943323 	 [ 1a^  2a  2b^  1b ]   
 0.01943323 	 [ 1a^  2a  1b^  2b ]   
 0.01943323 	 [ 2b^  1b  2a^  1a ]   
 0.01943323 	 [ 2b^  1b  1a^  2a ]   
 0.01943323 	 [ 2b^  1b  2b^  1b ]   
 0.01943323 	 [ 2b^  1b  1b^  2b ]   
 0.01943323 	 [ 1b^  2b  2a^  1a ]   
 0.01943323 	 [ 1b^  2b  1a^  2a ]   
 0.01943323 	 [ 1b^  2b  2b^  1b ]   
 0.01943323 	 [ 1b^  2b  1b^  2b ]  
]
17  [ 0.00000000 	 [ 2a^  1a  1a^  1a ]   
 0.00000000 	 [ 2a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  2a  1a^  1a ]   
 0.00000000 	 [ 1a^  2a  1b^  1b ]   
 0.00000000 	 [ 2b^  1b  1a^  1a ]   
 0.00000000 	 [ 2b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  2b  1a^  1a ]   
 0.00000000 	 [ 1b^  2b  1b^  1b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
18  [ 0.00000000 	 [ 1a^  2a  2a^  2a ]   
 0.00000000 	 [ 1a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  1a  2a^  2a ]   
 0.00000000 	 [ 2a^  1a  2b^  2b ]   
 0.00000000 	 [ 1b^  2b  2a^  2a ]   
 0.00000000 	 [ 1b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  1b  2a^  2a ]   
 0.00000000 	 [ 2b^  1b  2b^  2b ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1b^  2b ]   
 0.00000000 	 [ 2b^  1b ]  
]
19  [ -0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
20  [ 0.32035393 	 [ 2a^  2a  1a^  1a ]   
 0.32035393 	 [ 2a^  2a  1b^  1b ]   
 0.32035393 	 [ 2b^  2b  1a^  1a ]   
 0.32035393 	 [ 2b^  2b  1b^  1b ]  
]
21  [ 0.00000000 	 [ 2a^  0a  1b^  6a ]   
 0.00000000 	 [ 2a^  0a  6a^  1b ]   
 0.00000000 	 [ 0a^  2a  1b^  6a ]   
 0.00000000 	 [ 0a^  2a  6a^  1b ]  
]
22  [ 0.00000000 	 [ 2b^  6a  1a^  0a ]   
 0.00000000 	 [ 2b^  6a  0a^  1a ]   
 0.00000000 	 [ 6a^  2b  1a^  0a ]   
 0.00000000 	 [ 6a^  2b  0a^  1a ]  
]
23  [ 0.00000000 	 [ 2a^  0a  1a^  0a ]   
 0.00000000 	 [ 2a^  0a  0a^  1a ]   
 0.00000000 	 [ 0a^  2a  1a^  0a ]   
 0.00000000 	 [ 0a^  2a  0a^  1a ]   
 0.00000000 	 [ 2b^  6a  1b^  6a ]   
 0.00000000 	 [ 2b^  6a  6a^  1b ]   
 0.00000000 	 [ 6a^  2b  1b^  6a ]   
 0.00000000 	 [ 6a^  2b  6a^  1b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
24  [ 0.02414716 	 [ 2a^  1a  1b^  6a ]   
 0.02414716 	 [ 2a^  1a  6a^  1b ]   
 0.02414716 	 [ 1a^  2a  1b^  6a ]   
 0.02414716 	 [ 1a^  2a  6a^  1b ]  
]
25  [ 0.02414716 	 [ 2b^  1b  1a^  0a ]   
 0.02414716 	 [ 2b^  1b  0a^  1a ]   
 0.02414716 	 [ 1b^  2b  1a^  0a ]   
 0.02414716 	 [ 1b^  2b  0a^  1a ]  
]
26  [ 0.02414716 	 [ 2a^  1a  1a^  0a ]   
 0.02414716 	 [ 2a^  1a  0a^  1a ]   
 0.02414716 	 [ 1a^  2a  1a^  0a ]   
 0.02414716 	 [ 1a^  2a  0a^  1a ]   
 0.02414716 	 [ 2b^  1b  1b^  6a ]   
 0.02414716 	 [ 2b^  1b  6a^  1b ]   
 0.02414716 	 [ 1b^  2b  1b^  6a ]   
 0.02414716 	 [ 1b^  2b  6a^  1b ]   
 -0.01207358 	 [ 2a^  0a ]   
 0.01207358 	 [ 0a^  2a ]   
 -0.01207358 	 [ 2b^  6a ]   
 0.01207358 	 [ 6a^  2b ]  
]
27  [ -0.00000000 	 [ 2a^  1a  2b^  6a ]   
 -0.00000000 	 [ 2a^  1a  6a^  2b ]   
 -0.00000000 	 [ 1a^  2a  2b^  6a ]   
 -0.00000000 	 [ 1a^  2a  6a^  2b ]  
]
28  [ -0.00000000 	 [ 2b^  1b  2a^  0a ]   
 -0.00000000 	 [ 2b^  1b  0a^  2a ]   
 -0.00000000 	 [ 1b^  2b  2a^  0a ]   
 -0.00000000 	 [ 1b^  2b  0a^  2a ]  
]
29  [ -0.00000000 	 [ 2a^  1a  2a^  0a ]   
 -0.00000000 	 [ 2a^  1a  0a^  2a ]   
 -0.00000000 	 [ 1a^  2a  2a^  0a ]   
 -0.00000000 	 [ 1a^  2a  0a^  2a ]   
 -0.00000000 	 [ 2b^  1b  2b^  6a ]   
 -0.00000000 	 [ 2b^  1b  6a^  2b ]   
 -0.00000000 	 [ 1b^  2b  2b^  6a ]   
 -0.00000000 	 [ 1b^  2b  6a^  2b ]   
 0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1b^  6a ]   
 -0.00000000 	 [ 6a^  1b ]  
]
30  [ 0.00000000 	 [ 2a^  1a  0a^  0a ]   
 0.00000000 	 [ 2a^  1a  6a^  6a ]   
 0.00000000 	 [ 1a^  2a  0a^  0a ]   
 0.00000000 	 [ 1a^  2a  6a^  6a ]   
 0.00000000 	 [ 2b^  1b  0a^  0a ]   
 0.00000000 	 [ 2b^  1b  6a^  6a ]   
 0.00000000 	 [ 1b^  2b  0a^  0a ]   
 0.00000000 	 [ 1b^  2b  6a^  6a ]  
]
31  [ -0.03402611 	 [ 2a^  0a  1a^  1a ]   
 -0.03402611 	 [ 2a^  0a  1b^  1b ]   
 -0.03402611 	 [ 0a^  2a  1a^  1a ]   
 -0.03402611 	 [ 0a^  2a  1b^  1b ]   
 -0.03402611 	 [ 2b^  6a  1a^  1a ]   
 -0.03402611 	 [ 2b^  6a  1b^  1b ]   
 -0.03402611 	 [ 6a^  2b  1a^  1a ]   
 -0.03402611 	 [ 6a^  2b  1b^  1b ]  
]
32  [ 0.00000000 	 [ 1a^  0a  2a^  2a ]   
 0.00000000 	 [ 1a^  0a  2b^  2b ]   
 0.00000000 	 [ 0a^  1a  2a^  2a ]   
 0.00000000 	 [ 0a^  1a  2b^  2b ]   
 0.00000000 	 [ 1b^  6a  2a^  2a ]   
 0.00000000 	 [ 1b^  6a  2b^  2b ]   
 0.00000000 	 [ 6a^  1b  2a^  2a ]   
 0.00000000 	 [ 6a^  1b  2b^  2b ]  
]
33  [ -0.71166640 	 [ 3a^  3a ]   
 -0.71166640 	 [ 3b^  3b ]  
]
34  [ 0.28748864 	 [ 3a^  3a  3a^  3a ]   
 0.28748864 	 [ 3a^  3a  3b^  3b ]   
 0.28748864 	 [ 3b^  3b  3a^  3a ]   
 0.28748864 	 [ 3b^  3b  3b^  3b ]  
]
35  [ 0.05962164 	 [ 3a^  0a  3a^  0a ]   
 0.05962164 	 [ 3a^  0a  0a^  3a ]   
 0.05962164 	 [ 3a^  0a  3b^  6a ]   
 0.05962164 	 [ 3a^  0a  6a^  3b ]   
 0.05962164 	 [ 0a^  3a  3a^  0a ]   
 0.05962164 	 [ 0a^  3a  0a^  3a ]   
 0.05962164 	 [ 0a^  3a  3b^  6a ]   
 0.05962164 	 [ 0a^  3a  6a^  3b ]   
 0.05962164 	 [ 3b^  6a  3a^  0a ]   
 0.05962164 	 [ 3b^  6a  0a^  3a ]   
 0.05962164 	 [ 3b^  6a  3b^  6a ]   
 0.05962164 	 [ 3b^  6a  6a^  3b ]   
 0.05962164 	 [ 6a^  3b  3a^  0a ]   
 0.05962164 	 [ 6a^  3b  0a^  3a ]   
 0.05962164 	 [ 6a^  3b  3b^  6a ]   
 0.05962164 	 [ 6a^  3b  6a^  3b ]  
]
36  [ 0.00000000 	 [ 3a^  0a  0a^  0a ]   
 0.00000000 	 [ 3a^  0a  6a^  6a ]   
 0.00000000 	 [ 0a^  3a  0a^  0a ]   
 0.00000000 	 [ 0a^  3a  6a^  6a ]   
 0.00000000 	 [ 3b^  6a  0a^  0a ]   
 0.00000000 	 [ 3b^  6a  6a^  6a ]   
 0.00000000 	 [ 6a^  3b  0a^  0a ]   
 0.00000000 	 [ 6a^  3b  6a^  6a ]   
 -0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3b^  6a ]   
 0.00000000 	 [ 6a^  3b ]  
]
37  [ -0.00000000 	 [ 0a^  3a  3a^  3a ]   
 -0.00000000 	 [ 0a^  3a  3b^  3b ]   
 -0.00000000 	 [ 3a^  0a  3a^  3a ]   
 -0.00000000 	 [ 3a^  0a  3b^  3b ]   
 -0.00000000 	 [ 6a^  3b  3a^  3a ]   
 -0.00000000 	 [ 6a^  3b  3b^  3b ]   
 -0.00000000 	 [ 3b^  6a  3a^  3a ]   
 -0.00000000 	 [ 3b^  6a  3b^  3b ]   
 0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 6a^  3b ]   
 -0.00000000 	 [ 3b^  6a ]  
]
38  [ 0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3b^  6a ]   
 0.00000000 	 [ 6a^  3b ]  
]
39  [ 0.58081880 	 [ 3a^  3a  0a^  0a ]   
 0.58081880 	 [ 3a^  3a  6a^  6a ]   
 0.58081880 	 [ 3b^  3b  0a^  0a ]   
 0.58081880 	 [ 3b^  3b  6a^  6a ]  
]
40  [ 0.03029547 	 [ 3a^  1a  3a^  1a ]   
 0.03029547 	 [ 3a^  1a  1a^  3a ]   
 0.03029547 	 [ 3a^  1a  3b^  1b ]   
 0.03029547 	 [ 3a^  1a  1b^  3b ]   
 0.03029547 	 [ 1a^  3a  3a^  1a ]   
 0.03029547 	 [ 1a^  3a  1a^  3a ]   
 0.03029547 	 [ 1a^  3a  3b^  1b ]   
 0.03029547 	 [ 1a^  3a  1b^  3b ]   
 0.03029547 	 [ 3b^  1b  3a^  1a ]   
 0.03029547 	 [ 3b^  1b  1a^  3a ]   
 0.03029547 	 [ 3b^  1b  3b^  1b ]   
 0.03029547 	 [ 3b^  1b  1b^  3b ]   
 0.03029547 	 [ 1b^  3b  3a^  1a ]   
 0.03029547 	 [ 1b^  3b  1a^  3a ]   
 0.03029547 	 [ 1b^  3b  3b^  1b ]   
 0.03029547 	 [ 1b^  3b  1b^  3b ]  
]
41  [ -0.05060068 	 [ 3a^  1a  1a^  1a ]   
 -0.05060068 	 [ 3a^  1a  1b^  1b ]   
 -0.05060068 	 [ 1a^  3a  1a^  1a ]   
 -0.05060068 	 [ 1a^  3a  1b^  1b ]   
 -0.05060068 	 [ 3b^  1b  1a^  1a ]   
 -0.05060068 	 [ 3b^  1b  1b^  1b ]   
 -0.05060068 	 [ 1b^  3b  1a^  1a ]   
 -0.05060068 	 [ 1b^  3b  1b^  1b ]   
 0.02530034 	 [ 3a^  1a ]   
 -0.02530034 	 [ 1a^  3a ]   
 0.02530034 	 [ 3b^  1b ]   
 -0.02530034 	 [ 1b^  3b ]  
]
42  [ -0.13530262 	 [ 1a^  3a  3a^  3a ]   
 -0.13530262 	 [ 1a^  3a  3b^  3b ]   
 -0.13530262 	 [ 3a^  1a  3a^  3a ]   
 -0.13530262 	 [ 3a^  1a  3b^  3b ]   
 -0.13530262 	 [ 1b^  3b  3a^  3a ]   
 -0.13530262 	 [ 1b^  3b  3b^  3b ]   
 -0.13530262 	 [ 3b^  1b  3a^  3a ]   
 -0.13530262 	 [ 3b^  1b  3b^  3b ]   
 0.06765131 	 [ 1a^  3a ]   
 -0.06765131 	 [ 3a^  1a ]   
 0.06765131 	 [ 1b^  3b ]   
 -0.06765131 	 [ 3b^  1b ]  
]
43  [ 0.45305332 	 [ 3a^  1a ]   
 0.45305332 	 [ 1a^  3a ]   
 0.45305332 	 [ 3b^  1b ]   
 0.45305332 	 [ 1b^  3b ]  
]
44  [ 0.38077265 	 [ 3a^  3a  1a^  1a ]   
 0.38077265 	 [ 3a^  3a  1b^  1b ]   
 0.38077265 	 [ 3b^  3b  1a^  1a ]   
 0.38077265 	 [ 3b^  3b  1b^  1b ]  
]
45  [ -0.06859374 	 [ 3a^  0a  1b^  6a ]   
 -0.06859374 	 [ 3a^  0a  6a^  1b ]   
 -0.06859374 	 [ 0a^  3a  1b^  6a ]   
 -0.06859374 	 [ 0a^  3a  6a^  1b ]  
]
46  [ -0.06859374 	 [ 3b^  6a  1a^  0a ]   
 -0.06859374 	 [ 3b^  6a  0a^  1a ]   
 -0.06859374 	 [ 6a^  3b  1a^  0a ]   
 -0.06859374 	 [ 6a^  3b  0a^  1a ]  
]
47  [ -0.06859374 	 [ 3a^  0a  1a^  0a ]   
 -0.06859374 	 [ 3a^  0a  0a^  1a ]   
 -0.06859374 	 [ 0a^  3a  1a^  0a ]   
 -0.06859374 	 [ 0a^  3a  0a^  1a ]   
 -0.06859374 	 [ 3b^  6a  1b^  6a ]   
 -0.06859374 	 [ 3b^  6a  6a^  1b ]   
 -0.06859374 	 [ 6a^  3b  1b^  6a ]   
 -0.06859374 	 [ 6a^  3b  6a^  1b ]   
 0.03429687 	 [ 3a^  1a ]   
 -0.03429687 	 [ 1a^  3a ]   
 0.03429687 	 [ 3b^  1b ]   
 -0.03429687 	 [ 1b^  3b ]  
]
48  [ -0.00000000 	 [ 3a^  1a  1b^  6a ]   
 -0.00000000 	 [ 3a^  1a  6a^  1b ]   
 -0.00000000 	 [ 1a^  3a  1b^  6a ]   
 -0.00000000 	 [ 1a^  3a  6a^  1b ]  
]
49  [ -0.00000000 	 [ 3b^  1b  1a^  0a ]   
 -0.00000000 	 [ 3b^  1b  0a^  1a ]   
 -0.00000000 	 [ 1b^  3b  1a^  0a ]   
 -0.00000000 	 [ 1b^  3b  0a^  1a ]  
]
50  [ -0.00000000 	 [ 3a^  1a  1a^  0a ]   
 -0.00000000 	 [ 3a^  1a  0a^  1a ]   
 -0.00000000 	 [ 1a^  3a  1a^  0a ]   
 -0.00000000 	 [ 1a^  3a  0a^  1a ]   
 -0.00000000 	 [ 3b^  1b  1b^  6a ]   
 -0.00000000 	 [ 3b^  1b  6a^  1b ]   
 -0.00000000 	 [ 1b^  3b  1b^  6a ]   
 -0.00000000 	 [ 1b^  3b  6a^  1b ]   
 0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3b^  6a ]   
 -0.00000000 	 [ 6a^  3b ]  
]
51  [ -0.00000000 	 [ 3a^  1a  3b^  6a ]   
 -0.00000000 	 [ 3a^  1a  6a^  3b ]   
 -0.00000000 	 [ 1a^  3a  3b^  6a ]   
 -0.00000000 	 [ 1a^  3a  6a^  3b ]  
]
52  [ -0.00000000 	 [ 3b^  1b  3a^  0a ]   
 -0.00000000 	 [ 3b^  1b  0a^  3a ]   
 -0.00000000 	 [ 1b^  3b  3a^  0a ]   
 -0.00000000 	 [ 1b^  3b  0a^  3a ]  
]
53  [ -0.00000000 	 [ 3a^  1a  3a^  0a ]   
 -0.00000000 	 [ 3a^  1a  0a^  3a ]   
 -0.00000000 	 [ 1a^  3a  3a^  0a ]   
 -0.00000000 	 [ 1a^  3a  0a^  3a ]   
 -0.00000000 	 [ 3b^  1b  3b^  6a ]   
 -0.00000000 	 [ 3b^  1b  6a^  3b ]   
 -0.00000000 	 [ 1b^  3b  3b^  6a ]   
 -0.00000000 	 [ 1b^  3b  6a^  3b ]   
 0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1b^  6a ]   
 -0.00000000 	 [ 6a^  1b ]  
]
54  [ -0.13952619 	 [ 3a^  1a  0a^  0a ]   
 -0.13952619 	 [ 3a^  1a  6a^  6a ]   
 -0.13952619 	 [ 1a^  3a  0a^  0a ]   
 -0.13952619 	 [ 1a^  3a  6a^  6a ]   
 -0.13952619 	 [ 3b^  1b  0a^  0a ]   
 -0.13952619 	 [ 3b^  1b  6a^  6a ]   
 -0.13952619 	 [ 1b^  3b  0a^  0a ]   
 -0.13952619 	 [ 1b^  3b  6a^  6a ]  
]
55  [ -0.00000000 	 [ 3a^  0a  1a^  1a ]   
 -0.00000000 	 [ 3a^  0a  1b^  1b ]   
 -0.00000000 	 [ 0a^  3a  1a^  1a ]   
 -0.00000000 	 [ 0a^  3a  1b^  1b ]   
 -0.00000000 	 [ 3b^  6a  1a^  1a ]   
 -0.00000000 	 [ 3b^  6a  1b^  1b ]   
 -0.00000000 	 [ 6a^  3b  1a^  1a ]   
 -0.00000000 	 [ 6a^  3b  1b^  1b ]  
]
56  [ -0.00000000 	 [ 1a^  0a  3a^  3a ]   
 -0.00000000 	 [ 1a^  0a  3b^  3b ]   
 -0.00000000 	 [ 0a^  1a  3a^  3a ]   
 -0.00000000 	 [ 0a^  1a  3b^  3b ]   
 -0.00000000 	 [ 1b^  6a  3a^  3a ]   
 -0.00000000 	 [ 1b^  6a  3b^  3b ]   
 -0.00000000 	 [ 6a^  1b  3a^  3a ]   
 -0.00000000 	 [ 6a^  1b  3b^  3b ]  
]
57  [ 0.02847035 	 [ 3a^  2a  3a^  2a ]   
 0.02847035 	 [ 3a^  2a  2a^  3a ]   
 0.02847035 	 [ 3a^  2a  3b^  2b ]   
 0.02847035 	 [ 3a^  2a  2b^  3b ]   
 0.02847035 	 [ 2a^  3a  3a^  2a ]   
 0.02847035 	 [ 2a^  3a  2a^  3a ]   
 0.02847035 	 [ 2a^  3a  3b^  2b ]   
 0.02847035 	 [ 2a^  3a  2b^  3b ]   
 0.02847035 	 [ 3b^  2b  3a^  2a ]   
 0.02847035 	 [ 3b^  2b  2a^  3a ]   
 0.02847035 	 [ 3b^  2b  3b^  2b ]   
 0.02847035 	 [ 3b^  2b  2b^  3b ]   
 0.02847035 	 [ 2b^  3b  3a^  2a ]   
 0.02847035 	 [ 2b^  3b  2a^  3a ]   
 0.02847035 	 [ 2b^  3b  3b^  2b ]   
 0.02847035 	 [ 2b^  3b  2b^  3b ]  
]
58  [ 0.00000000 	 [ 3a^  2a  2a^  2a ]   
 0.00000000 	 [ 3a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  3a  2a^  2a ]   
 0.00000000 	 [ 2a^  3a  2b^  2b ]   
 0.00000000 	 [ 3b^  2b  2a^  2a ]   
 0.00000000 	 [ 3b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  3b  2a^  2a ]   
 0.00000000 	 [ 2b^  3b  2b^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
59  [ 0.00000000 	 [ 2a^  3a  3a^  3a ]   
 0.00000000 	 [ 2a^  3a  3b^  3b ]   
 0.00000000 	 [ 3a^  2a  3a^  3a ]   
 0.00000000 	 [ 3a^  2a  3b^  3b ]   
 0.00000000 	 [ 2b^  3b  3a^  3a ]   
 0.00000000 	 [ 2b^  3b  3b^  3b ]   
 0.00000000 	 [ 3b^  2b  3a^  3a ]   
 0.00000000 	 [ 3b^  2b  3b^  3b ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2b^  3b ]   
 0.00000000 	 [ 3b^  2b ]  
]
60  [ -0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
61  [ 0.41304622 	 [ 3a^  3a  2a^  2a ]   
 0.41304622 	 [ 3a^  3a  2b^  2b ]   
 0.41304622 	 [ 3b^  3b  2a^  2a ]   
 0.41304622 	 [ 3b^  3b  2b^  2b ]  
]
62  [ 0.00000000 	 [ 3a^  0a  2b^  6a ]   
 0.00000000 	 [ 3a^  0a  6a^  2b ]   
 0.00000000 	 [ 0a^  3a  2b^  6a ]   
 0.00000000 	 [ 0a^  3a  6a^  2b ]  
]
63  [ 0.00000000 	 [ 3b^  6a  2a^  0a ]   
 0.00000000 	 [ 3b^  6a  0a^  2a ]   
 0.00000000 	 [ 6a^  3b  2a^  0a ]   
 0.00000000 	 [ 6a^  3b  0a^  2a ]  
]
64  [ 0.00000000 	 [ 3a^  0a  2a^  0a ]   
 0.00000000 	 [ 3a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  3a  2a^  0a ]   
 0.00000000 	 [ 0a^  3a  0a^  2a ]   
 0.00000000 	 [ 3b^  6a  2b^  6a ]   
 0.00000000 	 [ 3b^  6a  6a^  2b ]   
 0.00000000 	 [ 6a^  3b  2b^  6a ]   
 0.00000000 	 [ 6a^  3b  6a^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
65  [ -0.00000000 	 [ 3a^  2a  2b^  6a ]   
 -0.00000000 	 [ 3a^  2a  6a^  2b ]   
 -0.00000000 	 [ 2a^  3a  2b^  6a ]   
 -0.00000000 	 [ 2a^  3a  6a^  2b ]  
]
66  [ -0.00000000 	 [ 3b^  2b  2a^  0a ]   
 -0.00000000 	 [ 3b^  2b  0a^  2a ]   
 -0.00000000 	 [ 2b^  3b  2a^  0a ]   
 -0.00000000 	 [ 2b^  3b  0a^  2a ]  
]
67  [ -0.00000000 	 [ 3a^  2a  2a^  0a ]   
 -0.00000000 	 [ 3a^  2a  0a^  2a ]   
 -0.00000000 	 [ 2a^  3a  2a^  0a ]   
 -0.00000000 	 [ 2a^  3a  0a^  2a ]   
 -0.00000000 	 [ 3b^  2b  2b^  6a ]   
 -0.00000000 	 [ 3b^  2b  6a^  2b ]   
 -0.00000000 	 [ 2b^  3b  2b^  6a ]   
 -0.00000000 	 [ 2b^  3b  6a^  2b ]   
 0.00000000 	 [ 3a^  0a ]   
 -0.00000000 	 [ 0a^  3a ]   
 0.00000000 	 [ 3b^  6a ]   
 -0.00000000 	 [ 6a^  3b ]  
]
68  [ -0.07267450 	 [ 3a^  2a  3b^  6a ]   
 -0.07267450 	 [ 3a^  2a  6a^  3b ]   
 -0.07267450 	 [ 2a^  3a  3b^  6a ]   
 -0.07267450 	 [ 2a^  3a  6a^  3b ]  
]
69  [ -0.07267450 	 [ 3b^  2b  3a^  0a ]   
 -0.07267450 	 [ 3b^  2b  0a^  3a ]   
 -0.07267450 	 [ 2b^  3b  3a^  0a ]   
 -0.07267450 	 [ 2b^  3b  0a^  3a ]  
]
70  [ -0.07267450 	 [ 3a^  2a  3a^  0a ]   
 -0.07267450 	 [ 3a^  2a  0a^  3a ]   
 -0.07267450 	 [ 2a^  3a  3a^  0a ]   
 -0.07267450 	 [ 2a^  3a  0a^  3a ]   
 -0.07267450 	 [ 3b^  2b  3b^  6a ]   
 -0.07267450 	 [ 3b^  2b  6a^  3b ]   
 -0.07267450 	 [ 2b^  3b  3b^  6a ]   
 -0.07267450 	 [ 2b^  3b  6a^  3b ]   
 0.03633725 	 [ 2a^  0a ]   
 -0.03633725 	 [ 0a^  2a ]   
 0.03633725 	 [ 2b^  6a ]   
 -0.03633725 	 [ 6a^  2b ]  
]
71  [ 0.00000000 	 [ 3a^  2a  0a^  0a ]   
 0.00000000 	 [ 3a^  2a  6a^  6a ]   
 0.00000000 	 [ 2a^  3a  0a^  0a ]   
 0.00000000 	 [ 2a^  3a  6a^  6a ]   
 0.00000000 	 [ 3b^  2b  0a^  0a ]   
 0.00000000 	 [ 3b^  2b  6a^  6a ]   
 0.00000000 	 [ 2b^  3b  0a^  0a ]   
 0.00000000 	 [ 2b^  3b  6a^  6a ]  
]
72  [ 0.00000000 	 [ 3a^  0a  2a^  2a ]   
 0.00000000 	 [ 3a^  0a  2b^  2b ]   
 0.00000000 	 [ 0a^  3a  2a^  2a ]   
 0.00000000 	 [ 0a^  3a  2b^  2b ]   
 0.00000000 	 [ 3b^  6a  2a^  2a ]   
 0.00000000 	 [ 3b^  6a  2b^  2b ]   
 0.00000000 	 [ 6a^  3b  2a^  2a ]   
 0.00000000 	 [ 6a^  3b  2b^  2b ]  
]
73  [ -0.13136659 	 [ 2a^  0a  3a^  3a ]   
 -0.13136659 	 [ 2a^  0a  3b^  3b ]   
 -0.13136659 	 [ 0a^  2a  3a^  3a ]   
 -0.13136659 	 [ 0a^  2a  3b^  3b ]   
 -0.13136659 	 [ 2b^  6a  3a^  3a ]   
 -0.13136659 	 [ 2b^  6a  3b^  3b ]   
 -0.13136659 	 [ 6a^  2b  3a^  3a ]   
 -0.13136659 	 [ 6a^  2b  3b^  3b ]  
]
74  [ 0.00000000 	 [ 3a^  1a  2b^  1b ]   
 0.00000000 	 [ 3a^  1a  1b^  2b ]   
 0.00000000 	 [ 1a^  3a  2b^  1b ]   
 0.00000000 	 [ 1a^  3a  1b^  2b ]  
]
75  [ 0.00000000 	 [ 3b^  1b  2a^  1a ]   
 0.00000000 	 [ 3b^  1b  1a^  2a ]   
 0.00000000 	 [ 1b^  3b  2a^  1a ]   
 0.00000000 	 [ 1b^  3b  1a^  2a ]  
]
76  [ 0.00000000 	 [ 3a^  1a  2a^  1a ]   
 0.00000000 	 [ 3a^  1a  1a^  2a ]   
 0.00000000 	 [ 1a^  3a  2a^  1a ]   
 0.00000000 	 [ 1a^  3a  1a^  2a ]   
 0.00000000 	 [ 3b^  1b  2b^  1b ]   
 0.00000000 	 [ 3b^  1b  1b^  2b ]   
 0.00000000 	 [ 1b^  3b  2b^  1b ]   
 0.00000000 	 [ 1b^  3b  1b^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
77  [ 0.01338191 	 [ 3a^  2a  2b^  1b ]   
 0.01338191 	 [ 3a^  2a  1b^  2b ]   
 0.01338191 	 [ 2a^  3a  2b^  1b ]   
 0.01338191 	 [ 2a^  3a  1b^  2b ]  
]
78  [ 0.01338191 	 [ 3b^  2b  2a^  1a ]   
 0.01338191 	 [ 3b^  2b  1a^  2a ]   
 0.01338191 	 [ 2b^  3b  2a^  1a ]   
 0.01338191 	 [ 2b^  3b  1a^  2a ]  
]
79  [ 0.01338191 	 [ 3a^  2a  2a^  1a ]   
 0.01338191 	 [ 3a^  2a  1a^  2a ]   
 0.01338191 	 [ 2a^  3a  2a^  1a ]   
 0.01338191 	 [ 2a^  3a  1a^  2a ]   
 0.01338191 	 [ 3b^  2b  2b^  1b ]   
 0.01338191 	 [ 3b^  2b  1b^  2b ]   
 0.01338191 	 [ 2b^  3b  2b^  1b ]   
 0.01338191 	 [ 2b^  3b  1b^  2b ]   
 -0.00669095 	 [ 3a^  1a ]   
 0.00669095 	 [ 1a^  3a ]   
 -0.00669095 	 [ 3b^  1b ]   
 0.00669095 	 [ 1b^  3b ]  
]
80  [ 0.00000000 	 [ 3a^  2a  3b^  1b ]   
 0.00000000 	 [ 3a^  2a  1b^  3b ]   
 0.00000000 	 [ 2a^  3a  3b^  1b ]   
 0.00000000 	 [ 2a^  3a  1b^  3b ]  
]
81  [ 0.00000000 	 [ 3b^  2b  3a^  1a ]   
 0.00000000 	 [ 3b^  2b  1a^  3a ]   
 0.00000000 	 [ 2b^  3b  3a^  1a ]   
 0.00000000 	 [ 2b^  3b  1a^  3a ]  
]
82  [ 0.00000000 	 [ 3a^  2a  3a^  1a ]   
 0.00000000 	 [ 3a^  2a  1a^  3a ]   
 0.00000000 	 [ 2a^  3a  3a^  1a ]   
 0.00000000 	 [ 2a^  3a  1a^  3a ]   
 0.00000000 	 [ 3b^  2b  3b^  1b ]   
 0.00000000 	 [ 3b^  2b  1b^  3b ]   
 0.00000000 	 [ 2b^  3b  3b^  1b ]   
 0.00000000 	 [ 2b^  3b  1b^  3b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
83  [ 0.00000000 	 [ 3a^  2a  1a^  1a ]   
 0.00000000 	 [ 3a^  2a  1b^  1b ]   
 0.00000000 	 [ 2a^  3a  1a^  1a ]   
 0.00000000 	 [ 2a^  3a  1b^  1b ]   
 0.00000000 	 [ 3b^  2b  1a^  1a ]   
 0.00000000 	 [ 3b^  2b  1b^  1b ]   
 0.00000000 	 [ 2b^  3b  1a^  1a ]   
 0.00000000 	 [ 2b^  3b  1b^  1b ]  
]
84  [ -0.06791716 	 [ 3a^  1a  2a^  2a ]   
 -0.06791716 	 [ 3a^  1a  2b^  2b ]   
 -0.06791716 	 [ 1a^  3a  2a^  2a ]   
 -0.06791716 	 [ 1a^  3a  2b^  2b ]   
 -0.06791716 	 [ 3b^  1b  2a^  2a ]   
 -0.06791716 	 [ 3b^  1b  2b^  2b ]   
 -0.06791716 	 [ 1b^  3b  2a^  2a ]   
 -0.06791716 	 [ 1b^  3b  2b^  2b ]  
]
85  [ 0.00000000 	 [ 2a^  1a  3a^  3a ]   
 0.00000000 	 [ 2a^  1a  3b^  3b ]   
 0.00000000 	 [ 1a^  2a  3a^  3a ]   
 0.00000000 	 [ 1a^  2a  3b^  3b ]   
 0.00000000 	 [ 2b^  1b  3a^  3a ]   
 0.00000000 	 [ 2b^  1b  3b^  3b ]   
 0.00000000 	 [ 1b^  2b  3a^  3a ]   
 0.00000000 	 [ 1b^  2b  3b^  3b ]  
]
86  [ 0.05335794 	 [ 3a^  1a  2a^  0a ]   
 0.05335794 	 [ 3a^  1a  0a^  2a ]   
 0.05335794 	 [ 3a^  1a  2b^  6a ]   
 0.05335794 	 [ 3a^  1a  6a^  2b ]   
 0.05335794 	 [ 1a^  3a  2a^  0a ]   
 0.05335794 	 [ 1a^  3a  0a^  2a ]   
 0.05335794 	 [ 1a^  3a  2b^  6a ]   
 0.05335794 	 [ 1a^  3a  6a^  2b ]   
 0.05335794 	 [ 3b^  1b  2a^  0a ]   
 0.05335794 	 [ 3b^  1b  0a^  2a ]   
 0.05335794 	 [ 3b^  1b  2b^  6a ]   
 0.05335794 	 [ 3b^  1b  6a^  2b ]   
 0.05335794 	 [ 1b^  3b  2a^  0a ]   
 0.05335794 	 [ 1b^  3b  0a^  2a ]   
 0.05335794 	 [ 1b^  3b  2b^  6a ]   
 0.05335794 	 [ 1b^  3b  6a^  2b ]  
]
87  [ 0.00091446 	 [ 3a^  0a  2a^  1a ]   
 0.00091446 	 [ 3a^  0a  1a^  2a ]   
 0.00091446 	 [ 3a^  0a  2b^  1b ]   
 0.00091446 	 [ 3a^  0a  1b^  2b ]   
 0.00091446 	 [ 0a^  3a  2a^  1a ]   
 0.00091446 	 [ 0a^  3a  1a^  2a ]   
 0.00091446 	 [ 0a^  3a  2b^  1b ]   
 0.00091446 	 [ 0a^  3a  1b^  2b ]   
 0.00091446 	 [ 3b^  6a  2a^  1a ]   
 0.00091446 	 [ 3b^  6a  1a^  2a ]   
 0.00091446 	 [ 3b^  6a  2b^  1b ]   
 0.00091446 	 [ 3b^  6a  1b^  2b ]   
 0.00091446 	 [ 6a^  3b  2a^  1a ]   
 0.00091446 	 [ 6a^  3b  1a^  2a ]   
 0.00091446 	 [ 6a^  3b  2b^  1b ]   
 0.00091446 	 [ 6a^  3b  1b^  2b ]  
]
88  [ 0.04818718 	 [ 3a^  2a  1a^  0a ]   
 0.04818718 	 [ 3a^  2a  0a^  1a ]   
 0.04818718 	 [ 3a^  2a  1b^  6a ]   
 0.04818718 	 [ 3a^  2a  6a^  1b ]   
 0.04818718 	 [ 2a^  3a  1a^  0a ]   
 0.04818718 	 [ 2a^  3a  0a^  1a ]   
 0.04818718 	 [ 2a^  3a  1b^  6a ]   
 0.04818718 	 [ 2a^  3a  6a^  1b ]   
 0.04818718 	 [ 3b^  2b  1a^  0a ]   
 0.04818718 	 [ 3b^  2b  0a^  1a ]   
 0.04818718 	 [ 3b^  2b  1b^  6a ]   
 0.04818718 	 [ 3b^  2b  6a^  1b ]   
 0.04818718 	 [ 2b^  3b  1a^  0a ]   
 0.04818718 	 [ 2b^  3b  0a^  1a ]   
 0.04818718 	 [ 2b^  3b  1b^  6a ]   
 0.04818718 	 [ 2b^  3b  6a^  1b ]  
]
89  [ 0.19322201 	 [ 4a^  4a ]   
 0.19322201 	 [ 4b^  4b ]  
]
90  [ 0.32953782 	 [ 4a^  4a  4a^  4a ]   
 0.32953782 	 [ 4a^  4a  4b^  4b ]   
 0.32953782 	 [ 4b^  4b  4a^  4a ]   
 0.32953782 	 [ 4b^  4b  4b^  4b ]  
]
91  [ 0.03895284 	 [ 4a^  0a  4a^  0a ]   
 0.03895284 	 [ 4a^  0a  0a^  4a ]   
 0.03895284 	 [ 4a^  0a  4b^  6a ]   
 0.03895284 	 [ 4a^  0a  6a^  4b ]   
 0.03895284 	 [ 0a^  4a  4a^  0a ]   
 0.03895284 	 [ 0a^  4a  0a^  4a ]   
 0.03895284 	 [ 0a^  4a  4b^  6a ]   
 0.03895284 	 [ 0a^  4a  6a^  4b ]   
 0.03895284 	 [ 4b^  6a  4a^  0a ]   
 0.03895284 	 [ 4b^  6a  0a^  4a ]   
 0.03895284 	 [ 4b^  6a  4b^  6a ]   
 0.03895284 	 [ 4b^  6a  6a^  4b ]   
 0.03895284 	 [ 6a^  4b  4a^  0a ]   
 0.03895284 	 [ 6a^  4b  0a^  4a ]   
 0.03895284 	 [ 6a^  4b  4b^  6a ]   
 0.03895284 	 [ 6a^  4b  6a^  4b ]  
]
92  [ 0.05364864 	 [ 4a^  0a  0a^  0a ]   
 0.05364864 	 [ 4a^  0a  6a^  6a ]   
 0.05364864 	 [ 0a^  4a  0a^  0a ]   
 0.05364864 	 [ 0a^  4a  6a^  6a ]   
 0.05364864 	 [ 4b^  6a  0a^  0a ]   
 0.05364864 	 [ 4b^  6a  6a^  6a ]   
 0.05364864 	 [ 6a^  4b  0a^  0a ]   
 0.05364864 	 [ 6a^  4b  6a^  6a ]   
 -0.02682432 	 [ 4a^  0a ]   
 0.02682432 	 [ 0a^  4a ]   
 -0.02682432 	 [ 4b^  6a ]   
 0.02682432 	 [ 6a^  4b ]  
]
93  [ 0.00305435 	 [ 0a^  4a  4a^  4a ]   
 0.00305435 	 [ 0a^  4a  4b^  4b ]   
 0.00305435 	 [ 4a^  0a  4a^  4a ]   
 0.00305435 	 [ 4a^  0a  4b^  4b ]   
 0.00305435 	 [ 6a^  4b  4a^  4a ]   
 0.00305435 	 [ 6a^  4b  4b^  4b ]   
 0.00305435 	 [ 4b^  6a  4a^  4a ]   
 0.00305435 	 [ 4b^  6a  4b^  4b ]   
 -0.00152718 	 [ 0a^  4a ]   
 0.00152718 	 [ 4a^  0a ]   
 -0.00152718 	 [ 6a^  4b ]   
 0.00152718 	 [ 4b^  6a ]  
]
94  [ -0.03156059 	 [ 4a^  0a ]   
 -0.03156059 	 [ 0a^  4a ]   
 -0.03156059 	 [ 4b^  6a ]   
 -0.03156059 	 [ 6a^  4b ]  
]
95  [ 0.62486027 	 [ 4a^  4a  0a^  0a ]   
 0.62486027 	 [ 4a^  4a  6a^  6a ]   
 0.62486027 	 [ 4b^  4b  0a^  0a ]   
 0.62486027 	 [ 4b^  4b  6a^  6a ]  
]
96  [ 0.02543155 	 [ 4a^  1a  4a^  1a ]   
 0.02543155 	 [ 4a^  1a  1a^  4a ]   
 0.02543155 	 [ 4a^  1a  4b^  1b ]   
 0.02543155 	 [ 4a^  1a  1b^  4b ]   
 0.02543155 	 [ 1a^  4a  4a^  1a ]   
 0.02543155 	 [ 1a^  4a  1a^  4a ]   
 0.02543155 	 [ 1a^  4a  4b^  1b ]   
 0.02543155 	 [ 1a^  4a  1b^  4b ]   
 0.02543155 	 [ 4b^  1b  4a^  1a ]   
 0.02543155 	 [ 4b^  1b  1a^  4a ]   
 0.02543155 	 [ 4b^  1b  4b^  1b ]   
 0.02543155 	 [ 4b^  1b  1b^  4b ]   
 0.02543155 	 [ 1b^  4b  4a^  1a ]   
 0.02543155 	 [ 1b^  4b  1a^  4a ]   
 0.02543155 	 [ 1b^  4b  4b^  1b ]   
 0.02543155 	 [ 1b^  4b  1b^  4b ]  
]
97  [ -0.00000000 	 [ 4a^  1a  1a^  1a ]   
 -0.00000000 	 [ 4a^  1a  1b^  1b ]   
 -0.00000000 	 [ 1a^  4a  1a^  1a ]   
 -0.00000000 	 [ 1a^  4a  1b^  1b ]   
 -0.00000000 	 [ 4b^  1b  1a^  1a ]   
 -0.00000000 	 [ 4b^  1b  1b^  1b ]   
 -0.00000000 	 [ 1b^  4b  1a^  1a ]   
 -0.00000000 	 [ 1b^  4b  1b^  1b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
98  [ -0.00000000 	 [ 1a^  4a  4a^  4a ]   
 -0.00000000 	 [ 1a^  4a  4b^  4b ]   
 -0.00000000 	 [ 4a^  1a  4a^  4a ]   
 -0.00000000 	 [ 4a^  1a  4b^  4b ]   
 -0.00000000 	 [ 1b^  4b  4a^  4a ]   
 -0.00000000 	 [ 1b^  4b  4b^  4b ]   
 -0.00000000 	 [ 4b^  1b  4a^  4a ]   
 -0.00000000 	 [ 4b^  1b  4b^  4b ]   
 0.00000000 	 [ 1a^  4a ]   
 -0.00000000 	 [ 4a^  1a ]   
 0.00000000 	 [ 1b^  4b ]   
 -0.00000000 	 [ 4b^  1b ]  
]
99  [ 0.00000000 	 [ 4a^  1a ]   
 0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 0.00000000 	 [ 1b^  4b ]  
]
100  [ 0.40395357 	 [ 4a^  4a  1a^  1a ]   
 0.40395357 	 [ 4a^  4a  1b^  1b ]   
 0.40395357 	 [ 4b^  4b  1a^  1a ]   
 0.40395357 	 [ 4b^  4b  1b^  1b ]  
]
101  [ -0.00000000 	 [ 4a^  0a  1b^  6a ]   
 -0.00000000 	 [ 4a^  0a  6a^  1b ]   
 -0.00000000 	 [ 0a^  4a  1b^  6a ]   
 -0.00000000 	 [ 0a^  4a  6a^  1b ]  
]
102  [ -0.00000000 	 [ 4b^  6a  1a^  0a ]   
 -0.00000000 	 [ 4b^  6a  0a^  1a ]   
 -0.00000000 	 [ 6a^  4b  1a^  0a ]   
 -0.00000000 	 [ 6a^  4b  0a^  1a ]  
]
103  [ -0.00000000 	 [ 4a^  0a  1a^  0a ]   
 -0.00000000 	 [ 4a^  0a  0a^  1a ]   
 -0.00000000 	 [ 0a^  4a  1a^  0a ]   
 -0.00000000 	 [ 0a^  4a  0a^  1a ]   
 -0.00000000 	 [ 4b^  6a  1b^  6a ]   
 -0.00000000 	 [ 4b^  6a  6a^  1b ]   
 -0.00000000 	 [ 6a^  4b  1b^  6a ]   
 -0.00000000 	 [ 6a^  4b  6a^  1b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
104  [ -0.04588556 	 [ 4a^  1a  1b^  6a ]   
 -0.04588556 	 [ 4a^  1a  6a^  1b ]   
 -0.04588556 	 [ 1a^  4a  1b^  6a ]   
 -0.04588556 	 [ 1a^  4a  6a^  1b ]  
]
105  [ -0.04588556 	 [ 4b^  1b  1a^  0a ]   
 -0.04588556 	 [ 4b^  1b  0a^  1a ]   
 -0.04588556 	 [ 1b^  4b  1a^  0a ]   
 -0.04588556 	 [ 1b^  4b  0a^  1a ]  
]
106  [ -0.04588556 	 [ 4a^  1a  1a^  0a ]   
 -0.04588556 	 [ 4a^  1a  0a^  1a ]   
 -0.04588556 	 [ 1a^  4a  1a^  0a ]   
 -0.04588556 	 [ 1a^  4a  0a^  1a ]   
 -0.04588556 	 [ 4b^  1b  1b^  6a ]   
 -0.04588556 	 [ 4b^  1b  6a^  1b ]   
 -0.04588556 	 [ 1b^  4b  1b^  6a ]   
 -0.04588556 	 [ 1b^  4b  6a^  1b ]   
 0.02294278 	 [ 4a^  0a ]   
 -0.02294278 	 [ 0a^  4a ]   
 0.02294278 	 [ 4b^  6a ]   
 -0.02294278 	 [ 6a^  4b ]  
]
107  [ 0.00000000 	 [ 4a^  1a  4b^  6a ]   
 0.00000000 	 [ 4a^  1a  6a^  4b ]   
 0.00000000 	 [ 1a^  4a  4b^  6a ]   
 0.00000000 	 [ 1a^  4a  6a^  4b ]  
]
108  [ 0.00000000 	 [ 4b^  1b  4a^  0a ]   
 0.00000000 	 [ 4b^  1b  0a^  4a ]   
 0.00000000 	 [ 1b^  4b  4a^  0a ]   
 0.00000000 	 [ 1b^  4b  0a^  4a ]  
]
109  [ 0.00000000 	 [ 4a^  1a  4a^  0a ]   
 0.00000000 	 [ 4a^  1a  0a^  4a ]   
 0.00000000 	 [ 1a^  4a  4a^  0a ]   
 0.00000000 	 [ 1a^  4a  0a^  4a ]   
 0.00000000 	 [ 4b^  1b  4b^  6a ]   
 0.00000000 	 [ 4b^  1b  6a^  4b ]   
 0.00000000 	 [ 1b^  4b  4b^  6a ]   
 0.00000000 	 [ 1b^  4b  6a^  4b ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  6a ]   
 0.00000000 	 [ 6a^  1b ]  
]
110  [ -0.00000000 	 [ 4a^  1a  0a^  0a ]   
 -0.00000000 	 [ 4a^  1a  6a^  6a ]   
 -0.00000000 	 [ 1a^  4a  0a^  0a ]   
 -0.00000000 	 [ 1a^  4a  6a^  6a ]   
 -0.00000000 	 [ 4b^  1b  0a^  0a ]   
 -0.00000000 	 [ 4b^  1b  6a^  6a ]   
 -0.00000000 	 [ 1b^  4b  0a^  0a ]   
 -0.00000000 	 [ 1b^  4b  6a^  6a ]  
]
111  [ -0.01859851 	 [ 4a^  0a  1a^  1a ]   
 -0.01859851 	 [ 4a^  0a  1b^  1b ]   
 -0.01859851 	 [ 0a^  4a  1a^  1a ]   
 -0.01859851 	 [ 0a^  4a  1b^  1b ]   
 -0.01859851 	 [ 4b^  6a  1a^  1a ]   
 -0.01859851 	 [ 4b^  6a  1b^  1b ]   
 -0.01859851 	 [ 6a^  4b  1a^  1a ]   
 -0.01859851 	 [ 6a^  4b  1b^  1b ]  
]
112  [ 0.00000000 	 [ 1a^  0a  4a^  4a ]   
 0.00000000 	 [ 1a^  0a  4b^  4b ]   
 0.00000000 	 [ 0a^  1a  4a^  4a ]   
 0.00000000 	 [ 0a^  1a  4b^  4b ]   
 0.00000000 	 [ 1b^  6a  4a^  4a ]   
 0.00000000 	 [ 1b^  6a  4b^  4b ]   
 0.00000000 	 [ 6a^  1b  4a^  4a ]   
 0.00000000 	 [ 6a^  1b  4b^  4b ]  
]
113  [ 0.01251166 	 [ 4a^  2a  4a^  2a ]   
 0.01251166 	 [ 4a^  2a  2a^  4a ]   
 0.01251166 	 [ 4a^  2a  4b^  2b ]   
 0.01251166 	 [ 4a^  2a  2b^  4b ]   
 0.01251166 	 [ 2a^  4a  4a^  2a ]   
 0.01251166 	 [ 2a^  4a  2a^  4a ]   
 0.01251166 	 [ 2a^  4a  4b^  2b ]   
 0.01251166 	 [ 2a^  4a  2b^  4b ]   
 0.01251166 	 [ 4b^  2b  4a^  2a ]   
 0.01251166 	 [ 4b^  2b  2a^  4a ]   
 0.01251166 	 [ 4b^  2b  4b^  2b ]   
 0.01251166 	 [ 4b^  2b  2b^  4b ]   
 0.01251166 	 [ 2b^  4b  4a^  2a ]   
 0.01251166 	 [ 2b^  4b  2a^  4a ]   
 0.01251166 	 [ 2b^  4b  4b^  2b ]   
 0.01251166 	 [ 2b^  4b  2b^  4b ]  
]
114  [ -0.03155351 	 [ 4a^  2a  2a^  2a ]   
 -0.03155351 	 [ 4a^  2a  2b^  2b ]   
 -0.03155351 	 [ 2a^  4a  2a^  2a ]   
 -0.03155351 	 [ 2a^  4a  2b^  2b ]   
 -0.03155351 	 [ 4b^  2b  2a^  2a ]   
 -0.03155351 	 [ 4b^  2b  2b^  2b ]   
 -0.03155351 	 [ 2b^  4b  2a^  2a ]   
 -0.03155351 	 [ 2b^  4b  2b^  2b ]   
 0.01577675 	 [ 4a^  2a ]   
 -0.01577675 	 [ 2a^  4a ]   
 0.01577675 	 [ 4b^  2b ]   
 -0.01577675 	 [ 2b^  4b ]  
]
115  [ -0.05256924 	 [ 2a^  4a  4a^  4a ]   
 -0.05256924 	 [ 2a^  4a  4b^  4b ]   
 -0.05256924 	 [ 4a^  2a  4a^  4a ]   
 -0.05256924 	 [ 4a^  2a  4b^  4b ]   
 -0.05256924 	 [ 2b^  4b  4a^  4a ]   
 -0.05256924 	 [ 2b^  4b  4b^  4b ]   
 -0.05256924 	 [ 4b^  2b  4a^  4a ]   
 -0.05256924 	 [ 4b^  2b  4b^  4b ]   
 0.02628462 	 [ 2a^  4a ]   
 -0.02628462 	 [ 4a^  2a ]   
 0.02628462 	 [ 2b^  4b ]   
 -0.02628462 	 [ 4b^  2b ]  
]
116  [ 0.15839956 	 [ 4a^  2a ]   
 0.15839956 	 [ 2a^  4a ]   
 0.15839956 	 [ 4b^  2b ]   
 0.15839956 	 [ 2b^  4b ]  
]
117  [ 0.43337501 	 [ 4a^  4a  2a^  2a ]   
 0.43337501 	 [ 4a^  4a  2b^  2b ]   
 0.43337501 	 [ 4b^  4b  2a^  2a ]   
 0.43337501 	 [ 4b^  4b  2b^  2b ]  
]
118  [ -0.03436749 	 [ 4a^  0a  2b^  6a ]   
 -0.03436749 	 [ 4a^  0a  6a^  2b ]   
 -0.03436749 	 [ 0a^  4a  2b^  6a ]   
 -0.03436749 	 [ 0a^  4a  6a^  2b ]  
]
119  [ -0.03436749 	 [ 4b^  6a  2a^  0a ]   
 -0.03436749 	 [ 4b^  6a  0a^  2a ]   
 -0.03436749 	 [ 6a^  4b  2a^  0a ]   
 -0.03436749 	 [ 6a^  4b  0a^  2a ]  
]
120  [ -0.03436749 	 [ 4a^  0a  2a^  0a ]   
 -0.03436749 	 [ 4a^  0a  0a^  2a ]   
 -0.03436749 	 [ 0a^  4a  2a^  0a ]   
 -0.03436749 	 [ 0a^  4a  0a^  2a ]   
 -0.03436749 	 [ 4b^  6a  2b^  6a ]   
 -0.03436749 	 [ 4b^  6a  6a^  2b ]   
 -0.03436749 	 [ 6a^  4b  2b^  6a ]   
 -0.03436749 	 [ 6a^  4b  6a^  2b ]   
 0.01718374 	 [ 4a^  2a ]   
 -0.01718374 	 [ 2a^  4a ]   
 0.01718374 	 [ 4b^  2b ]   
 -0.01718374 	 [ 2b^  4b ]  
]
121  [ 0.03096585 	 [ 4a^  2a  2b^  6a ]   
 0.03096585 	 [ 4a^  2a  6a^  2b ]   
 0.03096585 	 [ 2a^  4a  2b^  6a ]   
 0.03096585 	 [ 2a^  4a  6a^  2b ]  
]
122  [ 0.03096585 	 [ 4b^  2b  2a^  0a ]   
 0.03096585 	 [ 4b^  2b  0a^  2a ]   
 0.03096585 	 [ 2b^  4b  2a^  0a ]   
 0.03096585 	 [ 2b^  4b  0a^  2a ]  
]
123  [ 0.03096585 	 [ 4a^  2a  2a^  0a ]   
 0.03096585 	 [ 4a^  2a  0a^  2a ]   
 0.03096585 	 [ 2a^  4a  2a^  0a ]   
 0.03096585 	 [ 2a^  4a  0a^  2a ]   
 0.03096585 	 [ 4b^  2b  2b^  6a ]   
 0.03096585 	 [ 4b^  2b  6a^  2b ]   
 0.03096585 	 [ 2b^  4b  2b^  6a ]   
 0.03096585 	 [ 2b^  4b  6a^  2b ]   
 -0.01548292 	 [ 4a^  0a ]   
 0.01548292 	 [ 0a^  4a ]   
 -0.01548292 	 [ 4b^  6a ]   
 0.01548292 	 [ 6a^  4b ]  
]
124  [ -0.03205601 	 [ 4a^  2a  4b^  6a ]   
 -0.03205601 	 [ 4a^  2a  6a^  4b ]   
 -0.03205601 	 [ 2a^  4a  4b^  6a ]   
 -0.03205601 	 [ 2a^  4a  6a^  4b ]  
]
125  [ -0.03205601 	 [ 4b^  2b  4a^  0a ]   
 -0.03205601 	 [ 4b^  2b  0a^  4a ]   
 -0.03205601 	 [ 2b^  4b  4a^  0a ]   
 -0.03205601 	 [ 2b^  4b  0a^  4a ]  
]
126  [ -0.03205601 	 [ 4a^  2a  4a^  0a ]   
 -0.03205601 	 [ 4a^  2a  0a^  4a ]   
 -0.03205601 	 [ 2a^  4a  4a^  0a ]   
 -0.03205601 	 [ 2a^  4a  0a^  4a ]   
 -0.03205601 	 [ 4b^  2b  4b^  6a ]   
 -0.03205601 	 [ 4b^  2b  6a^  4b ]   
 -0.03205601 	 [ 2b^  4b  4b^  6a ]   
 -0.03205601 	 [ 2b^  4b  6a^  4b ]   
 0.01602800 	 [ 2a^  0a ]   
 -0.01602800 	 [ 0a^  2a ]   
 0.01602800 	 [ 2b^  6a ]   
 -0.01602800 	 [ 6a^  2b ]  
]
127  [ -0.06364701 	 [ 4a^  2a  0a^  0a ]   
 -0.06364701 	 [ 4a^  2a  6a^  6a ]   
 -0.06364701 	 [ 2a^  4a  0a^  0a ]   
 -0.06364701 	 [ 2a^  4a  6a^  6a ]   
 -0.06364701 	 [ 4b^  2b  0a^  0a ]   
 -0.06364701 	 [ 4b^  2b  6a^  6a ]   
 -0.06364701 	 [ 2b^  4b  0a^  0a ]   
 -0.06364701 	 [ 2b^  4b  6a^  6a ]  
]
128  [ 0.02670917 	 [ 4a^  0a  2a^  2a ]   
 0.02670917 	 [ 4a^  0a  2b^  2b ]   
 0.02670917 	 [ 0a^  4a  2a^  2a ]   
 0.02670917 	 [ 0a^  4a  2b^  2b ]   
 0.02670917 	 [ 4b^  6a  2a^  2a ]   
 0.02670917 	 [ 4b^  6a  2b^  2b ]   
 0.02670917 	 [ 6a^  4b  2a^  2a ]   
 0.02670917 	 [ 6a^  4b  2b^  2b ]  
]
129  [ -0.13667525 	 [ 2a^  0a  4a^  4a ]   
 -0.13667525 	 [ 2a^  0a  4b^  4b ]   
 -0.13667525 	 [ 0a^  2a  4a^  4a ]   
 -0.13667525 	 [ 0a^  2a  4b^  4b ]   
 -0.13667525 	 [ 2b^  6a  4a^  4a ]   
 -0.13667525 	 [ 2b^  6a  4b^  4b ]   
 -0.13667525 	 [ 6a^  2b  4a^  4a ]   
 -0.13667525 	 [ 6a^  2b  4b^  4b ]  
]
130  [ -0.01639876 	 [ 4a^  1a  2b^  1b ]   
 -0.01639876 	 [ 4a^  1a  1b^  2b ]   
 -0.01639876 	 [ 1a^  4a  2b^  1b ]   
 -0.01639876 	 [ 1a^  4a  1b^  2b ]  
]
131  [ -0.01639876 	 [ 4b^  1b  2a^  1a ]   
 -0.01639876 	 [ 4b^  1b  1a^  2a ]   
 -0.01639876 	 [ 1b^  4b  2a^  1a ]   
 -0.01639876 	 [ 1b^  4b  1a^  2a ]  
]
132  [ -0.01639876 	 [ 4a^  1a  2a^  1a ]   
 -0.01639876 	 [ 4a^  1a  1a^  2a ]   
 -0.01639876 	 [ 1a^  4a  2a^  1a ]   
 -0.01639876 	 [ 1a^  4a  1a^  2a ]   
 -0.01639876 	 [ 4b^  1b  2b^  1b ]   
 -0.01639876 	 [ 4b^  1b  1b^  2b ]   
 -0.01639876 	 [ 1b^  4b  2b^  1b ]   
 -0.01639876 	 [ 1b^  4b  1b^  2b ]   
 0.00819938 	 [ 4a^  2a ]   
 -0.00819938 	 [ 2a^  4a ]   
 0.00819938 	 [ 4b^  2b ]   
 -0.00819938 	 [ 2b^  4b ]  
]
133  [ -0.00000000 	 [ 4a^  2a  2b^  1b ]   
 -0.00000000 	 [ 4a^  2a  1b^  2b ]   
 -0.00000000 	 [ 2a^  4a  2b^  1b ]   
 -0.00000000 	 [ 2a^  4a  1b^  2b ]  
]
134  [ -0.00000000 	 [ 4b^  2b  2a^  1a ]   
 -0.00000000 	 [ 4b^  2b  1a^  2a ]   
 -0.00000000 	 [ 2b^  4b  2a^  1a ]   
 -0.00000000 	 [ 2b^  4b  1a^  2a ]  
]
135  [ -0.00000000 	 [ 4a^  2a  2a^  1a ]   
 -0.00000000 	 [ 4a^  2a  1a^  2a ]   
 -0.00000000 	 [ 2a^  4a  2a^  1a ]   
 -0.00000000 	 [ 2a^  4a  1a^  2a ]   
 -0.00000000 	 [ 4b^  2b  2b^  1b ]   
 -0.00000000 	 [ 4b^  2b  1b^  2b ]   
 -0.00000000 	 [ 2b^  4b  2b^  1b ]   
 -0.00000000 	 [ 2b^  4b  1b^  2b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
136  [ -0.00000000 	 [ 4a^  2a  4b^  1b ]   
 -0.00000000 	 [ 4a^  2a  1b^  4b ]   
 -0.00000000 	 [ 2a^  4a  4b^  1b ]   
 -0.00000000 	 [ 2a^  4a  1b^  4b ]  
]
137  [ -0.00000000 	 [ 4b^  2b  4a^  1a ]   
 -0.00000000 	 [ 4b^  2b  1a^  4a ]   
 -0.00000000 	 [ 2b^  4b  4a^  1a ]   
 -0.00000000 	 [ 2b^  4b  1a^  4a ]  
]
138  [ -0.00000000 	 [ 4a^  2a  4a^  1a ]   
 -0.00000000 	 [ 4a^  2a  1a^  4a ]   
 -0.00000000 	 [ 2a^  4a  4a^  1a ]   
 -0.00000000 	 [ 2a^  4a  1a^  4a ]   
 -0.00000000 	 [ 4b^  2b  4b^  1b ]   
 -0.00000000 	 [ 4b^  2b  1b^  4b ]   
 -0.00000000 	 [ 2b^  4b  4b^  1b ]   
 -0.00000000 	 [ 2b^  4b  1b^  4b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
139  [ -0.01626334 	 [ 4a^  2a  1a^  1a ]   
 -0.01626334 	 [ 4a^  2a  1b^  1b ]   
 -0.01626334 	 [ 2a^  4a  1a^  1a ]   
 -0.01626334 	 [ 2a^  4a  1b^  1b ]   
 -0.01626334 	 [ 4b^  2b  1a^  1a ]   
 -0.01626334 	 [ 4b^  2b  1b^  1b ]   
 -0.01626334 	 [ 2b^  4b  1a^  1a ]   
 -0.01626334 	 [ 2b^  4b  1b^  1b ]  
]
140  [ -0.00000000 	 [ 4a^  1a  2a^  2a ]   
 -0.00000000 	 [ 4a^  1a  2b^  2b ]   
 -0.00000000 	 [ 1a^  4a  2a^  2a ]   
 -0.00000000 	 [ 1a^  4a  2b^  2b ]   
 -0.00000000 	 [ 4b^  1b  2a^  2a ]   
 -0.00000000 	 [ 4b^  1b  2b^  2b ]   
 -0.00000000 	 [ 1b^  4b  2a^  2a ]   
 -0.00000000 	 [ 1b^  4b  2b^  2b ]  
]
141  [ -0.00000000 	 [ 2a^  1a  4a^  4a ]   
 -0.00000000 	 [ 2a^  1a  4b^  4b ]   
 -0.00000000 	 [ 1a^  2a  4a^  4a ]   
 -0.00000000 	 [ 1a^  2a  4b^  4b ]   
 -0.00000000 	 [ 2b^  1b  4a^  4a ]   
 -0.00000000 	 [ 2b^  1b  4b^  4b ]   
 -0.00000000 	 [ 1b^  2b  4a^  4a ]   
 -0.00000000 	 [ 1b^  2b  4b^  4b ]  
]
142  [ 0.00000000 	 [ 4a^  1a  2a^  0a ]   
 0.00000000 	 [ 4a^  1a  0a^  2a ]   
 0.00000000 	 [ 4a^  1a  2b^  6a ]   
 0.00000000 	 [ 4a^  1a  6a^  2b ]   
 0.00000000 	 [ 1a^  4a  2a^  0a ]   
 0.00000000 	 [ 1a^  4a  0a^  2a ]   
 0.00000000 	 [ 1a^  4a  2b^  6a ]   
 0.00000000 	 [ 1a^  4a  6a^  2b ]   
 0.00000000 	 [ 4b^  1b  2a^  0a ]   
 0.00000000 	 [ 4b^  1b  0a^  2a ]   
 0.00000000 	 [ 4b^  1b  2b^  6a ]   
 0.00000000 	 [ 4b^  1b  6a^  2b ]   
 0.00000000 	 [ 1b^  4b  2a^  0a ]   
 0.00000000 	 [ 1b^  4b  0a^  2a ]   
 0.00000000 	 [ 1b^  4b  2b^  6a ]   
 0.00000000 	 [ 1b^  4b  6a^  2b ]  
]
143  [ 0.00000000 	 [ 4a^  0a  2a^  1a ]   
 0.00000000 	 [ 4a^  0a  1a^  2a ]   
 0.00000000 	 [ 4a^  0a  2b^  1b ]   
 0.00000000 	 [ 4a^  0a  1b^  2b ]   
 0.00000000 	 [ 0a^  4a  2a^  1a ]   
 0.00000000 	 [ 0a^  4a  1a^  2a ]   
 0.00000000 	 [ 0a^  4a  2b^  1b ]   
 0.00000000 	 [ 0a^  4a  1b^  2b ]   
 0.00000000 	 [ 4b^  6a  2a^  1a ]   
 0.00000000 	 [ 4b^  6a  1a^  2a ]   
 0.00000000 	 [ 4b^  6a  2b^  1b ]   
 0.00000000 	 [ 4b^  6a  1b^  2b ]   
 0.00000000 	 [ 6a^  4b  2a^  1a ]   
 0.00000000 	 [ 6a^  4b  1a^  2a ]   
 0.00000000 	 [ 6a^  4b  2b^  1b ]   
 0.00000000 	 [ 6a^  4b  1b^  2b ]  
]
144  [ 0.00000000 	 [ 4a^  2a  1a^  0a ]   
 0.00000000 	 [ 4a^  2a  0a^  1a ]   
 0.00000000 	 [ 4a^  2a  1b^  6a ]   
 0.00000000 	 [ 4a^  2a  6a^  1b ]   
 0.00000000 	 [ 2a^  4a  1a^  0a ]   
 0.00000000 	 [ 2a^  4a  0a^  1a ]   
 0.00000000 	 [ 2a^  4a  1b^  6a ]   
 0.00000000 	 [ 2a^  4a  6a^  1b ]   
 0.00000000 	 [ 4b^  2b  1a^  0a ]   
 0.00000000 	 [ 4b^  2b  0a^  1a ]   
 0.00000000 	 [ 4b^  2b  1b^  6a ]   
 0.00000000 	 [ 4b^  2b  6a^  1b ]   
 0.00000000 	 [ 2b^  4b  1a^  0a ]   
 0.00000000 	 [ 2b^  4b  0a^  1a ]   
 0.00000000 	 [ 2b^  4b  1b^  6a ]   
 0.00000000 	 [ 2b^  4b  6a^  1b ]  
]
145  [ 0.05680703 	 [ 4a^  3a  4a^  3a ]   
 0.05680703 	 [ 4a^  3a  3a^  4a ]   
 0.05680703 	 [ 4a^  3a  4b^  3b ]   
 0.05680703 	 [ 4a^  3a  3b^  4b ]   
 0.05680703 	 [ 3a^  4a  4a^  3a ]   
 0.05680703 	 [ 3a^  4a  3a^  4a ]   
 0.05680703 	 [ 3a^  4a  4b^  3b ]   
 0.05680703 	 [ 3a^  4a  3b^  4b ]   
 0.05680703 	 [ 4b^  3b  4a^  3a ]   
 0.05680703 	 [ 4b^  3b  3a^  4a ]   
 0.05680703 	 [ 4b^  3b  4b^  3b ]   
 0.05680703 	 [ 4b^  3b  3b^  4b ]   
 0.05680703 	 [ 3b^  4b  4a^  3a ]   
 0.05680703 	 [ 3b^  4b  3a^  4a ]   
 0.05680703 	 [ 3b^  4b  4b^  3b ]   
 0.05680703 	 [ 3b^  4b  3b^  4b ]  
]
146  [ -0.00000000 	 [ 4a^  3a  3a^  3a ]   
 -0.00000000 	 [ 4a^  3a  3b^  3b ]   
 -0.00000000 	 [ 3a^  4a  3a^  3a ]   
 -0.00000000 	 [ 3a^  4a  3b^  3b ]   
 -0.00000000 	 [ 4b^  3b  3a^  3a ]   
 -0.00000000 	 [ 4b^  3b  3b^  3b ]   
 -0.00000000 	 [ 3b^  4b  3a^  3a ]   
 -0.00000000 	 [ 3b^  4b  3b^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
147  [ -0.00000000 	 [ 3a^  4a  4a^  4a ]   
 -0.00000000 	 [ 3a^  4a  4b^  4b ]   
 -0.00000000 	 [ 4a^  3a  4a^  4a ]   
 -0.00000000 	 [ 4a^  3a  4b^  4b ]   
 -0.00000000 	 [ 3b^  4b  4a^  4a ]   
 -0.00000000 	 [ 3b^  4b  4b^  4b ]   
 -0.00000000 	 [ 4b^  3b  4a^  4a ]   
 -0.00000000 	 [ 4b^  3b  4b^  4b ]   
 0.00000000 	 [ 3a^  4a ]   
 -0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3b^  4b ]   
 -0.00000000 	 [ 4b^  3b ]  
]
148  [ 0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 0.00000000 	 [ 3b^  4b ]  
]
149  [ 0.59015488 	 [ 4a^  4a  3a^  3a ]   
 0.59015488 	 [ 4a^  4a  3b^  3b ]   
 0.59015488 	 [ 4b^  4b  3a^  3a ]   
 0.59015488 	 [ 4b^  4b  3b^  3b ]  
]
150  [ -0.00000000 	 [ 4a^  0a  3b^  6a ]   
 -0.00000000 	 [ 4a^  0a  6a^  3b ]   
 -0.00000000 	 [ 0a^  4a  3b^  6a ]   
 -0.00000000 	 [ 0a^  4a  6a^  3b ]  
]
151  [ -0.00000000 	 [ 4b^  6a  3a^  0a ]   
 -0.00000000 	 [ 4b^  6a  0a^  3a ]   
 -0.00000000 	 [ 6a^  4b  3a^  0a ]   
 -0.00000000 	 [ 6a^  4b  0a^  3a ]  
]
152  [ -0.00000000 	 [ 4a^  0a  3a^  0a ]   
 -0.00000000 	 [ 4a^  0a  0a^  3a ]   
 -0.00000000 	 [ 0a^  4a  3a^  0a ]   
 -0.00000000 	 [ 0a^  4a  0a^  3a ]   
 -0.00000000 	 [ 4b^  6a  3b^  6a ]   
 -0.00000000 	 [ 4b^  6a  6a^  3b ]   
 -0.00000000 	 [ 6a^  4b  3b^  6a ]   
 -0.00000000 	 [ 6a^  4b  6a^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
153  [ -0.09174274 	 [ 4a^  3a  3b^  6a ]   
 -0.09174274 	 [ 4a^  3a  6a^  3b ]   
 -0.09174274 	 [ 3a^  4a  3b^  6a ]   
 -0.09174274 	 [ 3a^  4a  6a^  3b ]  
]
154  [ -0.09174274 	 [ 4b^  3b  3a^  0a ]   
 -0.09174274 	 [ 4b^  3b  0a^  3a ]   
 -0.09174274 	 [ 3b^  4b  3a^  0a ]   
 -0.09174274 	 [ 3b^  4b  0a^  3a ]  
]
155  [ -0.09174274 	 [ 4a^  3a  3a^  0a ]   
 -0.09174274 	 [ 4a^  3a  0a^  3a ]   
 -0.09174274 	 [ 3a^  4a  3a^  0a ]   
 -0.09174274 	 [ 3a^  4a  0a^  3a ]   
 -0.09174274 	 [ 4b^  3b  3b^  6a ]   
 -0.09174274 	 [ 4b^  3b  6a^  3b ]   
 -0.09174274 	 [ 3b^  4b  3b^  6a ]   
 -0.09174274 	 [ 3b^  4b  6a^  3b ]   
 0.04587137 	 [ 4a^  0a ]   
 -0.04587137 	 [ 0a^  4a ]   
 0.04587137 	 [ 4b^  6a ]   
 -0.04587137 	 [ 6a^  4b ]  
]
156  [ 0.00000000 	 [ 4a^  3a  4b^  6a ]   
 0.00000000 	 [ 4a^  3a  6a^  4b ]   
 0.00000000 	 [ 3a^  4a  4b^  6a ]   
 0.00000000 	 [ 3a^  4a  6a^  4b ]  
]
157  [ 0.00000000 	 [ 4b^  3b  4a^  0a ]   
 0.00000000 	 [ 4b^  3b  0a^  4a ]   
 0.00000000 	 [ 3b^  4b  4a^  0a ]   
 0.00000000 	 [ 3b^  4b  0a^  4a ]  
]
158  [ 0.00000000 	 [ 4a^  3a  4a^  0a ]   
 0.00000000 	 [ 4a^  3a  0a^  4a ]   
 0.00000000 	 [ 3a^  4a  4a^  0a ]   
 0.00000000 	 [ 3a^  4a  0a^  4a ]   
 0.00000000 	 [ 4b^  3b  4b^  6a ]   
 0.00000000 	 [ 4b^  3b  6a^  4b ]   
 0.00000000 	 [ 3b^  4b  4b^  6a ]   
 0.00000000 	 [ 3b^  4b  6a^  4b ]   
 -0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3b^  6a ]   
 0.00000000 	 [ 6a^  3b ]  
]
159  [ -0.00000000 	 [ 4a^  3a  0a^  0a ]   
 -0.00000000 	 [ 4a^  3a  6a^  6a ]   
 -0.00000000 	 [ 3a^  4a  0a^  0a ]   
 -0.00000000 	 [ 3a^  4a  6a^  6a ]   
 -0.00000000 	 [ 4b^  3b  0a^  0a ]   
 -0.00000000 	 [ 4b^  3b  6a^  6a ]   
 -0.00000000 	 [ 3b^  4b  0a^  0a ]   
 -0.00000000 	 [ 3b^  4b  6a^  6a ]  
]
160  [ -0.01354728 	 [ 4a^  0a  3a^  3a ]   
 -0.01354728 	 [ 4a^  0a  3b^  3b ]   
 -0.01354728 	 [ 0a^  4a  3a^  3a ]   
 -0.01354728 	 [ 0a^  4a  3b^  3b ]   
 -0.01354728 	 [ 4b^  6a  3a^  3a ]   
 -0.01354728 	 [ 4b^  6a  3b^  3b ]   
 -0.01354728 	 [ 6a^  4b  3a^  3a ]   
 -0.01354728 	 [ 6a^  4b  3b^  3b ]  
]
161  [ 0.00000000 	 [ 3a^  0a  4a^  4a ]   
 0.00000000 	 [ 3a^  0a  4b^  4b ]   
 0.00000000 	 [ 0a^  3a  4a^  4a ]   
 0.00000000 	 [ 0a^  3a  4b^  4b ]   
 0.00000000 	 [ 3b^  6a  4a^  4a ]   
 0.00000000 	 [ 3b^  6a  4b^  4b ]   
 0.00000000 	 [ 6a^  3b  4a^  4a ]   
 0.00000000 	 [ 6a^  3b  4b^  4b ]  
]
162  [ -0.00000000 	 [ 4a^  1a  3b^  1b ]   
 -0.00000000 	 [ 4a^  1a  1b^  3b ]   
 -0.00000000 	 [ 1a^  4a  3b^  1b ]   
 -0.00000000 	 [ 1a^  4a  1b^  3b ]  
]
163  [ -0.00000000 	 [ 4b^  1b  3a^  1a ]   
 -0.00000000 	 [ 4b^  1b  1a^  3a ]   
 -0.00000000 	 [ 1b^  4b  3a^  1a ]   
 -0.00000000 	 [ 1b^  4b  1a^  3a ]  
]
164  [ -0.00000000 	 [ 4a^  1a  3a^  1a ]   
 -0.00000000 	 [ 4a^  1a  1a^  3a ]   
 -0.00000000 	 [ 1a^  4a  3a^  1a ]   
 -0.00000000 	 [ 1a^  4a  1a^  3a ]   
 -0.00000000 	 [ 4b^  1b  3b^  1b ]   
 -0.00000000 	 [ 4b^  1b  1b^  3b ]   
 -0.00000000 	 [ 1b^  4b  3b^  1b ]   
 -0.00000000 	 [ 1b^  4b  1b^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
165  [ -0.00000000 	 [ 4a^  3a  3b^  1b ]   
 -0.00000000 	 [ 4a^  3a  1b^  3b ]   
 -0.00000000 	 [ 3a^  4a  3b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1b^  3b ]  
]
166  [ -0.00000000 	 [ 4b^  3b  3a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1a^  3a ]   
 -0.00000000 	 [ 3b^  4b  3a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1a^  3a ]  
]
167  [ -0.00000000 	 [ 4a^  3a  3a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1a^  3a ]   
 -0.00000000 	 [ 3a^  4a  3a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1a^  3a ]   
 -0.00000000 	 [ 4b^  3b  3b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1b^  3b ]   
 -0.00000000 	 [ 3b^  4b  3b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1b^  3b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
168  [ -0.07230757 	 [ 4a^  3a  4b^  1b ]   
 -0.07230757 	 [ 4a^  3a  1b^  4b ]   
 -0.07230757 	 [ 3a^  4a  4b^  1b ]   
 -0.07230757 	 [ 3a^  4a  1b^  4b ]  
]
169  [ -0.07230757 	 [ 4b^  3b  4a^  1a ]   
 -0.07230757 	 [ 4b^  3b  1a^  4a ]   
 -0.07230757 	 [ 3b^  4b  4a^  1a ]   
 -0.07230757 	 [ 3b^  4b  1a^  4a ]  
]
170  [ -0.07230757 	 [ 4a^  3a  4a^  1a ]   
 -0.07230757 	 [ 4a^  3a  1a^  4a ]   
 -0.07230757 	 [ 3a^  4a  4a^  1a ]   
 -0.07230757 	 [ 3a^  4a  1a^  4a ]   
 -0.07230757 	 [ 4b^  3b  4b^  1b ]   
 -0.07230757 	 [ 4b^  3b  1b^  4b ]   
 -0.07230757 	 [ 3b^  4b  4b^  1b ]   
 -0.07230757 	 [ 3b^  4b  1b^  4b ]   
 0.03615378 	 [ 3a^  1a ]   
 -0.03615378 	 [ 1a^  3a ]   
 0.03615378 	 [ 3b^  1b ]   
 -0.03615378 	 [ 1b^  3b ]  
]
171  [ -0.00000000 	 [ 4a^  3a  1a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1b^  1b ]  
]
172  [ -0.00000000 	 [ 4a^  1a  3a^  3a ]   
 -0.00000000 	 [ 4a^  1a  3b^  3b ]   
 -0.00000000 	 [ 1a^  4a  3a^  3a ]   
 -0.00000000 	 [ 1a^  4a  3b^  3b ]   
 -0.00000000 	 [ 4b^  1b  3a^  3a ]   
 -0.00000000 	 [ 4b^  1b  3b^  3b ]   
 -0.00000000 	 [ 1b^  4b  3a^  3a ]   
 -0.00000000 	 [ 1b^  4b  3b^  3b ]  
]
173  [ -0.14621629 	 [ 3a^  1a  4a^  4a ]   
 -0.14621629 	 [ 3a^  1a  4b^  4b ]   
 -0.14621629 	 [ 1a^  3a  4a^  4a ]   
 -0.14621629 	 [ 1a^  3a  4b^  4b ]   
 -0.14621629 	 [ 3b^  1b  4a^  4a ]   
 -0.14621629 	 [ 3b^  1b  4b^  4b ]   
 -0.14621629 	 [ 1b^  3b  4a^  4a ]   
 -0.14621629 	 [ 1b^  3b  4b^  4b ]  
]
174  [ 0.05739382 	 [ 4a^  1a  3a^  0a ]   
 0.05739382 	 [ 4a^  1a  0a^  3a ]   
 0.05739382 	 [ 4a^  1a  3b^  6a ]   
 0.05739382 	 [ 4a^  1a  6a^  3b ]   
 0.05739382 	 [ 1a^  4a  3a^  0a ]   
 0.05739382 	 [ 1a^  4a  0a^  3a ]   
 0.05739382 	 [ 1a^  4a  3b^  6a ]   
 0.05739382 	 [ 1a^  4a  6a^  3b ]   
 0.05739382 	 [ 4b^  1b  3a^  0a ]   
 0.05739382 	 [ 4b^  1b  0a^  3a ]   
 0.05739382 	 [ 4b^  1b  3b^  6a ]   
 0.05739382 	 [ 4b^  1b  6a^  3b ]   
 0.05739382 	 [ 1b^  4b  3a^  0a ]   
 0.05739382 	 [ 1b^  4b  0a^  3a ]   
 0.05739382 	 [ 1b^  4b  3b^  6a ]   
 0.05739382 	 [ 1b^  4b  6a^  3b ]  
]
175  [ 0.00690855 	 [ 4a^  0a  3a^  1a ]   
 0.00690855 	 [ 4a^  0a  1a^  3a ]   
 0.00690855 	 [ 4a^  0a  3b^  1b ]   
 0.00690855 	 [ 4a^  0a  1b^  3b ]   
 0.00690855 	 [ 0a^  4a  3a^  1a ]   
 0.00690855 	 [ 0a^  4a  1a^  3a ]   
 0.00690855 	 [ 0a^  4a  3b^  1b ]   
 0.00690855 	 [ 0a^  4a  1b^  3b ]   
 0.00690855 	 [ 4b^  6a  3a^  1a ]   
 0.00690855 	 [ 4b^  6a  1a^  3a ]   
 0.00690855 	 [ 4b^  6a  3b^  1b ]   
 0.00690855 	 [ 4b^  6a  1b^  3b ]   
 0.00690855 	 [ 6a^  4b  3a^  1a ]   
 0.00690855 	 [ 6a^  4b  1a^  3a ]   
 0.00690855 	 [ 6a^  4b  3b^  1b ]   
 0.00690855 	 [ 6a^  4b  1b^  3b ]  
]
176  [ 0.06716430 	 [ 4a^  3a  1a^  0a ]   
 0.06716430 	 [ 4a^  3a  0a^  1a ]   
 0.06716430 	 [ 4a^  3a  1b^  6a ]   
 0.06716430 	 [ 4a^  3a  6a^  1b ]   
 0.06716430 	 [ 3a^  4a  1a^  0a ]   
 0.06716430 	 [ 3a^  4a  0a^  1a ]   
 0.06716430 	 [ 3a^  4a  1b^  6a ]   
 0.06716430 	 [ 3a^  4a  6a^  1b ]   
 0.06716430 	 [ 4b^  3b  1a^  0a ]   
 0.06716430 	 [ 4b^  3b  0a^  1a ]   
 0.06716430 	 [ 4b^  3b  1b^  6a ]   
 0.06716430 	 [ 4b^  3b  6a^  1b ]   
 0.06716430 	 [ 3b^  4b  1a^  0a ]   
 0.06716430 	 [ 3b^  4b  0a^  1a ]   
 0.06716430 	 [ 3b^  4b  1b^  6a ]   
 0.06716430 	 [ 3b^  4b  6a^  1b ]  
]
177  [ -0.00000000 	 [ 4a^  2a  3b^  2b ]   
 -0.00000000 	 [ 4a^  2a  2b^  3b ]   
 -0.00000000 	 [ 2a^  4a  3b^  2b ]   
 -0.00000000 	 [ 2a^  4a  2b^  3b ]  
]
178  [ -0.00000000 	 [ 4b^  2b  3a^  2a ]   
 -0.00000000 	 [ 4b^  2b  2a^  3a ]   
 -0.00000000 	 [ 2b^  4b  3a^  2a ]   
 -0.00000000 	 [ 2b^  4b  2a^  3a ]  
]
179  [ -0.00000000 	 [ 4a^  2a  3a^  2a ]   
 -0.00000000 	 [ 4a^  2a  2a^  3a ]   
 -0.00000000 	 [ 2a^  4a  3a^  2a ]   
 -0.00000000 	 [ 2a^  4a  2a^  3a ]   
 -0.00000000 	 [ 4b^  2b  3b^  2b ]   
 -0.00000000 	 [ 4b^  2b  2b^  3b ]   
 -0.00000000 	 [ 2b^  4b  3b^  2b ]   
 -0.00000000 	 [ 2b^  4b  2b^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
180  [ 0.05534687 	 [ 4a^  3a  3b^  2b ]   
 0.05534687 	 [ 4a^  3a  2b^  3b ]   
 0.05534687 	 [ 3a^  4a  3b^  2b ]   
 0.05534687 	 [ 3a^  4a  2b^  3b ]  
]
181  [ 0.05534687 	 [ 4b^  3b  3a^  2a ]   
 0.05534687 	 [ 4b^  3b  2a^  3a ]   
 0.05534687 	 [ 3b^  4b  3a^  2a ]   
 0.05534687 	 [ 3b^  4b  2a^  3a ]  
]
182  [ 0.05534687 	 [ 4a^  3a  3a^  2a ]   
 0.05534687 	 [ 4a^  3a  2a^  3a ]   
 0.05534687 	 [ 3a^  4a  3a^  2a ]   
 0.05534687 	 [ 3a^  4a  2a^  3a ]   
 0.05534687 	 [ 4b^  3b  3b^  2b ]   
 0.05534687 	 [ 4b^  3b  2b^  3b ]   
 0.05534687 	 [ 3b^  4b  3b^  2b ]   
 0.05534687 	 [ 3b^  4b  2b^  3b ]   
 -0.02767344 	 [ 4a^  2a ]   
 0.02767344 	 [ 2a^  4a ]   
 -0.02767344 	 [ 4b^  2b ]   
 0.02767344 	 [ 2b^  4b ]  
]
183  [ -0.00000000 	 [ 4a^  3a  4b^  2b ]   
 -0.00000000 	 [ 4a^  3a  2b^  4b ]   
 -0.00000000 	 [ 3a^  4a  4b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2b^  4b ]  
]
184  [ -0.00000000 	 [ 4b^  3b  4a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2a^  4a ]   
 -0.00000000 	 [ 3b^  4b  4a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2a^  4a ]  
]
185  [ -0.00000000 	 [ 4a^  3a  4a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2a^  4a ]   
 -0.00000000 	 [ 3a^  4a  4a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2a^  4a ]   
 -0.00000000 	 [ 4b^  3b  4b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2b^  4b ]   
 -0.00000000 	 [ 3b^  4b  4b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2b^  4b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
186  [ -0.00000000 	 [ 4a^  3a  2a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2b^  2b ]  
]
187  [ -0.03216087 	 [ 4a^  2a  3a^  3a ]   
 -0.03216087 	 [ 4a^  2a  3b^  3b ]   
 -0.03216087 	 [ 2a^  4a  3a^  3a ]   
 -0.03216087 	 [ 2a^  4a  3b^  3b ]   
 -0.03216087 	 [ 4b^  2b  3a^  3a ]   
 -0.03216087 	 [ 4b^  2b  3b^  3b ]   
 -0.03216087 	 [ 2b^  4b  3a^  3a ]   
 -0.03216087 	 [ 2b^  4b  3b^  3b ]  
]
188  [ -0.00000000 	 [ 3a^  2a  4a^  4a ]   
 -0.00000000 	 [ 3a^  2a  4b^  4b ]   
 -0.00000000 	 [ 2a^  3a  4a^  4a ]   
 -0.00000000 	 [ 2a^  3a  4b^  4b ]   
 -0.00000000 	 [ 3b^  2b  4a^  4a ]   
 -0.00000000 	 [ 3b^  2b  4b^  4b ]   
 -0.00000000 	 [ 2b^  3b  4a^  4a ]   
 -0.00000000 	 [ 2b^  3b  4b^  4b ]  
]
189  [ 0.00000000 	 [ 4a^  2a  3a^  0a ]   
 0.00000000 	 [ 4a^  2a  0a^  3a ]   
 0.00000000 	 [ 4a^  2a  3b^  6a ]   
 0.00000000 	 [ 4a^  2a  6a^  3b ]   
 0.00000000 	 [ 2a^  4a  3a^  0a ]   
 0.00000000 	 [ 2a^  4a  0a^  3a ]   
 0.00000000 	 [ 2a^  4a  3b^  6a ]   
 0.00000000 	 [ 2a^  4a  6a^  3b ]   
 0.00000000 	 [ 4b^  2b  3a^  0a ]   
 0.00000000 	 [ 4b^  2b  0a^  3a ]   
 0.00000000 	 [ 4b^  2b  3b^  6a ]   
 0.00000000 	 [ 4b^  2b  6a^  3b ]   
 0.00000000 	 [ 2b^  4b  3a^  0a ]   
 0.00000000 	 [ 2b^  4b  0a^  3a ]   
 0.00000000 	 [ 2b^  4b  3b^  6a ]   
 0.00000000 	 [ 2b^  4b  6a^  3b ]  
]
190  [ 0.00000000 	 [ 4a^  0a  3a^  2a ]   
 0.00000000 	 [ 4a^  0a  2a^  3a ]   
 0.00000000 	 [ 4a^  0a  3b^  2b ]   
 0.00000000 	 [ 4a^  0a  2b^  3b ]   
 0.00000000 	 [ 0a^  4a  3a^  2a ]   
 0.00000000 	 [ 0a^  4a  2a^  3a ]   
 0.00000000 	 [ 0a^  4a  3b^  2b ]   
 0.00000000 	 [ 0a^  4a  2b^  3b ]   
 0.00000000 	 [ 4b^  6a  3a^  2a ]   
 0.00000000 	 [ 4b^  6a  2a^  3a ]   
 0.00000000 	 [ 4b^  6a  3b^  2b ]   
 0.00000000 	 [ 4b^  6a  2b^  3b ]   
 0.00000000 	 [ 6a^  4b  3a^  2a ]   
 0.00000000 	 [ 6a^  4b  2a^  3a ]   
 0.00000000 	 [ 6a^  4b  3b^  2b ]   
 0.00000000 	 [ 6a^  4b  2b^  3b ]  
]
191  [ -0.00000000 	 [ 4a^  3a  2a^  0a ]   
 -0.00000000 	 [ 4a^  3a  0a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2b^  6a ]   
 -0.00000000 	 [ 4a^  3a  6a^  2b ]   
 -0.00000000 	 [ 3a^  4a  2a^  0a ]   
 -0.00000000 	 [ 3a^  4a  0a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2b^  6a ]   
 -0.00000000 	 [ 3a^  4a  6a^  2b ]   
 -0.00000000 	 [ 4b^  3b  2a^  0a ]   
 -0.00000000 	 [ 4b^  3b  0a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2b^  6a ]   
 -0.00000000 	 [ 4b^  3b  6a^  2b ]   
 -0.00000000 	 [ 3b^  4b  2a^  0a ]   
 -0.00000000 	 [ 3b^  4b  0a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2b^  6a ]   
 -0.00000000 	 [ 3b^  4b  6a^  2b ]  
]
192  [ 0.01192477 	 [ 4a^  2a  3a^  1a ]   
 0.01192477 	 [ 4a^  2a  1a^  3a ]   
 0.01192477 	 [ 4a^  2a  3b^  1b ]   
 0.01192477 	 [ 4a^  2a  1b^  3b ]   
 0.01192477 	 [ 2a^  4a  3a^  1a ]   
 0.01192477 	 [ 2a^  4a  1a^  3a ]   
 0.01192477 	 [ 2a^  4a  3b^  1b ]   
 0.01192477 	 [ 2a^  4a  1b^  3b ]   
 0.01192477 	 [ 4b^  2b  3a^  1a ]   
 0.01192477 	 [ 4b^  2b  1a^  3a ]   
 0.01192477 	 [ 4b^  2b  3b^  1b ]   
 0.01192477 	 [ 4b^  2b  1b^  3b ]   
 0.01192477 	 [ 2b^  4b  3a^  1a ]   
 0.01192477 	 [ 2b^  4b  1a^  3a ]   
 0.01192477 	 [ 2b^  4b  3b^  1b ]   
 0.01192477 	 [ 2b^  4b  1b^  3b ]  
]
193  [ -0.03273481 	 [ 4a^  1a  3a^  2a ]   
 -0.03273481 	 [ 4a^  1a  2a^  3a ]   
 -0.03273481 	 [ 4a^  1a  3b^  2b ]   
 -0.03273481 	 [ 4a^  1a  2b^  3b ]   
 -0.03273481 	 [ 1a^  4a  3a^  2a ]   
 -0.03273481 	 [ 1a^  4a  2a^  3a ]   
 -0.03273481 	 [ 1a^  4a  3b^  2b ]   
 -0.03273481 	 [ 1a^  4a  2b^  3b ]   
 -0.03273481 	 [ 4b^  1b  3a^  2a ]   
 -0.03273481 	 [ 4b^  1b  2a^  3a ]   
 -0.03273481 	 [ 4b^  1b  3b^  2b ]   
 -0.03273481 	 [ 4b^  1b  2b^  3b ]   
 -0.03273481 	 [ 1b^  4b  3a^  2a ]   
 -0.03273481 	 [ 1b^  4b  2a^  3a ]   
 -0.03273481 	 [ 1b^  4b  3b^  2b ]   
 -0.03273481 	 [ 1b^  4b  2b^  3b ]  
]
194  [ 0.01957058 	 [ 4a^  3a  2a^  1a ]   
 0.01957058 	 [ 4a^  3a  1a^  2a ]   
 0.01957058 	 [ 4a^  3a  2b^  1b ]   
 0.01957058 	 [ 4a^  3a  1b^  2b ]   
 0.01957058 	 [ 3a^  4a  2a^  1a ]   
 0.01957058 	 [ 3a^  4a  1a^  2a ]   
 0.01957058 	 [ 3a^  4a  2b^  1b ]   
 0.01957058 	 [ 3a^  4a  1b^  2b ]   
 0.01957058 	 [ 4b^  3b  2a^  1a ]   
 0.01957058 	 [ 4b^  3b  1a^  2a ]   
 0.01957058 	 [ 4b^  3b  2b^  1b ]   
 0.01957058 	 [ 4b^  3b  1b^  2b ]   
 0.01957058 	 [ 3b^  4b  2a^  1a ]   
 0.01957058 	 [ 3b^  4b  1a^  2a ]   
 0.01957058 	 [ 3b^  4b  2b^  1b ]   
 0.01957058 	 [ 3b^  4b  1b^  2b ]  
]
195  [ 1.73547789 	 [ 5a^  5a ]   
 1.73547789 	 [ 5b^  5b ]  
]
196  [ 0.38323281 	 [ 5a^  5a  5a^  5a ]   
 0.38323281 	 [ 5a^  5a  5b^  5b ]   
 0.38323281 	 [ 5b^  5b  5a^  5a ]   
 0.38323281 	 [ 5b^  5b  5b^  5b ]  
]
197  [ 0.03178712 	 [ 5a^  0a  5a^  0a ]   
 0.03178712 	 [ 5a^  0a  0a^  5a ]   
 0.03178712 	 [ 5a^  0a  5b^  6a ]   
 0.03178712 	 [ 5a^  0a  6a^  5b ]   
 0.03178712 	 [ 0a^  5a  5a^  0a ]   
 0.03178712 	 [ 0a^  5a  0a^  5a ]   
 0.03178712 	 [ 0a^  5a  5b^  6a ]   
 0.03178712 	 [ 0a^  5a  6a^  5b ]   
 0.03178712 	 [ 5b^  6a  5a^  0a ]   
 0.03178712 	 [ 5b^  6a  0a^  5a ]   
 0.03178712 	 [ 5b^  6a  5b^  6a ]   
 0.03178712 	 [ 5b^  6a  6a^  5b ]   
 0.03178712 	 [ 6a^  5b  5a^  0a ]   
 0.03178712 	 [ 6a^  5b  0a^  5a ]   
 0.03178712 	 [ 6a^  5b  5b^  6a ]   
 0.03178712 	 [ 6a^  5b  6a^  5b ]  
]
198  [ 0.00000000 	 [ 5a^  0a  0a^  0a ]   
 0.00000000 	 [ 5a^  0a  6a^  6a ]   
 0.00000000 	 [ 0a^  5a  0a^  0a ]   
 0.00000000 	 [ 0a^  5a  6a^  6a ]   
 0.00000000 	 [ 5b^  6a  0a^  0a ]   
 0.00000000 	 [ 5b^  6a  6a^  6a ]   
 0.00000000 	 [ 6a^  5b  0a^  0a ]   
 0.00000000 	 [ 6a^  5b  6a^  6a ]   
 -0.00000000 	 [ 5a^  0a ]   
 0.00000000 	 [ 0a^  5a ]   
 -0.00000000 	 [ 5b^  6a ]   
 0.00000000 	 [ 6a^  5b ]  
]
199  [ -0.00000000 	 [ 0a^  5a  5a^  5a ]   
 -0.00000000 	 [ 0a^  5a  5b^  5b ]   
 -0.00000000 	 [ 5a^  0a  5a^  5a ]   
 -0.00000000 	 [ 5a^  0a  5b^  5b ]   
 -0.00000000 	 [ 6a^  5b  5a^  5a ]   
 -0.00000000 	 [ 6a^  5b  5b^  5b ]   
 -0.00000000 	 [ 5b^  6a  5a^  5a ]   
 -0.00000000 	 [ 5b^  6a  5b^  5b ]   
 0.00000000 	 [ 0a^  5a ]   
 -0.00000000 	 [ 5a^  0a ]   
 0.00000000 	 [ 6a^  5b ]   
 -0.00000000 	 [ 5b^  6a ]  
]
200  [ 0.00000000 	 [ 5a^  0a ]   
 0.00000000 	 [ 0a^  5a ]   
 0.00000000 	 [ 5b^  6a ]   
 0.00000000 	 [ 6a^  5b ]  
]
201  [ 0.66885324 	 [ 5a^  5a  0a^  0a ]   
 0.66885324 	 [ 5a^  5a  6a^  6a ]   
 0.66885324 	 [ 5b^  5b  0a^  0a ]   
 0.66885324 	 [ 5b^  5b  6a^  6a ]  
]
202  [ 0.01320301 	 [ 5a^  1a  5a^  1a ]   
 0.01320301 	 [ 5a^  1a  1a^  5a ]   
 0.01320301 	 [ 5a^  1a  5b^  1b ]   
 0.01320301 	 [ 5a^  1a  1b^  5b ]   
 0.01320301 	 [ 1a^  5a  5a^  1a ]   
 0.01320301 	 [ 1a^  5a  1a^  5a ]   
 0.01320301 	 [ 1a^  5a  5b^  1b ]   
 0.01320301 	 [ 1a^  5a  1b^  5b ]   
 0.01320301 	 [ 5b^  1b  5a^  1a ]   
 0.01320301 	 [ 5b^  1b  1a^  5a ]   
 0.01320301 	 [ 5b^  1b  5b^  1b ]   
 0.01320301 	 [ 5b^  1b  1b^  5b ]   
 0.01320301 	 [ 1b^  5b  5a^  1a ]   
 0.01320301 	 [ 1b^  5b  1a^  5a ]   
 0.01320301 	 [ 1b^  5b  5b^  1b ]   
 0.01320301 	 [ 1b^  5b  1b^  5b ]  
]
203  [ -0.01673063 	 [ 5a^  1a  1a^  1a ]   
 -0.01673063 	 [ 5a^  1a  1b^  1b ]   
 -0.01673063 	 [ 1a^  5a  1a^  1a ]   
 -0.01673063 	 [ 1a^  5a  1b^  1b ]   
 -0.01673063 	 [ 5b^  1b  1a^  1a ]   
 -0.01673063 	 [ 5b^  1b  1b^  1b ]   
 -0.01673063 	 [ 1b^  5b  1a^  1a ]   
 -0.01673063 	 [ 1b^  5b  1b^  1b ]   
 0.00836531 	 [ 5a^  1a ]   
 -0.00836531 	 [ 1a^  5a ]   
 0.00836531 	 [ 5b^  1b ]   
 -0.00836531 	 [ 1b^  5b ]  
]
204  [ -0.00782173 	 [ 1a^  5a  5a^  5a ]   
 -0.00782173 	 [ 1a^  5a  5b^  5b ]   
 -0.00782173 	 [ 5a^  1a  5a^  5a ]   
 -0.00782173 	 [ 5a^  1a  5b^  5b ]   
 -0.00782173 	 [ 1b^  5b  5a^  5a ]   
 -0.00782173 	 [ 1b^  5b  5b^  5b ]   
 -0.00782173 	 [ 5b^  1b  5a^  5a ]   
 -0.00782173 	 [ 5b^  1b  5b^  5b ]   
 0.00391087 	 [ 1a^  5a ]   
 -0.00391087 	 [ 5a^  1a ]   
 0.00391087 	 [ 1b^  5b ]   
 -0.00391087 	 [ 5b^  1b ]  
]
205  [ -0.00360800 	 [ 5a^  1a ]   
 -0.00360800 	 [ 1a^  5a ]   
 -0.00360800 	 [ 5b^  1b ]   
 -0.00360800 	 [ 1b^  5b ]  
]
206  [ 0.41175564 	 [ 5a^  5a  1a^  1a ]   
 0.41175564 	 [ 5a^  5a  1b^  1b ]   
 0.41175564 	 [ 5b^  5b  1a^  1a ]   
 0.41175564 	 [ 5b^  5b  1b^  1b ]  
]
207  [ 0.01525614 	 [ 5a^  0a  1b^  6a ]   
 0.01525614 	 [ 5a^  0a  6a^  1b ]   
 0.01525614 	 [ 0a^  5a  1b^  6a ]   
 0.01525614 	 [ 0a^  5a  6a^  1b ]  
]
208  [ 0.01525614 	 [ 5b^  6a  1a^  0a ]   
 0.01525614 	 [ 5b^  6a  0a^  1a ]   
 0.01525614 	 [ 6a^  5b  1a^  0a ]   
 0.01525614 	 [ 6a^  5b  0a^  1a ]  
]
209  [ 0.01525614 	 [ 5a^  0a  1a^  0a ]   
 0.01525614 	 [ 5a^  0a  0a^  1a ]   
 0.01525614 	 [ 0a^  5a  1a^  0a ]   
 0.01525614 	 [ 0a^  5a  0a^  1a ]   
 0.01525614 	 [ 5b^  6a  1b^  6a ]   
 0.01525614 	 [ 5b^  6a  6a^  1b ]   
 0.01525614 	 [ 6a^  5b  1b^  6a ]   
 0.01525614 	 [ 6a^  5b  6a^  1b ]   
 -0.00762807 	 [ 5a^  1a ]   
 0.00762807 	 [ 1a^  5a ]   
 -0.00762807 	 [ 5b^  1b ]   
 0.00762807 	 [ 1b^  5b ]  
]
210  [ 0.00000000 	 [ 5a^  1a  1b^  6a ]   
 0.00000000 	 [ 5a^  1a  6a^  1b ]   
 0.00000000 	 [ 1a^  5a  1b^  6a ]   
 0.00000000 	 [ 1a^  5a  6a^  1b ]  
]
211  [ 0.00000000 	 [ 5b^  1b  1a^  0a ]   
 0.00000000 	 [ 5b^  1b  0a^  1a ]   
 0.00000000 	 [ 1b^  5b  1a^  0a ]   
 0.00000000 	 [ 1b^  5b  0a^  1a ]  
]
212  [ 0.00000000 	 [ 5a^  1a  1a^  0a ]   
 0.00000000 	 [ 5a^  1a  0a^  1a ]   
 0.00000000 	 [ 1a^  5a  1a^  0a ]   
 0.00000000 	 [ 1a^  5a  0a^  1a ]   
 0.00000000 	 [ 5b^  1b  1b^  6a ]   
 0.00000000 	 [ 5b^  1b  6a^  1b ]   
 0.00000000 	 [ 1b^  5b  1b^  6a ]   
 0.00000000 	 [ 1b^  5b  6a^  1b ]   
 -0.00000000 	 [ 5a^  0a ]   
 0.00000000 	 [ 0a^  5a ]   
 -0.00000000 	 [ 5b^  6a ]   
 0.00000000 	 [ 6a^  5b ]  
]
213  [ 0.00000000 	 [ 5a^  1a  5b^  6a ]   
 0.00000000 	 [ 5a^  1a  6a^  5b ]   
 0.00000000 	 [ 1a^  5a  5b^  6a ]   
 0.00000000 	 [ 1a^  5a  6a^  5b ]  
]
214  [ 0.00000000 	 [ 5b^  1b  5a^  0a ]   
 0.00000000 	 [ 5b^  1b  0a^  5a ]   
 0.00000000 	 [ 1b^  5b  5a^  0a ]   
 0.00000000 	 [ 1b^  5b  0a^  5a ]  
]
215  [ 0.00000000 	 [ 5a^  1a  5a^  0a ]   
 0.00000000 	 [ 5a^  1a  0a^  5a ]   
 0.00000000 	 [ 1a^  5a  5a^  0a ]   
 0.00000000 	 [ 1a^  5a  0a^  5a ]   
 0.00000000 	 [ 5b^  1b  5b^  6a ]   
 0.00000000 	 [ 5b^  1b  6a^  5b ]   
 0.00000000 	 [ 1b^  5b  5b^  6a ]   
 0.00000000 	 [ 1b^  5b  6a^  5b ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  6a ]   
 0.00000000 	 [ 6a^  1b ]  
]
216  [ 0.01723951 	 [ 5a^  1a  0a^  0a ]   
 0.01723951 	 [ 5a^  1a  6a^  6a ]   
 0.01723951 	 [ 1a^  5a  0a^  0a ]   
 0.01723951 	 [ 1a^  5a  6a^  6a ]   
 0.01723951 	 [ 5b^  1b  0a^  0a ]   
 0.01723951 	 [ 5b^  1b  6a^  6a ]   
 0.01723951 	 [ 1b^  5b  0a^  0a ]   
 0.01723951 	 [ 1b^  5b  6a^  6a ]  
]
217  [ 0.00000000 	 [ 5a^  0a  1a^  1a ]   
 0.00000000 	 [ 5a^  0a  1b^  1b ]   
 0.00000000 	 [ 0a^  5a  1a^  1a ]   
 0.00000000 	 [ 0a^  5a  1b^  1b ]   
 0.00000000 	 [ 5b^  6a  1a^  1a ]   
 0.00000000 	 [ 5b^  6a  1b^  1b ]   
 0.00000000 	 [ 6a^  5b  1a^  1a ]   
 0.00000000 	 [ 6a^  5b  1b^  1b ]  
]
218  [ 0.00000000 	 [ 1a^  0a  5a^  5a ]   
 0.00000000 	 [ 1a^  0a  5b^  5b ]   
 0.00000000 	 [ 0a^  1a  5a^  5a ]   
 0.00000000 	 [ 0a^  1a  5b^  5b ]   
 0.00000000 	 [ 1b^  6a  5a^  5a ]   
 0.00000000 	 [ 1b^  6a  5b^  5b ]   
 0.00000000 	 [ 6a^  1b  5a^  5a ]   
 0.00000000 	 [ 6a^  1b  5b^  5b ]  
]
219  [ 0.02122468 	 [ 5a^  2a  5a^  2a ]   
 0.02122468 	 [ 5a^  2a  2a^  5a ]   
 0.02122468 	 [ 5a^  2a  5b^  2b ]   
 0.02122468 	 [ 5a^  2a  2b^  5b ]   
 0.02122468 	 [ 2a^  5a  5a^  2a ]   
 0.02122468 	 [ 2a^  5a  2a^  5a ]   
 0.02122468 	 [ 2a^  5a  5b^  2b ]   
 0.02122468 	 [ 2a^  5a  2b^  5b ]   
 0.02122468 	 [ 5b^  2b  5a^  2a ]   
 0.02122468 	 [ 5b^  2b  2a^  5a ]   
 0.02122468 	 [ 5b^  2b  5b^  2b ]   
 0.02122468 	 [ 5b^  2b  2b^  5b ]   
 0.02122468 	 [ 2b^  5b  5a^  2a ]   
 0.02122468 	 [ 2b^  5b  2a^  5a ]   
 0.02122468 	 [ 2b^  5b  5b^  2b ]   
 0.02122468 	 [ 2b^  5b  2b^  5b ]  
]
220  [ 0.00000000 	 [ 5a^  2a  2a^  2a ]   
 0.00000000 	 [ 5a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  5a  2a^  2a ]   
 0.00000000 	 [ 2a^  5a  2b^  2b ]   
 0.00000000 	 [ 5b^  2b  2a^  2a ]   
 0.00000000 	 [ 5b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  5b  2a^  2a ]   
 0.00000000 	 [ 2b^  5b  2b^  2b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
221  [ 0.00000000 	 [ 2a^  5a  5a^  5a ]   
 0.00000000 	 [ 2a^  5a  5b^  5b ]   
 0.00000000 	 [ 5a^  2a  5a^  5a ]   
 0.00000000 	 [ 5a^  2a  5b^  5b ]   
 0.00000000 	 [ 2b^  5b  5a^  5a ]   
 0.00000000 	 [ 2b^  5b  5b^  5b ]   
 0.00000000 	 [ 5b^  2b  5a^  5a ]   
 0.00000000 	 [ 5b^  2b  5b^  5b ]   
 -0.00000000 	 [ 2a^  5a ]   
 0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2b^  5b ]   
 0.00000000 	 [ 5b^  2b ]  
]
222  [ -0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 -0.00000000 	 [ 2b^  5b ]  
]
223  [ 0.46334808 	 [ 5a^  5a  2a^  2a ]   
 0.46334808 	 [ 5a^  5a  2b^  2b ]   
 0.46334808 	 [ 5b^  5b  2a^  2a ]   
 0.46334808 	 [ 5b^  5b  2b^  2b ]  
]
224  [ 0.00000000 	 [ 5a^  0a  2b^  6a ]   
 0.00000000 	 [ 5a^  0a  6a^  2b ]   
 0.00000000 	 [ 0a^  5a  2b^  6a ]   
 0.00000000 	 [ 0a^  5a  6a^  2b ]  
]
225  [ 0.00000000 	 [ 5b^  6a  2a^  0a ]   
 0.00000000 	 [ 5b^  6a  0a^  2a ]   
 0.00000000 	 [ 6a^  5b  2a^  0a ]   
 0.00000000 	 [ 6a^  5b  0a^  2a ]  
]
226  [ 0.00000000 	 [ 5a^  0a  2a^  0a ]   
 0.00000000 	 [ 5a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  5a  2a^  0a ]   
 0.00000000 	 [ 0a^  5a  0a^  2a ]   
 0.00000000 	 [ 5b^  6a  2b^  6a ]   
 0.00000000 	 [ 5b^  6a  6a^  2b ]   
 0.00000000 	 [ 6a^  5b  2b^  6a ]   
 0.00000000 	 [ 6a^  5b  6a^  2b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
227  [ -0.00000000 	 [ 5a^  2a  2b^  6a ]   
 -0.00000000 	 [ 5a^  2a  6a^  2b ]   
 -0.00000000 	 [ 2a^  5a  2b^  6a ]   
 -0.00000000 	 [ 2a^  5a  6a^  2b ]  
]
228  [ -0.00000000 	 [ 5b^  2b  2a^  0a ]   
 -0.00000000 	 [ 5b^  2b  0a^  2a ]   
 -0.00000000 	 [ 2b^  5b  2a^  0a ]   
 -0.00000000 	 [ 2b^  5b  0a^  2a ]  
]
229  [ -0.00000000 	 [ 5a^  2a  2a^  0a ]   
 -0.00000000 	 [ 5a^  2a  0a^  2a ]   
 -0.00000000 	 [ 2a^  5a  2a^  0a ]   
 -0.00000000 	 [ 2a^  5a  0a^  2a ]   
 -0.00000000 	 [ 5b^  2b  2b^  6a ]   
 -0.00000000 	 [ 5b^  2b  6a^  2b ]   
 -0.00000000 	 [ 2b^  5b  2b^  6a ]   
 -0.00000000 	 [ 2b^  5b  6a^  2b ]   
 0.00000000 	 [ 5a^  0a ]   
 -0.00000000 	 [ 0a^  5a ]   
 0.00000000 	 [ 5b^  6a ]   
 -0.00000000 	 [ 6a^  5b ]  
]
230  [ -0.04330159 	 [ 5a^  2a  5b^  6a ]   
 -0.04330159 	 [ 5a^  2a  6a^  5b ]   
 -0.04330159 	 [ 2a^  5a  5b^  6a ]   
 -0.04330159 	 [ 2a^  5a  6a^  5b ]  
]
231  [ -0.04330159 	 [ 5b^  2b  5a^  0a ]   
 -0.04330159 	 [ 5b^  2b  0a^  5a ]   
 -0.04330159 	 [ 2b^  5b  5a^  0a ]   
 -0.04330159 	 [ 2b^  5b  0a^  5a ]  
]
232  [ -0.04330159 	 [ 5a^  2a  5a^  0a ]   
 -0.04330159 	 [ 5a^  2a  0a^  5a ]   
 -0.04330159 	 [ 2a^  5a  5a^  0a ]   
 -0.04330159 	 [ 2a^  5a  0a^  5a ]   
 -0.04330159 	 [ 5b^  2b  5b^  6a ]   
 -0.04330159 	 [ 5b^  2b  6a^  5b ]   
 -0.04330159 	 [ 2b^  5b  5b^  6a ]   
 -0.04330159 	 [ 2b^  5b  6a^  5b ]   
 0.02165080 	 [ 2a^  0a ]   
 -0.02165080 	 [ 0a^  2a ]   
 0.02165080 	 [ 2b^  6a ]   
 -0.02165080 	 [ 6a^  2b ]  
]
233  [ 0.00000000 	 [ 5a^  2a  0a^  0a ]   
 0.00000000 	 [ 5a^  2a  6a^  6a ]   
 0.00000000 	 [ 2a^  5a  0a^  0a ]   
 0.00000000 	 [ 2a^  5a  6a^  6a ]   
 0.00000000 	 [ 5b^  2b  0a^  0a ]   
 0.00000000 	 [ 5b^  2b  6a^  6a ]   
 0.00000000 	 [ 2b^  5b  0a^  0a ]   
 0.00000000 	 [ 2b^  5b  6a^  6a ]  
]
234  [ -0.00000000 	 [ 5a^  0a  2a^  2a ]   
 -0.00000000 	 [ 5a^  0a  2b^  2b ]   
 -0.00000000 	 [ 0a^  5a  2a^  2a ]   
 -0.00000000 	 [ 0a^  5a  2b^  2b ]   
 -0.00000000 	 [ 5b^  6a  2a^  2a ]   
 -0.00000000 	 [ 5b^  6a  2b^  2b ]   
 -0.00000000 	 [ 6a^  5b  2a^  2a ]   
 -0.00000000 	 [ 6a^  5b  2b^  2b ]  
]
235  [ -0.17033861 	 [ 2a^  0a  5a^  5a ]   
 -0.17033861 	 [ 2a^  0a  5b^  5b ]   
 -0.17033861 	 [ 0a^  2a  5a^  5a ]   
 -0.17033861 	 [ 0a^  2a  5b^  5b ]   
 -0.17033861 	 [ 2b^  6a  5a^  5a ]   
 -0.17033861 	 [ 2b^  6a  5b^  5b ]   
 -0.17033861 	 [ 6a^  2b  5a^  5a ]   
 -0.17033861 	 [ 6a^  2b  5b^  5b ]  
]
236  [ -0.00000000 	 [ 5a^  1a  2b^  1b ]   
 -0.00000000 	 [ 5a^  1a  1b^  2b ]   
 -0.00000000 	 [ 1a^  5a  2b^  1b ]   
 -0.00000000 	 [ 1a^  5a  1b^  2b ]  
]
237  [ -0.00000000 	 [ 5b^  1b  2a^  1a ]   
 -0.00000000 	 [ 5b^  1b  1a^  2a ]   
 -0.00000000 	 [ 1b^  5b  2a^  1a ]   
 -0.00000000 	 [ 1b^  5b  1a^  2a ]  
]
238  [ -0.00000000 	 [ 5a^  1a  2a^  1a ]   
 -0.00000000 	 [ 5a^  1a  1a^  2a ]   
 -0.00000000 	 [ 1a^  5a  2a^  1a ]   
 -0.00000000 	 [ 1a^  5a  1a^  2a ]   
 -0.00000000 	 [ 5b^  1b  2b^  1b ]   
 -0.00000000 	 [ 5b^  1b  1b^  2b ]   
 -0.00000000 	 [ 1b^  5b  2b^  1b ]   
 -0.00000000 	 [ 1b^  5b  1b^  2b ]   
 0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2a^  5a ]   
 0.00000000 	 [ 5b^  2b ]   
 -0.00000000 	 [ 2b^  5b ]  
]
239  [ 0.00936316 	 [ 5a^  2a  2b^  1b ]   
 0.00936316 	 [ 5a^  2a  1b^  2b ]   
 0.00936316 	 [ 2a^  5a  2b^  1b ]   
 0.00936316 	 [ 2a^  5a  1b^  2b ]  
]
240  [ 0.00936316 	 [ 5b^  2b  2a^  1a ]   
 0.00936316 	 [ 5b^  2b  1a^  2a ]   
 0.00936316 	 [ 2b^  5b  2a^  1a ]   
 0.00936316 	 [ 2b^  5b  1a^  2a ]  
]
241  [ 0.00936316 	 [ 5a^  2a  2a^  1a ]   
 0.00936316 	 [ 5a^  2a  1a^  2a ]   
 0.00936316 	 [ 2a^  5a  2a^  1a ]   
 0.00936316 	 [ 2a^  5a  1a^  2a ]   
 0.00936316 	 [ 5b^  2b  2b^  1b ]   
 0.00936316 	 [ 5b^  2b  1b^  2b ]   
 0.00936316 	 [ 2b^  5b  2b^  1b ]   
 0.00936316 	 [ 2b^  5b  1b^  2b ]   
 -0.00468158 	 [ 5a^  1a ]   
 0.00468158 	 [ 1a^  5a ]   
 -0.00468158 	 [ 5b^  1b ]   
 0.00468158 	 [ 1b^  5b ]  
]
242  [ -0.00000000 	 [ 5a^  2a  5b^  1b ]   
 -0.00000000 	 [ 5a^  2a  1b^  5b ]   
 -0.00000000 	 [ 2a^  5a  5b^  1b ]   
 -0.00000000 	 [ 2a^  5a  1b^  5b ]  
]
243  [ -0.00000000 	 [ 5b^  2b  5a^  1a ]   
 -0.00000000 	 [ 5b^  2b  1a^  5a ]   
 -0.00000000 	 [ 2b^  5b  5a^  1a ]   
 -0.00000000 	 [ 2b^  5b  1a^  5a ]  
]
244  [ -0.00000000 	 [ 5a^  2a  5a^  1a ]   
 -0.00000000 	 [ 5a^  2a  1a^  5a ]   
 -0.00000000 	 [ 2a^  5a  5a^  1a ]   
 -0.00000000 	 [ 2a^  5a  1a^  5a ]   
 -0.00000000 	 [ 5b^  2b  5b^  1b ]   
 -0.00000000 	 [ 5b^  2b  1b^  5b ]   
 -0.00000000 	 [ 2b^  5b  5b^  1b ]   
 -0.00000000 	 [ 2b^  5b  1b^  5b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
245  [ 0.00000000 	 [ 5a^  2a  1a^  1a ]   
 0.00000000 	 [ 5a^  2a  1b^  1b ]   
 0.00000000 	 [ 2a^  5a  1a^  1a ]   
 0.00000000 	 [ 2a^  5a  1b^  1b ]   
 0.00000000 	 [ 5b^  2b  1a^  1a ]   
 0.00000000 	 [ 5b^  2b  1b^  1b ]   
 0.00000000 	 [ 2b^  5b  1a^  1a ]   
 0.00000000 	 [ 2b^  5b  1b^  1b ]  
]
246  [ 0.01108661 	 [ 5a^  1a  2a^  2a ]   
 0.01108661 	 [ 5a^  1a  2b^  2b ]   
 0.01108661 	 [ 1a^  5a  2a^  2a ]   
 0.01108661 	 [ 1a^  5a  2b^  2b ]   
 0.01108661 	 [ 5b^  1b  2a^  2a ]   
 0.01108661 	 [ 5b^  1b  2b^  2b ]   
 0.01108661 	 [ 1b^  5b  2a^  2a ]   
 0.01108661 	 [ 1b^  5b  2b^  2b ]  
]
247  [ -0.00000000 	 [ 2a^  1a  5a^  5a ]   
 -0.00000000 	 [ 2a^  1a  5b^  5b ]   
 -0.00000000 	 [ 1a^  2a  5a^  5a ]   
 -0.00000000 	 [ 1a^  2a  5b^  5b ]   
 -0.00000000 	 [ 2b^  1b  5a^  5a ]   
 -0.00000000 	 [ 2b^  1b  5b^  5b ]   
 -0.00000000 	 [ 1b^  2b  5a^  5a ]   
 -0.00000000 	 [ 1b^  2b  5b^  5b ]  
]
248  [ -0.01630379 	 [ 5a^  1a  2a^  0a ]   
 -0.01630379 	 [ 5a^  1a  0a^  2a ]   
 -0.01630379 	 [ 5a^  1a  2b^  6a ]   
 -0.01630379 	 [ 5a^  1a  6a^  2b ]   
 -0.01630379 	 [ 1a^  5a  2a^  0a ]   
 -0.01630379 	 [ 1a^  5a  0a^  2a ]   
 -0.01630379 	 [ 1a^  5a  2b^  6a ]   
 -0.01630379 	 [ 1a^  5a  6a^  2b ]   
 -0.01630379 	 [ 5b^  1b  2a^  0a ]   
 -0.01630379 	 [ 5b^  1b  0a^  2a ]   
 -0.01630379 	 [ 5b^  1b  2b^  6a ]   
 -0.01630379 	 [ 5b^  1b  6a^  2b ]   
 -0.01630379 	 [ 1b^  5b  2a^  0a ]   
 -0.01630379 	 [ 1b^  5b  0a^  2a ]   
 -0.01630379 	 [ 1b^  5b  2b^  6a ]   
 -0.01630379 	 [ 1b^  5b  6a^  2b ]  
]
249  [ -0.01313044 	 [ 5a^  0a  2a^  1a ]   
 -0.01313044 	 [ 5a^  0a  1a^  2a ]   
 -0.01313044 	 [ 5a^  0a  2b^  1b ]   
 -0.01313044 	 [ 5a^  0a  1b^  2b ]   
 -0.01313044 	 [ 0a^  5a  2a^  1a ]   
 -0.01313044 	 [ 0a^  5a  1a^  2a ]   
 -0.01313044 	 [ 0a^  5a  2b^  1b ]   
 -0.01313044 	 [ 0a^  5a  1b^  2b ]   
 -0.01313044 	 [ 5b^  6a  2a^  1a ]   
 -0.01313044 	 [ 5b^  6a  1a^  2a ]   
 -0.01313044 	 [ 5b^  6a  2b^  1b ]   
 -0.01313044 	 [ 5b^  6a  1b^  2b ]   
 -0.01313044 	 [ 6a^  5b  2a^  1a ]   
 -0.01313044 	 [ 6a^  5b  1a^  2a ]   
 -0.01313044 	 [ 6a^  5b  2b^  1b ]   
 -0.01313044 	 [ 6a^  5b  1b^  2b ]  
]
250  [ -0.02439421 	 [ 5a^  2a  1a^  0a ]   
 -0.02439421 	 [ 5a^  2a  0a^  1a ]   
 -0.02439421 	 [ 5a^  2a  1b^  6a ]   
 -0.02439421 	 [ 5a^  2a  6a^  1b ]   
 -0.02439421 	 [ 2a^  5a  1a^  0a ]   
 -0.02439421 	 [ 2a^  5a  0a^  1a ]   
 -0.02439421 	 [ 2a^  5a  1b^  6a ]   
 -0.02439421 	 [ 2a^  5a  6a^  1b ]   
 -0.02439421 	 [ 5b^  2b  1a^  0a ]   
 -0.02439421 	 [ 5b^  2b  0a^  1a ]   
 -0.02439421 	 [ 5b^  2b  1b^  6a ]   
 -0.02439421 	 [ 5b^  2b  6a^  1b ]   
 -0.02439421 	 [ 2b^  5b  1a^  0a ]   
 -0.02439421 	 [ 2b^  5b  0a^  1a ]   
 -0.02439421 	 [ 2b^  5b  1b^  6a ]   
 -0.02439421 	 [ 2b^  5b  6a^  1b ]  
]
251  [ 0.05051506 	 [ 5a^  3a  5a^  3a ]   
 0.05051506 	 [ 5a^  3a  3a^  5a ]   
 0.05051506 	 [ 5a^  3a  5b^  3b ]   
 0.05051506 	 [ 5a^  3a  3b^  5b ]   
 0.05051506 	 [ 3a^  5a  5a^  3a ]   
 0.05051506 	 [ 3a^  5a  3a^  5a ]   
 0.05051506 	 [ 3a^  5a  5b^  3b ]   
 0.05051506 	 [ 3a^  5a  3b^  5b ]   
 0.05051506 	 [ 5b^  3b  5a^  3a ]   
 0.05051506 	 [ 5b^  3b  3a^  5a ]   
 0.05051506 	 [ 5b^  3b  5b^  3b ]   
 0.05051506 	 [ 5b^  3b  3b^  5b ]   
 0.05051506 	 [ 3b^  5b  5a^  3a ]   
 0.05051506 	 [ 3b^  5b  3a^  5a ]   
 0.05051506 	 [ 3b^  5b  5b^  3b ]   
 0.05051506 	 [ 3b^  5b  3b^  5b ]  
]
252  [ -0.06898695 	 [ 5a^  3a  3a^  3a ]   
 -0.06898695 	 [ 5a^  3a  3b^  3b ]   
 -0.06898695 	 [ 3a^  5a  3a^  3a ]   
 -0.06898695 	 [ 3a^  5a  3b^  3b ]   
 -0.06898695 	 [ 5b^  3b  3a^  3a ]   
 -0.06898695 	 [ 5b^  3b  3b^  3b ]   
 -0.06898695 	 [ 3b^  5b  3a^  3a ]   
 -0.06898695 	 [ 3b^  5b  3b^  3b ]   
 0.03449348 	 [ 5a^  3a ]   
 -0.03449348 	 [ 3a^  5a ]   
 0.03449348 	 [ 5b^  3b ]   
 -0.03449348 	 [ 3b^  5b ]  
]
253  [ -0.09729197 	 [ 3a^  5a  5a^  5a ]   
 -0.09729197 	 [ 3a^  5a  5b^  5b ]   
 -0.09729197 	 [ 5a^  3a  5a^  5a ]   
 -0.09729197 	 [ 5a^  3a  5b^  5b ]   
 -0.09729197 	 [ 3b^  5b  5a^  5a ]   
 -0.09729197 	 [ 3b^  5b  5b^  5b ]   
 -0.09729197 	 [ 5b^  3b  5a^  5a ]   
 -0.09729197 	 [ 5b^  3b  5b^  5b ]   
 0.04864599 	 [ 3a^  5a ]   
 -0.04864599 	 [ 5a^  3a ]   
 0.04864599 	 [ 3b^  5b ]   
 -0.04864599 	 [ 5b^  3b ]  
]
254  [ 0.26645413 	 [ 5a^  3a ]   
 0.26645413 	 [ 3a^  5a ]   
 0.26645413 	 [ 5b^  3b ]   
 0.26645413 	 [ 3b^  5b ]  
]
255  [ 0.63907683 	 [ 5a^  5a  3a^  3a ]   
 0.63907683 	 [ 5a^  5a  3b^  3b ]   
 0.63907683 	 [ 5b^  5b  3a^  3a ]   
 0.63907683 	 [ 5b^  5b  3b^  3b ]  
]
256  [ -0.04595518 	 [ 5a^  0a  3b^  6a ]   
 -0.04595518 	 [ 5a^  0a  6a^  3b ]   
 -0.04595518 	 [ 0a^  5a  3b^  6a ]   
 -0.04595518 	 [ 0a^  5a  6a^  3b ]  
]
257  [ -0.04595518 	 [ 5b^  6a  3a^  0a ]   
 -0.04595518 	 [ 5b^  6a  0a^  3a ]   
 -0.04595518 	 [ 6a^  5b  3a^  0a ]   
 -0.04595518 	 [ 6a^  5b  0a^  3a ]  
]
258  [ -0.04595518 	 [ 5a^  0a  3a^  0a ]   
 -0.04595518 	 [ 5a^  0a  0a^  3a ]   
 -0.04595518 	 [ 0a^  5a  3a^  0a ]   
 -0.04595518 	 [ 0a^  5a  0a^  3a ]   
 -0.04595518 	 [ 5b^  6a  3b^  6a ]   
 -0.04595518 	 [ 5b^  6a  6a^  3b ]   
 -0.04595518 	 [ 6a^  5b  3b^  6a ]   
 -0.04595518 	 [ 6a^  5b  6a^  3b ]   
 0.02297759 	 [ 5a^  3a ]   
 -0.02297759 	 [ 3a^  5a ]   
 0.02297759 	 [ 5b^  3b ]   
 -0.02297759 	 [ 3b^  5b ]  
]
259  [ 0.00000000 	 [ 5a^  3a  3b^  6a ]   
 0.00000000 	 [ 5a^  3a  6a^  3b ]   
 0.00000000 	 [ 3a^  5a  3b^  6a ]   
 0.00000000 	 [ 3a^  5a  6a^  3b ]  
]
260  [ 0.00000000 	 [ 5b^  3b  3a^  0a ]   
 0.00000000 	 [ 5b^  3b  0a^  3a ]   
 0.00000000 	 [ 3b^  5b  3a^  0a ]   
 0.00000000 	 [ 3b^  5b  0a^  3a ]  
]
261  [ 0.00000000 	 [ 5a^  3a  3a^  0a ]   
 0.00000000 	 [ 5a^  3a  0a^  3a ]   
 0.00000000 	 [ 3a^  5a  3a^  0a ]   
 0.00000000 	 [ 3a^  5a  0a^  3a ]   
 0.00000000 	 [ 5b^  3b  3b^  6a ]   
 0.00000000 	 [ 5b^  3b  6a^  3b ]   
 0.00000000 	 [ 3b^  5b  3b^  6a ]   
 0.00000000 	 [ 3b^  5b  6a^  3b ]   
 -0.00000000 	 [ 5a^  0a ]   
 0.00000000 	 [ 0a^  5a ]   
 -0.00000000 	 [ 5b^  6a ]   
 0.00000000 	 [ 6a^  5b ]  
]
262  [ 0.00000000 	 [ 5a^  3a  5b^  6a ]   
 0.00000000 	 [ 5a^  3a  6a^  5b ]   
 0.00000000 	 [ 3a^  5a  5b^  6a ]   
 0.00000000 	 [ 3a^  5a  6a^  5b ]  
]
263  [ 0.00000000 	 [ 5b^  3b  5a^  0a ]   
 0.00000000 	 [ 5b^  3b  0a^  5a ]   
 0.00000000 	 [ 3b^  5b  5a^  0a ]   
 0.00000000 	 [ 3b^  5b  0a^  5a ]  
]
264  [ 0.00000000 	 [ 5a^  3a  5a^  0a ]   
 0.00000000 	 [ 5a^  3a  0a^  5a ]   
 0.00000000 	 [ 3a^  5a  5a^  0a ]   
 0.00000000 	 [ 3a^  5a  0a^  5a ]   
 0.00000000 	 [ 5b^  3b  5b^  6a ]   
 0.00000000 	 [ 5b^  3b  6a^  5b ]   
 0.00000000 	 [ 3b^  5b  5b^  6a ]   
 0.00000000 	 [ 3b^  5b  6a^  5b ]   
 -0.00000000 	 [ 3a^  0a ]   
 0.00000000 	 [ 0a^  3a ]   
 -0.00000000 	 [ 3b^  6a ]   
 0.00000000 	 [ 6a^  3b ]  
]
265  [ -0.11092203 	 [ 5a^  3a  0a^  0a ]   
 -0.11092203 	 [ 5a^  3a  6a^  6a ]   
 -0.11092203 	 [ 3a^  5a  0a^  0a ]   
 -0.11092203 	 [ 3a^  5a  6a^  6a ]   
 -0.11092203 	 [ 5b^  3b  0a^  0a ]   
 -0.11092203 	 [ 5b^  3b  6a^  6a ]   
 -0.11092203 	 [ 3b^  5b  0a^  0a ]   
 -0.11092203 	 [ 3b^  5b  6a^  6a ]  
]
266  [ -0.00000000 	 [ 5a^  0a  3a^  3a ]   
 -0.00000000 	 [ 5a^  0a  3b^  3b ]   
 -0.00000000 	 [ 0a^  5a  3a^  3a ]   
 -0.00000000 	 [ 0a^  5a  3b^  3b ]   
 -0.00000000 	 [ 5b^  6a  3a^  3a ]   
 -0.00000000 	 [ 5b^  6a  3b^  3b ]   
 -0.00000000 	 [ 6a^  5b  3a^  3a ]   
 -0.00000000 	 [ 6a^  5b  3b^  3b ]  
]
267  [ -0.00000000 	 [ 3a^  0a  5a^  5a ]   
 -0.00000000 	 [ 3a^  0a  5b^  5b ]   
 -0.00000000 	 [ 0a^  3a  5a^  5a ]   
 -0.00000000 	 [ 0a^  3a  5b^  5b ]   
 -0.00000000 	 [ 3b^  6a  5a^  5a ]   
 -0.00000000 	 [ 3b^  6a  5b^  5b ]   
 -0.00000000 	 [ 6a^  3b  5a^  5a ]   
 -0.00000000 	 [ 6a^  3b  5b^  5b ]  
]
268  [ 0.00505372 	 [ 5a^  1a  3b^  1b ]   
 0.00505372 	 [ 5a^  1a  1b^  3b ]   
 0.00505372 	 [ 1a^  5a  3b^  1b ]   
 0.00505372 	 [ 1a^  5a  1b^  3b ]  
]
269  [ 0.00505372 	 [ 5b^  1b  3a^  1a ]   
 0.00505372 	 [ 5b^  1b  1a^  3a ]   
 0.00505372 	 [ 1b^  5b  3a^  1a ]   
 0.00505372 	 [ 1b^  5b  1a^  3a ]  
]
270  [ 0.00505372 	 [ 5a^  1a  3a^  1a ]   
 0.00505372 	 [ 5a^  1a  1a^  3a ]   
 0.00505372 	 [ 1a^  5a  3a^  1a ]   
 0.00505372 	 [ 1a^  5a  1a^  3a ]   
 0.00505372 	 [ 5b^  1b  3b^  1b ]   
 0.00505372 	 [ 5b^  1b  1b^  3b ]   
 0.00505372 	 [ 1b^  5b  3b^  1b ]   
 0.00505372 	 [ 1b^  5b  1b^  3b ]   
 -0.00252686 	 [ 5a^  3a ]   
 0.00252686 	 [ 3a^  5a ]   
 -0.00252686 	 [ 5b^  3b ]   
 0.00252686 	 [ 3b^  5b ]  
]
271  [ 0.02416501 	 [ 5a^  3a  3b^  1b ]   
 0.02416501 	 [ 5a^  3a  1b^  3b ]   
 0.02416501 	 [ 3a^  5a  3b^  1b ]   
 0.02416501 	 [ 3a^  5a  1b^  3b ]  
]
272  [ 0.02416501 	 [ 5b^  3b  3a^  1a ]   
 0.02416501 	 [ 5b^  3b  1a^  3a ]   
 0.02416501 	 [ 3b^  5b  3a^  1a ]   
 0.02416501 	 [ 3b^  5b  1a^  3a ]  
]
273  [ 0.02416501 	 [ 5a^  3a  3a^  1a ]   
 0.02416501 	 [ 5a^  3a  1a^  3a ]   
 0.02416501 	 [ 3a^  5a  3a^  1a ]   
 0.02416501 	 [ 3a^  5a  1a^  3a ]   
 0.02416501 	 [ 5b^  3b  3b^  1b ]   
 0.02416501 	 [ 5b^  3b  1b^  3b ]   
 0.02416501 	 [ 3b^  5b  3b^  1b ]   
 0.02416501 	 [ 3b^  5b  1b^  3b ]   
 -0.01208251 	 [ 5a^  1a ]   
 0.01208251 	 [ 1a^  5a ]   
 -0.01208251 	 [ 5b^  1b ]   
 0.01208251 	 [ 1b^  5b ]  
]
274  [ -0.04283361 	 [ 5a^  3a  5b^  1b ]   
 -0.04283361 	 [ 5a^  3a  1b^  5b ]   
 -0.04283361 	 [ 3a^  5a  5b^  1b ]   
 -0.04283361 	 [ 3a^  5a  1b^  5b ]  
]
275  [ -0.04283361 	 [ 5b^  3b  5a^  1a ]   
 -0.04283361 	 [ 5b^  3b  1a^  5a ]   
 -0.04283361 	 [ 3b^  5b  5a^  1a ]   
 -0.04283361 	 [ 3b^  5b  1a^  5a ]  
]
276  [ -0.04283361 	 [ 5a^  3a  5a^  1a ]   
 -0.04283361 	 [ 5a^  3a  1a^  5a ]   
 -0.04283361 	 [ 3a^  5a  5a^  1a ]   
 -0.04283361 	 [ 3a^  5a  1a^  5a ]   
 -0.04283361 	 [ 5b^  3b  5b^  1b ]   
 -0.04283361 	 [ 5b^  3b  1b^  5b ]   
 -0.04283361 	 [ 3b^  5b  5b^  1b ]   
 -0.04283361 	 [ 3b^  5b  1b^  5b ]   
 0.02141680 	 [ 3a^  1a ]   
 -0.02141680 	 [ 1a^  3a ]   
 0.02141680 	 [ 3b^  1b ]   
 -0.02141680 	 [ 1b^  3b ]  
]
277  [ -0.00168541 	 [ 5a^  3a  1a^  1a ]   
 -0.00168541 	 [ 5a^  3a  1b^  1b ]   
 -0.00168541 	 [ 3a^  5a  1a^  1a ]   
 -0.00168541 	 [ 3a^  5a  1b^  1b ]   
 -0.00168541 	 [ 5b^  3b  1a^  1a ]   
 -0.00168541 	 [ 5b^  3b  1b^  1b ]   
 -0.00168541 	 [ 3b^  5b  1a^  1a ]   
 -0.00168541 	 [ 3b^  5b  1b^  1b ]  
]
278  [ -0.00594056 	 [ 5a^  1a  3a^  3a ]   
 -0.00594056 	 [ 5a^  1a  3b^  3b ]   
 -0.00594056 	 [ 1a^  5a  3a^  3a ]   
 -0.00594056 	 [ 1a^  5a  3b^  3b ]   
 -0.00594056 	 [ 5b^  1b  3a^  3a ]   
 -0.00594056 	 [ 5b^  1b  3b^  3b ]   
 -0.00594056 	 [ 1b^  5b  3a^  3a ]   
 -0.00594056 	 [ 1b^  5b  3b^  3b ]  
]
279  [ -0.16242084 	 [ 3a^  1a  5a^  5a ]   
 -0.16242084 	 [ 3a^  1a  5b^  5b ]   
 -0.16242084 	 [ 1a^  3a  5a^  5a ]   
 -0.16242084 	 [ 1a^  3a  5b^  5b ]   
 -0.16242084 	 [ 3b^  1b  5a^  5a ]   
 -0.16242084 	 [ 3b^  1b  5b^  5b ]   
 -0.16242084 	 [ 1b^  3b  5a^  5a ]   
 -0.16242084 	 [ 1b^  3b  5b^  5b ]  
]
280  [ 0.00000000 	 [ 5a^  1a  3a^  0a ]   
 0.00000000 	 [ 5a^  1a  0a^  3a ]   
 0.00000000 	 [ 5a^  1a  3b^  6a ]   
 0.00000000 	 [ 5a^  1a  6a^  3b ]   
 0.00000000 	 [ 1a^  5a  3a^  0a ]   
 0.00000000 	 [ 1a^  5a  0a^  3a ]   
 0.00000000 	 [ 1a^  5a  3b^  6a ]   
 0.00000000 	 [ 1a^  5a  6a^  3b ]   
 0.00000000 	 [ 5b^  1b  3a^  0a ]   
 0.00000000 	 [ 5b^  1b  0a^  3a ]   
 0.00000000 	 [ 5b^  1b  3b^  6a ]   
 0.00000000 	 [ 5b^  1b  6a^  3b ]   
 0.00000000 	 [ 1b^  5b  3a^  0a ]   
 0.00000000 	 [ 1b^  5b  0a^  3a ]   
 0.00000000 	 [ 1b^  5b  3b^  6a ]   
 0.00000000 	 [ 1b^  5b  6a^  3b ]  
]
281  [ -0.00000000 	 [ 5a^  0a  3a^  1a ]   
 -0.00000000 	 [ 5a^  0a  1a^  3a ]   
 -0.00000000 	 [ 5a^  0a  3b^  1b ]   
 -0.00000000 	 [ 5a^  0a  1b^  3b ]   
 -0.00000000 	 [ 0a^  5a  3a^  1a ]   
 -0.00000000 	 [ 0a^  5a  1a^  3a ]   
 -0.00000000 	 [ 0a^  5a  3b^  1b ]   
 -0.00000000 	 [ 0a^  5a  1b^  3b ]   
 -0.00000000 	 [ 5b^  6a  3a^  1a ]   
 -0.00000000 	 [ 5b^  6a  1a^  3a ]   
 -0.00000000 	 [ 5b^  6a  3b^  1b ]   
 -0.00000000 	 [ 5b^  6a  1b^  3b ]   
 -0.00000000 	 [ 6a^  5b  3a^  1a ]   
 -0.00000000 	 [ 6a^  5b  1a^  3a ]   
 -0.00000000 	 [ 6a^  5b  3b^  1b ]   
 -0.00000000 	 [ 6a^  5b  1b^  3b ]  
]
282  [ 0.00000000 	 [ 5a^  3a  1a^  0a ]   
 0.00000000 	 [ 5a^  3a  0a^  1a ]   
 0.00000000 	 [ 5a^  3a  1b^  6a ]   
 0.00000000 	 [ 5a^  3a  6a^  1b ]   
 0.00000000 	 [ 3a^  5a  1a^  0a ]   
 0.00000000 	 [ 3a^  5a  0a^  1a ]   
 0.00000000 	 [ 3a^  5a  1b^  6a ]   
 0.00000000 	 [ 3a^  5a  6a^  1b ]   
 0.00000000 	 [ 5b^  3b  1a^  0a ]   
 0.00000000 	 [ 5b^  3b  0a^  1a ]   
 0.00000000 	 [ 5b^  3b  1b^  6a ]   
 0.00000000 	 [ 5b^  3b  6a^  1b ]   
 0.00000000 	 [ 3b^  5b  1a^  0a ]   
 0.00000000 	 [ 3b^  5b  0a^  1a ]   
 0.00000000 	 [ 3b^  5b  1b^  6a ]   
 0.00000000 	 [ 3b^  5b  6a^  1b ]  
]
283  [ -0.03725897 	 [ 5a^  2a  3b^  2b ]   
 -0.03725897 	 [ 5a^  2a  2b^  3b ]   
 -0.03725897 	 [ 2a^  5a  3b^  2b ]   
 -0.03725897 	 [ 2a^  5a  2b^  3b ]  
]
284  [ -0.03725897 	 [ 5b^  2b  3a^  2a ]   
 -0.03725897 	 [ 5b^  2b  2a^  3a ]   
 -0.03725897 	 [ 2b^  5b  3a^  2a ]   
 -0.03725897 	 [ 2b^  5b  2a^  3a ]  
]
285  [ -0.03725897 	 [ 5a^  2a  3a^  2a ]   
 -0.03725897 	 [ 5a^  2a  2a^  3a ]   
 -0.03725897 	 [ 2a^  5a  3a^  2a ]   
 -0.03725897 	 [ 2a^  5a  2a^  3a ]   
 -0.03725897 	 [ 5b^  2b  3b^  2b ]   
 -0.03725897 	 [ 5b^  2b  2b^  3b ]   
 -0.03725897 	 [ 2b^  5b  3b^  2b ]   
 -0.03725897 	 [ 2b^  5b  2b^  3b ]   
 0.01862949 	 [ 5a^  3a ]   
 -0.01862949 	 [ 3a^  5a ]   
 0.01862949 	 [ 5b^  3b ]   
 -0.01862949 	 [ 3b^  5b ]  
]
286  [ 0.00000000 	 [ 5a^  3a  3b^  2b ]   
 0.00000000 	 [ 5a^  3a  2b^  3b ]   
 0.00000000 	 [ 3a^  5a  3b^  2b ]   
 0.00000000 	 [ 3a^  5a  2b^  3b ]  
]
287  [ 0.00000000 	 [ 5b^  3b  3a^  2a ]   
 0.00000000 	 [ 5b^  3b  2a^  3a ]   
 0.00000000 	 [ 3b^  5b  3a^  2a ]   
 0.00000000 	 [ 3b^  5b  2a^  3a ]  
]
288  [ 0.00000000 	 [ 5a^  3a  3a^  2a ]   
 0.00000000 	 [ 5a^  3a  2a^  3a ]   
 0.00000000 	 [ 3a^  5a  3a^  2a ]   
 0.00000000 	 [ 3a^  5a  2a^  3a ]   
 0.00000000 	 [ 5b^  3b  3b^  2b ]   
 0.00000000 	 [ 5b^  3b  2b^  3b ]   
 0.00000000 	 [ 3b^  5b  3b^  2b ]   
 0.00000000 	 [ 3b^  5b  2b^  3b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
289  [ -0.00000000 	 [ 5a^  3a  5b^  2b ]   
 -0.00000000 	 [ 5a^  3a  2b^  5b ]   
 -0.00000000 	 [ 3a^  5a  5b^  2b ]   
 -0.00000000 	 [ 3a^  5a  2b^  5b ]  
]
290  [ -0.00000000 	 [ 5b^  3b  5a^  2a ]   
 -0.00000000 	 [ 5b^  3b  2a^  5a ]   
 -0.00000000 	 [ 3b^  5b  5a^  2a ]   
 -0.00000000 	 [ 3b^  5b  2a^  5a ]  
]
291  [ -0.00000000 	 [ 5a^  3a  5a^  2a ]   
 -0.00000000 	 [ 5a^  3a  2a^  5a ]   
 -0.00000000 	 [ 3a^  5a  5a^  2a ]   
 -0.00000000 	 [ 3a^  5a  2a^  5a ]   
 -0.00000000 	 [ 5b^  3b  5b^  2b ]   
 -0.00000000 	 [ 5b^  3b  2b^  5b ]   
 -0.00000000 	 [ 3b^  5b  5b^  2b ]   
 -0.00000000 	 [ 3b^  5b  2b^  5b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
292  [ -0.05914637 	 [ 5a^  3a  2a^  2a ]   
 -0.05914637 	 [ 5a^  3a  2b^  2b ]   
 -0.05914637 	 [ 3a^  5a  2a^  2a ]   
 -0.05914637 	 [ 3a^  5a  2b^  2b ]   
 -0.05914637 	 [ 5b^  3b  2a^  2a ]   
 -0.05914637 	 [ 5b^  3b  2b^  2b ]   
 -0.05914637 	 [ 3b^  5b  2a^  2a ]   
 -0.05914637 	 [ 3b^  5b  2b^  2b ]  
]
293  [ 0.00000000 	 [ 5a^  2a  3a^  3a ]   
 0.00000000 	 [ 5a^  2a  3b^  3b ]   
 0.00000000 	 [ 2a^  5a  3a^  3a ]   
 0.00000000 	 [ 2a^  5a  3b^  3b ]   
 0.00000000 	 [ 5b^  2b  3a^  3a ]   
 0.00000000 	 [ 5b^  2b  3b^  3b ]   
 0.00000000 	 [ 2b^  5b  3a^  3a ]   
 0.00000000 	 [ 2b^  5b  3b^  3b ]  
]
294  [ -0.00000000 	 [ 3a^  2a  5a^  5a ]   
 -0.00000000 	 [ 3a^  2a  5b^  5b ]   
 -0.00000000 	 [ 2a^  3a  5a^  5a ]   
 -0.00000000 	 [ 2a^  3a  5b^  5b ]   
 -0.00000000 	 [ 3b^  2b  5a^  5a ]   
 -0.00000000 	 [ 3b^  2b  5b^  5b ]   
 -0.00000000 	 [ 2b^  3b  5a^  5a ]   
 -0.00000000 	 [ 2b^  3b  5b^  5b ]  
]
295  [ 0.05549971 	 [ 5a^  2a  3a^  0a ]   
 0.05549971 	 [ 5a^  2a  0a^  3a ]   
 0.05549971 	 [ 5a^  2a  3b^  6a ]   
 0.05549971 	 [ 5a^  2a  6a^  3b ]   
 0.05549971 	 [ 2a^  5a  3a^  0a ]   
 0.05549971 	 [ 2a^  5a  0a^  3a ]   
 0.05549971 	 [ 2a^  5a  3b^  6a ]   
 0.05549971 	 [ 2a^  5a  6a^  3b ]   
 0.05549971 	 [ 5b^  2b  3a^  0a ]   
 0.05549971 	 [ 5b^  2b  0a^  3a ]   
 0.05549971 	 [ 5b^  2b  3b^  6a ]   
 0.05549971 	 [ 5b^  2b  6a^  3b ]   
 0.05549971 	 [ 2b^  5b  3a^  0a ]   
 0.05549971 	 [ 2b^  5b  0a^  3a ]   
 0.05549971 	 [ 2b^  5b  3b^  6a ]   
 0.05549971 	 [ 2b^  5b  6a^  3b ]  
]
296  [ 0.03617554 	 [ 5a^  0a  3a^  2a ]   
 0.03617554 	 [ 5a^  0a  2a^  3a ]   
 0.03617554 	 [ 5a^  0a  3b^  2b ]   
 0.03617554 	 [ 5a^  0a  2b^  3b ]   
 0.03617554 	 [ 0a^  5a  3a^  2a ]   
 0.03617554 	 [ 0a^  5a  2a^  3a ]   
 0.03617554 	 [ 0a^  5a  3b^  2b ]   
 0.03617554 	 [ 0a^  5a  2b^  3b ]   
 0.03617554 	 [ 5b^  6a  3a^  2a ]   
 0.03617554 	 [ 5b^  6a  2a^  3a ]   
 0.03617554 	 [ 5b^  6a  3b^  2b ]   
 0.03617554 	 [ 5b^  6a  2b^  3b ]   
 0.03617554 	 [ 6a^  5b  3a^  2a ]   
 0.03617554 	 [ 6a^  5b  2a^  3a ]   
 0.03617554 	 [ 6a^  5b  3b^  2b ]   
 0.03617554 	 [ 6a^  5b  2b^  3b ]  
]
297  [ 0.06871752 	 [ 5a^  3a  2a^  0a ]   
 0.06871752 	 [ 5a^  3a  0a^  2a ]   
 0.06871752 	 [ 5a^  3a  2b^  6a ]   
 0.06871752 	 [ 5a^  3a  6a^  2b ]   
 0.06871752 	 [ 3a^  5a  2a^  0a ]   
 0.06871752 	 [ 3a^  5a  0a^  2a ]   
 0.06871752 	 [ 3a^  5a  2b^  6a ]   
 0.06871752 	 [ 3a^  5a  6a^  2b ]   
 0.06871752 	 [ 5b^  3b  2a^  0a ]   
 0.06871752 	 [ 5b^  3b  0a^  2a ]   
 0.06871752 	 [ 5b^  3b  2b^  6a ]   
 0.06871752 	 [ 5b^  3b  6a^  2b ]   
 0.06871752 	 [ 3b^  5b  2a^  0a ]   
 0.06871752 	 [ 3b^  5b  0a^  2a ]   
 0.06871752 	 [ 3b^  5b  2b^  6a ]   
 0.06871752 	 [ 3b^  5b  6a^  2b ]  
]
298  [ 0.00000000 	 [ 5a^  2a  3a^  1a ]   
 0.00000000 	 [ 5a^  2a  1a^  3a ]   
 0.00000000 	 [ 5a^  2a  3b^  1b ]   
 0.00000000 	 [ 5a^  2a  1b^  3b ]   
 0.00000000 	 [ 2a^  5a  3a^  1a ]   
 0.00000000 	 [ 2a^  5a  1a^  3a ]   
 0.00000000 	 [ 2a^  5a  3b^  1b ]   
 0.00000000 	 [ 2a^  5a  1b^  3b ]   
 0.00000000 	 [ 5b^  2b  3a^  1a ]   
 0.00000000 	 [ 5b^  2b  1a^  3a ]   
 0.00000000 	 [ 5b^  2b  3b^  1b ]   
 0.00000000 	 [ 5b^  2b  1b^  3b ]   
 0.00000000 	 [ 2b^  5b  3a^  1a ]   
 0.00000000 	 [ 2b^  5b  1a^  3a ]   
 0.00000000 	 [ 2b^  5b  3b^  1b ]   
 0.00000000 	 [ 2b^  5b  1b^  3b ]  
]
299  [ 0.00000000 	 [ 5a^  1a  3a^  2a ]   
 0.00000000 	 [ 5a^  1a  2a^  3a ]   
 0.00000000 	 [ 5a^  1a  3b^  2b ]   
 0.00000000 	 [ 5a^  1a  2b^  3b ]   
 0.00000000 	 [ 1a^  5a  3a^  2a ]   
 0.00000000 	 [ 1a^  5a  2a^  3a ]   
 0.00000000 	 [ 1a^  5a  3b^  2b ]   
 0.00000000 	 [ 1a^  5a  2b^  3b ]   
 0.00000000 	 [ 5b^  1b  3a^  2a ]   
 0.00000000 	 [ 5b^  1b  2a^  3a ]   
 0.00000000 	 [ 5b^  1b  3b^  2b ]   
 0.00000000 	 [ 5b^  1b  2b^  3b ]   
 0.00000000 	 [ 1b^  5b  3a^  2a ]   
 0.00000000 	 [ 1b^  5b  2a^  3a ]   
 0.00000000 	 [ 1b^  5b  3b^  2b ]   
 0.00000000 	 [ 1b^  5b  2b^  3b ]  
]
300  [ -0.00000000 	 [ 5a^  3a  2a^  1a ]   
 -0.00000000 	 [ 5a^  3a  1a^  2a ]   
 -0.00000000 	 [ 5a^  3a  2b^  1b ]   
 -0.00000000 	 [ 5a^  3a  1b^  2b ]   
 -0.00000000 	 [ 3a^  5a  2a^  1a ]   
 -0.00000000 	 [ 3a^  5a  1a^  2a ]   
 -0.00000000 	 [ 3a^  5a  2b^  1b ]   
 -0.00000000 	 [ 3a^  5a  1b^  2b ]   
 -0.00000000 	 [ 5b^  3b  2a^  1a ]   
 -0.00000000 	 [ 5b^  3b  1a^  2a ]   
 -0.00000000 	 [ 5b^  3b  2b^  1b ]   
 -0.00000000 	 [ 5b^  3b  1b^  2b ]   
 -0.00000000 	 [ 3b^  5b  2a^  1a ]   
 -0.00000000 	 [ 3b^  5b  1a^  2a ]   
 -0.00000000 	 [ 3b^  5b  2b^  1b ]   
 -0.00000000 	 [ 3b^  5b  1b^  2b ]  
]
301  [ 0.06205516 	 [ 5a^  4a  5a^  4a ]   
 0.06205516 	 [ 5a^  4a  4a^  5a ]   
 0.06205516 	 [ 5a^  4a  5b^  4b ]   
 0.06205516 	 [ 5a^  4a  4b^  5b ]   
 0.06205516 	 [ 4a^  5a  5a^  4a ]   
 0.06205516 	 [ 4a^  5a  4a^  5a ]   
 0.06205516 	 [ 4a^  5a  5b^  4b ]   
 0.06205516 	 [ 4a^  5a  4b^  5b ]   
 0.06205516 	 [ 5b^  4b  5a^  4a ]   
 0.06205516 	 [ 5b^  4b  4a^  5a ]   
 0.06205516 	 [ 5b^  4b  5b^  4b ]   
 0.06205516 	 [ 5b^  4b  4b^  5b ]   
 0.06205516 	 [ 4b^  5b  5a^  4a ]   
 0.06205516 	 [ 4b^  5b  4a^  5a ]   
 0.06205516 	 [ 4b^  5b  5b^  4b ]   
 0.06205516 	 [ 4b^  5b  4b^  5b ]  
]
302  [ 0.00000000 	 [ 5a^  4a  4a^  4a ]   
 0.00000000 	 [ 5a^  4a  4b^  4b ]   
 0.00000000 	 [ 4a^  5a  4a^  4a ]   
 0.00000000 	 [ 4a^  5a  4b^  4b ]   
 0.00000000 	 [ 5b^  4b  4a^  4a ]   
 0.00000000 	 [ 5b^  4b  4b^  4b ]   
 0.00000000 	 [ 4b^  5b  4a^  4a ]   
 0.00000000 	 [ 4b^  5b  4b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
303  [ 0.00000000 	 [ 4a^  5a  5a^  5a ]   
 0.00000000 	 [ 4a^  5a  5b^  5b ]   
 0.00000000 	 [ 5a^  4a  5a^  5a ]   
 0.00000000 	 [ 5a^  4a  5b^  5b ]   
 0.00000000 	 [ 4b^  5b  5a^  5a ]   
 0.00000000 	 [ 4b^  5b  5b^  5b ]   
 0.00000000 	 [ 5b^  4b  5a^  5a ]   
 0.00000000 	 [ 5b^  4b  5b^  5b ]   
 -0.00000000 	 [ 4a^  5a ]   
 0.00000000 	 [ 5a^  4a ]   
 -0.00000000 	 [ 4b^  5b ]   
 0.00000000 	 [ 5b^  4b ]  
]
304  [ -0.00000000 	 [ 5a^  4a ]   
 -0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 -0.00000000 	 [ 4b^  5b ]  
]
305  [ 0.67909229 	 [ 5a^  5a  4a^  4a ]   
 0.67909229 	 [ 5a^  5a  4b^  4b ]   
 0.67909229 	 [ 5b^  5b  4a^  4a ]   
 0.67909229 	 [ 5b^  5b  4b^  4b ]  
]
306  [ 0.00000000 	 [ 5a^  0a  4b^  6a ]   
 0.00000000 	 [ 5a^  0a  6a^  4b ]   
 0.00000000 	 [ 0a^  5a  4b^  6a ]   
 0.00000000 	 [ 0a^  5a  6a^  4b ]  
]
307  [ 0.00000000 	 [ 5b^  6a  4a^  0a ]   
 0.00000000 	 [ 5b^  6a  0a^  4a ]   
 0.00000000 	 [ 6a^  5b  4a^  0a ]   
 0.00000000 	 [ 6a^  5b  0a^  4a ]  
]
308  [ 0.00000000 	 [ 5a^  0a  4a^  0a ]   
 0.00000000 	 [ 5a^  0a  0a^  4a ]   
 0.00000000 	 [ 0a^  5a  4a^  0a ]   
 0.00000000 	 [ 0a^  5a  0a^  4a ]   
 0.00000000 	 [ 5b^  6a  4b^  6a ]   
 0.00000000 	 [ 5b^  6a  6a^  4b ]   
 0.00000000 	 [ 6a^  5b  4b^  6a ]   
 0.00000000 	 [ 6a^  5b  6a^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
309  [ -0.00000000 	 [ 5a^  4a  4b^  6a ]   
 -0.00000000 	 [ 5a^  4a  6a^  4b ]   
 -0.00000000 	 [ 4a^  5a  4b^  6a ]   
 -0.00000000 	 [ 4a^  5a  6a^  4b ]  
]
310  [ -0.00000000 	 [ 5b^  4b  4a^  0a ]   
 -0.00000000 	 [ 5b^  4b  0a^  4a ]   
 -0.00000000 	 [ 4b^  5b  4a^  0a ]   
 -0.00000000 	 [ 4b^  5b  0a^  4a ]  
]
311  [ -0.00000000 	 [ 5a^  4a  4a^  0a ]   
 -0.00000000 	 [ 5a^  4a  0a^  4a ]   
 -0.00000000 	 [ 4a^  5a  4a^  0a ]   
 -0.00000000 	 [ 4a^  5a  0a^  4a ]   
 -0.00000000 	 [ 5b^  4b  4b^  6a ]   
 -0.00000000 	 [ 5b^  4b  6a^  4b ]   
 -0.00000000 	 [ 4b^  5b  4b^  6a ]   
 -0.00000000 	 [ 4b^  5b  6a^  4b ]   
 0.00000000 	 [ 5a^  0a ]   
 -0.00000000 	 [ 0a^  5a ]   
 0.00000000 	 [ 5b^  6a ]   
 -0.00000000 	 [ 6a^  5b ]  
]
312  [ -0.00271372 	 [ 5a^  4a  5b^  6a ]   
 -0.00271372 	 [ 5a^  4a  6a^  5b ]   
 -0.00271372 	 [ 4a^  5a  5b^  6a ]   
 -0.00271372 	 [ 4a^  5a  6a^  5b ]  
]
313  [ -0.00271372 	 [ 5b^  4b  5a^  0a ]   
 -0.00271372 	 [ 5b^  4b  0a^  5a ]   
 -0.00271372 	 [ 4b^  5b  5a^  0a ]   
 -0.00271372 	 [ 4b^  5b  0a^  5a ]  
]
314  [ -0.00271372 	 [ 5a^  4a  5a^  0a ]   
 -0.00271372 	 [ 5a^  4a  0a^  5a ]   
 -0.00271372 	 [ 4a^  5a  5a^  0a ]   
 -0.00271372 	 [ 4a^  5a  0a^  5a ]   
 -0.00271372 	 [ 5b^  4b  5b^  6a ]   
 -0.00271372 	 [ 5b^  4b  6a^  5b ]   
 -0.00271372 	 [ 4b^  5b  5b^  6a ]   
 -0.00271372 	 [ 4b^  5b  6a^  5b ]   
 0.00135686 	 [ 4a^  0a ]   
 -0.00135686 	 [ 0a^  4a ]   
 0.00135686 	 [ 4b^  6a ]   
 -0.00135686 	 [ 6a^  4b ]  
]
315  [ -0.00000000 	 [ 5a^  4a  0a^  0a ]   
 -0.00000000 	 [ 5a^  4a  6a^  6a ]   
 -0.00000000 	 [ 4a^  5a  0a^  0a ]   
 -0.00000000 	 [ 4a^  5a  6a^  6a ]   
 -0.00000000 	 [ 5b^  4b  0a^  0a ]   
 -0.00000000 	 [ 5b^  4b  6a^  6a ]   
 -0.00000000 	 [ 4b^  5b  0a^  0a ]   
 -0.00000000 	 [ 4b^  5b  6a^  6a ]  
]
316  [ -0.00000000 	 [ 5a^  0a  4a^  4a ]   
 -0.00000000 	 [ 5a^  0a  4b^  4b ]   
 -0.00000000 	 [ 0a^  5a  4a^  4a ]   
 -0.00000000 	 [ 0a^  5a  4b^  4b ]   
 -0.00000000 	 [ 5b^  6a  4a^  4a ]   
 -0.00000000 	 [ 5b^  6a  4b^  4b ]   
 -0.00000000 	 [ 6a^  5b  4a^  4a ]   
 -0.00000000 	 [ 6a^  5b  4b^  4b ]  
]
317  [ 0.00781300 	 [ 4a^  0a  5a^  5a ]   
 0.00781300 	 [ 4a^  0a  5b^  5b ]   
 0.00781300 	 [ 0a^  4a  5a^  5a ]   
 0.00781300 	 [ 0a^  4a  5b^  5b ]   
 0.00781300 	 [ 4b^  6a  5a^  5a ]   
 0.00781300 	 [ 4b^  6a  5b^  5b ]   
 0.00781300 	 [ 6a^  4b  5a^  5a ]   
 0.00781300 	 [ 6a^  4b  5b^  5b ]  
]
318  [ -0.00000000 	 [ 5a^  1a  4b^  1b ]   
 -0.00000000 	 [ 5a^  1a  1b^  4b ]   
 -0.00000000 	 [ 1a^  5a  4b^  1b ]   
 -0.00000000 	 [ 1a^  5a  1b^  4b ]  
]
319  [ -0.00000000 	 [ 5b^  1b  4a^  1a ]   
 -0.00000000 	 [ 5b^  1b  1a^  4a ]   
 -0.00000000 	 [ 1b^  5b  4a^  1a ]   
 -0.00000000 	 [ 1b^  5b  1a^  4a ]  
]
320  [ -0.00000000 	 [ 5a^  1a  4a^  1a ]   
 -0.00000000 	 [ 5a^  1a  1a^  4a ]   
 -0.00000000 	 [ 1a^  5a  4a^  1a ]   
 -0.00000000 	 [ 1a^  5a  1a^  4a ]   
 -0.00000000 	 [ 5b^  1b  4b^  1b ]   
 -0.00000000 	 [ 5b^  1b  1b^  4b ]   
 -0.00000000 	 [ 1b^  5b  4b^  1b ]   
 -0.00000000 	 [ 1b^  5b  1b^  4b ]   
 0.00000000 	 [ 5a^  4a ]   
 -0.00000000 	 [ 4a^  5a ]   
 0.00000000 	 [ 5b^  4b ]   
 -0.00000000 	 [ 4b^  5b ]  
]
321  [ -0.07331485 	 [ 5a^  4a  4b^  1b ]   
 -0.07331485 	 [ 5a^  4a  1b^  4b ]   
 -0.07331485 	 [ 4a^  5a  4b^  1b ]   
 -0.07331485 	 [ 4a^  5a  1b^  4b ]  
]
322  [ -0.07331485 	 [ 5b^  4b  4a^  1a ]   
 -0.07331485 	 [ 5b^  4b  1a^  4a ]   
 -0.07331485 	 [ 4b^  5b  4a^  1a ]   
 -0.07331485 	 [ 4b^  5b  1a^  4a ]  
]
323  [ -0.07331485 	 [ 5a^  4a  4a^  1a ]   
 -0.07331485 	 [ 5a^  4a  1a^  4a ]   
 -0.07331485 	 [ 4a^  5a  4a^  1a ]   
 -0.07331485 	 [ 4a^  5a  1a^  4a ]   
 -0.07331485 	 [ 5b^  4b  4b^  1b ]   
 -0.07331485 	 [ 5b^  4b  1b^  4b ]   
 -0.07331485 	 [ 4b^  5b  4b^  1b ]   
 -0.07331485 	 [ 4b^  5b  1b^  4b ]   
 0.03665743 	 [ 5a^  1a ]   
 -0.03665743 	 [ 1a^  5a ]   
 0.03665743 	 [ 5b^  1b ]   
 -0.03665743 	 [ 1b^  5b ]  
]
324  [ -0.00000000 	 [ 5a^  4a  5b^  1b ]   
 -0.00000000 	 [ 5a^  4a  1b^  5b ]   
 -0.00000000 	 [ 4a^  5a  5b^  1b ]   
 -0.00000000 	 [ 4a^  5a  1b^  5b ]  
]
325  [ -0.00000000 	 [ 5b^  4b  5a^  1a ]   
 -0.00000000 	 [ 5b^  4b  1a^  5a ]   
 -0.00000000 	 [ 4b^  5b  5a^  1a ]   
 -0.00000000 	 [ 4b^  5b  1a^  5a ]  
]
326  [ -0.00000000 	 [ 5a^  4a  5a^  1a ]   
 -0.00000000 	 [ 5a^  4a  1a^  5a ]   
 -0.00000000 	 [ 4a^  5a  5a^  1a ]   
 -0.00000000 	 [ 4a^  5a  1a^  5a ]   
 -0.00000000 	 [ 5b^  4b  5b^  1b ]   
 -0.00000000 	 [ 5b^  4b  1b^  5b ]   
 -0.00000000 	 [ 4b^  5b  5b^  1b ]   
 -0.00000000 	 [ 4b^  5b  1b^  5b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
327  [ 0.00000000 	 [ 5a^  4a  1a^  1a ]   
 0.00000000 	 [ 5a^  4a  1b^  1b ]   
 0.00000000 	 [ 4a^  5a  1a^  1a ]   
 0.00000000 	 [ 4a^  5a  1b^  1b ]   
 0.00000000 	 [ 5b^  4b  1a^  1a ]   
 0.00000000 	 [ 5b^  4b  1b^  1b ]   
 0.00000000 	 [ 4b^  5b  1a^  1a ]   
 0.00000000 	 [ 4b^  5b  1b^  1b ]  
]
328  [ -0.02290054 	 [ 5a^  1a  4a^  4a ]   
 -0.02290054 	 [ 5a^  1a  4b^  4b ]   
 -0.02290054 	 [ 1a^  5a  4a^  4a ]   
 -0.02290054 	 [ 1a^  5a  4b^  4b ]   
 -0.02290054 	 [ 5b^  1b  4a^  4a ]   
 -0.02290054 	 [ 5b^  1b  4b^  4b ]   
 -0.02290054 	 [ 1b^  5b  4a^  4a ]   
 -0.02290054 	 [ 1b^  5b  4b^  4b ]  
]
329  [ -0.00000000 	 [ 4a^  1a  5a^  5a ]   
 -0.00000000 	 [ 4a^  1a  5b^  5b ]   
 -0.00000000 	 [ 1a^  4a  5a^  5a ]   
 -0.00000000 	 [ 1a^  4a  5b^  5b ]   
 -0.00000000 	 [ 4b^  1b  5a^  5a ]   
 -0.00000000 	 [ 4b^  1b  5b^  5b ]   
 -0.00000000 	 [ 1b^  4b  5a^  5a ]   
 -0.00000000 	 [ 1b^  4b  5b^  5b ]  
]
330  [ 0.03232095 	 [ 5a^  1a  4a^  0a ]   
 0.03232095 	 [ 5a^  1a  0a^  4a ]   
 0.03232095 	 [ 5a^  1a  4b^  6a ]   
 0.03232095 	 [ 5a^  1a  6a^  4b ]   
 0.03232095 	 [ 1a^  5a  4a^  0a ]   
 0.03232095 	 [ 1a^  5a  0a^  4a ]   
 0.03232095 	 [ 1a^  5a  4b^  6a ]   
 0.03232095 	 [ 1a^  5a  6a^  4b ]   
 0.03232095 	 [ 5b^  1b  4a^  0a ]   
 0.03232095 	 [ 5b^  1b  0a^  4a ]   
 0.03232095 	 [ 5b^  1b  4b^  6a ]   
 0.03232095 	 [ 5b^  1b  6a^  4b ]   
 0.03232095 	 [ 1b^  5b  4a^  0a ]   
 0.03232095 	 [ 1b^  5b  0a^  4a ]   
 0.03232095 	 [ 1b^  5b  4b^  6a ]   
 0.03232095 	 [ 1b^  5b  6a^  4b ]  
]
331  [ 0.00722830 	 [ 5a^  0a  4a^  1a ]   
 0.00722830 	 [ 5a^  0a  1a^  4a ]   
 0.00722830 	 [ 5a^  0a  4b^  1b ]   
 0.00722830 	 [ 5a^  0a  1b^  4b ]   
 0.00722830 	 [ 0a^  5a  4a^  1a ]   
 0.00722830 	 [ 0a^  5a  1a^  4a ]   
 0.00722830 	 [ 0a^  5a  4b^  1b ]   
 0.00722830 	 [ 0a^  5a  1b^  4b ]   
 0.00722830 	 [ 5b^  6a  4a^  1a ]   
 0.00722830 	 [ 5b^  6a  1a^  4a ]   
 0.00722830 	 [ 5b^  6a  4b^  1b ]   
 0.00722830 	 [ 5b^  6a  1b^  4b ]   
 0.00722830 	 [ 6a^  5b  4a^  1a ]   
 0.00722830 	 [ 6a^  5b  1a^  4a ]   
 0.00722830 	 [ 6a^  5b  4b^  1b ]   
 0.00722830 	 [ 6a^  5b  1b^  4b ]  
]
332  [ 0.06992925 	 [ 5a^  4a  1a^  0a ]   
 0.06992925 	 [ 5a^  4a  0a^  1a ]   
 0.06992925 	 [ 5a^  4a  1b^  6a ]   
 0.06992925 	 [ 5a^  4a  6a^  1b ]   
 0.06992925 	 [ 4a^  5a  1a^  0a ]   
 0.06992925 	 [ 4a^  5a  0a^  1a ]   
 0.06992925 	 [ 4a^  5a  1b^  6a ]   
 0.06992925 	 [ 4a^  5a  6a^  1b ]   
 0.06992925 	 [ 5b^  4b  1a^  0a ]   
 0.06992925 	 [ 5b^  4b  0a^  1a ]   
 0.06992925 	 [ 5b^  4b  1b^  6a ]   
 0.06992925 	 [ 5b^  4b  6a^  1b ]   
 0.06992925 	 [ 4b^  5b  1a^  0a ]   
 0.06992925 	 [ 4b^  5b  0a^  1a ]   
 0.06992925 	 [ 4b^  5b  1b^  6a ]   
 0.06992925 	 [ 4b^  5b  6a^  1b ]  
]
333  [ 0.00000000 	 [ 5a^  2a  4b^  2b ]   
 0.00000000 	 [ 5a^  2a  2b^  4b ]   
 0.00000000 	 [ 2a^  5a  4b^  2b ]   
 0.00000000 	 [ 2a^  5a  2b^  4b ]  
]
334  [ 0.00000000 	 [ 5b^  2b  4a^  2a ]   
 0.00000000 	 [ 5b^  2b  2a^  4a ]   
 0.00000000 	 [ 2b^  5b  4a^  2a ]   
 0.00000000 	 [ 2b^  5b  2a^  4a ]  
]
335  [ 0.00000000 	 [ 5a^  2a  4a^  2a ]   
 0.00000000 	 [ 5a^  2a  2a^  4a ]   
 0.00000000 	 [ 2a^  5a  4a^  2a ]   
 0.00000000 	 [ 2a^  5a  2a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  2b ]   
 0.00000000 	 [ 5b^  2b  2b^  4b ]   
 0.00000000 	 [ 2b^  5b  4b^  2b ]   
 0.00000000 	 [ 2b^  5b  2b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
336  [ 0.00000000 	 [ 5a^  4a  4b^  2b ]   
 0.00000000 	 [ 5a^  4a  2b^  4b ]   
 0.00000000 	 [ 4a^  5a  4b^  2b ]   
 0.00000000 	 [ 4a^  5a  2b^  4b ]  
]
337  [ 0.00000000 	 [ 5b^  4b  4a^  2a ]   
 0.00000000 	 [ 5b^  4b  2a^  4a ]   
 0.00000000 	 [ 4b^  5b  4a^  2a ]   
 0.00000000 	 [ 4b^  5b  2a^  4a ]  
]
338  [ 0.00000000 	 [ 5a^  4a  4a^  2a ]   
 0.00000000 	 [ 5a^  4a  2a^  4a ]   
 0.00000000 	 [ 4a^  5a  4a^  2a ]   
 0.00000000 	 [ 4a^  5a  2a^  4a ]   
 0.00000000 	 [ 5b^  4b  4b^  2b ]   
 0.00000000 	 [ 5b^  4b  2b^  4b ]   
 0.00000000 	 [ 4b^  5b  4b^  2b ]   
 0.00000000 	 [ 4b^  5b  2b^  4b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
339  [ -0.02829505 	 [ 5a^  4a  5b^  2b ]   
 -0.02829505 	 [ 5a^  4a  2b^  5b ]   
 -0.02829505 	 [ 4a^  5a  5b^  2b ]   
 -0.02829505 	 [ 4a^  5a  2b^  5b ]  
]
340  [ -0.02829505 	 [ 5b^  4b  5a^  2a ]   
 -0.02829505 	 [ 5b^  4b  2a^  5a ]   
 -0.02829505 	 [ 4b^  5b  5a^  2a ]   
 -0.02829505 	 [ 4b^  5b  2a^  5a ]  
]
341  [ -0.02829505 	 [ 5a^  4a  5a^  2a ]   
 -0.02829505 	 [ 5a^  4a  2a^  5a ]   
 -0.02829505 	 [ 4a^  5a  5a^  2a ]   
 -0.02829505 	 [ 4a^  5a  2a^  5a ]   
 -0.02829505 	 [ 5b^  4b  5b^  2b ]   
 -0.02829505 	 [ 5b^  4b  2b^  5b ]   
 -0.02829505 	 [ 4b^  5b  5b^  2b ]   
 -0.02829505 	 [ 4b^  5b  2b^  5b ]   
 0.01414752 	 [ 4a^  2a ]   
 -0.01414752 	 [ 2a^  4a ]   
 0.01414752 	 [ 4b^  2b ]   
 -0.01414752 	 [ 2b^  4b ]  
]
342  [ 0.00000000 	 [ 5a^  4a  2a^  2a ]   
 0.00000000 	 [ 5a^  4a  2b^  2b ]   
 0.00000000 	 [ 4a^  5a  2a^  2a ]   
 0.00000000 	 [ 4a^  5a  2b^  2b ]   
 0.00000000 	 [ 5b^  4b  2a^  2a ]   
 0.00000000 	 [ 5b^  4b  2b^  2b ]   
 0.00000000 	 [ 4b^  5b  2a^  2a ]   
 0.00000000 	 [ 4b^  5b  2b^  2b ]  
]
343  [ 0.00000000 	 [ 5a^  2a  4a^  4a ]   
 0.00000000 	 [ 5a^  2a  4b^  4b ]   
 0.00000000 	 [ 2a^  5a  4a^  4a ]   
 0.00000000 	 [ 2a^  5a  4b^  4b ]   
 0.00000000 	 [ 5b^  2b  4a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  4b ]   
 0.00000000 	 [ 2b^  5b  4a^  4a ]   
 0.00000000 	 [ 2b^  5b  4b^  4b ]  
]
344  [ -0.05797795 	 [ 4a^  2a  5a^  5a ]   
 -0.05797795 	 [ 4a^  2a  5b^  5b ]   
 -0.05797795 	 [ 2a^  4a  5a^  5a ]   
 -0.05797795 	 [ 2a^  4a  5b^  5b ]   
 -0.05797795 	 [ 4b^  2b  5a^  5a ]   
 -0.05797795 	 [ 4b^  2b  5b^  5b ]   
 -0.05797795 	 [ 2b^  4b  5a^  5a ]   
 -0.05797795 	 [ 2b^  4b  5b^  5b ]  
]
345  [ -0.00000000 	 [ 5a^  2a  4a^  0a ]   
 -0.00000000 	 [ 5a^  2a  0a^  4a ]   
 -0.00000000 	 [ 5a^  2a  4b^  6a ]   
 -0.00000000 	 [ 5a^  2a  6a^  4b ]   
 -0.00000000 	 [ 2a^  5a  4a^  0a ]   
 -0.00000000 	 [ 2a^  5a  0a^  4a ]   
 -0.00000000 	 [ 2a^  5a  4b^  6a ]   
 -0.00000000 	 [ 2a^  5a  6a^  4b ]   
 -0.00000000 	 [ 5b^  2b  4a^  0a ]   
 -0.00000000 	 [ 5b^  2b  0a^  4a ]   
 -0.00000000 	 [ 5b^  2b  4b^  6a ]   
 -0.00000000 	 [ 5b^  2b  6a^  4b ]   
 -0.00000000 	 [ 2b^  5b  4a^  0a ]   
 -0.00000000 	 [ 2b^  5b  0a^  4a ]   
 -0.00000000 	 [ 2b^  5b  4b^  6a ]   
 -0.00000000 	 [ 2b^  5b  6a^  4b ]  
]
346  [ -0.00000000 	 [ 5a^  0a  4a^  2a ]   
 -0.00000000 	 [ 5a^  0a  2a^  4a ]   
 -0.00000000 	 [ 5a^  0a  4b^  2b ]   
 -0.00000000 	 [ 5a^  0a  2b^  4b ]   
 -0.00000000 	 [ 0a^  5a  4a^  2a ]   
 -0.00000000 	 [ 0a^  5a  2a^  4a ]   
 -0.00000000 	 [ 0a^  5a  4b^  2b ]   
 -0.00000000 	 [ 0a^  5a  2b^  4b ]   
 -0.00000000 	 [ 5b^  6a  4a^  2a ]   
 -0.00000000 	 [ 5b^  6a  2a^  4a ]   
 -0.00000000 	 [ 5b^  6a  4b^  2b ]   
 -0.00000000 	 [ 5b^  6a  2b^  4b ]   
 -0.00000000 	 [ 6a^  5b  4a^  2a ]   
 -0.00000000 	 [ 6a^  5b  2a^  4a ]   
 -0.00000000 	 [ 6a^  5b  4b^  2b ]   
 -0.00000000 	 [ 6a^  5b  2b^  4b ]  
]
347  [ -0.00000000 	 [ 5a^  4a  2a^  0a ]   
 -0.00000000 	 [ 5a^  4a  0a^  2a ]   
 -0.00000000 	 [ 5a^  4a  2b^  6a ]   
 -0.00000000 	 [ 5a^  4a  6a^  2b ]   
 -0.00000000 	 [ 4a^  5a  2a^  0a ]   
 -0.00000000 	 [ 4a^  5a  0a^  2a ]   
 -0.00000000 	 [ 4a^  5a  2b^  6a ]   
 -0.00000000 	 [ 4a^  5a  6a^  2b ]   
 -0.00000000 	 [ 5b^  4b  2a^  0a ]   
 -0.00000000 	 [ 5b^  4b  0a^  2a ]   
 -0.00000000 	 [ 5b^  4b  2b^  6a ]   
 -0.00000000 	 [ 5b^  4b  6a^  2b ]   
 -0.00000000 	 [ 4b^  5b  2a^  0a ]   
 -0.00000000 	 [ 4b^  5b  0a^  2a ]   
 -0.00000000 	 [ 4b^  5b  2b^  6a ]   
 -0.00000000 	 [ 4b^  5b  6a^  2b ]  
]
348  [ 0.01476688 	 [ 5a^  2a  4a^  1a ]   
 0.01476688 	 [ 5a^  2a  1a^  4a ]   
 0.01476688 	 [ 5a^  2a  4b^  1b ]   
 0.01476688 	 [ 5a^  2a  1b^  4b ]   
 0.01476688 	 [ 2a^  5a  4a^  1a ]   
 0.01476688 	 [ 2a^  5a  1a^  4a ]   
 0.01476688 	 [ 2a^  5a  4b^  1b ]   
 0.01476688 	 [ 2a^  5a  1b^  4b ]   
 0.01476688 	 [ 5b^  2b  4a^  1a ]   
 0.01476688 	 [ 5b^  2b  1a^  4a ]   
 0.01476688 	 [ 5b^  2b  4b^  1b ]   
 0.01476688 	 [ 5b^  2b  1b^  4b ]   
 0.01476688 	 [ 2b^  5b  4a^  1a ]   
 0.01476688 	 [ 2b^  5b  1a^  4a ]   
 0.01476688 	 [ 2b^  5b  4b^  1b ]   
 0.01476688 	 [ 2b^  5b  1b^  4b ]  
]
349  [ -0.00639165 	 [ 5a^  1a  4a^  2a ]   
 -0.00639165 	 [ 5a^  1a  2a^  4a ]   
 -0.00639165 	 [ 5a^  1a  4b^  2b ]   
 -0.00639165 	 [ 5a^  1a  2b^  4b ]   
 -0.00639165 	 [ 1a^  5a  4a^  2a ]   
 -0.00639165 	 [ 1a^  5a  2a^  4a ]   
 -0.00639165 	 [ 1a^  5a  4b^  2b ]   
 -0.00639165 	 [ 1a^  5a  2b^  4b ]   
 -0.00639165 	 [ 5b^  1b  4a^  2a ]   
 -0.00639165 	 [ 5b^  1b  2a^  4a ]   
 -0.00639165 	 [ 5b^  1b  4b^  2b ]   
 -0.00639165 	 [ 5b^  1b  2b^  4b ]   
 -0.00639165 	 [ 1b^  5b  4a^  2a ]   
 -0.00639165 	 [ 1b^  5b  2a^  4a ]   
 -0.00639165 	 [ 1b^  5b  4b^  2b ]   
 -0.00639165 	 [ 1b^  5b  2b^  4b ]  
]
350  [ 0.02535684 	 [ 5a^  4a  2a^  1a ]   
 0.02535684 	 [ 5a^  4a  1a^  2a ]   
 0.02535684 	 [ 5a^  4a  2b^  1b ]   
 0.02535684 	 [ 5a^  4a  1b^  2b ]   
 0.02535684 	 [ 4a^  5a  2a^  1a ]   
 0.02535684 	 [ 4a^  5a  1a^  2a ]   
 0.02535684 	 [ 4a^  5a  2b^  1b ]   
 0.02535684 	 [ 4a^  5a  1b^  2b ]   
 0.02535684 	 [ 5b^  4b  2a^  1a ]   
 0.02535684 	 [ 5b^  4b  1a^  2a ]   
 0.02535684 	 [ 5b^  4b  2b^  1b ]   
 0.02535684 	 [ 5b^  4b  1b^  2b ]   
 0.02535684 	 [ 4b^  5b  2a^  1a ]   
 0.02535684 	 [ 4b^  5b  1a^  2a ]   
 0.02535684 	 [ 4b^  5b  2b^  1b ]   
 0.02535684 	 [ 4b^  5b  1b^  2b ]  
]
351  [ 0.00000000 	 [ 5a^  3a  4b^  3b ]   
 0.00000000 	 [ 5a^  3a  3b^  4b ]   
 0.00000000 	 [ 3a^  5a  4b^  3b ]   
 0.00000000 	 [ 3a^  5a  3b^  4b ]  
]
352  [ 0.00000000 	 [ 5b^  3b  4a^  3a ]   
 0.00000000 	 [ 5b^  3b  3a^  4a ]   
 0.00000000 	 [ 3b^  5b  4a^  3a ]   
 0.00000000 	 [ 3b^  5b  3a^  4a ]  
]
353  [ 0.00000000 	 [ 5a^  3a  4a^  3a ]   
 0.00000000 	 [ 5a^  3a  3a^  4a ]   
 0.00000000 	 [ 3a^  5a  4a^  3a ]   
 0.00000000 	 [ 3a^  5a  3a^  4a ]   
 0.00000000 	 [ 5b^  3b  4b^  3b ]   
 0.00000000 	 [ 5b^  3b  3b^  4b ]   
 0.00000000 	 [ 3b^  5b  4b^  3b ]   
 0.00000000 	 [ 3b^  5b  3b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
354  [ 0.10277438 	 [ 5a^  4a  4b^  3b ]   
 0.10277438 	 [ 5a^  4a  3b^  4b ]   
 0.10277438 	 [ 4a^  5a  4b^  3b ]   
 0.10277438 	 [ 4a^  5a  3b^  4b ]  
]
355  [ 0.10277438 	 [ 5b^  4b  4a^  3a ]   
 0.10277438 	 [ 5b^  4b  3a^  4a ]   
 0.10277438 	 [ 4b^  5b  4a^  3a ]   
 0.10277438 	 [ 4b^  5b  3a^  4a ]  
]
356  [ 0.10277438 	 [ 5a^  4a  4a^  3a ]   
 0.10277438 	 [ 5a^  4a  3a^  4a ]   
 0.10277438 	 [ 4a^  5a  4a^  3a ]   
 0.10277438 	 [ 4a^  5a  3a^  4a ]   
 0.10277438 	 [ 5b^  4b  4b^  3b ]   
 0.10277438 	 [ 5b^  4b  3b^  4b ]   
 0.10277438 	 [ 4b^  5b  4b^  3b ]   
 0.10277438 	 [ 4b^  5b  3b^  4b ]   
 -0.05138719 	 [ 5a^  3a ]   
 0.05138719 	 [ 3a^  5a ]   
 -0.05138719 	 [ 5b^  3b ]   
 0.05138719 	 [ 3b^  5b ]  
]
357  [ -0.00000000 	 [ 5a^  4a  5b^  3b ]   
 -0.00000000 	 [ 5a^  4a  3b^  5b ]   
 -0.00000000 	 [ 4a^  5a  5b^  3b ]   
 -0.00000000 	 [ 4a^  5a  3b^  5b ]  
]
358  [ -0.00000000 	 [ 5b^  4b  5a^  3a ]   
 -0.00000000 	 [ 5b^  4b  3a^  5a ]   
 -0.00000000 	 [ 4b^  5b  5a^  3a ]   
 -0.00000000 	 [ 4b^  5b  3a^  5a ]  
]
359  [ -0.00000000 	 [ 5a^  4a  5a^  3a ]   
 -0.00000000 	 [ 5a^  4a  3a^  5a ]   
 -0.00000000 	 [ 4a^  5a  5a^  3a ]   
 -0.00000000 	 [ 4a^  5a  3a^  5a ]   
 -0.00000000 	 [ 5b^  4b  5b^  3b ]   
 -0.00000000 	 [ 5b^  4b  3b^  5b ]   
 -0.00000000 	 [ 4b^  5b  5b^  3b ]   
 -0.00000000 	 [ 4b^  5b  3b^  5b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
360  [ 0.00000000 	 [ 5a^  4a  3a^  3a ]   
 0.00000000 	 [ 5a^  4a  3b^  3b ]   
 0.00000000 	 [ 4a^  5a  3a^  3a ]   
 0.00000000 	 [ 4a^  5a  3b^  3b ]   
 0.00000000 	 [ 5b^  4b  3a^  3a ]   
 0.00000000 	 [ 5b^  4b  3b^  3b ]   
 0.00000000 	 [ 4b^  5b  3a^  3a ]   
 0.00000000 	 [ 4b^  5b  3b^  3b ]  
]
361  [ -0.04435892 	 [ 5a^  3a  4a^  4a ]   
 -0.04435892 	 [ 5a^  3a  4b^  4b ]   
 -0.04435892 	 [ 3a^  5a  4a^  4a ]   
 -0.04435892 	 [ 3a^  5a  4b^  4b ]   
 -0.04435892 	 [ 5b^  3b  4a^  4a ]   
 -0.04435892 	 [ 5b^  3b  4b^  4b ]   
 -0.04435892 	 [ 3b^  5b  4a^  4a ]   
 -0.04435892 	 [ 3b^  5b  4b^  4b ]  
]
362  [ -0.00000000 	 [ 4a^  3a  5a^  5a ]   
 -0.00000000 	 [ 4a^  3a  5b^  5b ]   
 -0.00000000 	 [ 3a^  4a  5a^  5a ]   
 -0.00000000 	 [ 3a^  4a  5b^  5b ]   
 -0.00000000 	 [ 4b^  3b  5a^  5a ]   
 -0.00000000 	 [ 4b^  3b  5b^  5b ]   
 -0.00000000 	 [ 3b^  4b  5a^  5a ]   
 -0.00000000 	 [ 3b^  4b  5b^  5b ]  
]
363  [ -0.05693983 	 [ 5a^  3a  4a^  0a ]   
 -0.05693983 	 [ 5a^  3a  0a^  4a ]   
 -0.05693983 	 [ 5a^  3a  4b^  6a ]   
 -0.05693983 	 [ 5a^  3a  6a^  4b ]   
 -0.05693983 	 [ 3a^  5a  4a^  0a ]   
 -0.05693983 	 [ 3a^  5a  0a^  4a ]   
 -0.05693983 	 [ 3a^  5a  4b^  6a ]   
 -0.05693983 	 [ 3a^  5a  6a^  4b ]   
 -0.05693983 	 [ 5b^  3b  4a^  0a ]   
 -0.05693983 	 [ 5b^  3b  0a^  4a ]   
 -0.05693983 	 [ 5b^  3b  4b^  6a ]   
 -0.05693983 	 [ 5b^  3b  6a^  4b ]   
 -0.05693983 	 [ 3b^  5b  4a^  0a ]   
 -0.05693983 	 [ 3b^  5b  0a^  4a ]   
 -0.05693983 	 [ 3b^  5b  4b^  6a ]   
 -0.05693983 	 [ 3b^  5b  6a^  4b ]  
]
364  [ -0.00592131 	 [ 5a^  0a  4a^  3a ]   
 -0.00592131 	 [ 5a^  0a  3a^  4a ]   
 -0.00592131 	 [ 5a^  0a  4b^  3b ]   
 -0.00592131 	 [ 5a^  0a  3b^  4b ]   
 -0.00592131 	 [ 0a^  5a  4a^  3a ]   
 -0.00592131 	 [ 0a^  5a  3a^  4a ]   
 -0.00592131 	 [ 0a^  5a  4b^  3b ]   
 -0.00592131 	 [ 0a^  5a  3b^  4b ]   
 -0.00592131 	 [ 5b^  6a  4a^  3a ]   
 -0.00592131 	 [ 5b^  6a  3a^  4a ]   
 -0.00592131 	 [ 5b^  6a  4b^  3b ]   
 -0.00592131 	 [ 5b^  6a  3b^  4b ]   
 -0.00592131 	 [ 6a^  5b  4a^  3a ]   
 -0.00592131 	 [ 6a^  5b  3a^  4a ]   
 -0.00592131 	 [ 6a^  5b  4b^  3b ]   
 -0.00592131 	 [ 6a^  5b  3b^  4b ]  
]
365  [ -0.08853616 	 [ 5a^  4a  3a^  0a ]   
 -0.08853616 	 [ 5a^  4a  0a^  3a ]   
 -0.08853616 	 [ 5a^  4a  3b^  6a ]   
 -0.08853616 	 [ 5a^  4a  6a^  3b ]   
 -0.08853616 	 [ 4a^  5a  3a^  0a ]   
 -0.08853616 	 [ 4a^  5a  0a^  3a ]   
 -0.08853616 	 [ 4a^  5a  3b^  6a ]   
 -0.08853616 	 [ 4a^  5a  6a^  3b ]   
 -0.08853616 	 [ 5b^  4b  3a^  0a ]   
 -0.08853616 	 [ 5b^  4b  0a^  3a ]   
 -0.08853616 	 [ 5b^  4b  3b^  6a ]   
 -0.08853616 	 [ 5b^  4b  6a^  3b ]   
 -0.08853616 	 [ 4b^  5b  3a^  0a ]   
 -0.08853616 	 [ 4b^  5b  0a^  3a ]   
 -0.08853616 	 [ 4b^  5b  3b^  6a ]   
 -0.08853616 	 [ 4b^  5b  6a^  3b ]  
]
366  [ -0.00000000 	 [ 5a^  3a  4a^  1a ]   
 -0.00000000 	 [ 5a^  3a  1a^  4a ]   
 -0.00000000 	 [ 5a^  3a  4b^  1b ]   
 -0.00000000 	 [ 5a^  3a  1b^  4b ]   
 -0.00000000 	 [ 3a^  5a  4a^  1a ]   
 -0.00000000 	 [ 3a^  5a  1a^  4a ]   
 -0.00000000 	 [ 3a^  5a  4b^  1b ]   
 -0.00000000 	 [ 3a^  5a  1b^  4b ]   
 -0.00000000 	 [ 5b^  3b  4a^  1a ]   
 -0.00000000 	 [ 5b^  3b  1a^  4a ]   
 -0.00000000 	 [ 5b^  3b  4b^  1b ]   
 -0.00000000 	 [ 5b^  3b  1b^  4b ]   
 -0.00000000 	 [ 3b^  5b  4a^  1a ]   
 -0.00000000 	 [ 3b^  5b  1a^  4a ]   
 -0.00000000 	 [ 3b^  5b  4b^  1b ]   
 -0.00000000 	 [ 3b^  5b  1b^  4b ]  
]
367  [ 0.00000000 	 [ 5a^  1a  4a^  3a ]   
 0.00000000 	 [ 5a^  1a  3a^  4a ]   
 0.00000000 	 [ 5a^  1a  4b^  3b ]   
 0.00000000 	 [ 5a^  1a  3b^  4b ]   
 0.00000000 	 [ 1a^  5a  4a^  3a ]   
 0.00000000 	 [ 1a^  5a  3a^  4a ]   
 0.00000000 	 [ 1a^  5a  4b^  3b ]   
 0.00000000 	 [ 1a^  5a  3b^  4b ]   
 0.00000000 	 [ 5b^  1b  4a^  3a ]   
 0.00000000 	 [ 5b^  1b  3a^  4a ]   
 0.00000000 	 [ 5b^  1b  4b^  3b ]   
 0.00000000 	 [ 5b^  1b  3b^  4b ]   
 0.00000000 	 [ 1b^  5b  4a^  3a ]   
 0.00000000 	 [ 1b^  5b  3a^  4a ]   
 0.00000000 	 [ 1b^  5b  4b^  3b ]   
 0.00000000 	 [ 1b^  5b  3b^  4b ]  
]
368  [ 0.00000000 	 [ 5a^  4a  3a^  1a ]   
 0.00000000 	 [ 5a^  4a  1a^  3a ]   
 0.00000000 	 [ 5a^  4a  3b^  1b ]   
 0.00000000 	 [ 5a^  4a  1b^  3b ]   
 0.00000000 	 [ 4a^  5a  3a^  1a ]   
 0.00000000 	 [ 4a^  5a  1a^  3a ]   
 0.00000000 	 [ 4a^  5a  3b^  1b ]   
 0.00000000 	 [ 4a^  5a  1b^  3b ]   
 0.00000000 	 [ 5b^  4b  3a^  1a ]   
 0.00000000 	 [ 5b^  4b  1a^  3a ]   
 0.00000000 	 [ 5b^  4b  3b^  1b ]   
 0.00000000 	 [ 5b^  4b  1b^  3b ]   
 0.00000000 	 [ 4b^  5b  3a^  1a ]   
 0.00000000 	 [ 4b^  5b  1a^  3a ]   
 0.00000000 	 [ 4b^  5b  3b^  1b ]   
 0.00000000 	 [ 4b^  5b  1b^  3b ]  
]
369  [ 0.02539611 	 [ 5a^  3a  4a^  2a ]   
 0.02539611 	 [ 5a^  3a  2a^  4a ]   
 0.02539611 	 [ 5a^  3a  4b^  2b ]   
 0.02539611 	 [ 5a^  3a  2b^  4b ]   
 0.02539611 	 [ 3a^  5a  4a^  2a ]   
 0.02539611 	 [ 3a^  5a  2a^  4a ]   
 0.02539611 	 [ 3a^  5a  4b^  2b ]   
 0.02539611 	 [ 3a^  5a  2b^  4b ]   
 0.02539611 	 [ 5b^  3b  4a^  2a ]   
 0.02539611 	 [ 5b^  3b  2a^  4a ]   
 0.02539611 	 [ 5b^  3b  4b^  2b ]   
 0.02539611 	 [ 5b^  3b  2b^  4b ]   
 0.02539611 	 [ 3b^  5b  4a^  2a ]   
 0.02539611 	 [ 3b^  5b  2a^  4a ]   
 0.02539611 	 [ 3b^  5b  4b^  2b ]   
 0.02539611 	 [ 3b^  5b  2b^  4b ]  
]
370  [ -0.02228431 	 [ 5a^  2a  4a^  3a ]   
 -0.02228431 	 [ 5a^  2a  3a^  4a ]   
 -0.02228431 	 [ 5a^  2a  4b^  3b ]   
 -0.02228431 	 [ 5a^  2a  3b^  4b ]   
 -0.02228431 	 [ 2a^  5a  4a^  3a ]   
 -0.02228431 	 [ 2a^  5a  3a^  4a ]   
 -0.02228431 	 [ 2a^  5a  4b^  3b ]   
 -0.02228431 	 [ 2a^  5a  3b^  4b ]   
 -0.02228431 	 [ 5b^  2b  4a^  3a ]   
 -0.02228431 	 [ 5b^  2b  3a^  4a ]   
 -0.02228431 	 [ 5b^  2b  4b^  3b ]   
 -0.02228431 	 [ 5b^  2b  3b^  4b ]   
 -0.02228431 	 [ 2b^  5b  4a^  3a ]   
 -0.02228431 	 [ 2b^  5b  3a^  4a ]   
 -0.02228431 	 [ 2b^  5b  4b^  3b ]   
 -0.02228431 	 [ 2b^  5b  3b^  4b ]  
]
371  [ 0.05256492 	 [ 5a^  4a  3a^  2a ]   
 0.05256492 	 [ 5a^  4a  2a^  3a ]   
 0.05256492 	 [ 5a^  4a  3b^  2b ]   
 0.05256492 	 [ 5a^  4a  2b^  3b ]   
 0.05256492 	 [ 4a^  5a  3a^  2a ]   
 0.05256492 	 [ 4a^  5a  2a^  3a ]   
 0.05256492 	 [ 4a^  5a  3b^  2b ]   
 0.05256492 	 [ 4a^  5a  2b^  3b ]   
 0.05256492 	 [ 5b^  4b  3a^  2a ]   
 0.05256492 	 [ 5b^  4b  2a^  3a ]   
 0.05256492 	 [ 5b^  4b  3b^  2b ]   
 0.05256492 	 [ 5b^  4b  2b^  3b ]   
 0.05256492 	 [ 4b^  5b  3a^  2a ]   
 0.05256492 	 [ 4b^  5b  2a^  3a ]   
 0.05256492 	 [ 4b^  5b  3b^  2b ]   
 0.05256492 	 [ 4b^  5b  2b^  3b ]  
]


==> anc/h2_sto_csf.dat <==
0  (  -1.68129298 	 [ 0a^  0a ]   
  -1.68129298 	 [ 0b^  0b ]  
)
1  (  0.33737796 	 [ 0a^  0a  0a^  0a ]   
  0.33737796 	 [ 0a^  0a  0b^  0b ]   
  0.33737796 	 [ 0b^  0b  0a^  0a ]   
  0.33737796 	 [ 0b^  0b  0b^  0b ]  
)
2  (  -0.91449983 	 [ 1a^  1a ]   
  -0.91449983 	 [ 1b^  1b ]  
)
3  (  0.34882575 	 [ 1a^  1a  1a^  1a ]   
  0.34882575 	 [ 1a^  1a  1b^  1b ]   
  0.34882575 	 [ 1b^  1b  1a^  1a ]   
  0.34882575 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.09060523 	 [ 1a^  0a  1a^  0a ]   
  0.09060523 	 [ 1a^  0a  0a^  1a ]   
  0.09060523 	 [ 1a^  0a  1b^  0b ]   
  0.09060523 	 [ 1a^  0a  0b^  1b ]   
  0.09060523 	 [ 0a^  1a  1a^  0a ]   
  0.09060523 	 [ 0a^  1a  0a^  1a ]   
  0.09060523 	 [ 0a^  1a  1b^  0b ]   
  0.09060523 	 [ 0a^  1a  0b^  1b ]   
  0.09060523 	 [ 1b^  0b  1a^  0a ]   
  0.09060523 	 [ 1b^  0b  0a^  1a ]   
  0.09060523 	 [ 1b^  0b  1b^  0b ]   
  0.09060523 	 [ 1b^  0b  0b^  1b ]   
  0.09060523 	 [ 0b^  1b  1a^  0a ]   
  0.09060523 	 [ 0b^  1b  0a^  1a ]   
  0.09060523 	 [ 0b^  1b  1b^  0b ]   
  0.09060523 	 [ 0b^  1b  0b^  1b ]  
)
5  (  0.00000000 	 [ 1a^  0a  0a^  0a ]   
  0.00000000 	 [ 1a^  0a  0b^  0b ]   
  0.00000000 	 [ 0a^  1a  0a^  0a ]   
  0.00000000 	 [ 0a^  1a  0b^  0b ]   
  0.00000000 	 [ 1b^  0b  0a^  0a ]   
  0.00000000 	 [ 1b^  0b  0b^  0b ]   
  0.00000000 	 [ 0b^  1b  0a^  0a ]   
  0.00000000 	 [ 0b^  1b  0b^  0b ]   
  -0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  -0.00000000 	 [ 1b^  0b ]   
  0.00000000 	 [ 0b^  1b ]  
)
6  (  0.00000000 	 [ 0a^  1a  1a^  1a ]   
  0.00000000 	 [ 0a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  0a  1a^  1a ]   
  0.00000000 	 [ 1a^  0a  1b^  1b ]   
  0.00000000 	 [ 0b^  1b  1a^  1a ]   
  0.00000000 	 [ 0b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  0b  1a^  1a ]   
  0.00000000 	 [ 1b^  0b  1b^  1b ]   
  -0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1a^  0a ]   
  -0.00000000 	 [ 0b^  1b ]   
  0.00000000 	 [ 1b^  0b ]  
)
7  (  0.00000000 	 [ 1a^  0a ]   
  0.00000000 	 [ 0a^  1a ]   
  0.00000000 	 [ 1b^  0b ]   
  0.00000000 	 [ 0b^  1b ]  
)
8  (  0.66371140 	 [ 1a^  1a  0a^  0a ]   
  0.66371140 	 [ 1a^  1a  0b^  0b ]   
  0.66371140 	 [ 1b^  1b  0a^  0a ]   
  0.66371140 	 [ 1b^  1b  0b^  0b ]  
)


==> anc/h2_sto_qubit.dat <==
0 	  -0.81217061 	 []  
1 	  0.17141283 	 [Z0a ]  
2 	  0.17141283 	 [Z0b ]  
3 	  0.16868898 	 [Z0a Z0b ]  
4 	  -0.22343154 	 [Z1a ]  
5 	  -0.22343154 	 [Z1b ]  
6 	  0.17441288 	 [Z1a Z1b ]  
7 	  0.12062523 	 [Z0a Z1a ]  
8 	  0.04530262 	 [X0a X1a X0b X1b ]  
9 	  0.04530262 	 [X0a X1a Y0b Y1b ]  
10 	  0.04530262 	 [Y0a Y1a X0b X1b ]  
11 	  0.04530262 	 [Y0a Y1a Y0b Y1b ]  
12 	  0.12062523 	 [Z0b Z1b ]  
13 	  0.16592785 	 [Z1a Z0b ]  
14 	  0.16592785 	 [Z0a Z1b ]  


==> anc/h2_sto_slater.dat <==
0  [ -1.68129298 	 [ 0a^  0a ]   
 -1.68129298 	 [ 0b^  0b ]  
]
1  [ 0.33737796 	 [ 0a^  0a  0a^  0a ]   
 0.33737796 	 [ 0a^  0a  0b^  0b ]   
 0.33737796 	 [ 0b^  0b  0a^  0a ]   
 0.33737796 	 [ 0b^  0b  0b^  0b ]  
]
2  [ -0.91449983 	 [ 1a^  1a ]   
 -0.91449983 	 [ 1b^  1b ]  
]
3  [ 0.34882575 	 [ 1a^  1a  1a^  1a ]   
 0.34882575 	 [ 1a^  1a  1b^  1b ]   
 0.34882575 	 [ 1b^  1b  1a^  1a ]   
 0.34882575 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.09060523 	 [ 1a^  0a  1a^  0a ]   
 0.09060523 	 [ 1a^  0a  0a^  1a ]   
 0.09060523 	 [ 1a^  0a  1b^  0b ]   
 0.09060523 	 [ 1a^  0a  0b^  1b ]   
 0.09060523 	 [ 0a^  1a  1a^  0a ]   
 0.09060523 	 [ 0a^  1a  0a^  1a ]   
 0.09060523 	 [ 0a^  1a  1b^  0b ]   
 0.09060523 	 [ 0a^  1a  0b^  1b ]   
 0.09060523 	 [ 1b^  0b  1a^  0a ]   
 0.09060523 	 [ 1b^  0b  0a^  1a ]   
 0.09060523 	 [ 1b^  0b  1b^  0b ]   
 0.09060523 	 [ 1b^  0b  0b^  1b ]   
 0.09060523 	 [ 0b^  1b  1a^  0a ]   
 0.09060523 	 [ 0b^  1b  0a^  1a ]   
 0.09060523 	 [ 0b^  1b  1b^  0b ]   
 0.09060523 	 [ 0b^  1b  0b^  1b ]  
]
5  [ 0.00000000 	 [ 1a^  0a  0a^  0a ]   
 0.00000000 	 [ 1a^  0a  0b^  0b ]   
 0.00000000 	 [ 0a^  1a  0a^  0a ]   
 0.00000000 	 [ 0a^  1a  0b^  0b ]   
 0.00000000 	 [ 1b^  0b  0a^  0a ]   
 0.00000000 	 [ 1b^  0b  0b^  0b ]   
 0.00000000 	 [ 0b^  1b  0a^  0a ]   
 0.00000000 	 [ 0b^  1b  0b^  0b ]   
 -0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 -0.00000000 	 [ 1b^  0b ]   
 0.00000000 	 [ 0b^  1b ]  
]
6  [ 0.00000000 	 [ 0a^  1a  1a^  1a ]   
 0.00000000 	 [ 0a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  0a  1a^  1a ]   
 0.00000000 	 [ 1a^  0a  1b^  1b ]   
 0.00000000 	 [ 0b^  1b  1a^  1a ]   
 0.00000000 	 [ 0b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  0b  1a^  1a ]   
 0.00000000 	 [ 1b^  0b  1b^  1b ]   
 -0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1a^  0a ]   
 -0.00000000 	 [ 0b^  1b ]   
 0.00000000 	 [ 1b^  0b ]  
]
7  [ 0.00000000 	 [ 1a^  0a ]   
 0.00000000 	 [ 0a^  1a ]   
 0.00000000 	 [ 1b^  0b ]   
 0.00000000 	 [ 0b^  1b ]  
]
8  [ 0.66371140 	 [ 1a^  1a  0a^  0a ]   
 0.66371140 	 [ 1a^  1a  0b^  0b ]   
 0.66371140 	 [ 1b^  1b  0a^  0a ]   
 0.66371140 	 [ 1b^  1b  0b^  0b ]  
]


==> anc/h2o_csf.dat <==
0  (  -35.21976261 	 [ 0a^  0a ]   
  -35.21976261 	 [ 0b^  0b ]  
)
1  (  2.37230125 	 [ 0a^  0a  0a^  0a ]   
  2.37230125 	 [ 0a^  0a  0b^  0b ]   
  2.37230125 	 [ 0b^  0b  0a^  0a ]   
  2.37230125 	 [ 0b^  0b  0b^  0b ]  
)
2  (  -8.42378123 	 [ 1a^  1a ]   
  -8.42378123 	 [ 1b^  1b ]  
)
3  (  0.37285825 	 [ 1a^  1a  1a^  1a ]   
  0.37285825 	 [ 1a^  1a  1b^  1b ]   
  0.37285825 	 [ 1b^  1b  1a^  1a ]   
  0.37285825 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.02719398 	 [ 1a^  0a  1a^  0a ]   
  0.02719398 	 [ 1a^  0a  0a^  1a ]   
  0.02719398 	 [ 1a^  0a  1b^  0b ]   
  0.02719398 	 [ 1a^  0a  0b^  1b ]   
  0.02719398 	 [ 0a^  1a  1a^  0a ]   
  0.02719398 	 [ 0a^  1a  0a^  1a ]   
  0.02719398 	 [ 0a^  1a  1b^  0b ]   
  0.02719398 	 [ 0a^  1a  0b^  1b ]   
  0.02719398 	 [ 1b^  0b  1a^  0a ]   
  0.02719398 	 [ 1b^  0b  0a^  1a ]   
  0.02719398 	 [ 1b^  0b  1b^  0b ]   
  0.02719398 	 [ 1b^  0b  0b^  1b ]   
  0.02719398 	 [ 0b^  1b  1a^  0a ]   
  0.02719398 	 [ 0b^  1b  0a^  1a ]   
  0.02719398 	 [ 0b^  1b  1b^  0b ]   
  0.02719398 	 [ 0b^  1b  0b^  1b ]  
)
5  (  -0.40055692 	 [ 1a^  0a  0a^  0a ]   
  -0.40055692 	 [ 1a^  0a  0b^  0b ]   
  -0.40055692 	 [ 0a^  1a  0a^  0a ]   
  -0.40055692 	 [ 0a^  1a  0b^  0b ]   
  -0.40055692 	 [ 1b^  0b  0a^  0a ]   
  -0.40055692 	 [ 1b^  0b  0b^  0b ]   
  -0.40055692 	 [ 0b^  1b  0a^  0a ]   
  -0.40055692 	 [ 0b^  1b  0b^  0b ]   
  0.20027846 	 [ 1a^  0a ]   
  -0.20027846 	 [ 0a^  1a ]   
  0.20027846 	 [ 1b^  0b ]   
  -0.20027846 	 [ 0b^  1b ]  
)
6  (  -0.00965773 	 [ 0a^  1a  1a^  1a ]   
  -0.00965773 	 [ 0a^  1a  1b^  1b ]   
  -0.00965773 	 [ 1a^  0a  1a^  1a ]   
  -0.00965773 	 [ 1a^  0a  1b^  1b ]   
  -0.00965773 	 [ 0b^  1b  1a^  1a ]   
  -0.00965773 	 [ 0b^  1b  1b^  1b ]   
  -0.00965773 	 [ 1b^  0b  1a^  1a ]   
  -0.00965773 	 [ 1b^  0b  1b^  1b ]   
  0.00482887 	 [ 0a^  1a ]   
  -0.00482887 	 [ 1a^  0a ]   
  0.00482887 	 [ 0b^  1b ]   
  -0.00482887 	 [ 1b^  0b ]  
)
7  (  0.69692496 	 [ 1a^  0a ]   
  0.69692496 	 [ 0a^  1a ]   
  0.69692496 	 [ 1b^  0b ]   
  0.69692496 	 [ 0b^  1b ]  
)
8  (  0.98624275 	 [ 1a^  1a  0a^  0a ]   
  0.98624275 	 [ 1a^  1a  0b^  0b ]   
  0.98624275 	 [ 1b^  1b  0a^  0a ]   
  0.98624275 	 [ 1b^  1b  0b^  0b ]  
)
9  (  -7.22275867 	 [ 2a^  2a ]   
  -7.22275867 	 [ 2b^  2b ]  
)
10  (  0.33808549 	 [ 2a^  2a  2a^  2a ]   
  0.33808549 	 [ 2a^  2a  2b^  2b ]   
  0.33808549 	 [ 2b^  2b  2a^  2a ]   
  0.33808549 	 [ 2b^  2b  2b^  2b ]  
)
11  (  0.00701045 	 [ 2a^  0a  2a^  0a ]   
  0.00701045 	 [ 2a^  0a  0a^  2a ]   
  0.00701045 	 [ 2a^  0a  2b^  0b ]   
  0.00701045 	 [ 2a^  0a  0b^  2b ]   
  0.00701045 	 [ 0a^  2a  2a^  0a ]   
  0.00701045 	 [ 0a^  2a  0a^  2a ]   
  0.00701045 	 [ 0a^  2a  2b^  0b ]   
  0.00701045 	 [ 0a^  2a  0b^  2b ]   
  0.00701045 	 [ 2b^  0b  2a^  0a ]   
  0.00701045 	 [ 2b^  0b  0a^  2a ]   
  0.00701045 	 [ 2b^  0b  2b^  0b ]   
  0.00701045 	 [ 2b^  0b  0b^  2b ]   
  0.00701045 	 [ 0b^  2b  2a^  0a ]   
  0.00701045 	 [ 0b^  2b  0a^  2a ]   
  0.00701045 	 [ 0b^  2b  2b^  0b ]   
  0.00701045 	 [ 0b^  2b  0b^  2b ]  
)
12  (  -0.00000000 	 [ 2a^  0a  0a^  0a ]   
  -0.00000000 	 [ 2a^  0a  0b^  0b ]   
  -0.00000000 	 [ 0a^  2a  0a^  0a ]   
  -0.00000000 	 [ 0a^  2a  0b^  0b ]   
  -0.00000000 	 [ 2b^  0b  0a^  0a ]   
  -0.00000000 	 [ 2b^  0b  0b^  0b ]   
  -0.00000000 	 [ 0b^  2b  0a^  0a ]   
  -0.00000000 	 [ 0b^  2b  0b^  0b ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  -0.00000000 	 [ 0b^  2b ]  
)
13  (  0.00000000 	 [ 0a^  2a  2a^  2a ]   
  0.00000000 	 [ 0a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  0a  2a^  2a ]   
  0.00000000 	 [ 2a^  0a  2b^  2b ]   
  0.00000000 	 [ 0b^  2b  2a^  2a ]   
  0.00000000 	 [ 0b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  0b  2a^  2a ]   
  0.00000000 	 [ 2b^  0b  2b^  2b ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0b^  2b ]   
  0.00000000 	 [ 2b^  0b ]  
)
14  (  0.00000000 	 [ 2a^  0a ]   
  0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  0.00000000 	 [ 0b^  2b ]  
)
15  (  0.87162736 	 [ 2a^  2a  0a^  0a ]   
  0.87162736 	 [ 2a^  2a  0b^  0b ]   
  0.87162736 	 [ 2b^  2b  0a^  0a ]   
  0.87162736 	 [ 2b^  2b  0b^  0b ]  
)
16  (  0.07194983 	 [ 2a^  1a  2a^  1a ]   
  0.07194983 	 [ 2a^  1a  1a^  2a ]   
  0.07194983 	 [ 2a^  1a  2b^  1b ]   
  0.07194983 	 [ 2a^  1a  1b^  2b ]   
  0.07194983 	 [ 1a^  2a  2a^  1a ]   
  0.07194983 	 [ 1a^  2a  1a^  2a ]   
  0.07194983 	 [ 1a^  2a  2b^  1b ]   
  0.07194983 	 [ 1a^  2a  1b^  2b ]   
  0.07194983 	 [ 2b^  1b  2a^  1a ]   
  0.07194983 	 [ 2b^  1b  1a^  2a ]   
  0.07194983 	 [ 2b^  1b  2b^  1b ]   
  0.07194983 	 [ 2b^  1b  1b^  2b ]   
  0.07194983 	 [ 1b^  2b  2a^  1a ]   
  0.07194983 	 [ 1b^  2b  1a^  2a ]   
  0.07194983 	 [ 1b^  2b  2b^  1b ]   
  0.07194983 	 [ 1b^  2b  1b^  2b ]  
)
17  (  0.00000000 	 [ 2a^  1a  1a^  1a ]   
  0.00000000 	 [ 2a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  2a  1a^  1a ]   
  0.00000000 	 [ 1a^  2a  1b^  1b ]   
  0.00000000 	 [ 2b^  1b  1a^  1a ]   
  0.00000000 	 [ 2b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  2b  1a^  1a ]   
  0.00000000 	 [ 1b^  2b  1b^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
18  (  0.00000000 	 [ 1a^  2a  2a^  2a ]   
  0.00000000 	 [ 1a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  1a  2a^  2a ]   
  0.00000000 	 [ 2a^  1a  2b^  2b ]   
  0.00000000 	 [ 1b^  2b  2a^  2a ]   
  0.00000000 	 [ 1b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  1b  2a^  2a ]   
  0.00000000 	 [ 2b^  1b  2b^  2b ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1b^  2b ]   
  0.00000000 	 [ 2b^  1b ]  
)
19  (  -0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
20  (  0.68020781 	 [ 2a^  2a  1a^  1a ]   
  0.68020781 	 [ 2a^  2a  1b^  1b ]   
  0.68020781 	 [ 2b^  2b  1a^  1a ]   
  0.68020781 	 [ 2b^  2b  1b^  1b ]  
)
21  (  -0.00000000 	 [ 2a^  0a  1a^  0a ]   
  -0.00000000 	 [ 2a^  0a  0a^  1a ]   
  -0.00000000 	 [ 2a^  0a  1b^  0b ]   
  -0.00000000 	 [ 2a^  0a  0b^  1b ]   
  -0.00000000 	 [ 0a^  2a  1a^  0a ]   
  -0.00000000 	 [ 0a^  2a  0a^  1a ]   
  -0.00000000 	 [ 0a^  2a  1b^  0b ]   
  -0.00000000 	 [ 0a^  2a  0b^  1b ]   
  -0.00000000 	 [ 2b^  0b  1a^  0a ]   
  -0.00000000 	 [ 2b^  0b  0a^  1a ]   
  -0.00000000 	 [ 2b^  0b  1b^  0b ]   
  -0.00000000 	 [ 2b^  0b  0b^  1b ]   
  -0.00000000 	 [ 0b^  2b  1a^  0a ]   
  -0.00000000 	 [ 0b^  2b  0a^  1a ]   
  -0.00000000 	 [ 0b^  2b  1b^  0b ]   
  -0.00000000 	 [ 0b^  2b  0b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
22  (  0.00000000 	 [ 2a^  1a  0a^  1a ]   
  0.00000000 	 [ 2a^  1a  1a^  0a ]   
  0.00000000 	 [ 2a^  1a  0b^  1b ]   
  0.00000000 	 [ 2a^  1a  1b^  0b ]   
  0.00000000 	 [ 1a^  2a  0a^  1a ]   
  0.00000000 	 [ 1a^  2a  1a^  0a ]   
  0.00000000 	 [ 1a^  2a  0b^  1b ]   
  0.00000000 	 [ 1a^  2a  1b^  0b ]   
  0.00000000 	 [ 2b^  1b  0a^  1a ]   
  0.00000000 	 [ 2b^  1b  1a^  0a ]   
  0.00000000 	 [ 2b^  1b  0b^  1b ]   
  0.00000000 	 [ 2b^  1b  1b^  0b ]   
  0.00000000 	 [ 1b^  2b  0a^  1a ]   
  0.00000000 	 [ 1b^  2b  1a^  0a ]   
  0.00000000 	 [ 1b^  2b  0b^  1b ]   
  0.00000000 	 [ 1b^  2b  1b^  0b ]   
  -0.00000000 	 [ 2a^  0a ]   
  0.00000000 	 [ 0a^  2a ]   
  -0.00000000 	 [ 2b^  0b ]   
  0.00000000 	 [ 0b^  2b ]  
)
23  (  0.02048380 	 [ 1a^  2a  0a^  2a ]   
  0.02048380 	 [ 1a^  2a  2a^  0a ]   
  0.02048380 	 [ 1a^  2a  0b^  2b ]   
  0.02048380 	 [ 1a^  2a  2b^  0b ]   
  0.02048380 	 [ 2a^  1a  0a^  2a ]   
  0.02048380 	 [ 2a^  1a  2a^  0a ]   
  0.02048380 	 [ 2a^  1a  0b^  2b ]   
  0.02048380 	 [ 2a^  1a  2b^  0b ]   
  0.02048380 	 [ 1b^  2b  0a^  2a ]   
  0.02048380 	 [ 1b^  2b  2a^  0a ]   
  0.02048380 	 [ 1b^  2b  0b^  2b ]   
  0.02048380 	 [ 1b^  2b  2b^  0b ]   
  0.02048380 	 [ 2b^  1b  0a^  2a ]   
  0.02048380 	 [ 2b^  1b  2a^  0a ]   
  0.02048380 	 [ 2b^  1b  0b^  2b ]   
  0.02048380 	 [ 2b^  1b  2b^  0b ]   
  -0.01024190 	 [ 1a^  0a ]   
  0.01024190 	 [ 0a^  1a ]   
  -0.01024190 	 [ 1b^  0b ]   
  0.01024190 	 [ 0b^  1b ]  
)
24  (  0.00000000 	 [ 2a^  1a  0a^  0a ]   
  0.00000000 	 [ 2a^  1a  0b^  0b ]   
  0.00000000 	 [ 1a^  2a  0a^  0a ]   
  0.00000000 	 [ 1a^  2a  0b^  0b ]   
  0.00000000 	 [ 2b^  1b  0a^  0a ]   
  0.00000000 	 [ 2b^  1b  0b^  0b ]   
  0.00000000 	 [ 1b^  2b  0a^  0a ]   
  0.00000000 	 [ 1b^  2b  0b^  0b ]  
)
25  (  -0.00000000 	 [ 2a^  0a  1a^  1a ]   
  -0.00000000 	 [ 2a^  0a  1b^  1b ]   
  -0.00000000 	 [ 0a^  2a  1a^  1a ]   
  -0.00000000 	 [ 0a^  2a  1b^  1b ]   
  -0.00000000 	 [ 2b^  0b  1a^  1a ]   
  -0.00000000 	 [ 2b^  0b  1b^  1b ]   
  -0.00000000 	 [ 0b^  2b  1a^  1a ]   
  -0.00000000 	 [ 0b^  2b  1b^  1b ]  
)
26  (  -0.00496074 	 [ 1a^  0a  2a^  2a ]   
  -0.00496074 	 [ 1a^  0a  2b^  2b ]   
  -0.00496074 	 [ 0a^  1a  2a^  2a ]   
  -0.00496074 	 [ 0a^  1a  2b^  2b ]   
  -0.00496074 	 [ 1b^  0b  2a^  2a ]   
  -0.00496074 	 [ 1b^  0b  2b^  2b ]   
  -0.00496074 	 [ 0b^  1b  2a^  2a ]   
  -0.00496074 	 [ 0b^  1b  2b^  2b ]  
)
27  (  -7.54086531 	 [ 3a^  3a ]   
  -7.54086531 	 [ 3b^  3b ]  
)
28  (  0.37913583 	 [ 3a^  3a  3a^  3a ]   
  0.37913583 	 [ 3a^  3a  3b^  3b ]   
  0.37913583 	 [ 3b^  3b  3a^  3a ]   
  0.37913583 	 [ 3b^  3b  3b^  3b ]  
)
29  (  0.01554564 	 [ 3a^  0a  3a^  0a ]   
  0.01554564 	 [ 3a^  0a  0a^  3a ]   
  0.01554564 	 [ 3a^  0a  3b^  0b ]   
  0.01554564 	 [ 3a^  0a  0b^  3b ]   
  0.01554564 	 [ 0a^  3a  3a^  0a ]   
  0.01554564 	 [ 0a^  3a  0a^  3a ]   
  0.01554564 	 [ 0a^  3a  3b^  0b ]   
  0.01554564 	 [ 0a^  3a  0b^  3b ]   
  0.01554564 	 [ 3b^  0b  3a^  0a ]   
  0.01554564 	 [ 3b^  0b  0a^  3a ]   
  0.01554564 	 [ 3b^  0b  3b^  0b ]   
  0.01554564 	 [ 3b^  0b  0b^  3b ]   
  0.01554564 	 [ 0b^  3b  3a^  0a ]   
  0.01554564 	 [ 0b^  3b  0a^  3a ]   
  0.01554564 	 [ 0b^  3b  3b^  0b ]   
  0.01554564 	 [ 0b^  3b  0b^  3b ]  
)
30  (  -0.23779125 	 [ 3a^  0a  0a^  0a ]   
  -0.23779125 	 [ 3a^  0a  0b^  0b ]   
  -0.23779125 	 [ 0a^  3a  0a^  0a ]   
  -0.23779125 	 [ 0a^  3a  0b^  0b ]   
  -0.23779125 	 [ 3b^  0b  0a^  0a ]   
  -0.23779125 	 [ 3b^  0b  0b^  0b ]   
  -0.23779125 	 [ 0b^  3b  0a^  0a ]   
  -0.23779125 	 [ 0b^  3b  0b^  0b ]   
  0.11889562 	 [ 3a^  0a ]   
  -0.11889562 	 [ 0a^  3a ]   
  0.11889562 	 [ 3b^  0b ]   
  -0.11889562 	 [ 0b^  3b ]  
)
31  (  0.00877548 	 [ 0a^  3a  3a^  3a ]   
  0.00877548 	 [ 0a^  3a  3b^  3b ]   
  0.00877548 	 [ 3a^  0a  3a^  3a ]   
  0.00877548 	 [ 3a^  0a  3b^  3b ]   
  0.00877548 	 [ 0b^  3b  3a^  3a ]   
  0.00877548 	 [ 0b^  3b  3b^  3b ]   
  0.00877548 	 [ 3b^  0b  3a^  3a ]   
  0.00877548 	 [ 3b^  0b  3b^  3b ]   
  -0.00438774 	 [ 0a^  3a ]   
  0.00438774 	 [ 3a^  0a ]   
  -0.00438774 	 [ 0b^  3b ]   
  0.00438774 	 [ 3b^  0b ]  
)
32  (  0.40915024 	 [ 3a^  0a ]   
  0.40915024 	 [ 0a^  3a ]   
  0.40915024 	 [ 3b^  0b ]   
  0.40915024 	 [ 0b^  3b ]  
)
33  (  0.96955771 	 [ 3a^  3a  0a^  0a ]   
  0.96955771 	 [ 3a^  3a  0b^  0b ]   
  0.96955771 	 [ 3b^  3b  0a^  0a ]   
  0.96955771 	 [ 3b^  3b  0b^  0b ]  
)
34  (  0.05641616 	 [ 3a^  1a  3a^  1a ]   
  0.05641616 	 [ 3a^  1a  1a^  3a ]   
  0.05641616 	 [ 3a^  1a  3b^  1b ]   
  0.05641616 	 [ 3a^  1a  1b^  3b ]   
  0.05641616 	 [ 1a^  3a  3a^  1a ]   
  0.05641616 	 [ 1a^  3a  1a^  3a ]   
  0.05641616 	 [ 1a^  3a  3b^  1b ]   
  0.05641616 	 [ 1a^  3a  1b^  3b ]   
  0.05641616 	 [ 3b^  1b  3a^  1a ]   
  0.05641616 	 [ 3b^  1b  1a^  3a ]   
  0.05641616 	 [ 3b^  1b  3b^  1b ]   
  0.05641616 	 [ 3b^  1b  1b^  3b ]   
  0.05641616 	 [ 1b^  3b  3a^  1a ]   
  0.05641616 	 [ 1b^  3b  1a^  3a ]   
  0.05641616 	 [ 1b^  3b  3b^  1b ]   
  0.05641616 	 [ 1b^  3b  1b^  3b ]  
)
35  (  -0.01612215 	 [ 3a^  1a  1a^  1a ]   
  -0.01612215 	 [ 3a^  1a  1b^  1b ]   
  -0.01612215 	 [ 1a^  3a  1a^  1a ]   
  -0.01612215 	 [ 1a^  3a  1b^  1b ]   
  -0.01612215 	 [ 3b^  1b  1a^  1a ]   
  -0.01612215 	 [ 3b^  1b  1b^  1b ]   
  -0.01612215 	 [ 1b^  3b  1a^  1a ]   
  -0.01612215 	 [ 1b^  3b  1b^  1b ]   
  0.00806107 	 [ 3a^  1a ]   
  -0.00806107 	 [ 1a^  3a ]   
  0.00806107 	 [ 3b^  1b ]   
  -0.00806107 	 [ 1b^  3b ]  
)
36  (  0.09743202 	 [ 1a^  3a  3a^  3a ]   
  0.09743202 	 [ 1a^  3a  3b^  3b ]   
  0.09743202 	 [ 3a^  1a  3a^  3a ]   
  0.09743202 	 [ 3a^  1a  3b^  3b ]   
  0.09743202 	 [ 1b^  3b  3a^  3a ]   
  0.09743202 	 [ 1b^  3b  3b^  3b ]   
  0.09743202 	 [ 3b^  1b  3a^  3a ]   
  0.09743202 	 [ 3b^  1b  3b^  3b ]   
  -0.04871601 	 [ 1a^  3a ]   
  0.04871601 	 [ 3a^  1a ]   
  -0.04871601 	 [ 1b^  3b ]   
  0.04871601 	 [ 3b^  1b ]  
)
37  (  -0.54868582 	 [ 3a^  1a ]   
  -0.54868582 	 [ 1a^  3a ]   
  -0.54868582 	 [ 3b^  1b ]   
  -0.54868582 	 [ 1b^  3b ]  
)
38  (  0.64758136 	 [ 3a^  3a  1a^  1a ]   
  0.64758136 	 [ 3a^  3a  1b^  1b ]   
  0.64758136 	 [ 3b^  3b  1a^  1a ]   
  0.64758136 	 [ 3b^  3b  1b^  1b ]  
)
39  (  0.02799206 	 [ 3a^  0a  1a^  0a ]   
  0.02799206 	 [ 3a^  0a  0a^  1a ]   
  0.02799206 	 [ 3a^  0a  1b^  0b ]   
  0.02799206 	 [ 3a^  0a  0b^  1b ]   
  0.02799206 	 [ 0a^  3a  1a^  0a ]   
  0.02799206 	 [ 0a^  3a  0a^  1a ]   
  0.02799206 	 [ 0a^  3a  1b^  0b ]   
  0.02799206 	 [ 0a^  3a  0b^  1b ]   
  0.02799206 	 [ 3b^  0b  1a^  0a ]   
  0.02799206 	 [ 3b^  0b  0a^  1a ]   
  0.02799206 	 [ 3b^  0b  1b^  0b ]   
  0.02799206 	 [ 3b^  0b  0b^  1b ]   
  0.02799206 	 [ 0b^  3b  1a^  0a ]   
  0.02799206 	 [ 0b^  3b  0a^  1a ]   
  0.02799206 	 [ 0b^  3b  1b^  0b ]   
  0.02799206 	 [ 0b^  3b  0b^  1b ]   
  -0.01399603 	 [ 3a^  1a ]   
  0.01399603 	 [ 1a^  3a ]   
  -0.01399603 	 [ 3b^  1b ]   
  0.01399603 	 [ 1b^  3b ]  
)
40  (  -0.01095966 	 [ 3a^  1a  0a^  1a ]   
  -0.01095966 	 [ 3a^  1a  1a^  0a ]   
  -0.01095966 	 [ 3a^  1a  0b^  1b ]   
  -0.01095966 	 [ 3a^  1a  1b^  0b ]   
  -0.01095966 	 [ 1a^  3a  0a^  1a ]   
  -0.01095966 	 [ 1a^  3a  1a^  0a ]   
  -0.01095966 	 [ 1a^  3a  0b^  1b ]   
  -0.01095966 	 [ 1a^  3a  1b^  0b ]   
  -0.01095966 	 [ 3b^  1b  0a^  1a ]   
  -0.01095966 	 [ 3b^  1b  1a^  0a ]   
  -0.01095966 	 [ 3b^  1b  0b^  1b ]   
  -0.01095966 	 [ 3b^  1b  1b^  0b ]   
  -0.01095966 	 [ 1b^  3b  0a^  1a ]   
  -0.01095966 	 [ 1b^  3b  1a^  0a ]   
  -0.01095966 	 [ 1b^  3b  0b^  1b ]   
  -0.01095966 	 [ 1b^  3b  1b^  0b ]   
  0.00547983 	 [ 3a^  0a ]   
  -0.00547983 	 [ 0a^  3a ]   
  0.00547983 	 [ 3b^  0b ]   
  -0.00547983 	 [ 0b^  3b ]  
)
41  (  0.01163744 	 [ 1a^  3a  0a^  3a ]   
  0.01163744 	 [ 1a^  3a  3a^  0a ]   
  0.01163744 	 [ 1a^  3a  0b^  3b ]   
  0.01163744 	 [ 1a^  3a  3b^  0b ]   
  0.01163744 	 [ 3a^  1a  0a^  3a ]   
  0.01163744 	 [ 3a^  1a  3a^  0a ]   
  0.01163744 	 [ 3a^  1a  0b^  3b ]   
  0.01163744 	 [ 3a^  1a  3b^  0b ]   
  0.01163744 	 [ 1b^  3b  0a^  3a ]   
  0.01163744 	 [ 1b^  3b  3a^  0a ]   
  0.01163744 	 [ 1b^  3b  0b^  3b ]   
  0.01163744 	 [ 1b^  3b  3b^  0b ]   
  0.01163744 	 [ 3b^  1b  0a^  3a ]   
  0.01163744 	 [ 3b^  1b  3a^  0a ]   
  0.01163744 	 [ 3b^  1b  0b^  3b ]   
  0.01163744 	 [ 3b^  1b  3b^  0b ]   
  -0.00581872 	 [ 1a^  0a ]   
  0.00581872 	 [ 0a^  1a ]   
  -0.00581872 	 [ 1b^  0b ]   
  0.00581872 	 [ 0b^  1b ]  
)
42  (  0.15554369 	 [ 3a^  1a  0a^  0a ]   
  0.15554369 	 [ 3a^  1a  0b^  0b ]   
  0.15554369 	 [ 1a^  3a  0a^  0a ]   
  0.15554369 	 [ 1a^  3a  0b^  0b ]   
  0.15554369 	 [ 3b^  1b  0a^  0a ]   
  0.15554369 	 [ 3b^  1b  0b^  0b ]   
  0.15554369 	 [ 1b^  3b  0a^  0a ]   
  0.15554369 	 [ 1b^  3b  0b^  0b ]  
)
43  (  -0.01984138 	 [ 3a^  0a  1a^  1a ]   
  -0.01984138 	 [ 3a^  0a  1b^  1b ]   
  -0.01984138 	 [ 0a^  3a  1a^  1a ]   
  -0.01984138 	 [ 0a^  3a  1b^  1b ]   
  -0.01984138 	 [ 3b^  0b  1a^  1a ]   
  -0.01984138 	 [ 3b^  0b  1b^  1b ]   
  -0.01984138 	 [ 0b^  3b  1a^  1a ]   
  -0.01984138 	 [ 0b^  3b  1b^  1b ]  
)
44  (  -0.01494431 	 [ 1a^  0a  3a^  3a ]   
  -0.01494431 	 [ 1a^  0a  3b^  3b ]   
  -0.01494431 	 [ 0a^  1a  3a^  3a ]   
  -0.01494431 	 [ 0a^  1a  3b^  3b ]   
  -0.01494431 	 [ 1b^  0b  3a^  3a ]   
  -0.01494431 	 [ 1b^  0b  3b^  3b ]   
  -0.01494431 	 [ 0b^  1b  3a^  3a ]   
  -0.01494431 	 [ 0b^  1b  3b^  3b ]  
)
45  (  0.02577458 	 [ 3a^  2a  3a^  2a ]   
  0.02577458 	 [ 3a^  2a  2a^  3a ]   
  0.02577458 	 [ 3a^  2a  3b^  2b ]   
  0.02577458 	 [ 3a^  2a  2b^  3b ]   
  0.02577458 	 [ 2a^  3a  3a^  2a ]   
  0.02577458 	 [ 2a^  3a  2a^  3a ]   
  0.02577458 	 [ 2a^  3a  3b^  2b ]   
  0.02577458 	 [ 2a^  3a  2b^  3b ]   
  0.02577458 	 [ 3b^  2b  3a^  2a ]   
  0.02577458 	 [ 3b^  2b  2a^  3a ]   
  0.02577458 	 [ 3b^  2b  3b^  2b ]   
  0.02577458 	 [ 3b^  2b  2b^  3b ]   
  0.02577458 	 [ 2b^  3b  3a^  2a ]   
  0.02577458 	 [ 2b^  3b  2a^  3a ]   
  0.02577458 	 [ 2b^  3b  3b^  2b ]   
  0.02577458 	 [ 2b^  3b  2b^  3b ]  
)
46  (  0.00000000 	 [ 3a^  2a  2a^  2a ]   
  0.00000000 	 [ 3a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  3a  2a^  2a ]   
  0.00000000 	 [ 2a^  3a  2b^  2b ]   
  0.00000000 	 [ 3b^  2b  2a^  2a ]   
  0.00000000 	 [ 3b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  3b  2a^  2a ]   
  0.00000000 	 [ 2b^  3b  2b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
47  (  0.00000000 	 [ 2a^  3a  3a^  3a ]   
  0.00000000 	 [ 2a^  3a  3b^  3b ]   
  0.00000000 	 [ 3a^  2a  3a^  3a ]   
  0.00000000 	 [ 3a^  2a  3b^  3b ]   
  0.00000000 	 [ 2b^  3b  3a^  3a ]   
  0.00000000 	 [ 2b^  3b  3b^  3b ]   
  0.00000000 	 [ 3b^  2b  3a^  3a ]   
  0.00000000 	 [ 3b^  2b  3b^  3b ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2b^  3b ]   
  0.00000000 	 [ 3b^  2b ]  
)
48  (  0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
49  (  0.62095166 	 [ 3a^  3a  2a^  2a ]   
  0.62095166 	 [ 3a^  3a  2b^  2b ]   
  0.62095166 	 [ 3b^  3b  2a^  2a ]   
  0.62095166 	 [ 3b^  3b  2b^  2b ]  
)
50  (  0.00000000 	 [ 3a^  0a  2a^  0a ]   
  0.00000000 	 [ 3a^  0a  0a^  2a ]   
  0.00000000 	 [ 3a^  0a  2b^  0b ]   
  0.00000000 	 [ 3a^  0a  0b^  2b ]   
  0.00000000 	 [ 0a^  3a  2a^  0a ]   
  0.00000000 	 [ 0a^  3a  0a^  2a ]   
  0.00000000 	 [ 0a^  3a  2b^  0b ]   
  0.00000000 	 [ 0a^  3a  0b^  2b ]   
  0.00000000 	 [ 3b^  0b  2a^  0a ]   
  0.00000000 	 [ 3b^  0b  0a^  2a ]   
  0.00000000 	 [ 3b^  0b  2b^  0b ]   
  0.00000000 	 [ 3b^  0b  0b^  2b ]   
  0.00000000 	 [ 0b^  3b  2a^  0a ]   
  0.00000000 	 [ 0b^  3b  0a^  2a ]   
  0.00000000 	 [ 0b^  3b  2b^  0b ]   
  0.00000000 	 [ 0b^  3b  0b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
51  (  0.00762455 	 [ 3a^  2a  0a^  2a ]   
  0.00762455 	 [ 3a^  2a  2a^  0a ]   
  0.00762455 	 [ 3a^  2a  0b^  2b ]   
  0.00762455 	 [ 3a^  2a  2b^  0b ]   
  0.00762455 	 [ 2a^  3a  0a^  2a ]   
  0.00762455 	 [ 2a^  3a  2a^  0a ]   
  0.00762455 	 [ 2a^  3a  0b^  2b ]   
  0.00762455 	 [ 2a^  3a  2b^  0b ]   
  0.00762455 	 [ 3b^  2b  0a^  2a ]   
  0.00762455 	 [ 3b^  2b  2a^  0a ]   
  0.00762455 	 [ 3b^  2b  0b^  2b ]   
  0.00762455 	 [ 3b^  2b  2b^  0b ]   
  0.00762455 	 [ 2b^  3b  0a^  2a ]   
  0.00762455 	 [ 2b^  3b  2a^  0a ]   
  0.00762455 	 [ 2b^  3b  0b^  2b ]   
  0.00762455 	 [ 2b^  3b  2b^  0b ]   
  -0.00381227 	 [ 3a^  0a ]   
  0.00381227 	 [ 0a^  3a ]   
  -0.00381227 	 [ 3b^  0b ]   
  0.00381227 	 [ 0b^  3b ]  
)
52  (  -0.00000000 	 [ 2a^  3a  0a^  3a ]   
  -0.00000000 	 [ 2a^  3a  3a^  0a ]   
  -0.00000000 	 [ 2a^  3a  0b^  3b ]   
  -0.00000000 	 [ 2a^  3a  3b^  0b ]   
  -0.00000000 	 [ 3a^  2a  0a^  3a ]   
  -0.00000000 	 [ 3a^  2a  3a^  0a ]   
  -0.00000000 	 [ 3a^  2a  0b^  3b ]   
  -0.00000000 	 [ 3a^  2a  3b^  0b ]   
  -0.00000000 	 [ 2b^  3b  0a^  3a ]   
  -0.00000000 	 [ 2b^  3b  3a^  0a ]   
  -0.00000000 	 [ 2b^  3b  0b^  3b ]   
  -0.00000000 	 [ 2b^  3b  3b^  0b ]   
  -0.00000000 	 [ 3b^  2b  0a^  3a ]   
  -0.00000000 	 [ 3b^  2b  3a^  0a ]   
  -0.00000000 	 [ 3b^  2b  0b^  3b ]   
  -0.00000000 	 [ 3b^  2b  3b^  0b ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  -0.00000000 	 [ 0b^  2b ]  
)
53  (  0.00000000 	 [ 3a^  2a  0a^  0a ]   
  0.00000000 	 [ 3a^  2a  0b^  0b ]   
  0.00000000 	 [ 2a^  3a  0a^  0a ]   
  0.00000000 	 [ 2a^  3a  0b^  0b ]   
  0.00000000 	 [ 3b^  2b  0a^  0a ]   
  0.00000000 	 [ 3b^  2b  0b^  0b ]   
  0.00000000 	 [ 2b^  3b  0a^  0a ]   
  0.00000000 	 [ 2b^  3b  0b^  0b ]  
)
54  (  -0.00781476 	 [ 3a^  0a  2a^  2a ]   
  -0.00781476 	 [ 3a^  0a  2b^  2b ]   
  -0.00781476 	 [ 0a^  3a  2a^  2a ]   
  -0.00781476 	 [ 0a^  3a  2b^  2b ]   
  -0.00781476 	 [ 3b^  0b  2a^  2a ]   
  -0.00781476 	 [ 3b^  0b  2b^  2b ]   
  -0.00781476 	 [ 0b^  3b  2a^  2a ]   
  -0.00781476 	 [ 0b^  3b  2b^  2b ]  
)
55  (  -0.00000000 	 [ 2a^  0a  3a^  3a ]   
  -0.00000000 	 [ 2a^  0a  3b^  3b ]   
  -0.00000000 	 [ 0a^  2a  3a^  3a ]   
  -0.00000000 	 [ 0a^  2a  3b^  3b ]   
  -0.00000000 	 [ 2b^  0b  3a^  3a ]   
  -0.00000000 	 [ 2b^  0b  3b^  3b ]   
  -0.00000000 	 [ 0b^  2b  3a^  3a ]   
  -0.00000000 	 [ 0b^  2b  3b^  3b ]  
)
56  (  -0.00000000 	 [ 3a^  1a  2a^  1a ]   
  -0.00000000 	 [ 3a^  1a  1a^  2a ]   
  -0.00000000 	 [ 3a^  1a  2b^  1b ]   
  -0.00000000 	 [ 3a^  1a  1b^  2b ]   
  -0.00000000 	 [ 1a^  3a  2a^  1a ]   
  -0.00000000 	 [ 1a^  3a  1a^  2a ]   
  -0.00000000 	 [ 1a^  3a  2b^  1b ]   
  -0.00000000 	 [ 1a^  3a  1b^  2b ]   
  -0.00000000 	 [ 3b^  1b  2a^  1a ]   
  -0.00000000 	 [ 3b^  1b  1a^  2a ]   
  -0.00000000 	 [ 3b^  1b  2b^  1b ]   
  -0.00000000 	 [ 3b^  1b  1b^  2b ]   
  -0.00000000 	 [ 1b^  3b  2a^  1a ]   
  -0.00000000 	 [ 1b^  3b  1a^  2a ]   
  -0.00000000 	 [ 1b^  3b  2b^  1b ]   
  -0.00000000 	 [ 1b^  3b  1b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
57  (  0.00147002 	 [ 3a^  2a  1a^  2a ]   
  0.00147002 	 [ 3a^  2a  2a^  1a ]   
  0.00147002 	 [ 3a^  2a  1b^  2b ]   
  0.00147002 	 [ 3a^  2a  2b^  1b ]   
  0.00147002 	 [ 2a^  3a  1a^  2a ]   
  0.00147002 	 [ 2a^  3a  2a^  1a ]   
  0.00147002 	 [ 2a^  3a  1b^  2b ]   
  0.00147002 	 [ 2a^  3a  2b^  1b ]   
  0.00147002 	 [ 3b^  2b  1a^  2a ]   
  0.00147002 	 [ 3b^  2b  2a^  1a ]   
  0.00147002 	 [ 3b^  2b  1b^  2b ]   
  0.00147002 	 [ 3b^  2b  2b^  1b ]   
  0.00147002 	 [ 2b^  3b  1a^  2a ]   
  0.00147002 	 [ 2b^  3b  2a^  1a ]   
  0.00147002 	 [ 2b^  3b  1b^  2b ]   
  0.00147002 	 [ 2b^  3b  2b^  1b ]   
  -0.00073501 	 [ 3a^  1a ]   
  0.00073501 	 [ 1a^  3a ]   
  -0.00073501 	 [ 3b^  1b ]   
  0.00073501 	 [ 1b^  3b ]  
)
58  (  -0.00000000 	 [ 2a^  3a  1a^  3a ]   
  -0.00000000 	 [ 2a^  3a  3a^  1a ]   
  -0.00000000 	 [ 2a^  3a  1b^  3b ]   
  -0.00000000 	 [ 2a^  3a  3b^  1b ]   
  -0.00000000 	 [ 3a^  2a  1a^  3a ]   
  -0.00000000 	 [ 3a^  2a  3a^  1a ]   
  -0.00000000 	 [ 3a^  2a  1b^  3b ]   
  -0.00000000 	 [ 3a^  2a  3b^  1b ]   
  -0.00000000 	 [ 2b^  3b  1a^  3a ]   
  -0.00000000 	 [ 2b^  3b  3a^  1a ]   
  -0.00000000 	 [ 2b^  3b  1b^  3b ]   
  -0.00000000 	 [ 2b^  3b  3b^  1b ]   
  -0.00000000 	 [ 3b^  2b  1a^  3a ]   
  -0.00000000 	 [ 3b^  2b  3a^  1a ]   
  -0.00000000 	 [ 3b^  2b  1b^  3b ]   
  -0.00000000 	 [ 3b^  2b  3b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
59  (  0.00000000 	 [ 3a^  2a  1a^  1a ]   
  0.00000000 	 [ 3a^  2a  1b^  1b ]   
  0.00000000 	 [ 2a^  3a  1a^  1a ]   
  0.00000000 	 [ 2a^  3a  1b^  1b ]   
  0.00000000 	 [ 3b^  2b  1a^  1a ]   
  0.00000000 	 [ 3b^  2b  1b^  1b ]   
  0.00000000 	 [ 2b^  3b  1a^  1a ]   
  0.00000000 	 [ 2b^  3b  1b^  1b ]  
)
60  (  0.00886444 	 [ 3a^  1a  2a^  2a ]   
  0.00886444 	 [ 3a^  1a  2b^  2b ]   
  0.00886444 	 [ 1a^  3a  2a^  2a ]   
  0.00886444 	 [ 1a^  3a  2b^  2b ]   
  0.00886444 	 [ 3b^  1b  2a^  2a ]   
  0.00886444 	 [ 3b^  1b  2b^  2b ]   
  0.00886444 	 [ 1b^  3b  2a^  2a ]   
  0.00886444 	 [ 1b^  3b  2b^  2b ]  
)
61  (  0.00000000 	 [ 2a^  1a  3a^  3a ]   
  0.00000000 	 [ 2a^  1a  3b^  3b ]   
  0.00000000 	 [ 1a^  2a  3a^  3a ]   
  0.00000000 	 [ 1a^  2a  3b^  3b ]   
  0.00000000 	 [ 2b^  1b  3a^  3a ]   
  0.00000000 	 [ 2b^  1b  3b^  3b ]   
  0.00000000 	 [ 1b^  2b  3a^  3a ]   
  0.00000000 	 [ 1b^  2b  3b^  3b ]  
)
62  (  -0.00000000 	 [ 3a^  1a  2a^  0a ]   
  -0.00000000 	 [ 3a^  1a  0a^  2a ]   
  -0.00000000 	 [ 3a^  1a  2b^  0b ]   
  -0.00000000 	 [ 3a^  1a  0b^  2b ]   
  -0.00000000 	 [ 1a^  3a  2a^  0a ]   
  -0.00000000 	 [ 1a^  3a  0a^  2a ]   
  -0.00000000 	 [ 1a^  3a  2b^  0b ]   
  -0.00000000 	 [ 1a^  3a  0b^  2b ]   
  -0.00000000 	 [ 3b^  1b  2a^  0a ]   
  -0.00000000 	 [ 3b^  1b  0a^  2a ]   
  -0.00000000 	 [ 3b^  1b  2b^  0b ]   
  -0.00000000 	 [ 3b^  1b  0b^  2b ]   
  -0.00000000 	 [ 1b^  3b  2a^  0a ]   
  -0.00000000 	 [ 1b^  3b  0a^  2a ]   
  -0.00000000 	 [ 1b^  3b  2b^  0b ]   
  -0.00000000 	 [ 1b^  3b  0b^  2b ]  
)
63  (  0.00000000 	 [ 3a^  0a  2a^  1a ]   
  0.00000000 	 [ 3a^  0a  1a^  2a ]   
  0.00000000 	 [ 3a^  0a  2b^  1b ]   
  0.00000000 	 [ 3a^  0a  1b^  2b ]   
  0.00000000 	 [ 0a^  3a  2a^  1a ]   
  0.00000000 	 [ 0a^  3a  1a^  2a ]   
  0.00000000 	 [ 0a^  3a  2b^  1b ]   
  0.00000000 	 [ 0a^  3a  1b^  2b ]   
  0.00000000 	 [ 3b^  0b  2a^  1a ]   
  0.00000000 	 [ 3b^  0b  1a^  2a ]   
  0.00000000 	 [ 3b^  0b  2b^  1b ]   
  0.00000000 	 [ 3b^  0b  1b^  2b ]   
  0.00000000 	 [ 0b^  3b  2a^  1a ]   
  0.00000000 	 [ 0b^  3b  1a^  2a ]   
  0.00000000 	 [ 0b^  3b  2b^  1b ]   
  0.00000000 	 [ 0b^  3b  1b^  2b ]  
)
64  (  0.00000000 	 [ 3a^  2a  1a^  0a ]   
  0.00000000 	 [ 3a^  2a  0a^  1a ]   
  0.00000000 	 [ 3a^  2a  1b^  0b ]   
  0.00000000 	 [ 3a^  2a  0b^  1b ]   
  0.00000000 	 [ 2a^  3a  1a^  0a ]   
  0.00000000 	 [ 2a^  3a  0a^  1a ]   
  0.00000000 	 [ 2a^  3a  1b^  0b ]   
  0.00000000 	 [ 2a^  3a  0b^  1b ]   
  0.00000000 	 [ 3b^  2b  1a^  0a ]   
  0.00000000 	 [ 3b^  2b  0a^  1a ]   
  0.00000000 	 [ 3b^  2b  1b^  0b ]   
  0.00000000 	 [ 3b^  2b  0b^  1b ]   
  0.00000000 	 [ 2b^  3b  1a^  0a ]   
  0.00000000 	 [ 2b^  3b  0a^  1a ]   
  0.00000000 	 [ 2b^  3b  1b^  0b ]   
  0.00000000 	 [ 2b^  3b  0b^  1b ]  
)
65  (  -8.09774978 	 [ 4a^  4a ]   
  -8.09774978 	 [ 4b^  4b ]  
)
66  (  0.44007955 	 [ 4a^  4a  4a^  4a ]   
  0.44007955 	 [ 4a^  4a  4b^  4b ]   
  0.44007955 	 [ 4b^  4b  4a^  4a ]   
  0.44007955 	 [ 4b^  4b  4b^  4b ]  
)
67  (  0.01302049 	 [ 4a^  0a  4a^  0a ]   
  0.01302049 	 [ 4a^  0a  0a^  4a ]   
  0.01302049 	 [ 4a^  0a  4b^  0b ]   
  0.01302049 	 [ 4a^  0a  0b^  4b ]   
  0.01302049 	 [ 0a^  4a  4a^  0a ]   
  0.01302049 	 [ 0a^  4a  0a^  4a ]   
  0.01302049 	 [ 0a^  4a  4b^  0b ]   
  0.01302049 	 [ 0a^  4a  0b^  4b ]   
  0.01302049 	 [ 4b^  0b  4a^  0a ]   
  0.01302049 	 [ 4b^  0b  0a^  4a ]   
  0.01302049 	 [ 4b^  0b  4b^  0b ]   
  0.01302049 	 [ 4b^  0b  0b^  4b ]   
  0.01302049 	 [ 0b^  4b  4a^  0a ]   
  0.01302049 	 [ 0b^  4b  0a^  4a ]   
  0.01302049 	 [ 0b^  4b  4b^  0b ]   
  0.01302049 	 [ 0b^  4b  0b^  4b ]  
)
68  (  -0.00000000 	 [ 4a^  0a  0a^  0a ]   
  -0.00000000 	 [ 4a^  0a  0b^  0b ]   
  -0.00000000 	 [ 0a^  4a  0a^  0a ]   
  -0.00000000 	 [ 0a^  4a  0b^  0b ]   
  -0.00000000 	 [ 4b^  0b  0a^  0a ]   
  -0.00000000 	 [ 4b^  0b  0b^  0b ]   
  -0.00000000 	 [ 0b^  4b  0a^  0a ]   
  -0.00000000 	 [ 0b^  4b  0b^  0b ]   
  0.00000000 	 [ 4a^  0a ]   
  -0.00000000 	 [ 0a^  4a ]   
  0.00000000 	 [ 4b^  0b ]   
  -0.00000000 	 [ 0b^  4b ]  
)
69  (  -0.00000000 	 [ 0a^  4a  4a^  4a ]   
  -0.00000000 	 [ 0a^  4a  4b^  4b ]   
  -0.00000000 	 [ 4a^  0a  4a^  4a ]   
  -0.00000000 	 [ 4a^  0a  4b^  4b ]   
  -0.00000000 	 [ 0b^  4b  4a^  4a ]   
  -0.00000000 	 [ 0b^  4b  4b^  4b ]   
  -0.00000000 	 [ 4b^  0b  4a^  4a ]   
  -0.00000000 	 [ 4b^  0b  4b^  4b ]   
  0.00000000 	 [ 0a^  4a ]   
  -0.00000000 	 [ 4a^  0a ]   
  0.00000000 	 [ 0b^  4b ]   
  -0.00000000 	 [ 4b^  0b ]  
)
70  (  0.00000000 	 [ 4a^  0a ]   
  0.00000000 	 [ 0a^  4a ]   
  0.00000000 	 [ 4b^  0b ]   
  0.00000000 	 [ 0b^  4b ]  
)
71  (  1.11533749 	 [ 4a^  4a  0a^  0a ]   
  1.11533749 	 [ 4a^  4a  0b^  0b ]   
  1.11533749 	 [ 4b^  4b  0a^  0a ]   
  1.11533749 	 [ 4b^  4b  0b^  0b ]  
)
72  (  0.06804613 	 [ 4a^  1a  4a^  1a ]   
  0.06804613 	 [ 4a^  1a  1a^  4a ]   
  0.06804613 	 [ 4a^  1a  4b^  1b ]   
  0.06804613 	 [ 4a^  1a  1b^  4b ]   
  0.06804613 	 [ 1a^  4a  4a^  1a ]   
  0.06804613 	 [ 1a^  4a  1a^  4a ]   
  0.06804613 	 [ 1a^  4a  4b^  1b ]   
  0.06804613 	 [ 1a^  4a  1b^  4b ]   
  0.06804613 	 [ 4b^  1b  4a^  1a ]   
  0.06804613 	 [ 4b^  1b  1a^  4a ]   
  0.06804613 	 [ 4b^  1b  4b^  1b ]   
  0.06804613 	 [ 4b^  1b  1b^  4b ]   
  0.06804613 	 [ 1b^  4b  4a^  1a ]   
  0.06804613 	 [ 1b^  4b  1a^  4a ]   
  0.06804613 	 [ 1b^  4b  4b^  1b ]   
  0.06804613 	 [ 1b^  4b  1b^  4b ]  
)
73  (  0.00000000 	 [ 4a^  1a  1a^  1a ]   
  0.00000000 	 [ 4a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  4a  1a^  1a ]   
  0.00000000 	 [ 1a^  4a  1b^  1b ]   
  0.00000000 	 [ 4b^  1b  1a^  1a ]   
  0.00000000 	 [ 4b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  4b  1a^  1a ]   
  0.00000000 	 [ 1b^  4b  1b^  1b ]   
  -0.00000000 	 [ 4a^  1a ]   
  0.00000000 	 [ 1a^  4a ]   
  -0.00000000 	 [ 4b^  1b ]   
  0.00000000 	 [ 1b^  4b ]  
)
74  (  0.00000000 	 [ 1a^  4a  4a^  4a ]   
  0.00000000 	 [ 1a^  4a  4b^  4b ]   
  0.00000000 	 [ 4a^  1a  4a^  4a ]   
  0.00000000 	 [ 4a^  1a  4b^  4b ]   
  0.00000000 	 [ 1b^  4b  4a^  4a ]   
  0.00000000 	 [ 1b^  4b  4b^  4b ]   
  0.00000000 	 [ 4b^  1b  4a^  4a ]   
  0.00000000 	 [ 4b^  1b  4b^  4b ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1b^  4b ]   
  0.00000000 	 [ 4b^  1b ]  
)
75  (  -0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  -0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
76  (  0.73784844 	 [ 4a^  4a  1a^  1a ]   
  0.73784844 	 [ 4a^  4a  1b^  1b ]   
  0.73784844 	 [ 4b^  4b  1a^  1a ]   
  0.73784844 	 [ 4b^  4b  1b^  1b ]  
)
77  (  -0.00000000 	 [ 4a^  0a  1a^  0a ]   
  -0.00000000 	 [ 4a^  0a  0a^  1a ]   
  -0.00000000 	 [ 4a^  0a  1b^  0b ]   
  -0.00000000 	 [ 4a^  0a  0b^  1b ]   
  -0.00000000 	 [ 0a^  4a  1a^  0a ]   
  -0.00000000 	 [ 0a^  4a  0a^  1a ]   
  -0.00000000 	 [ 0a^  4a  1b^  0b ]   
  -0.00000000 	 [ 0a^  4a  0b^  1b ]   
  -0.00000000 	 [ 4b^  0b  1a^  0a ]   
  -0.00000000 	 [ 4b^  0b  0a^  1a ]   
  -0.00000000 	 [ 4b^  0b  1b^  0b ]   
  -0.00000000 	 [ 4b^  0b  0b^  1b ]   
  -0.00000000 	 [ 0b^  4b  1a^  0a ]   
  -0.00000000 	 [ 0b^  4b  0a^  1a ]   
  -0.00000000 	 [ 0b^  4b  1b^  0b ]   
  -0.00000000 	 [ 0b^  4b  0b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
78  (  -0.00000000 	 [ 4a^  1a  0a^  1a ]   
  -0.00000000 	 [ 4a^  1a  1a^  0a ]   
  -0.00000000 	 [ 4a^  1a  0b^  1b ]   
  -0.00000000 	 [ 4a^  1a  1b^  0b ]   
  -0.00000000 	 [ 1a^  4a  0a^  1a ]   
  -0.00000000 	 [ 1a^  4a  1a^  0a ]   
  -0.00000000 	 [ 1a^  4a  0b^  1b ]   
  -0.00000000 	 [ 1a^  4a  1b^  0b ]   
  -0.00000000 	 [ 4b^  1b  0a^  1a ]   
  -0.00000000 	 [ 4b^  1b  1a^  0a ]   
  -0.00000000 	 [ 4b^  1b  0b^  1b ]   
  -0.00000000 	 [ 4b^  1b  1b^  0b ]   
  -0.00000000 	 [ 1b^  4b  0a^  1a ]   
  -0.00000000 	 [ 1b^  4b  1a^  0a ]   
  -0.00000000 	 [ 1b^  4b  0b^  1b ]   
  -0.00000000 	 [ 1b^  4b  1b^  0b ]   
  0.00000000 	 [ 4a^  0a ]   
  -0.00000000 	 [ 0a^  4a ]   
  0.00000000 	 [ 4b^  0b ]   
  -0.00000000 	 [ 0b^  4b ]  
)
79  (  0.03122896 	 [ 1a^  4a  0a^  4a ]   
  0.03122896 	 [ 1a^  4a  4a^  0a ]   
  0.03122896 	 [ 1a^  4a  0b^  4b ]   
  0.03122896 	 [ 1a^  4a  4b^  0b ]   
  0.03122896 	 [ 4a^  1a  0a^  4a ]   
  0.03122896 	 [ 4a^  1a  4a^  0a ]   
  0.03122896 	 [ 4a^  1a  0b^  4b ]   
  0.03122896 	 [ 4a^  1a  4b^  0b ]   
  0.03122896 	 [ 1b^  4b  0a^  4a ]   
  0.03122896 	 [ 1b^  4b  4a^  0a ]   
  0.03122896 	 [ 1b^  4b  0b^  4b ]   
  0.03122896 	 [ 1b^  4b  4b^  0b ]   
  0.03122896 	 [ 4b^  1b  0a^  4a ]   
  0.03122896 	 [ 4b^  1b  4a^  0a ]   
  0.03122896 	 [ 4b^  1b  0b^  4b ]   
  0.03122896 	 [ 4b^  1b  4b^  0b ]   
  -0.01561448 	 [ 1a^  0a ]   
  0.01561448 	 [ 0a^  1a ]   
  -0.01561448 	 [ 1b^  0b ]   
  0.01561448 	 [ 0b^  1b ]  
)
80  (  0.00000000 	 [ 4a^  1a  0a^  0a ]   
  0.00000000 	 [ 4a^  1a  0b^  0b ]   
  0.00000000 	 [ 1a^  4a  0a^  0a ]   
  0.00000000 	 [ 1a^  4a  0b^  0b ]   
  0.00000000 	 [ 4b^  1b  0a^  0a ]   
  0.00000000 	 [ 4b^  1b  0b^  0b ]   
  0.00000000 	 [ 1b^  4b  0a^  0a ]   
  0.00000000 	 [ 1b^  4b  0b^  0b ]  
)
81  (  0.00000000 	 [ 4a^  0a  1a^  1a ]   
  0.00000000 	 [ 4a^  0a  1b^  1b ]   
  0.00000000 	 [ 0a^  4a  1a^  1a ]   
  0.00000000 	 [ 0a^  4a  1b^  1b ]   
  0.00000000 	 [ 4b^  0b  1a^  1a ]   
  0.00000000 	 [ 4b^  0b  1b^  1b ]   
  0.00000000 	 [ 0b^  4b  1a^  1a ]   
  0.00000000 	 [ 0b^  4b  1b^  1b ]  
)
82  (  -0.01125058 	 [ 1a^  0a  4a^  4a ]   
  -0.01125058 	 [ 1a^  0a  4b^  4b ]   
  -0.01125058 	 [ 0a^  1a  4a^  4a ]   
  -0.01125058 	 [ 0a^  1a  4b^  4b ]   
  -0.01125058 	 [ 1b^  0b  4a^  4a ]   
  -0.01125058 	 [ 1b^  0b  4b^  4b ]   
  -0.01125058 	 [ 0b^  1b  4a^  4a ]   
  -0.01125058 	 [ 0b^  1b  4b^  4b ]  
)
83  (  0.01645285 	 [ 4a^  2a  4a^  2a ]   
  0.01645285 	 [ 4a^  2a  2a^  4a ]   
  0.01645285 	 [ 4a^  2a  4b^  2b ]   
  0.01645285 	 [ 4a^  2a  2b^  4b ]   
  0.01645285 	 [ 2a^  4a  4a^  2a ]   
  0.01645285 	 [ 2a^  4a  2a^  4a ]   
  0.01645285 	 [ 2a^  4a  4b^  2b ]   
  0.01645285 	 [ 2a^  4a  2b^  4b ]   
  0.01645285 	 [ 4b^  2b  4a^  2a ]   
  0.01645285 	 [ 4b^  2b  2a^  4a ]   
  0.01645285 	 [ 4b^  2b  4b^  2b ]   
  0.01645285 	 [ 4b^  2b  2b^  4b ]   
  0.01645285 	 [ 2b^  4b  4a^  2a ]   
  0.01645285 	 [ 2b^  4b  2a^  4a ]   
  0.01645285 	 [ 2b^  4b  4b^  2b ]   
  0.01645285 	 [ 2b^  4b  2b^  4b ]  
)
84  (  0.00000000 	 [ 4a^  2a  2a^  2a ]   
  0.00000000 	 [ 4a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  4a  2a^  2a ]   
  0.00000000 	 [ 2a^  4a  2b^  2b ]   
  0.00000000 	 [ 4b^  2b  2a^  2a ]   
  0.00000000 	 [ 4b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  4b  2a^  2a ]   
  0.00000000 	 [ 2b^  4b  2b^  2b ]   
  -0.00000000 	 [ 4a^  2a ]   
  0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  0.00000000 	 [ 2b^  4b ]  
)
85  (  0.00000000 	 [ 2a^  4a  4a^  4a ]   
  0.00000000 	 [ 2a^  4a  4b^  4b ]   
  0.00000000 	 [ 4a^  2a  4a^  4a ]   
  0.00000000 	 [ 4a^  2a  4b^  4b ]   
  0.00000000 	 [ 2b^  4b  4a^  4a ]   
  0.00000000 	 [ 2b^  4b  4b^  4b ]   
  0.00000000 	 [ 4b^  2b  4a^  4a ]   
  0.00000000 	 [ 4b^  2b  4b^  4b ]   
  -0.00000000 	 [ 2a^  4a ]   
  0.00000000 	 [ 4a^  2a ]   
  -0.00000000 	 [ 2b^  4b ]   
  0.00000000 	 [ 4b^  2b ]  
)
86  (  -0.00000000 	 [ 4a^  2a ]   
  -0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  -0.00000000 	 [ 2b^  4b ]  
)
87  (  0.66649908 	 [ 4a^  4a  2a^  2a ]   
  0.66649908 	 [ 4a^  4a  2b^  2b ]   
  0.66649908 	 [ 4b^  4b  2a^  2a ]   
  0.66649908 	 [ 4b^  4b  2b^  2b ]  
)
88  (  0.00000000 	 [ 4a^  0a  2a^  0a ]   
  0.00000000 	 [ 4a^  0a  0a^  2a ]   
  0.00000000 	 [ 4a^  0a  2b^  0b ]   
  0.00000000 	 [ 4a^  0a  0b^  2b ]   
  0.00000000 	 [ 0a^  4a  2a^  0a ]   
  0.00000000 	 [ 0a^  4a  0a^  2a ]   
  0.00000000 	 [ 0a^  4a  2b^  0b ]   
  0.00000000 	 [ 0a^  4a  0b^  2b ]   
  0.00000000 	 [ 4b^  0b  2a^  0a ]   
  0.00000000 	 [ 4b^  0b  0a^  2a ]   
  0.00000000 	 [ 4b^  0b  2b^  0b ]   
  0.00000000 	 [ 4b^  0b  0b^  2b ]   
  0.00000000 	 [ 0b^  4b  2a^  0a ]   
  0.00000000 	 [ 0b^  4b  0a^  2a ]   
  0.00000000 	 [ 0b^  4b  2b^  0b ]   
  0.00000000 	 [ 0b^  4b  0b^  2b ]   
  -0.00000000 	 [ 4a^  2a ]   
  0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  0.00000000 	 [ 2b^  4b ]  
)
89  (  0.00000000 	 [ 4a^  2a  0a^  2a ]   
  0.00000000 	 [ 4a^  2a  2a^  0a ]   
  0.00000000 	 [ 4a^  2a  0b^  2b ]   
  0.00000000 	 [ 4a^  2a  2b^  0b ]   
  0.00000000 	 [ 2a^  4a  0a^  2a ]   
  0.00000000 	 [ 2a^  4a  2a^  0a ]   
  0.00000000 	 [ 2a^  4a  0b^  2b ]   
  0.00000000 	 [ 2a^  4a  2b^  0b ]   
  0.00000000 	 [ 4b^  2b  0a^  2a ]   
  0.00000000 	 [ 4b^  2b  2a^  0a ]   
  0.00000000 	 [ 4b^  2b  0b^  2b ]   
  0.00000000 	 [ 4b^  2b  2b^  0b ]   
  0.00000000 	 [ 2b^  4b  0a^  2a ]   
  0.00000000 	 [ 2b^  4b  2a^  0a ]   
  0.00000000 	 [ 2b^  4b  0b^  2b ]   
  0.00000000 	 [ 2b^  4b  2b^  0b ]   
  -0.00000000 	 [ 4a^  0a ]   
  0.00000000 	 [ 0a^  4a ]   
  -0.00000000 	 [ 4b^  0b ]   
  0.00000000 	 [ 0b^  4b ]  
)
90  (  -0.00000000 	 [ 2a^  4a  0a^  4a ]   
  -0.00000000 	 [ 2a^  4a  4a^  0a ]   
  -0.00000000 	 [ 2a^  4a  0b^  4b ]   
  -0.00000000 	 [ 2a^  4a  4b^  0b ]   
  -0.00000000 	 [ 4a^  2a  0a^  4a ]   
  -0.00000000 	 [ 4a^  2a  4a^  0a ]   
  -0.00000000 	 [ 4a^  2a  0b^  4b ]   
  -0.00000000 	 [ 4a^  2a  4b^  0b ]   
  -0.00000000 	 [ 2b^  4b  0a^  4a ]   
  -0.00000000 	 [ 2b^  4b  4a^  0a ]   
  -0.00000000 	 [ 2b^  4b  0b^  4b ]   
  -0.00000000 	 [ 2b^  4b  4b^  0b ]   
  -0.00000000 	 [ 4b^  2b  0a^  4a ]   
  -0.00000000 	 [ 4b^  2b  4a^  0a ]   
  -0.00000000 	 [ 4b^  2b  0b^  4b ]   
  -0.00000000 	 [ 4b^  2b  4b^  0b ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  -0.00000000 	 [ 0b^  2b ]  
)
91  (  0.00000000 	 [ 4a^  2a  0a^  0a ]   
  0.00000000 	 [ 4a^  2a  0b^  0b ]   
  0.00000000 	 [ 2a^  4a  0a^  0a ]   
  0.00000000 	 [ 2a^  4a  0b^  0b ]   
  0.00000000 	 [ 4b^  2b  0a^  0a ]   
  0.00000000 	 [ 4b^  2b  0b^  0b ]   
  0.00000000 	 [ 2b^  4b  0a^  0a ]   
  0.00000000 	 [ 2b^  4b  0b^  0b ]  
)
92  (  -0.00000000 	 [ 4a^  0a  2a^  2a ]   
  -0.00000000 	 [ 4a^  0a  2b^  2b ]   
  -0.00000000 	 [ 0a^  4a  2a^  2a ]   
  -0.00000000 	 [ 0a^  4a  2b^  2b ]   
  -0.00000000 	 [ 4b^  0b  2a^  2a ]   
  -0.00000000 	 [ 4b^  0b  2b^  2b ]   
  -0.00000000 	 [ 0b^  4b  2a^  2a ]   
  -0.00000000 	 [ 0b^  4b  2b^  2b ]  
)
93  (  -0.00000000 	 [ 2a^  0a  4a^  4a ]   
  -0.00000000 	 [ 2a^  0a  4b^  4b ]   
  -0.00000000 	 [ 0a^  2a  4a^  4a ]   
  -0.00000000 	 [ 0a^  2a  4b^  4b ]   
  -0.00000000 	 [ 2b^  0b  4a^  4a ]   
  -0.00000000 	 [ 2b^  0b  4b^  4b ]   
  -0.00000000 	 [ 0b^  2b  4a^  4a ]   
  -0.00000000 	 [ 0b^  2b  4b^  4b ]  
)
94  (  0.00000000 	 [ 4a^  1a  2a^  1a ]   
  0.00000000 	 [ 4a^  1a  1a^  2a ]   
  0.00000000 	 [ 4a^  1a  2b^  1b ]   
  0.00000000 	 [ 4a^  1a  1b^  2b ]   
  0.00000000 	 [ 1a^  4a  2a^  1a ]   
  0.00000000 	 [ 1a^  4a  1a^  2a ]   
  0.00000000 	 [ 1a^  4a  2b^  1b ]   
  0.00000000 	 [ 1a^  4a  1b^  2b ]   
  0.00000000 	 [ 4b^  1b  2a^  1a ]   
  0.00000000 	 [ 4b^  1b  1a^  2a ]   
  0.00000000 	 [ 4b^  1b  2b^  1b ]   
  0.00000000 	 [ 4b^  1b  1b^  2b ]   
  0.00000000 	 [ 1b^  4b  2a^  1a ]   
  0.00000000 	 [ 1b^  4b  1a^  2a ]   
  0.00000000 	 [ 1b^  4b  2b^  1b ]   
  0.00000000 	 [ 1b^  4b  1b^  2b ]   
  -0.00000000 	 [ 4a^  2a ]   
  0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  0.00000000 	 [ 2b^  4b ]  
)
95  (  0.00000000 	 [ 4a^  2a  1a^  2a ]   
  0.00000000 	 [ 4a^  2a  2a^  1a ]   
  0.00000000 	 [ 4a^  2a  1b^  2b ]   
  0.00000000 	 [ 4a^  2a  2b^  1b ]   
  0.00000000 	 [ 2a^  4a  1a^  2a ]   
  0.00000000 	 [ 2a^  4a  2a^  1a ]   
  0.00000000 	 [ 2a^  4a  1b^  2b ]   
  0.00000000 	 [ 2a^  4a  2b^  1b ]   
  0.00000000 	 [ 4b^  2b  1a^  2a ]   
  0.00000000 	 [ 4b^  2b  2a^  1a ]   
  0.00000000 	 [ 4b^  2b  1b^  2b ]   
  0.00000000 	 [ 4b^  2b  2b^  1b ]   
  0.00000000 	 [ 2b^  4b  1a^  2a ]   
  0.00000000 	 [ 2b^  4b  2a^  1a ]   
  0.00000000 	 [ 2b^  4b  1b^  2b ]   
  0.00000000 	 [ 2b^  4b  2b^  1b ]   
  -0.00000000 	 [ 4a^  1a ]   
  0.00000000 	 [ 1a^  4a ]   
  -0.00000000 	 [ 4b^  1b ]   
  0.00000000 	 [ 1b^  4b ]  
)
96  (  0.00000000 	 [ 2a^  4a  1a^  4a ]   
  0.00000000 	 [ 2a^  4a  4a^  1a ]   
  0.00000000 	 [ 2a^  4a  1b^  4b ]   
  0.00000000 	 [ 2a^  4a  4b^  1b ]   
  0.00000000 	 [ 4a^  2a  1a^  4a ]   
  0.00000000 	 [ 4a^  2a  4a^  1a ]   
  0.00000000 	 [ 4a^  2a  1b^  4b ]   
  0.00000000 	 [ 4a^  2a  4b^  1b ]   
  0.00000000 	 [ 2b^  4b  1a^  4a ]   
  0.00000000 	 [ 2b^  4b  4a^  1a ]   
  0.00000000 	 [ 2b^  4b  1b^  4b ]   
  0.00000000 	 [ 2b^  4b  4b^  1b ]   
  0.00000000 	 [ 4b^  2b  1a^  4a ]   
  0.00000000 	 [ 4b^  2b  4a^  1a ]   
  0.00000000 	 [ 4b^  2b  1b^  4b ]   
  0.00000000 	 [ 4b^  2b  4b^  1b ]   
  -0.00000000 	 [ 2a^  1a ]   
  0.00000000 	 [ 1a^  2a ]   
  -0.00000000 	 [ 2b^  1b ]   
  0.00000000 	 [ 1b^  2b ]  
)
97  (  0.00000000 	 [ 4a^  2a  1a^  1a ]   
  0.00000000 	 [ 4a^  2a  1b^  1b ]   
  0.00000000 	 [ 2a^  4a  1a^  1a ]   
  0.00000000 	 [ 2a^  4a  1b^  1b ]   
  0.00000000 	 [ 4b^  2b  1a^  1a ]   
  0.00000000 	 [ 4b^  2b  1b^  1b ]   
  0.00000000 	 [ 2b^  4b  1a^  1a ]   
  0.00000000 	 [ 2b^  4b  1b^  1b ]  
)
98  (  0.00000000 	 [ 4a^  1a  2a^  2a ]   
  0.00000000 	 [ 4a^  1a  2b^  2b ]   
  0.00000000 	 [ 1a^  4a  2a^  2a ]   
  0.00000000 	 [ 1a^  4a  2b^  2b ]   
  0.00000000 	 [ 4b^  1b  2a^  2a ]   
  0.00000000 	 [ 4b^  1b  2b^  2b ]   
  0.00000000 	 [ 1b^  4b  2a^  2a ]   
  0.00000000 	 [ 1b^  4b  2b^  2b ]  
)
99  (  0.00000000 	 [ 2a^  1a  4a^  4a ]   
  0.00000000 	 [ 2a^  1a  4b^  4b ]   
  0.00000000 	 [ 1a^  2a  4a^  4a ]   
  0.00000000 	 [ 1a^  2a  4b^  4b ]   
  0.00000000 	 [ 2b^  1b  4a^  4a ]   
  0.00000000 	 [ 2b^  1b  4b^  4b ]   
  0.00000000 	 [ 1b^  2b  4a^  4a ]   
  0.00000000 	 [ 1b^  2b  4b^  4b ]  
)
100  (  0.00000000 	 [ 4a^  1a  2a^  0a ]   
  0.00000000 	 [ 4a^  1a  0a^  2a ]   
  0.00000000 	 [ 4a^  1a  2b^  0b ]   
  0.00000000 	 [ 4a^  1a  0b^  2b ]   
  0.00000000 	 [ 1a^  4a  2a^  0a ]   
  0.00000000 	 [ 1a^  4a  0a^  2a ]   
  0.00000000 	 [ 1a^  4a  2b^  0b ]   
  0.00000000 	 [ 1a^  4a  0b^  2b ]   
  0.00000000 	 [ 4b^  1b  2a^  0a ]   
  0.00000000 	 [ 4b^  1b  0a^  2a ]   
  0.00000000 	 [ 4b^  1b  2b^  0b ]   
  0.00000000 	 [ 4b^  1b  0b^  2b ]   
  0.00000000 	 [ 1b^  4b  2a^  0a ]   
  0.00000000 	 [ 1b^  4b  0a^  2a ]   
  0.00000000 	 [ 1b^  4b  2b^  0b ]   
  0.00000000 	 [ 1b^  4b  0b^  2b ]  
)
101  (  0.00000000 	 [ 4a^  0a  2a^  1a ]   
  0.00000000 	 [ 4a^  0a  1a^  2a ]   
  0.00000000 	 [ 4a^  0a  2b^  1b ]   
  0.00000000 	 [ 4a^  0a  1b^  2b ]   
  0.00000000 	 [ 0a^  4a  2a^  1a ]   
  0.00000000 	 [ 0a^  4a  1a^  2a ]   
  0.00000000 	 [ 0a^  4a  2b^  1b ]   
  0.00000000 	 [ 0a^  4a  1b^  2b ]   
  0.00000000 	 [ 4b^  0b  2a^  1a ]   
  0.00000000 	 [ 4b^  0b  1a^  2a ]   
  0.00000000 	 [ 4b^  0b  2b^  1b ]   
  0.00000000 	 [ 4b^  0b  1b^  2b ]   
  0.00000000 	 [ 0b^  4b  2a^  1a ]   
  0.00000000 	 [ 0b^  4b  1a^  2a ]   
  0.00000000 	 [ 0b^  4b  2b^  1b ]   
  0.00000000 	 [ 0b^  4b  1b^  2b ]  
)
102  (  0.00000000 	 [ 4a^  2a  1a^  0a ]   
  0.00000000 	 [ 4a^  2a  0a^  1a ]   
  0.00000000 	 [ 4a^  2a  1b^  0b ]   
  0.00000000 	 [ 4a^  2a  0b^  1b ]   
  0.00000000 	 [ 2a^  4a  1a^  0a ]   
  0.00000000 	 [ 2a^  4a  0a^  1a ]   
  0.00000000 	 [ 2a^  4a  1b^  0b ]   
  0.00000000 	 [ 2a^  4a  0b^  1b ]   
  0.00000000 	 [ 4b^  2b  1a^  0a ]   
  0.00000000 	 [ 4b^  2b  0a^  1a ]   
  0.00000000 	 [ 4b^  2b  1b^  0b ]   
  0.00000000 	 [ 4b^  2b  0b^  1b ]   
  0.00000000 	 [ 2b^  4b  1a^  0a ]   
  0.00000000 	 [ 2b^  4b  0a^  1a ]   
  0.00000000 	 [ 2b^  4b  1b^  0b ]   
  0.00000000 	 [ 2b^  4b  0b^  1b ]  
)
103  (  0.03257900 	 [ 4a^  3a  4a^  3a ]   
  0.03257900 	 [ 4a^  3a  3a^  4a ]   
  0.03257900 	 [ 4a^  3a  4b^  3b ]   
  0.03257900 	 [ 4a^  3a  3b^  4b ]   
  0.03257900 	 [ 3a^  4a  4a^  3a ]   
  0.03257900 	 [ 3a^  4a  3a^  4a ]   
  0.03257900 	 [ 3a^  4a  4b^  3b ]   
  0.03257900 	 [ 3a^  4a  3b^  4b ]   
  0.03257900 	 [ 4b^  3b  4a^  3a ]   
  0.03257900 	 [ 4b^  3b  3a^  4a ]   
  0.03257900 	 [ 4b^  3b  4b^  3b ]   
  0.03257900 	 [ 4b^  3b  3b^  4b ]   
  0.03257900 	 [ 3b^  4b  4a^  3a ]   
  0.03257900 	 [ 3b^  4b  3a^  4a ]   
  0.03257900 	 [ 3b^  4b  4b^  3b ]   
  0.03257900 	 [ 3b^  4b  3b^  4b ]  
)
104  (  -0.00000000 	 [ 4a^  3a  3a^  3a ]   
  -0.00000000 	 [ 4a^  3a  3b^  3b ]   
  -0.00000000 	 [ 3a^  4a  3a^  3a ]   
  -0.00000000 	 [ 3a^  4a  3b^  3b ]   
  -0.00000000 	 [ 4b^  3b  3a^  3a ]   
  -0.00000000 	 [ 4b^  3b  3b^  3b ]   
  -0.00000000 	 [ 3b^  4b  3a^  3a ]   
  -0.00000000 	 [ 3b^  4b  3b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
105  (  -0.00000000 	 [ 3a^  4a  4a^  4a ]   
  -0.00000000 	 [ 3a^  4a  4b^  4b ]   
  -0.00000000 	 [ 4a^  3a  4a^  4a ]   
  -0.00000000 	 [ 4a^  3a  4b^  4b ]   
  -0.00000000 	 [ 3b^  4b  4a^  4a ]   
  -0.00000000 	 [ 3b^  4b  4b^  4b ]   
  -0.00000000 	 [ 4b^  3b  4a^  4a ]   
  -0.00000000 	 [ 4b^  3b  4b^  4b ]   
  0.00000000 	 [ 3a^  4a ]   
  -0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3b^  4b ]   
  -0.00000000 	 [ 4b^  3b ]  
)
106  (  0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  0.00000000 	 [ 3b^  4b ]  
)
107  (  0.71575244 	 [ 4a^  4a  3a^  3a ]   
  0.71575244 	 [ 4a^  4a  3b^  3b ]   
  0.71575244 	 [ 4b^  4b  3a^  3a ]   
  0.71575244 	 [ 4b^  4b  3b^  3b ]  
)
108  (  0.00000000 	 [ 4a^  0a  3a^  0a ]   
  0.00000000 	 [ 4a^  0a  0a^  3a ]   
  0.00000000 	 [ 4a^  0a  3b^  0b ]   
  0.00000000 	 [ 4a^  0a  0b^  3b ]   
  0.00000000 	 [ 0a^  4a  3a^  0a ]   
  0.00000000 	 [ 0a^  4a  0a^  3a ]   
  0.00000000 	 [ 0a^  4a  3b^  0b ]   
  0.00000000 	 [ 0a^  4a  0b^  3b ]   
  0.00000000 	 [ 4b^  0b  3a^  0a ]   
  0.00000000 	 [ 4b^  0b  0a^  3a ]   
  0.00000000 	 [ 4b^  0b  3b^  0b ]   
  0.00000000 	 [ 4b^  0b  0b^  3b ]   
  0.00000000 	 [ 0b^  4b  3a^  0a ]   
  0.00000000 	 [ 0b^  4b  0a^  3a ]   
  0.00000000 	 [ 0b^  4b  3b^  0b ]   
  0.00000000 	 [ 0b^  4b  0b^  3b ]   
  -0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3a^  4a ]   
  -0.00000000 	 [ 4b^  3b ]   
  0.00000000 	 [ 3b^  4b ]  
)
109  (  -0.00000000 	 [ 4a^  3a  0a^  3a ]   
  -0.00000000 	 [ 4a^  3a  3a^  0a ]   
  -0.00000000 	 [ 4a^  3a  0b^  3b ]   
  -0.00000000 	 [ 4a^  3a  3b^  0b ]   
  -0.00000000 	 [ 3a^  4a  0a^  3a ]   
  -0.00000000 	 [ 3a^  4a  3a^  0a ]   
  -0.00000000 	 [ 3a^  4a  0b^  3b ]   
  -0.00000000 	 [ 3a^  4a  3b^  0b ]   
  -0.00000000 	 [ 4b^  3b  0a^  3a ]   
  -0.00000000 	 [ 4b^  3b  3a^  0a ]   
  -0.00000000 	 [ 4b^  3b  0b^  3b ]   
  -0.00000000 	 [ 4b^  3b  3b^  0b ]   
  -0.00000000 	 [ 3b^  4b  0a^  3a ]   
  -0.00000000 	 [ 3b^  4b  3a^  0a ]   
  -0.00000000 	 [ 3b^  4b  0b^  3b ]   
  -0.00000000 	 [ 3b^  4b  3b^  0b ]   
  0.00000000 	 [ 4a^  0a ]   
  -0.00000000 	 [ 0a^  4a ]   
  0.00000000 	 [ 4b^  0b ]   
  -0.00000000 	 [ 0b^  4b ]  
)
110  (  0.01751166 	 [ 3a^  4a  0a^  4a ]   
  0.01751166 	 [ 3a^  4a  4a^  0a ]   
  0.01751166 	 [ 3a^  4a  0b^  4b ]   
  0.01751166 	 [ 3a^  4a  4b^  0b ]   
  0.01751166 	 [ 4a^  3a  0a^  4a ]   
  0.01751166 	 [ 4a^  3a  4a^  0a ]   
  0.01751166 	 [ 4a^  3a  0b^  4b ]   
  0.01751166 	 [ 4a^  3a  4b^  0b ]   
  0.01751166 	 [ 3b^  4b  0a^  4a ]   
  0.01751166 	 [ 3b^  4b  4a^  0a ]   
  0.01751166 	 [ 3b^  4b  0b^  4b ]   
  0.01751166 	 [ 3b^  4b  4b^  0b ]   
  0.01751166 	 [ 4b^  3b  0a^  4a ]   
  0.01751166 	 [ 4b^  3b  4a^  0a ]   
  0.01751166 	 [ 4b^  3b  0b^  4b ]   
  0.01751166 	 [ 4b^  3b  4b^  0b ]   
  -0.00875583 	 [ 3a^  0a ]   
  0.00875583 	 [ 0a^  3a ]   
  -0.00875583 	 [ 3b^  0b ]   
  0.00875583 	 [ 0b^  3b ]  
)
111  (  -0.00000000 	 [ 4a^  3a  0a^  0a ]   
  -0.00000000 	 [ 4a^  3a  0b^  0b ]   
  -0.00000000 	 [ 3a^  4a  0a^  0a ]   
  -0.00000000 	 [ 3a^  4a  0b^  0b ]   
  -0.00000000 	 [ 4b^  3b  0a^  0a ]   
  -0.00000000 	 [ 4b^  3b  0b^  0b ]   
  -0.00000000 	 [ 3b^  4b  0a^  0a ]   
  -0.00000000 	 [ 3b^  4b  0b^  0b ]  
)
112  (  -0.00000000 	 [ 4a^  0a  3a^  3a ]   
  -0.00000000 	 [ 4a^  0a  3b^  3b ]   
  -0.00000000 	 [ 0a^  4a  3a^  3a ]   
  -0.00000000 	 [ 0a^  4a  3b^  3b ]   
  -0.00000000 	 [ 4b^  0b  3a^  3a ]   
  -0.00000000 	 [ 4b^  0b  3b^  3b ]   
  -0.00000000 	 [ 0b^  4b  3a^  3a ]   
  -0.00000000 	 [ 0b^  4b  3b^  3b ]  
)
113  (  -0.00666514 	 [ 3a^  0a  4a^  4a ]   
  -0.00666514 	 [ 3a^  0a  4b^  4b ]   
  -0.00666514 	 [ 0a^  3a  4a^  4a ]   
  -0.00666514 	 [ 0a^  3a  4b^  4b ]   
  -0.00666514 	 [ 3b^  0b  4a^  4a ]   
  -0.00666514 	 [ 3b^  0b  4b^  4b ]   
  -0.00666514 	 [ 0b^  3b  4a^  4a ]   
  -0.00666514 	 [ 0b^  3b  4b^  4b ]  
)
114  (  -0.00000000 	 [ 4a^  1a  3a^  1a ]   
  -0.00000000 	 [ 4a^  1a  1a^  3a ]   
  -0.00000000 	 [ 4a^  1a  3b^  1b ]   
  -0.00000000 	 [ 4a^  1a  1b^  3b ]   
  -0.00000000 	 [ 1a^  4a  3a^  1a ]   
  -0.00000000 	 [ 1a^  4a  1a^  3a ]   
  -0.00000000 	 [ 1a^  4a  3b^  1b ]   
  -0.00000000 	 [ 1a^  4a  1b^  3b ]   
  -0.00000000 	 [ 4b^  1b  3a^  1a ]   
  -0.00000000 	 [ 4b^  1b  1a^  3a ]   
  -0.00000000 	 [ 4b^  1b  3b^  1b ]   
  -0.00000000 	 [ 4b^  1b  1b^  3b ]   
  -0.00000000 	 [ 1b^  4b  3a^  1a ]   
  -0.00000000 	 [ 1b^  4b  1a^  3a ]   
  -0.00000000 	 [ 1b^  4b  3b^  1b ]   
  -0.00000000 	 [ 1b^  4b  1b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
115  (  -0.00000000 	 [ 4a^  3a  1a^  3a ]   
  -0.00000000 	 [ 4a^  3a  3a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1b^  3b ]   
  -0.00000000 	 [ 4a^  3a  3b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1a^  3a ]   
  -0.00000000 	 [ 3a^  4a  3a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1b^  3b ]   
  -0.00000000 	 [ 3a^  4a  3b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1a^  3a ]   
  -0.00000000 	 [ 4b^  3b  3a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1b^  3b ]   
  -0.00000000 	 [ 4b^  3b  3b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1a^  3a ]   
  -0.00000000 	 [ 3b^  4b  3a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1b^  3b ]   
  -0.00000000 	 [ 3b^  4b  3b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
116  (  0.05897140 	 [ 3a^  4a  1a^  4a ]   
  0.05897140 	 [ 3a^  4a  4a^  1a ]   
  0.05897140 	 [ 3a^  4a  1b^  4b ]   
  0.05897140 	 [ 3a^  4a  4b^  1b ]   
  0.05897140 	 [ 4a^  3a  1a^  4a ]   
  0.05897140 	 [ 4a^  3a  4a^  1a ]   
  0.05897140 	 [ 4a^  3a  1b^  4b ]   
  0.05897140 	 [ 4a^  3a  4b^  1b ]   
  0.05897140 	 [ 3b^  4b  1a^  4a ]   
  0.05897140 	 [ 3b^  4b  4a^  1a ]   
  0.05897140 	 [ 3b^  4b  1b^  4b ]   
  0.05897140 	 [ 3b^  4b  4b^  1b ]   
  0.05897140 	 [ 4b^  3b  1a^  4a ]   
  0.05897140 	 [ 4b^  3b  4a^  1a ]   
  0.05897140 	 [ 4b^  3b  1b^  4b ]   
  0.05897140 	 [ 4b^  3b  4b^  1b ]   
  -0.02948570 	 [ 3a^  1a ]   
  0.02948570 	 [ 1a^  3a ]   
  -0.02948570 	 [ 3b^  1b ]   
  0.02948570 	 [ 1b^  3b ]  
)
117  (  -0.00000000 	 [ 4a^  3a  1a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1b^  1b ]  
)
118  (  0.00000000 	 [ 4a^  1a  3a^  3a ]   
  0.00000000 	 [ 4a^  1a  3b^  3b ]   
  0.00000000 	 [ 1a^  4a  3a^  3a ]   
  0.00000000 	 [ 1a^  4a  3b^  3b ]   
  0.00000000 	 [ 4b^  1b  3a^  3a ]   
  0.00000000 	 [ 4b^  1b  3b^  3b ]   
  0.00000000 	 [ 1b^  4b  3a^  3a ]   
  0.00000000 	 [ 1b^  4b  3b^  3b ]  
)
119  (  0.08304198 	 [ 3a^  1a  4a^  4a ]   
  0.08304198 	 [ 3a^  1a  4b^  4b ]   
  0.08304198 	 [ 1a^  3a  4a^  4a ]   
  0.08304198 	 [ 1a^  3a  4b^  4b ]   
  0.08304198 	 [ 3b^  1b  4a^  4a ]   
  0.08304198 	 [ 3b^  1b  4b^  4b ]   
  0.08304198 	 [ 1b^  3b  4a^  4a ]   
  0.08304198 	 [ 1b^  3b  4b^  4b ]  
)
120  (  0.00000000 	 [ 4a^  1a  3a^  0a ]   
  0.00000000 	 [ 4a^  1a  0a^  3a ]   
  0.00000000 	 [ 4a^  1a  3b^  0b ]   
  0.00000000 	 [ 4a^  1a  0b^  3b ]   
  0.00000000 	 [ 1a^  4a  3a^  0a ]   
  0.00000000 	 [ 1a^  4a  0a^  3a ]   
  0.00000000 	 [ 1a^  4a  3b^  0b ]   
  0.00000000 	 [ 1a^  4a  0b^  3b ]   
  0.00000000 	 [ 4b^  1b  3a^  0a ]   
  0.00000000 	 [ 4b^  1b  0a^  3a ]   
  0.00000000 	 [ 4b^  1b  3b^  0b ]   
  0.00000000 	 [ 4b^  1b  0b^  3b ]   
  0.00000000 	 [ 1b^  4b  3a^  0a ]   
  0.00000000 	 [ 1b^  4b  0a^  3a ]   
  0.00000000 	 [ 1b^  4b  3b^  0b ]   
  0.00000000 	 [ 1b^  4b  0b^  3b ]  
)
121  (  -0.00000000 	 [ 4a^  0a  3a^  1a ]   
  -0.00000000 	 [ 4a^  0a  1a^  3a ]   
  -0.00000000 	 [ 4a^  0a  3b^  1b ]   
  -0.00000000 	 [ 4a^  0a  1b^  3b ]   
  -0.00000000 	 [ 0a^  4a  3a^  1a ]   
  -0.00000000 	 [ 0a^  4a  1a^  3a ]   
  -0.00000000 	 [ 0a^  4a  3b^  1b ]   
  -0.00000000 	 [ 0a^  4a  1b^  3b ]   
  -0.00000000 	 [ 4b^  0b  3a^  1a ]   
  -0.00000000 	 [ 4b^  0b  1a^  3a ]   
  -0.00000000 	 [ 4b^  0b  3b^  1b ]   
  -0.00000000 	 [ 4b^  0b  1b^  3b ]   
  -0.00000000 	 [ 0b^  4b  3a^  1a ]   
  -0.00000000 	 [ 0b^  4b  1a^  3a ]   
  -0.00000000 	 [ 0b^  4b  3b^  1b ]   
  -0.00000000 	 [ 0b^  4b  1b^  3b ]  
)
122  (  -0.00000000 	 [ 4a^  3a  1a^  0a ]   
  -0.00000000 	 [ 4a^  3a  0a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1b^  0b ]   
  -0.00000000 	 [ 4a^  3a  0b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1a^  0a ]   
  -0.00000000 	 [ 3a^  4a  0a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1b^  0b ]   
  -0.00000000 	 [ 3a^  4a  0b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1a^  0a ]   
  -0.00000000 	 [ 4b^  3b  0a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1b^  0b ]   
  -0.00000000 	 [ 4b^  3b  0b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1a^  0a ]   
  -0.00000000 	 [ 3b^  4b  0a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1b^  0b ]   
  -0.00000000 	 [ 3b^  4b  0b^  1b ]  
)
123  (  0.00000000 	 [ 4a^  2a  3a^  2a ]   
  0.00000000 	 [ 4a^  2a  2a^  3a ]   
  0.00000000 	 [ 4a^  2a  3b^  2b ]   
  0.00000000 	 [ 4a^  2a  2b^  3b ]   
  0.00000000 	 [ 2a^  4a  3a^  2a ]   
  0.00000000 	 [ 2a^  4a  2a^  3a ]   
  0.00000000 	 [ 2a^  4a  3b^  2b ]   
  0.00000000 	 [ 2a^  4a  2b^  3b ]   
  0.00000000 	 [ 4b^  2b  3a^  2a ]   
  0.00000000 	 [ 4b^  2b  2a^  3a ]   
  0.00000000 	 [ 4b^  2b  3b^  2b ]   
  0.00000000 	 [ 4b^  2b  2b^  3b ]   
  0.00000000 	 [ 2b^  4b  3a^  2a ]   
  0.00000000 	 [ 2b^  4b  2a^  3a ]   
  0.00000000 	 [ 2b^  4b  3b^  2b ]   
  0.00000000 	 [ 2b^  4b  2b^  3b ]   
  -0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3a^  4a ]   
  -0.00000000 	 [ 4b^  3b ]   
  0.00000000 	 [ 3b^  4b ]  
)
124  (  0.00000000 	 [ 4a^  3a  2a^  3a ]   
  0.00000000 	 [ 4a^  3a  3a^  2a ]   
  0.00000000 	 [ 4a^  3a  2b^  3b ]   
  0.00000000 	 [ 4a^  3a  3b^  2b ]   
  0.00000000 	 [ 3a^  4a  2a^  3a ]   
  0.00000000 	 [ 3a^  4a  3a^  2a ]   
  0.00000000 	 [ 3a^  4a  2b^  3b ]   
  0.00000000 	 [ 3a^  4a  3b^  2b ]   
  0.00000000 	 [ 4b^  3b  2a^  3a ]   
  0.00000000 	 [ 4b^  3b  3a^  2a ]   
  0.00000000 	 [ 4b^  3b  2b^  3b ]   
  0.00000000 	 [ 4b^  3b  3b^  2b ]   
  0.00000000 	 [ 3b^  4b  2a^  3a ]   
  0.00000000 	 [ 3b^  4b  3a^  2a ]   
  0.00000000 	 [ 3b^  4b  2b^  3b ]   
  0.00000000 	 [ 3b^  4b  3b^  2b ]   
  -0.00000000 	 [ 4a^  2a ]   
  0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  0.00000000 	 [ 2b^  4b ]  
)
125  (  -0.00000000 	 [ 3a^  4a  2a^  4a ]   
  -0.00000000 	 [ 3a^  4a  4a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  4b ]   
  -0.00000000 	 [ 3a^  4a  4b^  2b ]   
  -0.00000000 	 [ 4a^  3a  2a^  4a ]   
  -0.00000000 	 [ 4a^  3a  4a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  4b ]   
  -0.00000000 	 [ 4a^  3a  4b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  4a ]   
  -0.00000000 	 [ 3b^  4b  4a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  4b ]   
  -0.00000000 	 [ 3b^  4b  4b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  4a ]   
  -0.00000000 	 [ 4b^  3b  4a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  4b ]   
  -0.00000000 	 [ 4b^  3b  4b^  2b ]   
  0.00000000 	 [ 3a^  2a ]   
  -0.00000000 	 [ 2a^  3a ]   
  0.00000000 	 [ 3b^  2b ]   
  -0.00000000 	 [ 2b^  3b ]  
)
126  (  -0.00000000 	 [ 4a^  3a  2a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  2b ]   
  -0.00000000 	 [ 3a^  4a  2a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  2b ]  
)
127  (  0.00000000 	 [ 4a^  2a  3a^  3a ]   
  0.00000000 	 [ 4a^  2a  3b^  3b ]   
  0.00000000 	 [ 2a^  4a  3a^  3a ]   
  0.00000000 	 [ 2a^  4a  3b^  3b ]   
  0.00000000 	 [ 4b^  2b  3a^  3a ]   
  0.00000000 	 [ 4b^  2b  3b^  3b ]   
  0.00000000 	 [ 2b^  4b  3a^  3a ]   
  0.00000000 	 [ 2b^  4b  3b^  3b ]  
)
128  (  0.00000000 	 [ 3a^  2a  4a^  4a ]   
  0.00000000 	 [ 3a^  2a  4b^  4b ]   
  0.00000000 	 [ 2a^  3a  4a^  4a ]   
  0.00000000 	 [ 2a^  3a  4b^  4b ]   
  0.00000000 	 [ 3b^  2b  4a^  4a ]   
  0.00000000 	 [ 3b^  2b  4b^  4b ]   
  0.00000000 	 [ 2b^  3b  4a^  4a ]   
  0.00000000 	 [ 2b^  3b  4b^  4b ]  
)
129  (  -0.00000000 	 [ 4a^  2a  3a^  0a ]   
  -0.00000000 	 [ 4a^  2a  0a^  3a ]   
  -0.00000000 	 [ 4a^  2a  3b^  0b ]   
  -0.00000000 	 [ 4a^  2a  0b^  3b ]   
  -0.00000000 	 [ 2a^  4a  3a^  0a ]   
  -0.00000000 	 [ 2a^  4a  0a^  3a ]   
  -0.00000000 	 [ 2a^  4a  3b^  0b ]   
  -0.00000000 	 [ 2a^  4a  0b^  3b ]   
  -0.00000000 	 [ 4b^  2b  3a^  0a ]   
  -0.00000000 	 [ 4b^  2b  0a^  3a ]   
  -0.00000000 	 [ 4b^  2b  3b^  0b ]   
  -0.00000000 	 [ 4b^  2b  0b^  3b ]   
  -0.00000000 	 [ 2b^  4b  3a^  0a ]   
  -0.00000000 	 [ 2b^  4b  0a^  3a ]   
  -0.00000000 	 [ 2b^  4b  3b^  0b ]   
  -0.00000000 	 [ 2b^  4b  0b^  3b ]  
)
130  (  -0.00000000 	 [ 4a^  0a  3a^  2a ]   
  -0.00000000 	 [ 4a^  0a  2a^  3a ]   
  -0.00000000 	 [ 4a^  0a  3b^  2b ]   
  -0.00000000 	 [ 4a^  0a  2b^  3b ]   
  -0.00000000 	 [ 0a^  4a  3a^  2a ]   
  -0.00000000 	 [ 0a^  4a  2a^  3a ]   
  -0.00000000 	 [ 0a^  4a  3b^  2b ]   
  -0.00000000 	 [ 0a^  4a  2b^  3b ]   
  -0.00000000 	 [ 4b^  0b  3a^  2a ]   
  -0.00000000 	 [ 4b^  0b  2a^  3a ]   
  -0.00000000 	 [ 4b^  0b  3b^  2b ]   
  -0.00000000 	 [ 4b^  0b  2b^  3b ]   
  -0.00000000 	 [ 0b^  4b  3a^  2a ]   
  -0.00000000 	 [ 0b^  4b  2a^  3a ]   
  -0.00000000 	 [ 0b^  4b  3b^  2b ]   
  -0.00000000 	 [ 0b^  4b  2b^  3b ]  
)
131  (  -0.00000000 	 [ 4a^  3a  2a^  0a ]   
  -0.00000000 	 [ 4a^  3a  0a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  0b ]   
  -0.00000000 	 [ 4a^  3a  0b^  2b ]   
  -0.00000000 	 [ 3a^  4a  2a^  0a ]   
  -0.00000000 	 [ 3a^  4a  0a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  0b ]   
  -0.00000000 	 [ 3a^  4a  0b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  0a ]   
  -0.00000000 	 [ 4b^  3b  0a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  0b ]   
  -0.00000000 	 [ 4b^  3b  0b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  0a ]   
  -0.00000000 	 [ 3b^  4b  0a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  0b ]   
  -0.00000000 	 [ 3b^  4b  0b^  2b ]  
)
132  (  -0.00000000 	 [ 4a^  2a  3a^  1a ]   
  -0.00000000 	 [ 4a^  2a  1a^  3a ]   
  -0.00000000 	 [ 4a^  2a  3b^  1b ]   
  -0.00000000 	 [ 4a^  2a  1b^  3b ]   
  -0.00000000 	 [ 2a^  4a  3a^  1a ]   
  -0.00000000 	 [ 2a^  4a  1a^  3a ]   
  -0.00000000 	 [ 2a^  4a  3b^  1b ]   
  -0.00000000 	 [ 2a^  4a  1b^  3b ]   
  -0.00000000 	 [ 4b^  2b  3a^  1a ]   
  -0.00000000 	 [ 4b^  2b  1a^  3a ]   
  -0.00000000 	 [ 4b^  2b  3b^  1b ]   
  -0.00000000 	 [ 4b^  2b  1b^  3b ]   
  -0.00000000 	 [ 2b^  4b  3a^  1a ]   
  -0.00000000 	 [ 2b^  4b  1a^  3a ]   
  -0.00000000 	 [ 2b^  4b  3b^  1b ]   
  -0.00000000 	 [ 2b^  4b  1b^  3b ]  
)
133  (  -0.00000000 	 [ 4a^  1a  3a^  2a ]   
  -0.00000000 	 [ 4a^  1a  2a^  3a ]   
  -0.00000000 	 [ 4a^  1a  3b^  2b ]   
  -0.00000000 	 [ 4a^  1a  2b^  3b ]   
  -0.00000000 	 [ 1a^  4a  3a^  2a ]   
  -0.00000000 	 [ 1a^  4a  2a^  3a ]   
  -0.00000000 	 [ 1a^  4a  3b^  2b ]   
  -0.00000000 	 [ 1a^  4a  2b^  3b ]   
  -0.00000000 	 [ 4b^  1b  3a^  2a ]   
  -0.00000000 	 [ 4b^  1b  2a^  3a ]   
  -0.00000000 	 [ 4b^  1b  3b^  2b ]   
  -0.00000000 	 [ 4b^  1b  2b^  3b ]   
  -0.00000000 	 [ 1b^  4b  3a^  2a ]   
  -0.00000000 	 [ 1b^  4b  2a^  3a ]   
  -0.00000000 	 [ 1b^  4b  3b^  2b ]   
  -0.00000000 	 [ 1b^  4b  2b^  3b ]  
)
134  (  -0.00000000 	 [ 4a^  3a  2a^  1a ]   
  -0.00000000 	 [ 4a^  3a  1a^  2a ]   
  -0.00000000 	 [ 4a^  3a  2b^  1b ]   
  -0.00000000 	 [ 4a^  3a  1b^  2b ]   
  -0.00000000 	 [ 3a^  4a  2a^  1a ]   
  -0.00000000 	 [ 3a^  4a  1a^  2a ]   
  -0.00000000 	 [ 3a^  4a  2b^  1b ]   
  -0.00000000 	 [ 3a^  4a  1b^  2b ]   
  -0.00000000 	 [ 4b^  3b  2a^  1a ]   
  -0.00000000 	 [ 4b^  3b  1a^  2a ]   
  -0.00000000 	 [ 4b^  3b  2b^  1b ]   
  -0.00000000 	 [ 4b^  3b  1b^  2b ]   
  -0.00000000 	 [ 3b^  4b  2a^  1a ]   
  -0.00000000 	 [ 3b^  4b  1a^  2a ]   
  -0.00000000 	 [ 3b^  4b  2b^  1b ]   
  -0.00000000 	 [ 3b^  4b  1b^  2b ]  
)
135  (  -6.30290342 	 [ 5a^  5a ]   
  -6.30290342 	 [ 5b^  5b ]  
)
136  (  0.32289567 	 [ 5a^  5a  5a^  5a ]   
  0.32289567 	 [ 5a^  5a  5b^  5b ]   
  0.32289567 	 [ 5b^  5b  5a^  5a ]   
  0.32289567 	 [ 5b^  5b  5b^  5b ]  
)
137  (  0.01685482 	 [ 5a^  0a  5a^  0a ]   
  0.01685482 	 [ 5a^  0a  0a^  5a ]   
  0.01685482 	 [ 5a^  0a  5b^  0b ]   
  0.01685482 	 [ 5a^  0a  0b^  5b ]   
  0.01685482 	 [ 0a^  5a  5a^  0a ]   
  0.01685482 	 [ 0a^  5a  0a^  5a ]   
  0.01685482 	 [ 0a^  5a  5b^  0b ]   
  0.01685482 	 [ 0a^  5a  0b^  5b ]   
  0.01685482 	 [ 5b^  0b  5a^  0a ]   
  0.01685482 	 [ 5b^  0b  0a^  5a ]   
  0.01685482 	 [ 5b^  0b  5b^  0b ]   
  0.01685482 	 [ 5b^  0b  0b^  5b ]   
  0.01685482 	 [ 0b^  5b  5a^  0a ]   
  0.01685482 	 [ 0b^  5b  0a^  5a ]   
  0.01685482 	 [ 0b^  5b  5b^  0b ]   
  0.01685482 	 [ 0b^  5b  0b^  5b ]  
)
138  (  0.21311882 	 [ 5a^  0a  0a^  0a ]   
  0.21311882 	 [ 5a^  0a  0b^  0b ]   
  0.21311882 	 [ 0a^  5a  0a^  0a ]   
  0.21311882 	 [ 0a^  5a  0b^  0b ]   
  0.21311882 	 [ 5b^  0b  0a^  0a ]   
  0.21311882 	 [ 5b^  0b  0b^  0b ]   
  0.21311882 	 [ 0b^  5b  0a^  0a ]   
  0.21311882 	 [ 0b^  5b  0b^  0b ]   
  -0.10655941 	 [ 5a^  0a ]   
  0.10655941 	 [ 0a^  5a ]   
  -0.10655941 	 [ 5b^  0b ]   
  0.10655941 	 [ 0b^  5b ]  
)
139  (  -0.01090918 	 [ 0a^  5a  5a^  5a ]   
  -0.01090918 	 [ 0a^  5a  5b^  5b ]   
  -0.01090918 	 [ 5a^  0a  5a^  5a ]   
  -0.01090918 	 [ 5a^  0a  5b^  5b ]   
  -0.01090918 	 [ 0b^  5b  5a^  5a ]   
  -0.01090918 	 [ 0b^  5b  5b^  5b ]   
  -0.01090918 	 [ 5b^  0b  5a^  5a ]   
  -0.01090918 	 [ 5b^  0b  5b^  5b ]   
  0.00545459 	 [ 0a^  5a ]   
  -0.00545459 	 [ 5a^  0a ]   
  0.00545459 	 [ 0b^  5b ]   
  -0.00545459 	 [ 5b^  0b ]  
)
140  (  -0.35772337 	 [ 5a^  0a ]   
  -0.35772337 	 [ 0a^  5a ]   
  -0.35772337 	 [ 5b^  0b ]   
  -0.35772337 	 [ 0b^  5b ]  
)
141  (  0.88838841 	 [ 5a^  5a  0a^  0a ]   
  0.88838841 	 [ 5a^  5a  0b^  0b ]   
  0.88838841 	 [ 5b^  5b  0a^  0a ]   
  0.88838841 	 [ 5b^  5b  0b^  0b ]  
)
142  (  0.05626630 	 [ 5a^  1a  5a^  1a ]   
  0.05626630 	 [ 5a^  1a  1a^  5a ]   
  0.05626630 	 [ 5a^  1a  5b^  1b ]   
  0.05626630 	 [ 5a^  1a  1b^  5b ]   
  0.05626630 	 [ 1a^  5a  5a^  1a ]   
  0.05626630 	 [ 1a^  5a  1a^  5a ]   
  0.05626630 	 [ 1a^  5a  5b^  1b ]   
  0.05626630 	 [ 1a^  5a  1b^  5b ]   
  0.05626630 	 [ 5b^  1b  5a^  1a ]   
  0.05626630 	 [ 5b^  1b  1a^  5a ]   
  0.05626630 	 [ 5b^  1b  5b^  1b ]   
  0.05626630 	 [ 5b^  1b  1b^  5b ]   
  0.05626630 	 [ 1b^  5b  5a^  1a ]   
  0.05626630 	 [ 1b^  5b  1a^  5a ]   
  0.05626630 	 [ 1b^  5b  5b^  1b ]   
  0.05626630 	 [ 1b^  5b  1b^  5b ]  
)
143  (  -0.14936339 	 [ 5a^  1a  1a^  1a ]   
  -0.14936339 	 [ 5a^  1a  1b^  1b ]   
  -0.14936339 	 [ 1a^  5a  1a^  1a ]   
  -0.14936339 	 [ 1a^  5a  1b^  1b ]   
  -0.14936339 	 [ 5b^  1b  1a^  1a ]   
  -0.14936339 	 [ 5b^  1b  1b^  1b ]   
  -0.14936339 	 [ 1b^  5b  1a^  1a ]   
  -0.14936339 	 [ 1b^  5b  1b^  1b ]   
  0.07468170 	 [ 5a^  1a ]   
  -0.07468170 	 [ 1a^  5a ]   
  0.07468170 	 [ 5b^  1b ]   
  -0.07468170 	 [ 1b^  5b ]  
)
144  (  -0.11258779 	 [ 1a^  5a  5a^  5a ]   
  -0.11258779 	 [ 1a^  5a  5b^  5b ]   
  -0.11258779 	 [ 5a^  1a  5a^  5a ]   
  -0.11258779 	 [ 5a^  1a  5b^  5b ]   
  -0.11258779 	 [ 1b^  5b  5a^  5a ]   
  -0.11258779 	 [ 1b^  5b  5b^  5b ]   
  -0.11258779 	 [ 5b^  1b  5a^  5a ]   
  -0.11258779 	 [ 5b^  1b  5b^  5b ]   
  0.05629390 	 [ 1a^  5a ]   
  -0.05629390 	 [ 5a^  1a ]   
  0.05629390 	 [ 1b^  5b ]   
  -0.05629390 	 [ 5b^  1b ]  
)
145  (  1.54922738 	 [ 5a^  1a ]   
  1.54922738 	 [ 1a^  5a ]   
  1.54922738 	 [ 5b^  1b ]   
  1.54922738 	 [ 1b^  5b ]  
)
146  (  0.66332807 	 [ 5a^  5a  1a^  1a ]   
  0.66332807 	 [ 5a^  5a  1b^  1b ]   
  0.66332807 	 [ 5b^  5b  1a^  1a ]   
  0.66332807 	 [ 5b^  5b  1b^  1b ]  
)
147  (  -0.03319554 	 [ 5a^  0a  1a^  0a ]   
  -0.03319554 	 [ 5a^  0a  0a^  1a ]   
  -0.03319554 	 [ 5a^  0a  1b^  0b ]   
  -0.03319554 	 [ 5a^  0a  0b^  1b ]   
  -0.03319554 	 [ 0a^  5a  1a^  0a ]   
  -0.03319554 	 [ 0a^  5a  0a^  1a ]   
  -0.03319554 	 [ 0a^  5a  1b^  0b ]   
  -0.03319554 	 [ 0a^  5a  0b^  1b ]   
  -0.03319554 	 [ 5b^  0b  1a^  0a ]   
  -0.03319554 	 [ 5b^  0b  0a^  1a ]   
  -0.03319554 	 [ 5b^  0b  1b^  0b ]   
  -0.03319554 	 [ 5b^  0b  0b^  1b ]   
  -0.03319554 	 [ 0b^  5b  1a^  0a ]   
  -0.03319554 	 [ 0b^  5b  0a^  1a ]   
  -0.03319554 	 [ 0b^  5b  1b^  0b ]   
  -0.03319554 	 [ 0b^  5b  0b^  1b ]   
  0.01659777 	 [ 5a^  1a ]   
  -0.01659777 	 [ 1a^  5a ]   
  0.01659777 	 [ 5b^  1b ]   
  -0.01659777 	 [ 1b^  5b ]  
)
148  (  0.00431604 	 [ 5a^  1a  0a^  1a ]   
  0.00431604 	 [ 5a^  1a  1a^  0a ]   
  0.00431604 	 [ 5a^  1a  0b^  1b ]   
  0.00431604 	 [ 5a^  1a  1b^  0b ]   
  0.00431604 	 [ 1a^  5a  0a^  1a ]   
  0.00431604 	 [ 1a^  5a  1a^  0a ]   
  0.00431604 	 [ 1a^  5a  0b^  1b ]   
  0.00431604 	 [ 1a^  5a  1b^  0b ]   
  0.00431604 	 [ 5b^  1b  0a^  1a ]   
  0.00431604 	 [ 5b^  1b  1a^  0a ]   
  0.00431604 	 [ 5b^  1b  0b^  1b ]   
  0.00431604 	 [ 5b^  1b  1b^  0b ]   
  0.00431604 	 [ 1b^  5b  0a^  1a ]   
  0.00431604 	 [ 1b^  5b  1a^  0a ]   
  0.00431604 	 [ 1b^  5b  0b^  1b ]   
  0.00431604 	 [ 1b^  5b  1b^  0b ]   
  -0.00215802 	 [ 5a^  0a ]   
  0.00215802 	 [ 0a^  5a ]   
  -0.00215802 	 [ 5b^  0b ]   
  0.00215802 	 [ 0b^  5b ]  
)
149  (  0.01193774 	 [ 1a^  5a  0a^  5a ]   
  0.01193774 	 [ 1a^  5a  5a^  0a ]   
  0.01193774 	 [ 1a^  5a  0b^  5b ]   
  0.01193774 	 [ 1a^  5a  5b^  0b ]   
  0.01193774 	 [ 5a^  1a  0a^  5a ]   
  0.01193774 	 [ 5a^  1a  5a^  0a ]   
  0.01193774 	 [ 5a^  1a  0b^  5b ]   
  0.01193774 	 [ 5a^  1a  5b^  0b ]   
  0.01193774 	 [ 1b^  5b  0a^  5a ]   
  0.01193774 	 [ 1b^  5b  5a^  0a ]   
  0.01193774 	 [ 1b^  5b  0b^  5b ]   
  0.01193774 	 [ 1b^  5b  5b^  0b ]   
  0.01193774 	 [ 5b^  1b  0a^  5a ]   
  0.01193774 	 [ 5b^  1b  5a^  0a ]   
  0.01193774 	 [ 5b^  1b  0b^  5b ]   
  0.01193774 	 [ 5b^  1b  5b^  0b ]   
  -0.00596887 	 [ 1a^  0a ]   
  0.00596887 	 [ 0a^  1a ]   
  -0.00596887 	 [ 1b^  0b ]   
  0.00596887 	 [ 0b^  1b ]  
)
150  (  -0.31338429 	 [ 5a^  1a  0a^  0a ]   
  -0.31338429 	 [ 5a^  1a  0b^  0b ]   
  -0.31338429 	 [ 1a^  5a  0a^  0a ]   
  -0.31338429 	 [ 1a^  5a  0b^  0b ]   
  -0.31338429 	 [ 5b^  1b  0a^  0a ]   
  -0.31338429 	 [ 5b^  1b  0b^  0b ]   
  -0.31338429 	 [ 1b^  5b  0a^  0a ]   
  -0.31338429 	 [ 1b^  5b  0b^  0b ]  
)
151  (  -0.00638693 	 [ 5a^  0a  1a^  1a ]   
  -0.00638693 	 [ 5a^  0a  1b^  1b ]   
  -0.00638693 	 [ 0a^  5a  1a^  1a ]   
  -0.00638693 	 [ 0a^  5a  1b^  1b ]   
  -0.00638693 	 [ 5b^  0b  1a^  1a ]   
  -0.00638693 	 [ 5b^  0b  1b^  1b ]   
  -0.00638693 	 [ 0b^  5b  1a^  1a ]   
  -0.00638693 	 [ 0b^  5b  1b^  1b ]  
)
152  (  -0.00688734 	 [ 1a^  0a  5a^  5a ]   
  -0.00688734 	 [ 1a^  0a  5b^  5b ]   
  -0.00688734 	 [ 0a^  1a  5a^  5a ]   
  -0.00688734 	 [ 0a^  1a  5b^  5b ]   
  -0.00688734 	 [ 1b^  0b  5a^  5a ]   
  -0.00688734 	 [ 1b^  0b  5b^  5b ]   
  -0.00688734 	 [ 0b^  1b  5a^  5a ]   
  -0.00688734 	 [ 0b^  1b  5b^  5b ]  
)
153  (  0.02218719 	 [ 5a^  2a  5a^  2a ]   
  0.02218719 	 [ 5a^  2a  2a^  5a ]   
  0.02218719 	 [ 5a^  2a  5b^  2b ]   
  0.02218719 	 [ 5a^  2a  2b^  5b ]   
  0.02218719 	 [ 2a^  5a  5a^  2a ]   
  0.02218719 	 [ 2a^  5a  2a^  5a ]   
  0.02218719 	 [ 2a^  5a  5b^  2b ]   
  0.02218719 	 [ 2a^  5a  2b^  5b ]   
  0.02218719 	 [ 5b^  2b  5a^  2a ]   
  0.02218719 	 [ 5b^  2b  2a^  5a ]   
  0.02218719 	 [ 5b^  2b  5b^  2b ]   
  0.02218719 	 [ 5b^  2b  2b^  5b ]   
  0.02218719 	 [ 2b^  5b  5a^  2a ]   
  0.02218719 	 [ 2b^  5b  2a^  5a ]   
  0.02218719 	 [ 2b^  5b  5b^  2b ]   
  0.02218719 	 [ 2b^  5b  2b^  5b ]  
)
154  (  0.00000000 	 [ 5a^  2a  2a^  2a ]   
  0.00000000 	 [ 5a^  2a  2b^  2b ]   
  0.00000000 	 [ 2a^  5a  2a^  2a ]   
  0.00000000 	 [ 2a^  5a  2b^  2b ]   
  0.00000000 	 [ 5b^  2b  2a^  2a ]   
  0.00000000 	 [ 5b^  2b  2b^  2b ]   
  0.00000000 	 [ 2b^  5b  2a^  2a ]   
  0.00000000 	 [ 2b^  5b  2b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
155  (  0.00000000 	 [ 2a^  5a  5a^  5a ]   
  0.00000000 	 [ 2a^  5a  5b^  5b ]   
  0.00000000 	 [ 5a^  2a  5a^  5a ]   
  0.00000000 	 [ 5a^  2a  5b^  5b ]   
  0.00000000 	 [ 2b^  5b  5a^  5a ]   
  0.00000000 	 [ 2b^  5b  5b^  5b ]   
  0.00000000 	 [ 5b^  2b  5a^  5a ]   
  0.00000000 	 [ 5b^  2b  5b^  5b ]   
  -0.00000000 	 [ 2a^  5a ]   
  0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2b^  5b ]   
  0.00000000 	 [ 5b^  2b ]  
)
156  (  -0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  -0.00000000 	 [ 2b^  5b ]  
)
157  (  0.60468576 	 [ 5a^  5a  2a^  2a ]   
  0.60468576 	 [ 5a^  5a  2b^  2b ]   
  0.60468576 	 [ 5b^  5b  2a^  2a ]   
  0.60468576 	 [ 5b^  5b  2b^  2b ]  
)
158  (  0.00000000 	 [ 5a^  0a  2a^  0a ]   
  0.00000000 	 [ 5a^  0a  0a^  2a ]   
  0.00000000 	 [ 5a^  0a  2b^  0b ]   
  0.00000000 	 [ 5a^  0a  0b^  2b ]   
  0.00000000 	 [ 0a^  5a  2a^  0a ]   
  0.00000000 	 [ 0a^  5a  0a^  2a ]   
  0.00000000 	 [ 0a^  5a  2b^  0b ]   
  0.00000000 	 [ 0a^  5a  0b^  2b ]   
  0.00000000 	 [ 5b^  0b  2a^  0a ]   
  0.00000000 	 [ 5b^  0b  0a^  2a ]   
  0.00000000 	 [ 5b^  0b  2b^  0b ]   
  0.00000000 	 [ 5b^  0b  0b^  2b ]   
  0.00000000 	 [ 0b^  5b  2a^  0a ]   
  0.00000000 	 [ 0b^  5b  0a^  2a ]   
  0.00000000 	 [ 0b^  5b  2b^  0b ]   
  0.00000000 	 [ 0b^  5b  0b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
159  (  -0.00582464 	 [ 5a^  2a  0a^  2a ]   
  -0.00582464 	 [ 5a^  2a  2a^  0a ]   
  -0.00582464 	 [ 5a^  2a  0b^  2b ]   
  -0.00582464 	 [ 5a^  2a  2b^  0b ]   
  -0.00582464 	 [ 2a^  5a  0a^  2a ]   
  -0.00582464 	 [ 2a^  5a  2a^  0a ]   
  -0.00582464 	 [ 2a^  5a  0b^  2b ]   
  -0.00582464 	 [ 2a^  5a  2b^  0b ]   
  -0.00582464 	 [ 5b^  2b  0a^  2a ]   
  -0.00582464 	 [ 5b^  2b  2a^  0a ]   
  -0.00582464 	 [ 5b^  2b  0b^  2b ]   
  -0.00582464 	 [ 5b^  2b  2b^  0b ]   
  -0.00582464 	 [ 2b^  5b  0a^  2a ]   
  -0.00582464 	 [ 2b^  5b  2a^  0a ]   
  -0.00582464 	 [ 2b^  5b  0b^  2b ]   
  -0.00582464 	 [ 2b^  5b  2b^  0b ]   
  0.00291232 	 [ 5a^  0a ]   
  -0.00291232 	 [ 0a^  5a ]   
  0.00291232 	 [ 5b^  0b ]   
  -0.00291232 	 [ 0b^  5b ]  
)
160  (  -0.00000000 	 [ 2a^  5a  0a^  5a ]   
  -0.00000000 	 [ 2a^  5a  5a^  0a ]   
  -0.00000000 	 [ 2a^  5a  0b^  5b ]   
  -0.00000000 	 [ 2a^  5a  5b^  0b ]   
  -0.00000000 	 [ 5a^  2a  0a^  5a ]   
  -0.00000000 	 [ 5a^  2a  5a^  0a ]   
  -0.00000000 	 [ 5a^  2a  0b^  5b ]   
  -0.00000000 	 [ 5a^  2a  5b^  0b ]   
  -0.00000000 	 [ 2b^  5b  0a^  5a ]   
  -0.00000000 	 [ 2b^  5b  5a^  0a ]   
  -0.00000000 	 [ 2b^  5b  0b^  5b ]   
  -0.00000000 	 [ 2b^  5b  5b^  0b ]   
  -0.00000000 	 [ 5b^  2b  0a^  5a ]   
  -0.00000000 	 [ 5b^  2b  5a^  0a ]   
  -0.00000000 	 [ 5b^  2b  0b^  5b ]   
  -0.00000000 	 [ 5b^  2b  5b^  0b ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  -0.00000000 	 [ 0b^  2b ]  
)
161  (  0.00000000 	 [ 5a^  2a  0a^  0a ]   
  0.00000000 	 [ 5a^  2a  0b^  0b ]   
  0.00000000 	 [ 2a^  5a  0a^  0a ]   
  0.00000000 	 [ 2a^  5a  0b^  0b ]   
  0.00000000 	 [ 5b^  2b  0a^  0a ]   
  0.00000000 	 [ 5b^  2b  0b^  0b ]   
  0.00000000 	 [ 2b^  5b  0a^  0a ]   
  0.00000000 	 [ 2b^  5b  0b^  0b ]  
)
162  (  -0.00126969 	 [ 5a^  0a  2a^  2a ]   
  -0.00126969 	 [ 5a^  0a  2b^  2b ]   
  -0.00126969 	 [ 0a^  5a  2a^  2a ]   
  -0.00126969 	 [ 0a^  5a  2b^  2b ]   
  -0.00126969 	 [ 5b^  0b  2a^  2a ]   
  -0.00126969 	 [ 5b^  0b  2b^  2b ]   
  -0.00126969 	 [ 0b^  5b  2a^  2a ]   
  -0.00126969 	 [ 0b^  5b  2b^  2b ]  
)
163  (  -0.00000000 	 [ 2a^  0a  5a^  5a ]   
  -0.00000000 	 [ 2a^  0a  5b^  5b ]   
  -0.00000000 	 [ 0a^  2a  5a^  5a ]   
  -0.00000000 	 [ 0a^  2a  5b^  5b ]   
  -0.00000000 	 [ 2b^  0b  5a^  5a ]   
  -0.00000000 	 [ 2b^  0b  5b^  5b ]   
  -0.00000000 	 [ 0b^  2b  5a^  5a ]   
  -0.00000000 	 [ 0b^  2b  5b^  5b ]  
)
164  (  0.00000000 	 [ 5a^  1a  2a^  1a ]   
  0.00000000 	 [ 5a^  1a  1a^  2a ]   
  0.00000000 	 [ 5a^  1a  2b^  1b ]   
  0.00000000 	 [ 5a^  1a  1b^  2b ]   
  0.00000000 	 [ 1a^  5a  2a^  1a ]   
  0.00000000 	 [ 1a^  5a  1a^  2a ]   
  0.00000000 	 [ 1a^  5a  2b^  1b ]   
  0.00000000 	 [ 1a^  5a  1b^  2b ]   
  0.00000000 	 [ 5b^  1b  2a^  1a ]   
  0.00000000 	 [ 5b^  1b  1a^  2a ]   
  0.00000000 	 [ 5b^  1b  2b^  1b ]   
  0.00000000 	 [ 5b^  1b  1b^  2b ]   
  0.00000000 	 [ 1b^  5b  2a^  1a ]   
  0.00000000 	 [ 1b^  5b  1a^  2a ]   
  0.00000000 	 [ 1b^  5b  2b^  1b ]   
  0.00000000 	 [ 1b^  5b  1b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
165  (  0.00499037 	 [ 5a^  2a  1a^  2a ]   
  0.00499037 	 [ 5a^  2a  2a^  1a ]   
  0.00499037 	 [ 5a^  2a  1b^  2b ]   
  0.00499037 	 [ 5a^  2a  2b^  1b ]   
  0.00499037 	 [ 2a^  5a  1a^  2a ]   
  0.00499037 	 [ 2a^  5a  2a^  1a ]   
  0.00499037 	 [ 2a^  5a  1b^  2b ]   
  0.00499037 	 [ 2a^  5a  2b^  1b ]   
  0.00499037 	 [ 5b^  2b  1a^  2a ]   
  0.00499037 	 [ 5b^  2b  2a^  1a ]   
  0.00499037 	 [ 5b^  2b  1b^  2b ]   
  0.00499037 	 [ 5b^  2b  2b^  1b ]   
  0.00499037 	 [ 2b^  5b  1a^  2a ]   
  0.00499037 	 [ 2b^  5b  2a^  1a ]   
  0.00499037 	 [ 2b^  5b  1b^  2b ]   
  0.00499037 	 [ 2b^  5b  2b^  1b ]   
  -0.00249519 	 [ 5a^  1a ]   
  0.00249519 	 [ 1a^  5a ]   
  -0.00249519 	 [ 5b^  1b ]   
  0.00249519 	 [ 1b^  5b ]  
)
166  (  -0.00000000 	 [ 2a^  5a  1a^  5a ]   
  -0.00000000 	 [ 2a^  5a  5a^  1a ]   
  -0.00000000 	 [ 2a^  5a  1b^  5b ]   
  -0.00000000 	 [ 2a^  5a  5b^  1b ]   
  -0.00000000 	 [ 5a^  2a  1a^  5a ]   
  -0.00000000 	 [ 5a^  2a  5a^  1a ]   
  -0.00000000 	 [ 5a^  2a  1b^  5b ]   
  -0.00000000 	 [ 5a^  2a  5b^  1b ]   
  -0.00000000 	 [ 2b^  5b  1a^  5a ]   
  -0.00000000 	 [ 2b^  5b  5a^  1a ]   
  -0.00000000 	 [ 2b^  5b  1b^  5b ]   
  -0.00000000 	 [ 2b^  5b  5b^  1b ]   
  -0.00000000 	 [ 5b^  2b  1a^  5a ]   
  -0.00000000 	 [ 5b^  2b  5a^  1a ]   
  -0.00000000 	 [ 5b^  2b  1b^  5b ]   
  -0.00000000 	 [ 5b^  2b  5b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
167  (  0.00000000 	 [ 5a^  2a  1a^  1a ]   
  0.00000000 	 [ 5a^  2a  1b^  1b ]   
  0.00000000 	 [ 2a^  5a  1a^  1a ]   
  0.00000000 	 [ 2a^  5a  1b^  1b ]   
  0.00000000 	 [ 5b^  2b  1a^  1a ]   
  0.00000000 	 [ 5b^  2b  1b^  1b ]   
  0.00000000 	 [ 2b^  5b  1a^  1a ]   
  0.00000000 	 [ 2b^  5b  1b^  1b ]  
)
168  (  -0.10172157 	 [ 5a^  1a  2a^  2a ]   
  -0.10172157 	 [ 5a^  1a  2b^  2b ]   
  -0.10172157 	 [ 1a^  5a  2a^  2a ]   
  -0.10172157 	 [ 1a^  5a  2b^  2b ]   
  -0.10172157 	 [ 5b^  1b  2a^  2a ]   
  -0.10172157 	 [ 5b^  1b  2b^  2b ]   
  -0.10172157 	 [ 1b^  5b  2a^  2a ]   
  -0.10172157 	 [ 1b^  5b  2b^  2b ]  
)
169  (  0.00000000 	 [ 2a^  1a  5a^  5a ]   
  0.00000000 	 [ 2a^  1a  5b^  5b ]   
  0.00000000 	 [ 1a^  2a  5a^  5a ]   
  0.00000000 	 [ 1a^  2a  5b^  5b ]   
  0.00000000 	 [ 2b^  1b  5a^  5a ]   
  0.00000000 	 [ 2b^  1b  5b^  5b ]   
  0.00000000 	 [ 1b^  2b  5a^  5a ]   
  0.00000000 	 [ 1b^  2b  5b^  5b ]  
)
170  (  0.00000000 	 [ 5a^  1a  2a^  0a ]   
  0.00000000 	 [ 5a^  1a  0a^  2a ]   
  0.00000000 	 [ 5a^  1a  2b^  0b ]   
  0.00000000 	 [ 5a^  1a  0b^  2b ]   
  0.00000000 	 [ 1a^  5a  2a^  0a ]   
  0.00000000 	 [ 1a^  5a  0a^  2a ]   
  0.00000000 	 [ 1a^  5a  2b^  0b ]   
  0.00000000 	 [ 1a^  5a  0b^  2b ]   
  0.00000000 	 [ 5b^  1b  2a^  0a ]   
  0.00000000 	 [ 5b^  1b  0a^  2a ]   
  0.00000000 	 [ 5b^  1b  2b^  0b ]   
  0.00000000 	 [ 5b^  1b  0b^  2b ]   
  0.00000000 	 [ 1b^  5b  2a^  0a ]   
  0.00000000 	 [ 1b^  5b  0a^  2a ]   
  0.00000000 	 [ 1b^  5b  2b^  0b ]   
  0.00000000 	 [ 1b^  5b  0b^  2b ]  
)
171  (  0.00000000 	 [ 5a^  0a  2a^  1a ]   
  0.00000000 	 [ 5a^  0a  1a^  2a ]   
  0.00000000 	 [ 5a^  0a  2b^  1b ]   
  0.00000000 	 [ 5a^  0a  1b^  2b ]   
  0.00000000 	 [ 0a^  5a  2a^  1a ]   
  0.00000000 	 [ 0a^  5a  1a^  2a ]   
  0.00000000 	 [ 0a^  5a  2b^  1b ]   
  0.00000000 	 [ 0a^  5a  1b^  2b ]   
  0.00000000 	 [ 5b^  0b  2a^  1a ]   
  0.00000000 	 [ 5b^  0b  1a^  2a ]   
  0.00000000 	 [ 5b^  0b  2b^  1b ]   
  0.00000000 	 [ 5b^  0b  1b^  2b ]   
  0.00000000 	 [ 0b^  5b  2a^  1a ]   
  0.00000000 	 [ 0b^  5b  1a^  2a ]   
  0.00000000 	 [ 0b^  5b  2b^  1b ]   
  0.00000000 	 [ 0b^  5b  1b^  2b ]  
)
172  (  0.00000000 	 [ 5a^  2a  1a^  0a ]   
  0.00000000 	 [ 5a^  2a  0a^  1a ]   
  0.00000000 	 [ 5a^  2a  1b^  0b ]   
  0.00000000 	 [ 5a^  2a  0b^  1b ]   
  0.00000000 	 [ 2a^  5a  1a^  0a ]   
  0.00000000 	 [ 2a^  5a  0a^  1a ]   
  0.00000000 	 [ 2a^  5a  1b^  0b ]   
  0.00000000 	 [ 2a^  5a  0b^  1b ]   
  0.00000000 	 [ 5b^  2b  1a^  0a ]   
  0.00000000 	 [ 5b^  2b  0a^  1a ]   
  0.00000000 	 [ 5b^  2b  1b^  0b ]   
  0.00000000 	 [ 5b^  2b  0b^  1b ]   
  0.00000000 	 [ 2b^  5b  1a^  0a ]   
  0.00000000 	 [ 2b^  5b  0a^  1a ]   
  0.00000000 	 [ 2b^  5b  1b^  0b ]   
  0.00000000 	 [ 2b^  5b  0b^  1b ]  
)
173  (  0.04641398 	 [ 5a^  3a  5a^  3a ]   
  0.04641398 	 [ 5a^  3a  3a^  5a ]   
  0.04641398 	 [ 5a^  3a  5b^  3b ]   
  0.04641398 	 [ 5a^  3a  3b^  5b ]   
  0.04641398 	 [ 3a^  5a  5a^  3a ]   
  0.04641398 	 [ 3a^  5a  3a^  5a ]   
  0.04641398 	 [ 3a^  5a  5b^  3b ]   
  0.04641398 	 [ 3a^  5a  3b^  5b ]   
  0.04641398 	 [ 5b^  3b  5a^  3a ]   
  0.04641398 	 [ 5b^  3b  3a^  5a ]   
  0.04641398 	 [ 5b^  3b  5b^  3b ]   
  0.04641398 	 [ 5b^  3b  3b^  5b ]   
  0.04641398 	 [ 3b^  5b  5a^  3a ]   
  0.04641398 	 [ 3b^  5b  3a^  5a ]   
  0.04641398 	 [ 3b^  5b  5b^  3b ]   
  0.04641398 	 [ 3b^  5b  3b^  5b ]  
)
174  (  0.13258439 	 [ 5a^  3a  3a^  3a ]   
  0.13258439 	 [ 5a^  3a  3b^  3b ]   
  0.13258439 	 [ 3a^  5a  3a^  3a ]   
  0.13258439 	 [ 3a^  5a  3b^  3b ]   
  0.13258439 	 [ 5b^  3b  3a^  3a ]   
  0.13258439 	 [ 5b^  3b  3b^  3b ]   
  0.13258439 	 [ 3b^  5b  3a^  3a ]   
  0.13258439 	 [ 3b^  5b  3b^  3b ]   
  -0.06629220 	 [ 5a^  3a ]   
  0.06629220 	 [ 3a^  5a ]   
  -0.06629220 	 [ 5b^  3b ]   
  0.06629220 	 [ 3b^  5b ]  
)
175  (  0.03913061 	 [ 3a^  5a  5a^  5a ]   
  0.03913061 	 [ 3a^  5a  5b^  5b ]   
  0.03913061 	 [ 5a^  3a  5a^  5a ]   
  0.03913061 	 [ 5a^  3a  5b^  5b ]   
  0.03913061 	 [ 3b^  5b  5a^  5a ]   
  0.03913061 	 [ 3b^  5b  5b^  5b ]   
  0.03913061 	 [ 5b^  3b  5a^  5a ]   
  0.03913061 	 [ 5b^  3b  5b^  5b ]   
  -0.01956530 	 [ 3a^  5a ]   
  0.01956530 	 [ 5a^  3a ]   
  -0.01956530 	 [ 3b^  5b ]   
  0.01956530 	 [ 5b^  3b ]  
)
176  (  -1.13128001 	 [ 5a^  3a ]   
  -1.13128001 	 [ 3a^  5a ]   
  -1.13128001 	 [ 5b^  3b ]   
  -1.13128001 	 [ 3b^  5b ]  
)
177  (  0.58414216 	 [ 5a^  5a  3a^  3a ]   
  0.58414216 	 [ 5a^  5a  3b^  3b ]   
  0.58414216 	 [ 5b^  5b  3a^  3a ]   
  0.58414216 	 [ 5b^  5b  3b^  3b ]  
)
178  (  -0.00214145 	 [ 5a^  0a  3a^  0a ]   
  -0.00214145 	 [ 5a^  0a  0a^  3a ]   
  -0.00214145 	 [ 5a^  0a  3b^  0b ]   
  -0.00214145 	 [ 5a^  0a  0b^  3b ]   
  -0.00214145 	 [ 0a^  5a  3a^  0a ]   
  -0.00214145 	 [ 0a^  5a  0a^  3a ]   
  -0.00214145 	 [ 0a^  5a  3b^  0b ]   
  -0.00214145 	 [ 0a^  5a  0b^  3b ]   
  -0.00214145 	 [ 5b^  0b  3a^  0a ]   
  -0.00214145 	 [ 5b^  0b  0a^  3a ]   
  -0.00214145 	 [ 5b^  0b  3b^  0b ]   
  -0.00214145 	 [ 5b^  0b  0b^  3b ]   
  -0.00214145 	 [ 0b^  5b  3a^  0a ]   
  -0.00214145 	 [ 0b^  5b  0a^  3a ]   
  -0.00214145 	 [ 0b^  5b  3b^  0b ]   
  -0.00214145 	 [ 0b^  5b  0b^  3b ]   
  0.00107072 	 [ 5a^  3a ]   
  -0.00107072 	 [ 3a^  5a ]   
  0.00107072 	 [ 5b^  3b ]   
  -0.00107072 	 [ 3b^  5b ]  
)
179  (  0.00373773 	 [ 5a^  3a  0a^  3a ]   
  0.00373773 	 [ 5a^  3a  3a^  0a ]   
  0.00373773 	 [ 5a^  3a  0b^  3b ]   
  0.00373773 	 [ 5a^  3a  3b^  0b ]   
  0.00373773 	 [ 3a^  5a  0a^  3a ]   
  0.00373773 	 [ 3a^  5a  3a^  0a ]   
  0.00373773 	 [ 3a^  5a  0b^  3b ]   
  0.00373773 	 [ 3a^  5a  3b^  0b ]   
  0.00373773 	 [ 5b^  3b  0a^  3a ]   
  0.00373773 	 [ 5b^  3b  3a^  0a ]   
  0.00373773 	 [ 5b^  3b  0b^  3b ]   
  0.00373773 	 [ 5b^  3b  3b^  0b ]   
  0.00373773 	 [ 3b^  5b  0a^  3a ]   
  0.00373773 	 [ 3b^  5b  3a^  0a ]   
  0.00373773 	 [ 3b^  5b  0b^  3b ]   
  0.00373773 	 [ 3b^  5b  3b^  0b ]   
  -0.00186886 	 [ 5a^  0a ]   
  0.00186886 	 [ 0a^  5a ]   
  -0.00186886 	 [ 5b^  0b ]   
  0.00186886 	 [ 0b^  5b ]  
)
180  (  0.00713042 	 [ 3a^  5a  0a^  5a ]   
  0.00713042 	 [ 3a^  5a  5a^  0a ]   
  0.00713042 	 [ 3a^  5a  0b^  5b ]   
  0.00713042 	 [ 3a^  5a  5b^  0b ]   
  0.00713042 	 [ 5a^  3a  0a^  5a ]   
  0.00713042 	 [ 5a^  3a  5a^  0a ]   
  0.00713042 	 [ 5a^  3a  0b^  5b ]   
  0.00713042 	 [ 5a^  3a  5b^  0b ]   
  0.00713042 	 [ 3b^  5b  0a^  5a ]   
  0.00713042 	 [ 3b^  5b  5a^  0a ]   
  0.00713042 	 [ 3b^  5b  0b^  5b ]   
  0.00713042 	 [ 3b^  5b  5b^  0b ]   
  0.00713042 	 [ 5b^  3b  0a^  5a ]   
  0.00713042 	 [ 5b^  3b  5a^  0a ]   
  0.00713042 	 [ 5b^  3b  0b^  5b ]   
  0.00713042 	 [ 5b^  3b  5b^  0b ]   
  -0.00356521 	 [ 3a^  0a ]   
  0.00356521 	 [ 0a^  3a ]   
  -0.00356521 	 [ 3b^  0b ]   
  0.00356521 	 [ 0b^  3b ]  
)
181  (  0.22472617 	 [ 5a^  3a  0a^  0a ]   
  0.22472617 	 [ 5a^  3a  0b^  0b ]   
  0.22472617 	 [ 3a^  5a  0a^  0a ]   
  0.22472617 	 [ 3a^  5a  0b^  0b ]   
  0.22472617 	 [ 5b^  3b  0a^  0a ]   
  0.22472617 	 [ 5b^  3b  0b^  0b ]   
  0.22472617 	 [ 3b^  5b  0a^  0a ]   
  0.22472617 	 [ 3b^  5b  0b^  0b ]  
)
182  (  0.02304260 	 [ 5a^  0a  3a^  3a ]   
  0.02304260 	 [ 5a^  0a  3b^  3b ]   
  0.02304260 	 [ 0a^  5a  3a^  3a ]   
  0.02304260 	 [ 0a^  5a  3b^  3b ]   
  0.02304260 	 [ 5b^  0b  3a^  3a ]   
  0.02304260 	 [ 5b^  0b  3b^  3b ]   
  0.02304260 	 [ 0b^  5b  3a^  3a ]   
  0.02304260 	 [ 0b^  5b  3b^  3b ]  
)
183  (  -0.02097026 	 [ 3a^  0a  5a^  5a ]   
  -0.02097026 	 [ 3a^  0a  5b^  5b ]   
  -0.02097026 	 [ 0a^  3a  5a^  5a ]   
  -0.02097026 	 [ 0a^  3a  5b^  5b ]   
  -0.02097026 	 [ 3b^  0b  5a^  5a ]   
  -0.02097026 	 [ 3b^  0b  5b^  5b ]   
  -0.02097026 	 [ 0b^  3b  5a^  5a ]   
  -0.02097026 	 [ 0b^  3b  5b^  5b ]  
)
184  (  0.00404472 	 [ 5a^  1a  3a^  1a ]   
  0.00404472 	 [ 5a^  1a  1a^  3a ]   
  0.00404472 	 [ 5a^  1a  3b^  1b ]   
  0.00404472 	 [ 5a^  1a  1b^  3b ]   
  0.00404472 	 [ 1a^  5a  3a^  1a ]   
  0.00404472 	 [ 1a^  5a  1a^  3a ]   
  0.00404472 	 [ 1a^  5a  3b^  1b ]   
  0.00404472 	 [ 1a^  5a  1b^  3b ]   
  0.00404472 	 [ 5b^  1b  3a^  1a ]   
  0.00404472 	 [ 5b^  1b  1a^  3a ]   
  0.00404472 	 [ 5b^  1b  3b^  1b ]   
  0.00404472 	 [ 5b^  1b  1b^  3b ]   
  0.00404472 	 [ 1b^  5b  3a^  1a ]   
  0.00404472 	 [ 1b^  5b  1a^  3a ]   
  0.00404472 	 [ 1b^  5b  3b^  1b ]   
  0.00404472 	 [ 1b^  5b  1b^  3b ]   
  -0.00202236 	 [ 5a^  3a ]   
  0.00202236 	 [ 3a^  5a ]   
  -0.00202236 	 [ 5b^  3b ]   
  0.00202236 	 [ 3b^  5b ]  
)
185  (  0.06886661 	 [ 5a^  3a  1a^  3a ]   
  0.06886661 	 [ 5a^  3a  3a^  1a ]   
  0.06886661 	 [ 5a^  3a  1b^  3b ]   
  0.06886661 	 [ 5a^  3a  3b^  1b ]   
  0.06886661 	 [ 3a^  5a  1a^  3a ]   
  0.06886661 	 [ 3a^  5a  3a^  1a ]   
  0.06886661 	 [ 3a^  5a  1b^  3b ]   
  0.06886661 	 [ 3a^  5a  3b^  1b ]   
  0.06886661 	 [ 5b^  3b  1a^  3a ]   
  0.06886661 	 [ 5b^  3b  3a^  1a ]   
  0.06886661 	 [ 5b^  3b  1b^  3b ]   
  0.06886661 	 [ 5b^  3b  3b^  1b ]   
  0.06886661 	 [ 3b^  5b  1a^  3a ]   
  0.06886661 	 [ 3b^  5b  3a^  1a ]   
  0.06886661 	 [ 3b^  5b  1b^  3b ]   
  0.06886661 	 [ 3b^  5b  3b^  1b ]   
  -0.03443331 	 [ 5a^  1a ]   
  0.03443331 	 [ 1a^  5a ]   
  -0.03443331 	 [ 5b^  1b ]   
  0.03443331 	 [ 1b^  5b ]  
)
186  (  -0.04975127 	 [ 3a^  5a  1a^  5a ]   
  -0.04975127 	 [ 3a^  5a  5a^  1a ]   
  -0.04975127 	 [ 3a^  5a  1b^  5b ]   
  -0.04975127 	 [ 3a^  5a  5b^  1b ]   
  -0.04975127 	 [ 5a^  3a  1a^  5a ]   
  -0.04975127 	 [ 5a^  3a  5a^  1a ]   
  -0.04975127 	 [ 5a^  3a  1b^  5b ]   
  -0.04975127 	 [ 5a^  3a  5b^  1b ]   
  -0.04975127 	 [ 3b^  5b  1a^  5a ]   
  -0.04975127 	 [ 3b^  5b  5a^  1a ]   
  -0.04975127 	 [ 3b^  5b  1b^  5b ]   
  -0.04975127 	 [ 3b^  5b  5b^  1b ]   
  -0.04975127 	 [ 5b^  3b  1a^  5a ]   
  -0.04975127 	 [ 5b^  3b  5a^  1a ]   
  -0.04975127 	 [ 5b^  3b  1b^  5b ]   
  -0.04975127 	 [ 5b^  3b  5b^  1b ]   
  0.02487564 	 [ 3a^  1a ]   
  -0.02487564 	 [ 1a^  3a ]   
  0.02487564 	 [ 3b^  1b ]   
  -0.02487564 	 [ 1b^  3b ]  
)
187  (  0.06949054 	 [ 5a^  3a  1a^  1a ]   
  0.06949054 	 [ 5a^  3a  1b^  1b ]   
  0.06949054 	 [ 3a^  5a  1a^  1a ]   
  0.06949054 	 [ 3a^  5a  1b^  1b ]   
  0.06949054 	 [ 5b^  3b  1a^  1a ]   
  0.06949054 	 [ 5b^  3b  1b^  1b ]   
  0.06949054 	 [ 3b^  5b  1a^  1a ]   
  0.06949054 	 [ 3b^  5b  1b^  1b ]  
)
188  (  -0.06969173 	 [ 5a^  1a  3a^  3a ]   
  -0.06969173 	 [ 5a^  1a  3b^  3b ]   
  -0.06969173 	 [ 1a^  5a  3a^  3a ]   
  -0.06969173 	 [ 1a^  5a  3b^  3b ]   
  -0.06969173 	 [ 5b^  1b  3a^  3a ]   
  -0.06969173 	 [ 5b^  1b  3b^  3b ]   
  -0.06969173 	 [ 1b^  5b  3a^  3a ]   
  -0.06969173 	 [ 1b^  5b  3b^  3b ]  
)
189  (  -0.04207839 	 [ 3a^  1a  5a^  5a ]   
  -0.04207839 	 [ 3a^  1a  5b^  5b ]   
  -0.04207839 	 [ 1a^  3a  5a^  5a ]   
  -0.04207839 	 [ 1a^  3a  5b^  5b ]   
  -0.04207839 	 [ 3b^  1b  5a^  5a ]   
  -0.04207839 	 [ 3b^  1b  5b^  5b ]   
  -0.04207839 	 [ 1b^  3b  5a^  5a ]   
  -0.04207839 	 [ 1b^  3b  5b^  5b ]  
)
190  (  0.01919919 	 [ 5a^  1a  3a^  0a ]   
  0.01919919 	 [ 5a^  1a  0a^  3a ]   
  0.01919919 	 [ 5a^  1a  3b^  0b ]   
  0.01919919 	 [ 5a^  1a  0b^  3b ]   
  0.01919919 	 [ 1a^  5a  3a^  0a ]   
  0.01919919 	 [ 1a^  5a  0a^  3a ]   
  0.01919919 	 [ 1a^  5a  3b^  0b ]   
  0.01919919 	 [ 1a^  5a  0b^  3b ]   
  0.01919919 	 [ 5b^  1b  3a^  0a ]   
  0.01919919 	 [ 5b^  1b  0a^  3a ]   
  0.01919919 	 [ 5b^  1b  3b^  0b ]   
  0.01919919 	 [ 5b^  1b  0b^  3b ]   
  0.01919919 	 [ 1b^  5b  3a^  0a ]   
  0.01919919 	 [ 1b^  5b  0a^  3a ]   
  0.01919919 	 [ 1b^  5b  3b^  0b ]   
  0.01919919 	 [ 1b^  5b  0b^  3b ]  
)
191  (  0.02081177 	 [ 5a^  0a  3a^  1a ]   
  0.02081177 	 [ 5a^  0a  1a^  3a ]   
  0.02081177 	 [ 5a^  0a  3b^  1b ]   
  0.02081177 	 [ 5a^  0a  1b^  3b ]   
  0.02081177 	 [ 0a^  5a  3a^  1a ]   
  0.02081177 	 [ 0a^  5a  1a^  3a ]   
  0.02081177 	 [ 0a^  5a  3b^  1b ]   
  0.02081177 	 [ 0a^  5a  1b^  3b ]   
  0.02081177 	 [ 5b^  0b  3a^  1a ]   
  0.02081177 	 [ 5b^  0b  1a^  3a ]   
  0.02081177 	 [ 5b^  0b  3b^  1b ]   
  0.02081177 	 [ 5b^  0b  1b^  3b ]   
  0.02081177 	 [ 0b^  5b  3a^  1a ]   
  0.02081177 	 [ 0b^  5b  1a^  3a ]   
  0.02081177 	 [ 0b^  5b  3b^  1b ]   
  0.02081177 	 [ 0b^  5b  1b^  3b ]  
)
192  (  -0.00380190 	 [ 5a^  3a  1a^  0a ]   
  -0.00380190 	 [ 5a^  3a  0a^  1a ]   
  -0.00380190 	 [ 5a^  3a  1b^  0b ]   
  -0.00380190 	 [ 5a^  3a  0b^  1b ]   
  -0.00380190 	 [ 3a^  5a  1a^  0a ]   
  -0.00380190 	 [ 3a^  5a  0a^  1a ]   
  -0.00380190 	 [ 3a^  5a  1b^  0b ]   
  -0.00380190 	 [ 3a^  5a  0b^  1b ]   
  -0.00380190 	 [ 5b^  3b  1a^  0a ]   
  -0.00380190 	 [ 5b^  3b  0a^  1a ]   
  -0.00380190 	 [ 5b^  3b  1b^  0b ]   
  -0.00380190 	 [ 5b^  3b  0b^  1b ]   
  -0.00380190 	 [ 3b^  5b  1a^  0a ]   
  -0.00380190 	 [ 3b^  5b  0a^  1a ]   
  -0.00380190 	 [ 3b^  5b  1b^  0b ]   
  -0.00380190 	 [ 3b^  5b  0b^  1b ]  
)
193  (  -0.01619861 	 [ 5a^  2a  3a^  2a ]   
  -0.01619861 	 [ 5a^  2a  2a^  3a ]   
  -0.01619861 	 [ 5a^  2a  3b^  2b ]   
  -0.01619861 	 [ 5a^  2a  2b^  3b ]   
  -0.01619861 	 [ 2a^  5a  3a^  2a ]   
  -0.01619861 	 [ 2a^  5a  2a^  3a ]   
  -0.01619861 	 [ 2a^  5a  3b^  2b ]   
  -0.01619861 	 [ 2a^  5a  2b^  3b ]   
  -0.01619861 	 [ 5b^  2b  3a^  2a ]   
  -0.01619861 	 [ 5b^  2b  2a^  3a ]   
  -0.01619861 	 [ 5b^  2b  3b^  2b ]   
  -0.01619861 	 [ 5b^  2b  2b^  3b ]   
  -0.01619861 	 [ 2b^  5b  3a^  2a ]   
  -0.01619861 	 [ 2b^  5b  2a^  3a ]   
  -0.01619861 	 [ 2b^  5b  3b^  2b ]   
  -0.01619861 	 [ 2b^  5b  2b^  3b ]   
  0.00809931 	 [ 5a^  3a ]   
  -0.00809931 	 [ 3a^  5a ]   
  0.00809931 	 [ 5b^  3b ]   
  -0.00809931 	 [ 3b^  5b ]  
)
194  (  0.00000000 	 [ 5a^  3a  2a^  3a ]   
  0.00000000 	 [ 5a^  3a  3a^  2a ]   
  0.00000000 	 [ 5a^  3a  2b^  3b ]   
  0.00000000 	 [ 5a^  3a  3b^  2b ]   
  0.00000000 	 [ 3a^  5a  2a^  3a ]   
  0.00000000 	 [ 3a^  5a  3a^  2a ]   
  0.00000000 	 [ 3a^  5a  2b^  3b ]   
  0.00000000 	 [ 3a^  5a  3b^  2b ]   
  0.00000000 	 [ 5b^  3b  2a^  3a ]   
  0.00000000 	 [ 5b^  3b  3a^  2a ]   
  0.00000000 	 [ 5b^  3b  2b^  3b ]   
  0.00000000 	 [ 5b^  3b  3b^  2b ]   
  0.00000000 	 [ 3b^  5b  2a^  3a ]   
  0.00000000 	 [ 3b^  5b  3a^  2a ]   
  0.00000000 	 [ 3b^  5b  2b^  3b ]   
  0.00000000 	 [ 3b^  5b  3b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
195  (  0.00000000 	 [ 3a^  5a  2a^  5a ]   
  0.00000000 	 [ 3a^  5a  5a^  2a ]   
  0.00000000 	 [ 3a^  5a  2b^  5b ]   
  0.00000000 	 [ 3a^  5a  5b^  2b ]   
  0.00000000 	 [ 5a^  3a  2a^  5a ]   
  0.00000000 	 [ 5a^  3a  5a^  2a ]   
  0.00000000 	 [ 5a^  3a  2b^  5b ]   
  0.00000000 	 [ 5a^  3a  5b^  2b ]   
  0.00000000 	 [ 3b^  5b  2a^  5a ]   
  0.00000000 	 [ 3b^  5b  5a^  2a ]   
  0.00000000 	 [ 3b^  5b  2b^  5b ]   
  0.00000000 	 [ 3b^  5b  5b^  2b ]   
  0.00000000 	 [ 5b^  3b  2a^  5a ]   
  0.00000000 	 [ 5b^  3b  5a^  2a ]   
  0.00000000 	 [ 5b^  3b  2b^  5b ]   
  0.00000000 	 [ 5b^  3b  5b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
196  (  0.05269731 	 [ 5a^  3a  2a^  2a ]   
  0.05269731 	 [ 5a^  3a  2b^  2b ]   
  0.05269731 	 [ 3a^  5a  2a^  2a ]   
  0.05269731 	 [ 3a^  5a  2b^  2b ]   
  0.05269731 	 [ 5b^  3b  2a^  2a ]   
  0.05269731 	 [ 5b^  3b  2b^  2b ]   
  0.05269731 	 [ 3b^  5b  2a^  2a ]   
  0.05269731 	 [ 3b^  5b  2b^  2b ]  
)
197  (  0.00000000 	 [ 5a^  2a  3a^  3a ]   
  0.00000000 	 [ 5a^  2a  3b^  3b ]   
  0.00000000 	 [ 2a^  5a  3a^  3a ]   
  0.00000000 	 [ 2a^  5a  3b^  3b ]   
  0.00000000 	 [ 5b^  2b  3a^  3a ]   
  0.00000000 	 [ 5b^  2b  3b^  3b ]   
  0.00000000 	 [ 2b^  5b  3a^  3a ]   
  0.00000000 	 [ 2b^  5b  3b^  3b ]  
)
198  (  0.00000000 	 [ 3a^  2a  5a^  5a ]   
  0.00000000 	 [ 3a^  2a  5b^  5b ]   
  0.00000000 	 [ 2a^  3a  5a^  5a ]   
  0.00000000 	 [ 2a^  3a  5b^  5b ]   
  0.00000000 	 [ 3b^  2b  5a^  5a ]   
  0.00000000 	 [ 3b^  2b  5b^  5b ]   
  0.00000000 	 [ 2b^  3b  5a^  5a ]   
  0.00000000 	 [ 2b^  3b  5b^  5b ]  
)
199  (  0.00000000 	 [ 5a^  2a  3a^  0a ]   
  0.00000000 	 [ 5a^  2a  0a^  3a ]   
  0.00000000 	 [ 5a^  2a  3b^  0b ]   
  0.00000000 	 [ 5a^  2a  0b^  3b ]   
  0.00000000 	 [ 2a^  5a  3a^  0a ]   
  0.00000000 	 [ 2a^  5a  0a^  3a ]   
  0.00000000 	 [ 2a^  5a  3b^  0b ]   
  0.00000000 	 [ 2a^  5a  0b^  3b ]   
  0.00000000 	 [ 5b^  2b  3a^  0a ]   
  0.00000000 	 [ 5b^  2b  0a^  3a ]   
  0.00000000 	 [ 5b^  2b  3b^  0b ]   
  0.00000000 	 [ 5b^  2b  0b^  3b ]   
  0.00000000 	 [ 2b^  5b  3a^  0a ]   
  0.00000000 	 [ 2b^  5b  0a^  3a ]   
  0.00000000 	 [ 2b^  5b  3b^  0b ]   
  0.00000000 	 [ 2b^  5b  0b^  3b ]  
)
200  (  0.00000000 	 [ 5a^  0a  3a^  2a ]   
  0.00000000 	 [ 5a^  0a  2a^  3a ]   
  0.00000000 	 [ 5a^  0a  3b^  2b ]   
  0.00000000 	 [ 5a^  0a  2b^  3b ]   
  0.00000000 	 [ 0a^  5a  3a^  2a ]   
  0.00000000 	 [ 0a^  5a  2a^  3a ]   
  0.00000000 	 [ 0a^  5a  3b^  2b ]   
  0.00000000 	 [ 0a^  5a  2b^  3b ]   
  0.00000000 	 [ 5b^  0b  3a^  2a ]   
  0.00000000 	 [ 5b^  0b  2a^  3a ]   
  0.00000000 	 [ 5b^  0b  3b^  2b ]   
  0.00000000 	 [ 5b^  0b  2b^  3b ]   
  0.00000000 	 [ 0b^  5b  3a^  2a ]   
  0.00000000 	 [ 0b^  5b  2a^  3a ]   
  0.00000000 	 [ 0b^  5b  3b^  2b ]   
  0.00000000 	 [ 0b^  5b  2b^  3b ]  
)
201  (  -0.00000000 	 [ 5a^  3a  2a^  0a ]   
  -0.00000000 	 [ 5a^  3a  0a^  2a ]   
  -0.00000000 	 [ 5a^  3a  2b^  0b ]   
  -0.00000000 	 [ 5a^  3a  0b^  2b ]   
  -0.00000000 	 [ 3a^  5a  2a^  0a ]   
  -0.00000000 	 [ 3a^  5a  0a^  2a ]   
  -0.00000000 	 [ 3a^  5a  2b^  0b ]   
  -0.00000000 	 [ 3a^  5a  0b^  2b ]   
  -0.00000000 	 [ 5b^  3b  2a^  0a ]   
  -0.00000000 	 [ 5b^  3b  0a^  2a ]   
  -0.00000000 	 [ 5b^  3b  2b^  0b ]   
  -0.00000000 	 [ 5b^  3b  0b^  2b ]   
  -0.00000000 	 [ 3b^  5b  2a^  0a ]   
  -0.00000000 	 [ 3b^  5b  0a^  2a ]   
  -0.00000000 	 [ 3b^  5b  2b^  0b ]   
  -0.00000000 	 [ 3b^  5b  0b^  2b ]  
)
202  (  0.00000000 	 [ 5a^  2a  3a^  1a ]   
  0.00000000 	 [ 5a^  2a  1a^  3a ]   
  0.00000000 	 [ 5a^  2a  3b^  1b ]   
  0.00000000 	 [ 5a^  2a  1b^  3b ]   
  0.00000000 	 [ 2a^  5a  3a^  1a ]   
  0.00000000 	 [ 2a^  5a  1a^  3a ]   
  0.00000000 	 [ 2a^  5a  3b^  1b ]   
  0.00000000 	 [ 2a^  5a  1b^  3b ]   
  0.00000000 	 [ 5b^  2b  3a^  1a ]   
  0.00000000 	 [ 5b^  2b  1a^  3a ]   
  0.00000000 	 [ 5b^  2b  3b^  1b ]   
  0.00000000 	 [ 5b^  2b  1b^  3b ]   
  0.00000000 	 [ 2b^  5b  3a^  1a ]   
  0.00000000 	 [ 2b^  5b  1a^  3a ]   
  0.00000000 	 [ 2b^  5b  3b^  1b ]   
  0.00000000 	 [ 2b^  5b  1b^  3b ]  
)
203  (  0.00000000 	 [ 5a^  1a  3a^  2a ]   
  0.00000000 	 [ 5a^  1a  2a^  3a ]   
  0.00000000 	 [ 5a^  1a  3b^  2b ]   
  0.00000000 	 [ 5a^  1a  2b^  3b ]   
  0.00000000 	 [ 1a^  5a  3a^  2a ]   
  0.00000000 	 [ 1a^  5a  2a^  3a ]   
  0.00000000 	 [ 1a^  5a  3b^  2b ]   
  0.00000000 	 [ 1a^  5a  2b^  3b ]   
  0.00000000 	 [ 5b^  1b  3a^  2a ]   
  0.00000000 	 [ 5b^  1b  2a^  3a ]   
  0.00000000 	 [ 5b^  1b  3b^  2b ]   
  0.00000000 	 [ 5b^  1b  2b^  3b ]   
  0.00000000 	 [ 1b^  5b  3a^  2a ]   
  0.00000000 	 [ 1b^  5b  2a^  3a ]   
  0.00000000 	 [ 1b^  5b  3b^  2b ]   
  0.00000000 	 [ 1b^  5b  2b^  3b ]  
)
204  (  -0.00000000 	 [ 5a^  3a  2a^  1a ]   
  -0.00000000 	 [ 5a^  3a  1a^  2a ]   
  -0.00000000 	 [ 5a^  3a  2b^  1b ]   
  -0.00000000 	 [ 5a^  3a  1b^  2b ]   
  -0.00000000 	 [ 3a^  5a  2a^  1a ]   
  -0.00000000 	 [ 3a^  5a  1a^  2a ]   
  -0.00000000 	 [ 3a^  5a  2b^  1b ]   
  -0.00000000 	 [ 3a^  5a  1b^  2b ]   
  -0.00000000 	 [ 5b^  3b  2a^  1a ]   
  -0.00000000 	 [ 5b^  3b  1a^  2a ]   
  -0.00000000 	 [ 5b^  3b  2b^  1b ]   
  -0.00000000 	 [ 5b^  3b  1b^  2b ]   
  -0.00000000 	 [ 3b^  5b  2a^  1a ]   
  -0.00000000 	 [ 3b^  5b  1a^  2a ]   
  -0.00000000 	 [ 3b^  5b  2b^  1b ]   
  -0.00000000 	 [ 3b^  5b  1b^  2b ]  
)
205  (  0.01926866 	 [ 5a^  4a  5a^  4a ]   
  0.01926866 	 [ 5a^  4a  4a^  5a ]   
  0.01926866 	 [ 5a^  4a  5b^  4b ]   
  0.01926866 	 [ 5a^  4a  4b^  5b ]   
  0.01926866 	 [ 4a^  5a  5a^  4a ]   
  0.01926866 	 [ 4a^  5a  4a^  5a ]   
  0.01926866 	 [ 4a^  5a  5b^  4b ]   
  0.01926866 	 [ 4a^  5a  4b^  5b ]   
  0.01926866 	 [ 5b^  4b  5a^  4a ]   
  0.01926866 	 [ 5b^  4b  4a^  5a ]   
  0.01926866 	 [ 5b^  4b  5b^  4b ]   
  0.01926866 	 [ 5b^  4b  4b^  5b ]   
  0.01926866 	 [ 4b^  5b  5a^  4a ]   
  0.01926866 	 [ 4b^  5b  4a^  5a ]   
  0.01926866 	 [ 4b^  5b  5b^  4b ]   
  0.01926866 	 [ 4b^  5b  4b^  5b ]  
)
206  (  0.00000000 	 [ 5a^  4a  4a^  4a ]   
  0.00000000 	 [ 5a^  4a  4b^  4b ]   
  0.00000000 	 [ 4a^  5a  4a^  4a ]   
  0.00000000 	 [ 4a^  5a  4b^  4b ]   
  0.00000000 	 [ 5b^  4b  4a^  4a ]   
  0.00000000 	 [ 5b^  4b  4b^  4b ]   
  0.00000000 	 [ 4b^  5b  4a^  4a ]   
  0.00000000 	 [ 4b^  5b  4b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
207  (  0.00000000 	 [ 4a^  5a  5a^  5a ]   
  0.00000000 	 [ 4a^  5a  5b^  5b ]   
  0.00000000 	 [ 5a^  4a  5a^  5a ]   
  0.00000000 	 [ 5a^  4a  5b^  5b ]   
  0.00000000 	 [ 4b^  5b  5a^  5a ]   
  0.00000000 	 [ 4b^  5b  5b^  5b ]   
  0.00000000 	 [ 5b^  4b  5a^  5a ]   
  0.00000000 	 [ 5b^  4b  5b^  5b ]   
  -0.00000000 	 [ 4a^  5a ]   
  0.00000000 	 [ 5a^  4a ]   
  -0.00000000 	 [ 4b^  5b ]   
  0.00000000 	 [ 5b^  4b ]  
)
208  (  -0.00000000 	 [ 5a^  4a ]   
  -0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  -0.00000000 	 [ 4b^  5b ]  
)
209  (  0.62867465 	 [ 5a^  5a  4a^  4a ]   
  0.62867465 	 [ 5a^  5a  4b^  4b ]   
  0.62867465 	 [ 5b^  5b  4a^  4a ]   
  0.62867465 	 [ 5b^  5b  4b^  4b ]  
)
210  (  0.00000000 	 [ 5a^  0a  4a^  0a ]   
  0.00000000 	 [ 5a^  0a  0a^  4a ]   
  0.00000000 	 [ 5a^  0a  4b^  0b ]   
  0.00000000 	 [ 5a^  0a  0b^  4b ]   
  0.00000000 	 [ 0a^  5a  4a^  0a ]   
  0.00000000 	 [ 0a^  5a  0a^  4a ]   
  0.00000000 	 [ 0a^  5a  4b^  0b ]   
  0.00000000 	 [ 0a^  5a  0b^  4b ]   
  0.00000000 	 [ 5b^  0b  4a^  0a ]   
  0.00000000 	 [ 5b^  0b  0a^  4a ]   
  0.00000000 	 [ 5b^  0b  4b^  0b ]   
  0.00000000 	 [ 5b^  0b  0b^  4b ]   
  0.00000000 	 [ 0b^  5b  4a^  0a ]   
  0.00000000 	 [ 0b^  5b  0a^  4a ]   
  0.00000000 	 [ 0b^  5b  4b^  0b ]   
  0.00000000 	 [ 0b^  5b  0b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
211  (  -0.01390931 	 [ 5a^  4a  0a^  4a ]   
  -0.01390931 	 [ 5a^  4a  4a^  0a ]   
  -0.01390931 	 [ 5a^  4a  0b^  4b ]   
  -0.01390931 	 [ 5a^  4a  4b^  0b ]   
  -0.01390931 	 [ 4a^  5a  0a^  4a ]   
  -0.01390931 	 [ 4a^  5a  4a^  0a ]   
  -0.01390931 	 [ 4a^  5a  0b^  4b ]   
  -0.01390931 	 [ 4a^  5a  4b^  0b ]   
  -0.01390931 	 [ 5b^  4b  0a^  4a ]   
  -0.01390931 	 [ 5b^  4b  4a^  0a ]   
  -0.01390931 	 [ 5b^  4b  0b^  4b ]   
  -0.01390931 	 [ 5b^  4b  4b^  0b ]   
  -0.01390931 	 [ 4b^  5b  0a^  4a ]   
  -0.01390931 	 [ 4b^  5b  4a^  0a ]   
  -0.01390931 	 [ 4b^  5b  0b^  4b ]   
  -0.01390931 	 [ 4b^  5b  4b^  0b ]   
  0.00695466 	 [ 5a^  0a ]   
  -0.00695466 	 [ 0a^  5a ]   
  0.00695466 	 [ 5b^  0b ]   
  -0.00695466 	 [ 0b^  5b ]  
)
212  (  -0.00000000 	 [ 4a^  5a  0a^  5a ]   
  -0.00000000 	 [ 4a^  5a  5a^  0a ]   
  -0.00000000 	 [ 4a^  5a  0b^  5b ]   
  -0.00000000 	 [ 4a^  5a  5b^  0b ]   
  -0.00000000 	 [ 5a^  4a  0a^  5a ]   
  -0.00000000 	 [ 5a^  4a  5a^  0a ]   
  -0.00000000 	 [ 5a^  4a  0b^  5b ]   
  -0.00000000 	 [ 5a^  4a  5b^  0b ]   
  -0.00000000 	 [ 4b^  5b  0a^  5a ]   
  -0.00000000 	 [ 4b^  5b  5a^  0a ]   
  -0.00000000 	 [ 4b^  5b  0b^  5b ]   
  -0.00000000 	 [ 4b^  5b  5b^  0b ]   
  -0.00000000 	 [ 5b^  4b  0a^  5a ]   
  -0.00000000 	 [ 5b^  4b  5a^  0a ]   
  -0.00000000 	 [ 5b^  4b  0b^  5b ]   
  -0.00000000 	 [ 5b^  4b  5b^  0b ]   
  0.00000000 	 [ 4a^  0a ]   
  -0.00000000 	 [ 0a^  4a ]   
  0.00000000 	 [ 4b^  0b ]   
  -0.00000000 	 [ 0b^  4b ]  
)
213  (  0.00000000 	 [ 5a^  4a  0a^  0a ]   
  0.00000000 	 [ 5a^  4a  0b^  0b ]   
  0.00000000 	 [ 4a^  5a  0a^  0a ]   
  0.00000000 	 [ 4a^  5a  0b^  0b ]   
  0.00000000 	 [ 5b^  4b  0a^  0a ]   
  0.00000000 	 [ 5b^  4b  0b^  0b ]   
  0.00000000 	 [ 4b^  5b  0a^  0a ]   
  0.00000000 	 [ 4b^  5b  0b^  0b ]  
)
214  (  0.00543357 	 [ 5a^  0a  4a^  4a ]   
  0.00543357 	 [ 5a^  0a  4b^  4b ]   
  0.00543357 	 [ 0a^  5a  4a^  4a ]   
  0.00543357 	 [ 0a^  5a  4b^  4b ]   
  0.00543357 	 [ 5b^  0b  4a^  4a ]   
  0.00543357 	 [ 5b^  0b  4b^  4b ]   
  0.00543357 	 [ 0b^  5b  4a^  4a ]   
  0.00543357 	 [ 0b^  5b  4b^  4b ]  
)
215  (  0.00000000 	 [ 4a^  0a  5a^  5a ]   
  0.00000000 	 [ 4a^  0a  5b^  5b ]   
  0.00000000 	 [ 0a^  4a  5a^  5a ]   
  0.00000000 	 [ 0a^  4a  5b^  5b ]   
  0.00000000 	 [ 4b^  0b  5a^  5a ]   
  0.00000000 	 [ 4b^  0b  5b^  5b ]   
  0.00000000 	 [ 0b^  4b  5a^  5a ]   
  0.00000000 	 [ 0b^  4b  5b^  5b ]  
)
216  (  0.00000000 	 [ 5a^  1a  4a^  1a ]   
  0.00000000 	 [ 5a^  1a  1a^  4a ]   
  0.00000000 	 [ 5a^  1a  4b^  1b ]   
  0.00000000 	 [ 5a^  1a  1b^  4b ]   
  0.00000000 	 [ 1a^  5a  4a^  1a ]   
  0.00000000 	 [ 1a^  5a  1a^  4a ]   
  0.00000000 	 [ 1a^  5a  4b^  1b ]   
  0.00000000 	 [ 1a^  5a  1b^  4b ]   
  0.00000000 	 [ 5b^  1b  4a^  1a ]   
  0.00000000 	 [ 5b^  1b  1a^  4a ]   
  0.00000000 	 [ 5b^  1b  4b^  1b ]   
  0.00000000 	 [ 5b^  1b  1b^  4b ]   
  0.00000000 	 [ 1b^  5b  4a^  1a ]   
  0.00000000 	 [ 1b^  5b  1a^  4a ]   
  0.00000000 	 [ 1b^  5b  4b^  1b ]   
  0.00000000 	 [ 1b^  5b  1b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
217  (  -0.05267191 	 [ 5a^  4a  1a^  4a ]   
  -0.05267191 	 [ 5a^  4a  4a^  1a ]   
  -0.05267191 	 [ 5a^  4a  1b^  4b ]   
  -0.05267191 	 [ 5a^  4a  4b^  1b ]   
  -0.05267191 	 [ 4a^  5a  1a^  4a ]   
  -0.05267191 	 [ 4a^  5a  4a^  1a ]   
  -0.05267191 	 [ 4a^  5a  1b^  4b ]   
  -0.05267191 	 [ 4a^  5a  4b^  1b ]   
  -0.05267191 	 [ 5b^  4b  1a^  4a ]   
  -0.05267191 	 [ 5b^  4b  4a^  1a ]   
  -0.05267191 	 [ 5b^  4b  1b^  4b ]   
  -0.05267191 	 [ 5b^  4b  4b^  1b ]   
  -0.05267191 	 [ 4b^  5b  1a^  4a ]   
  -0.05267191 	 [ 4b^  5b  4a^  1a ]   
  -0.05267191 	 [ 4b^  5b  1b^  4b ]   
  -0.05267191 	 [ 4b^  5b  4b^  1b ]   
  0.02633596 	 [ 5a^  1a ]   
  -0.02633596 	 [ 1a^  5a ]   
  0.02633596 	 [ 5b^  1b ]   
  -0.02633596 	 [ 1b^  5b ]  
)
218  (  -0.00000000 	 [ 4a^  5a  1a^  5a ]   
  -0.00000000 	 [ 4a^  5a  5a^  1a ]   
  -0.00000000 	 [ 4a^  5a  1b^  5b ]   
  -0.00000000 	 [ 4a^  5a  5b^  1b ]   
  -0.00000000 	 [ 5a^  4a  1a^  5a ]   
  -0.00000000 	 [ 5a^  4a  5a^  1a ]   
  -0.00000000 	 [ 5a^  4a  1b^  5b ]   
  -0.00000000 	 [ 5a^  4a  5b^  1b ]   
  -0.00000000 	 [ 4b^  5b  1a^  5a ]   
  -0.00000000 	 [ 4b^  5b  5a^  1a ]   
  -0.00000000 	 [ 4b^  5b  1b^  5b ]   
  -0.00000000 	 [ 4b^  5b  5b^  1b ]   
  -0.00000000 	 [ 5b^  4b  1a^  5a ]   
  -0.00000000 	 [ 5b^  4b  5a^  1a ]   
  -0.00000000 	 [ 5b^  4b  1b^  5b ]   
  -0.00000000 	 [ 5b^  4b  5b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
219  (  0.00000000 	 [ 5a^  4a  1a^  1a ]   
  0.00000000 	 [ 5a^  4a  1b^  1b ]   
  0.00000000 	 [ 4a^  5a  1a^  1a ]   
  0.00000000 	 [ 4a^  5a  1b^  1b ]   
  0.00000000 	 [ 5b^  4b  1a^  1a ]   
  0.00000000 	 [ 5b^  4b  1b^  1b ]   
  0.00000000 	 [ 4b^  5b  1a^  1a ]   
  0.00000000 	 [ 4b^  5b  1b^  1b ]  
)
220  (  -0.15965180 	 [ 5a^  1a  4a^  4a ]   
  -0.15965180 	 [ 5a^  1a  4b^  4b ]   
  -0.15965180 	 [ 1a^  5a  4a^  4a ]   
  -0.15965180 	 [ 1a^  5a  4b^  4b ]   
  -0.15965180 	 [ 5b^  1b  4a^  4a ]   
  -0.15965180 	 [ 5b^  1b  4b^  4b ]   
  -0.15965180 	 [ 1b^  5b  4a^  4a ]   
  -0.15965180 	 [ 1b^  5b  4b^  4b ]  
)
221  (  0.00000000 	 [ 4a^  1a  5a^  5a ]   
  0.00000000 	 [ 4a^  1a  5b^  5b ]   
  0.00000000 	 [ 1a^  4a  5a^  5a ]   
  0.00000000 	 [ 1a^  4a  5b^  5b ]   
  0.00000000 	 [ 4b^  1b  5a^  5a ]   
  0.00000000 	 [ 4b^  1b  5b^  5b ]   
  0.00000000 	 [ 1b^  4b  5a^  5a ]   
  0.00000000 	 [ 1b^  4b  5b^  5b ]  
)
222  (  0.00000000 	 [ 5a^  1a  4a^  0a ]   
  0.00000000 	 [ 5a^  1a  0a^  4a ]   
  0.00000000 	 [ 5a^  1a  4b^  0b ]   
  0.00000000 	 [ 5a^  1a  0b^  4b ]   
  0.00000000 	 [ 1a^  5a  4a^  0a ]   
  0.00000000 	 [ 1a^  5a  0a^  4a ]   
  0.00000000 	 [ 1a^  5a  4b^  0b ]   
  0.00000000 	 [ 1a^  5a  0b^  4b ]   
  0.00000000 	 [ 5b^  1b  4a^  0a ]   
  0.00000000 	 [ 5b^  1b  0a^  4a ]   
  0.00000000 	 [ 5b^  1b  4b^  0b ]   
  0.00000000 	 [ 5b^  1b  0b^  4b ]   
  0.00000000 	 [ 1b^  5b  4a^  0a ]   
  0.00000000 	 [ 1b^  5b  0a^  4a ]   
  0.00000000 	 [ 1b^  5b  4b^  0b ]   
  0.00000000 	 [ 1b^  5b  0b^  4b ]  
)
223  (  0.00000000 	 [ 5a^  0a  4a^  1a ]   
  0.00000000 	 [ 5a^  0a  1a^  4a ]   
  0.00000000 	 [ 5a^  0a  4b^  1b ]   
  0.00000000 	 [ 5a^  0a  1b^  4b ]   
  0.00000000 	 [ 0a^  5a  4a^  1a ]   
  0.00000000 	 [ 0a^  5a  1a^  4a ]   
  0.00000000 	 [ 0a^  5a  4b^  1b ]   
  0.00000000 	 [ 0a^  5a  1b^  4b ]   
  0.00000000 	 [ 5b^  0b  4a^  1a ]   
  0.00000000 	 [ 5b^  0b  1a^  4a ]   
  0.00000000 	 [ 5b^  0b  4b^  1b ]   
  0.00000000 	 [ 5b^  0b  1b^  4b ]   
  0.00000000 	 [ 0b^  5b  4a^  1a ]   
  0.00000000 	 [ 0b^  5b  1a^  4a ]   
  0.00000000 	 [ 0b^  5b  4b^  1b ]   
  0.00000000 	 [ 0b^  5b  1b^  4b ]  
)
224  (  0.00000000 	 [ 5a^  4a  1a^  0a ]   
  0.00000000 	 [ 5a^  4a  0a^  1a ]   
  0.00000000 	 [ 5a^  4a  1b^  0b ]   
  0.00000000 	 [ 5a^  4a  0b^  1b ]   
  0.00000000 	 [ 4a^  5a  1a^  0a ]   
  0.00000000 	 [ 4a^  5a  0a^  1a ]   
  0.00000000 	 [ 4a^  5a  1b^  0b ]   
  0.00000000 	 [ 4a^  5a  0b^  1b ]   
  0.00000000 	 [ 5b^  4b  1a^  0a ]   
  0.00000000 	 [ 5b^  4b  0a^  1a ]   
  0.00000000 	 [ 5b^  4b  1b^  0b ]   
  0.00000000 	 [ 5b^  4b  0b^  1b ]   
  0.00000000 	 [ 4b^  5b  1a^  0a ]   
  0.00000000 	 [ 4b^  5b  0a^  1a ]   
  0.00000000 	 [ 4b^  5b  1b^  0b ]   
  0.00000000 	 [ 4b^  5b  0b^  1b ]  
)
225  (  0.00000000 	 [ 5a^  2a  4a^  2a ]   
  0.00000000 	 [ 5a^  2a  2a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  2b ]   
  0.00000000 	 [ 5a^  2a  2b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  2a ]   
  0.00000000 	 [ 2a^  5a  2a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  2b ]   
  0.00000000 	 [ 2a^  5a  2b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  2a ]   
  0.00000000 	 [ 5b^  2b  2a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  2b ]   
  0.00000000 	 [ 5b^  2b  2b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  2a ]   
  0.00000000 	 [ 2b^  5b  2a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  2b ]   
  0.00000000 	 [ 2b^  5b  2b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
226  (  0.00000000 	 [ 5a^  4a  2a^  4a ]   
  0.00000000 	 [ 5a^  4a  4a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  4b ]   
  0.00000000 	 [ 5a^  4a  4b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  4a ]   
  0.00000000 	 [ 4a^  5a  4a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  4b ]   
  0.00000000 	 [ 4a^  5a  4b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  4a ]   
  0.00000000 	 [ 5b^  4b  4a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  4b ]   
  0.00000000 	 [ 5b^  4b  4b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  4a ]   
  0.00000000 	 [ 4b^  5b  4a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  4b ]   
  0.00000000 	 [ 4b^  5b  4b^  2b ]   
  -0.00000000 	 [ 5a^  2a ]   
  0.00000000 	 [ 2a^  5a ]   
  -0.00000000 	 [ 5b^  2b ]   
  0.00000000 	 [ 2b^  5b ]  
)
227  (  0.00000000 	 [ 4a^  5a  2a^  5a ]   
  0.00000000 	 [ 4a^  5a  5a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  5b ]   
  0.00000000 	 [ 4a^  5a  5b^  2b ]   
  0.00000000 	 [ 5a^  4a  2a^  5a ]   
  0.00000000 	 [ 5a^  4a  5a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  5b ]   
  0.00000000 	 [ 5a^  4a  5b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  5a ]   
  0.00000000 	 [ 4b^  5b  5a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  5b ]   
  0.00000000 	 [ 4b^  5b  5b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  5a ]   
  0.00000000 	 [ 5b^  4b  5a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  5b ]   
  0.00000000 	 [ 5b^  4b  5b^  2b ]   
  -0.00000000 	 [ 4a^  2a ]   
  0.00000000 	 [ 2a^  4a ]   
  -0.00000000 	 [ 4b^  2b ]   
  0.00000000 	 [ 2b^  4b ]  
)
228  (  0.00000000 	 [ 5a^  4a  2a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  2b ]  
)
229  (  0.00000000 	 [ 5a^  2a  4a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  4b ]  
)
230  (  0.00000000 	 [ 4a^  2a  5a^  5a ]   
  0.00000000 	 [ 4a^  2a  5b^  5b ]   
  0.00000000 	 [ 2a^  4a  5a^  5a ]   
  0.00000000 	 [ 2a^  4a  5b^  5b ]   
  0.00000000 	 [ 4b^  2b  5a^  5a ]   
  0.00000000 	 [ 4b^  2b  5b^  5b ]   
  0.00000000 	 [ 2b^  4b  5a^  5a ]   
  0.00000000 	 [ 2b^  4b  5b^  5b ]  
)
231  (  0.00000000 	 [ 5a^  2a  4a^  0a ]   
  0.00000000 	 [ 5a^  2a  0a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  0b ]   
  0.00000000 	 [ 5a^  2a  0b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  0a ]   
  0.00000000 	 [ 2a^  5a  0a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  0b ]   
  0.00000000 	 [ 2a^  5a  0b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  0a ]   
  0.00000000 	 [ 5b^  2b  0a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  0b ]   
  0.00000000 	 [ 5b^  2b  0b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  0a ]   
  0.00000000 	 [ 2b^  5b  0a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  0b ]   
  0.00000000 	 [ 2b^  5b  0b^  4b ]  
)
232  (  -0.00000000 	 [ 5a^  0a  4a^  2a ]   
  -0.00000000 	 [ 5a^  0a  2a^  4a ]   
  -0.00000000 	 [ 5a^  0a  4b^  2b ]   
  -0.00000000 	 [ 5a^  0a  2b^  4b ]   
  -0.00000000 	 [ 0a^  5a  4a^  2a ]   
  -0.00000000 	 [ 0a^  5a  2a^  4a ]   
  -0.00000000 	 [ 0a^  5a  4b^  2b ]   
  -0.00000000 	 [ 0a^  5a  2b^  4b ]   
  -0.00000000 	 [ 5b^  0b  4a^  2a ]   
  -0.00000000 	 [ 5b^  0b  2a^  4a ]   
  -0.00000000 	 [ 5b^  0b  4b^  2b ]   
  -0.00000000 	 [ 5b^  0b  2b^  4b ]   
  -0.00000000 	 [ 0b^  5b  4a^  2a ]   
  -0.00000000 	 [ 0b^  5b  2a^  4a ]   
  -0.00000000 	 [ 0b^  5b  4b^  2b ]   
  -0.00000000 	 [ 0b^  5b  2b^  4b ]  
)
233  (  0.00000000 	 [ 5a^  4a  2a^  0a ]   
  0.00000000 	 [ 5a^  4a  0a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  0b ]   
  0.00000000 	 [ 5a^  4a  0b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  0a ]   
  0.00000000 	 [ 4a^  5a  0a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  0b ]   
  0.00000000 	 [ 4a^  5a  0b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  0a ]   
  0.00000000 	 [ 5b^  4b  0a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  0b ]   
  0.00000000 	 [ 5b^  4b  0b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  0a ]   
  0.00000000 	 [ 4b^  5b  0a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  0b ]   
  0.00000000 	 [ 4b^  5b  0b^  2b ]  
)
234  (  0.00000000 	 [ 5a^  2a  4a^  1a ]   
  0.00000000 	 [ 5a^  2a  1a^  4a ]   
  0.00000000 	 [ 5a^  2a  4b^  1b ]   
  0.00000000 	 [ 5a^  2a  1b^  4b ]   
  0.00000000 	 [ 2a^  5a  4a^  1a ]   
  0.00000000 	 [ 2a^  5a  1a^  4a ]   
  0.00000000 	 [ 2a^  5a  4b^  1b ]   
  0.00000000 	 [ 2a^  5a  1b^  4b ]   
  0.00000000 	 [ 5b^  2b  4a^  1a ]   
  0.00000000 	 [ 5b^  2b  1a^  4a ]   
  0.00000000 	 [ 5b^  2b  4b^  1b ]   
  0.00000000 	 [ 5b^  2b  1b^  4b ]   
  0.00000000 	 [ 2b^  5b  4a^  1a ]   
  0.00000000 	 [ 2b^  5b  1a^  4a ]   
  0.00000000 	 [ 2b^  5b  4b^  1b ]   
  0.00000000 	 [ 2b^  5b  1b^  4b ]  
)
235  (  -0.00000000 	 [ 5a^  1a  4a^  2a ]   
  -0.00000000 	 [ 5a^  1a  2a^  4a ]   
  -0.00000000 	 [ 5a^  1a  4b^  2b ]   
  -0.00000000 	 [ 5a^  1a  2b^  4b ]   
  -0.00000000 	 [ 1a^  5a  4a^  2a ]   
  -0.00000000 	 [ 1a^  5a  2a^  4a ]   
  -0.00000000 	 [ 1a^  5a  4b^  2b ]   
  -0.00000000 	 [ 1a^  5a  2b^  4b ]   
  -0.00000000 	 [ 5b^  1b  4a^  2a ]   
  -0.00000000 	 [ 5b^  1b  2a^  4a ]   
  -0.00000000 	 [ 5b^  1b  4b^  2b ]   
  -0.00000000 	 [ 5b^  1b  2b^  4b ]   
  -0.00000000 	 [ 1b^  5b  4a^  2a ]   
  -0.00000000 	 [ 1b^  5b  2a^  4a ]   
  -0.00000000 	 [ 1b^  5b  4b^  2b ]   
  -0.00000000 	 [ 1b^  5b  2b^  4b ]  
)
236  (  0.00000000 	 [ 5a^  4a  2a^  1a ]   
  0.00000000 	 [ 5a^  4a  1a^  2a ]   
  0.00000000 	 [ 5a^  4a  2b^  1b ]   
  0.00000000 	 [ 5a^  4a  1b^  2b ]   
  0.00000000 	 [ 4a^  5a  2a^  1a ]   
  0.00000000 	 [ 4a^  5a  1a^  2a ]   
  0.00000000 	 [ 4a^  5a  2b^  1b ]   
  0.00000000 	 [ 4a^  5a  1b^  2b ]   
  0.00000000 	 [ 5b^  4b  2a^  1a ]   
  0.00000000 	 [ 5b^  4b  1a^  2a ]   
  0.00000000 	 [ 5b^  4b  2b^  1b ]   
  0.00000000 	 [ 5b^  4b  1b^  2b ]   
  0.00000000 	 [ 4b^  5b  2a^  1a ]   
  0.00000000 	 [ 4b^  5b  1a^  2a ]   
  0.00000000 	 [ 4b^  5b  2b^  1b ]   
  0.00000000 	 [ 4b^  5b  1b^  2b ]  
)
237  (  0.00000000 	 [ 5a^  3a  4a^  3a ]   
  0.00000000 	 [ 5a^  3a  3a^  4a ]   
  0.00000000 	 [ 5a^  3a  4b^  3b ]   
  0.00000000 	 [ 5a^  3a  3b^  4b ]   
  0.00000000 	 [ 3a^  5a  4a^  3a ]   
  0.00000000 	 [ 3a^  5a  3a^  4a ]   
  0.00000000 	 [ 3a^  5a  4b^  3b ]   
  0.00000000 	 [ 3a^  5a  3b^  4b ]   
  0.00000000 	 [ 5b^  3b  4a^  3a ]   
  0.00000000 	 [ 5b^  3b  3a^  4a ]   
  0.00000000 	 [ 5b^  3b  4b^  3b ]   
  0.00000000 	 [ 5b^  3b  3b^  4b ]   
  0.00000000 	 [ 3b^  5b  4a^  3a ]   
  0.00000000 	 [ 3b^  5b  3a^  4a ]   
  0.00000000 	 [ 3b^  5b  4b^  3b ]   
  0.00000000 	 [ 3b^  5b  3b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
238  (  -0.00314918 	 [ 5a^  4a  3a^  4a ]   
  -0.00314918 	 [ 5a^  4a  4a^  3a ]   
  -0.00314918 	 [ 5a^  4a  3b^  4b ]   
  -0.00314918 	 [ 5a^  4a  4b^  3b ]   
  -0.00314918 	 [ 4a^  5a  3a^  4a ]   
  -0.00314918 	 [ 4a^  5a  4a^  3a ]   
  -0.00314918 	 [ 4a^  5a  3b^  4b ]   
  -0.00314918 	 [ 4a^  5a  4b^  3b ]   
  -0.00314918 	 [ 5b^  4b  3a^  4a ]   
  -0.00314918 	 [ 5b^  4b  4a^  3a ]   
  -0.00314918 	 [ 5b^  4b  3b^  4b ]   
  -0.00314918 	 [ 5b^  4b  4b^  3b ]   
  -0.00314918 	 [ 4b^  5b  3a^  4a ]   
  -0.00314918 	 [ 4b^  5b  4a^  3a ]   
  -0.00314918 	 [ 4b^  5b  3b^  4b ]   
  -0.00314918 	 [ 4b^  5b  4b^  3b ]   
  0.00157459 	 [ 5a^  3a ]   
  -0.00157459 	 [ 3a^  5a ]   
  0.00157459 	 [ 5b^  3b ]   
  -0.00157459 	 [ 3b^  5b ]  
)
239  (  -0.00000000 	 [ 4a^  5a  3a^  5a ]   
  -0.00000000 	 [ 4a^  5a  5a^  3a ]   
  -0.00000000 	 [ 4a^  5a  3b^  5b ]   
  -0.00000000 	 [ 4a^  5a  5b^  3b ]   
  -0.00000000 	 [ 5a^  4a  3a^  5a ]   
  -0.00000000 	 [ 5a^  4a  5a^  3a ]   
  -0.00000000 	 [ 5a^  4a  3b^  5b ]   
  -0.00000000 	 [ 5a^  4a  5b^  3b ]   
  -0.00000000 	 [ 4b^  5b  3a^  5a ]   
  -0.00000000 	 [ 4b^  5b  5a^  3a ]   
  -0.00000000 	 [ 4b^  5b  3b^  5b ]   
  -0.00000000 	 [ 4b^  5b  5b^  3b ]   
  -0.00000000 	 [ 5b^  4b  3a^  5a ]   
  -0.00000000 	 [ 5b^  4b  5a^  3a ]   
  -0.00000000 	 [ 5b^  4b  3b^  5b ]   
  -0.00000000 	 [ 5b^  4b  5b^  3b ]   
  0.00000000 	 [ 4a^  3a ]   
  -0.00000000 	 [ 3a^  4a ]   
  0.00000000 	 [ 4b^  3b ]   
  -0.00000000 	 [ 3b^  4b ]  
)
240  (  0.00000000 	 [ 5a^  4a  3a^  3a ]   
  0.00000000 	 [ 5a^  4a  3b^  3b ]   
  0.00000000 	 [ 4a^  5a  3a^  3a ]   
  0.00000000 	 [ 4a^  5a  3b^  3b ]   
  0.00000000 	 [ 5b^  4b  3a^  3a ]   
  0.00000000 	 [ 5b^  4b  3b^  3b ]   
  0.00000000 	 [ 4b^  5b  3a^  3a ]   
  0.00000000 	 [ 4b^  5b  3b^  3b ]  
)
241  (  0.11991894 	 [ 5a^  3a  4a^  4a ]   
  0.11991894 	 [ 5a^  3a  4b^  4b ]   
  0.11991894 	 [ 3a^  5a  4a^  4a ]   
  0.11991894 	 [ 3a^  5a  4b^  4b ]   
  0.11991894 	 [ 5b^  3b  4a^  4a ]   
  0.11991894 	 [ 5b^  3b  4b^  4b ]   
  0.11991894 	 [ 3b^  5b  4a^  4a ]   
  0.11991894 	 [ 3b^  5b  4b^  4b ]  
)
242  (  -0.00000000 	 [ 4a^  3a  5a^  5a ]   
  -0.00000000 	 [ 4a^  3a  5b^  5b ]   
  -0.00000000 	 [ 3a^  4a  5a^  5a ]   
  -0.00000000 	 [ 3a^  4a  5b^  5b ]   
  -0.00000000 	 [ 4b^  3b  5a^  5a ]   
  -0.00000000 	 [ 4b^  3b  5b^  5b ]   
  -0.00000000 	 [ 3b^  4b  5a^  5a ]   
  -0.00000000 	 [ 3b^  4b  5b^  5b ]  
)
243  (  0.00000000 	 [ 5a^  3a  4a^  0a ]   
  0.00000000 	 [ 5a^  3a  0a^  4a ]   
  0.00000000 	 [ 5a^  3a  4b^  0b ]   
  0.00000000 	 [ 5a^  3a  0b^  4b ]   
  0.00000000 	 [ 3a^  5a  4a^  0a ]   
  0.00000000 	 [ 3a^  5a  0a^  4a ]   
  0.00000000 	 [ 3a^  5a  4b^  0b ]   
  0.00000000 	 [ 3a^  5a  0b^  4b ]   
  0.00000000 	 [ 5b^  3b  4a^  0a ]   
  0.00000000 	 [ 5b^  3b  0a^  4a ]   
  0.00000000 	 [ 5b^  3b  4b^  0b ]   
  0.00000000 	 [ 5b^  3b  0b^  4b ]   
  0.00000000 	 [ 3b^  5b  4a^  0a ]   
  0.00000000 	 [ 3b^  5b  0a^  4a ]   
  0.00000000 	 [ 3b^  5b  4b^  0b ]   
  0.00000000 	 [ 3b^  5b  0b^  4b ]  
)
244  (  0.00000000 	 [ 5a^  0a  4a^  3a ]   
  0.00000000 	 [ 5a^  0a  3a^  4a ]   
  0.00000000 	 [ 5a^  0a  4b^  3b ]   
  0.00000000 	 [ 5a^  0a  3b^  4b ]   
  0.00000000 	 [ 0a^  5a  4a^  3a ]   
  0.00000000 	 [ 0a^  5a  3a^  4a ]   
  0.00000000 	 [ 0a^  5a  4b^  3b ]   
  0.00000000 	 [ 0a^  5a  3b^  4b ]   
  0.00000000 	 [ 5b^  0b  4a^  3a ]   
  0.00000000 	 [ 5b^  0b  3a^  4a ]   
  0.00000000 	 [ 5b^  0b  4b^  3b ]   
  0.00000000 	 [ 5b^  0b  3b^  4b ]   
  0.00000000 	 [ 0b^  5b  4a^  3a ]   
  0.00000000 	 [ 0b^  5b  3a^  4a ]   
  0.00000000 	 [ 0b^  5b  4b^  3b ]   
  0.00000000 	 [ 0b^  5b  3b^  4b ]  
)
245  (  -0.00000000 	 [ 5a^  4a  3a^  0a ]   
  -0.00000000 	 [ 5a^  4a  0a^  3a ]   
  -0.00000000 	 [ 5a^  4a  3b^  0b ]   
  -0.00000000 	 [ 5a^  4a  0b^  3b ]   
  -0.00000000 	 [ 4a^  5a  3a^  0a ]   
  -0.00000000 	 [ 4a^  5a  0a^  3a ]   
  -0.00000000 	 [ 4a^  5a  3b^  0b ]   
  -0.00000000 	 [ 4a^  5a  0b^  3b ]   
  -0.00000000 	 [ 5b^  4b  3a^  0a ]   
  -0.00000000 	 [ 5b^  4b  0a^  3a ]   
  -0.00000000 	 [ 5b^  4b  3b^  0b ]   
  -0.00000000 	 [ 5b^  4b  0b^  3b ]   
  -0.00000000 	 [ 4b^  5b  3a^  0a ]   
  -0.00000000 	 [ 4b^  5b  0a^  3a ]   
  -0.00000000 	 [ 4b^  5b  3b^  0b ]   
  -0.00000000 	 [ 4b^  5b  0b^  3b ]  
)
246  (  0.00000000 	 [ 5a^  3a  4a^  1a ]   
  0.00000000 	 [ 5a^  3a  1a^  4a ]   
  0.00000000 	 [ 5a^  3a  4b^  1b ]   
  0.00000000 	 [ 5a^  3a  1b^  4b ]   
  0.00000000 	 [ 3a^  5a  4a^  1a ]   
  0.00000000 	 [ 3a^  5a  1a^  4a ]   
  0.00000000 	 [ 3a^  5a  4b^  1b ]   
  0.00000000 	 [ 3a^  5a  1b^  4b ]   
  0.00000000 	 [ 5b^  3b  4a^  1a ]   
  0.00000000 	 [ 5b^  3b  1a^  4a ]   
  0.00000000 	 [ 5b^  3b  4b^  1b ]   
  0.00000000 	 [ 5b^  3b  1b^  4b ]   
  0.00000000 	 [ 3b^  5b  4a^  1a ]   
  0.00000000 	 [ 3b^  5b  1a^  4a ]   
  0.00000000 	 [ 3b^  5b  4b^  1b ]   
  0.00000000 	 [ 3b^  5b  1b^  4b ]  
)
247  (  -0.00000000 	 [ 5a^  1a  4a^  3a ]   
  -0.00000000 	 [ 5a^  1a  3a^  4a ]   
  -0.00000000 	 [ 5a^  1a  4b^  3b ]   
  -0.00000000 	 [ 5a^  1a  3b^  4b ]   
  -0.00000000 	 [ 1a^  5a  4a^  3a ]   
  -0.00000000 	 [ 1a^  5a  3a^  4a ]   
  -0.00000000 	 [ 1a^  5a  4b^  3b ]   
  -0.00000000 	 [ 1a^  5a  3b^  4b ]   
  -0.00000000 	 [ 5b^  1b  4a^  3a ]   
  -0.00000000 	 [ 5b^  1b  3a^  4a ]   
  -0.00000000 	 [ 5b^  1b  4b^  3b ]   
  -0.00000000 	 [ 5b^  1b  3b^  4b ]   
  -0.00000000 	 [ 1b^  5b  4a^  3a ]   
  -0.00000000 	 [ 1b^  5b  3a^  4a ]   
  -0.00000000 	 [ 1b^  5b  4b^  3b ]   
  -0.00000000 	 [ 1b^  5b  3b^  4b ]  
)
248  (  -0.00000000 	 [ 5a^  4a  3a^  1a ]   
  -0.00000000 	 [ 5a^  4a  1a^  3a ]   
  -0.00000000 	 [ 5a^  4a  3b^  1b ]   
  -0.00000000 	 [ 5a^  4a  1b^  3b ]   
  -0.00000000 	 [ 4a^  5a  3a^  1a ]   
  -0.00000000 	 [ 4a^  5a  1a^  3a ]   
  -0.00000000 	 [ 4a^  5a  3b^  1b ]   
  -0.00000000 	 [ 4a^  5a  1b^  3b ]   
  -0.00000000 	 [ 5b^  4b  3a^  1a ]   
  -0.00000000 	 [ 5b^  4b  1a^  3a ]   
  -0.00000000 	 [ 5b^  4b  3b^  1b ]   
  -0.00000000 	 [ 5b^  4b  1b^  3b ]   
  -0.00000000 	 [ 4b^  5b  3a^  1a ]   
  -0.00000000 	 [ 4b^  5b  1a^  3a ]   
  -0.00000000 	 [ 4b^  5b  3b^  1b ]   
  -0.00000000 	 [ 4b^  5b  1b^  3b ]  
)
249  (  0.00000000 	 [ 5a^  3a  4a^  2a ]   
  0.00000000 	 [ 5a^  3a  2a^  4a ]   
  0.00000000 	 [ 5a^  3a  4b^  2b ]   
  0.00000000 	 [ 5a^  3a  2b^  4b ]   
  0.00000000 	 [ 3a^  5a  4a^  2a ]   
  0.00000000 	 [ 3a^  5a  2a^  4a ]   
  0.00000000 	 [ 3a^  5a  4b^  2b ]   
  0.00000000 	 [ 3a^  5a  2b^  4b ]   
  0.00000000 	 [ 5b^  3b  4a^  2a ]   
  0.00000000 	 [ 5b^  3b  2a^  4a ]   
  0.00000000 	 [ 5b^  3b  4b^  2b ]   
  0.00000000 	 [ 5b^  3b  2b^  4b ]   
  0.00000000 	 [ 3b^  5b  4a^  2a ]   
  0.00000000 	 [ 3b^  5b  2a^  4a ]   
  0.00000000 	 [ 3b^  5b  4b^  2b ]   
  0.00000000 	 [ 3b^  5b  2b^  4b ]  
)
250  (  -0.00000000 	 [ 5a^  2a  4a^  3a ]   
  -0.00000000 	 [ 5a^  2a  3a^  4a ]   
  -0.00000000 	 [ 5a^  2a  4b^  3b ]   
  -0.00000000 	 [ 5a^  2a  3b^  4b ]   
  -0.00000000 	 [ 2a^  5a  4a^  3a ]   
  -0.00000000 	 [ 2a^  5a  3a^  4a ]   
  -0.00000000 	 [ 2a^  5a  4b^  3b ]   
  -0.00000000 	 [ 2a^  5a  3b^  4b ]   
  -0.00000000 	 [ 5b^  2b  4a^  3a ]   
  -0.00000000 	 [ 5b^  2b  3a^  4a ]   
  -0.00000000 	 [ 5b^  2b  4b^  3b ]   
  -0.00000000 	 [ 5b^  2b  3b^  4b ]   
  -0.00000000 	 [ 2b^  5b  4a^  3a ]   
  -0.00000000 	 [ 2b^  5b  3a^  4a ]   
  -0.00000000 	 [ 2b^  5b  4b^  3b ]   
  -0.00000000 	 [ 2b^  5b  3b^  4b ]  
)
251  (  0.00000000 	 [ 5a^  4a  3a^  2a ]   
  0.00000000 	 [ 5a^  4a  2a^  3a ]   
  0.00000000 	 [ 5a^  4a  3b^  2b ]   
  0.00000000 	 [ 5a^  4a  2b^  3b ]   
  0.00000000 	 [ 4a^  5a  3a^  2a ]   
  0.00000000 	 [ 4a^  5a  2a^  3a ]   
  0.00000000 	 [ 4a^  5a  3b^  2b ]   
  0.00000000 	 [ 4a^  5a  2b^  3b ]   
  0.00000000 	 [ 5b^  4b  3a^  2a ]   
  0.00000000 	 [ 5b^  4b  2a^  3a ]   
  0.00000000 	 [ 5b^  4b  3b^  2b ]   
  0.00000000 	 [ 5b^  4b  2b^  3b ]   
  0.00000000 	 [ 4b^  5b  3a^  2a ]   
  0.00000000 	 [ 4b^  5b  2a^  3a ]   
  0.00000000 	 [ 4b^  5b  3b^  2b ]   
  0.00000000 	 [ 4b^  5b  2b^  3b ]  
)
252  (  -5.86425187 	 [ 6a^  6a ]   
  -5.86425187 	 [ 6b^  6b ]  
)
253  (  0.31017374 	 [ 6a^  6a  6a^  6a ]   
  0.31017374 	 [ 6a^  6a  6b^  6b ]   
  0.31017374 	 [ 6b^  6b  6a^  6a ]   
  0.31017374 	 [ 6b^  6b  6b^  6b ]  
)
254  (  0.00826073 	 [ 6a^  0a  6a^  0a ]   
  0.00826073 	 [ 6a^  0a  0a^  6a ]   
  0.00826073 	 [ 6a^  0a  6b^  0b ]   
  0.00826073 	 [ 6a^  0a  0b^  6b ]   
  0.00826073 	 [ 0a^  6a  6a^  0a ]   
  0.00826073 	 [ 0a^  6a  0a^  6a ]   
  0.00826073 	 [ 0a^  6a  6b^  0b ]   
  0.00826073 	 [ 0a^  6a  0b^  6b ]   
  0.00826073 	 [ 6b^  0b  6a^  0a ]   
  0.00826073 	 [ 6b^  0b  0a^  6a ]   
  0.00826073 	 [ 6b^  0b  6b^  0b ]   
  0.00826073 	 [ 6b^  0b  0b^  6b ]   
  0.00826073 	 [ 0b^  6b  6a^  0a ]   
  0.00826073 	 [ 0b^  6b  0a^  6a ]   
  0.00826073 	 [ 0b^  6b  6b^  0b ]   
  0.00826073 	 [ 0b^  6b  0b^  6b ]  
)
255  (  -0.00000000 	 [ 6a^  0a  0a^  0a ]   
  -0.00000000 	 [ 6a^  0a  0b^  0b ]   
  -0.00000000 	 [ 0a^  6a  0a^  0a ]   
  -0.00000000 	 [ 0a^  6a  0b^  0b ]   
  -0.00000000 	 [ 6b^  0b  0a^  0a ]   
  -0.00000000 	 [ 6b^  0b  0b^  0b ]   
  -0.00000000 	 [ 0b^  6b  0a^  0a ]   
  -0.00000000 	 [ 0b^  6b  0b^  0b ]   
  0.00000000 	 [ 6a^  0a ]   
  -0.00000000 	 [ 0a^  6a ]   
  0.00000000 	 [ 6b^  0b ]   
  -0.00000000 	 [ 0b^  6b ]  
)
256  (  0.00000000 	 [ 0a^  6a  6a^  6a ]   
  0.00000000 	 [ 0a^  6a  6b^  6b ]   
  0.00000000 	 [ 6a^  0a  6a^  6a ]   
  0.00000000 	 [ 6a^  0a  6b^  6b ]   
  0.00000000 	 [ 0b^  6b  6a^  6a ]   
  0.00000000 	 [ 0b^  6b  6b^  6b ]   
  0.00000000 	 [ 6b^  0b  6a^  6a ]   
  0.00000000 	 [ 6b^  0b  6b^  6b ]   
  -0.00000000 	 [ 0a^  6a ]   
  0.00000000 	 [ 6a^  0a ]   
  -0.00000000 	 [ 0b^  6b ]   
  0.00000000 	 [ 6b^  0b ]  
)
257  (  -0.00000000 	 [ 6a^  0a ]   
  -0.00000000 	 [ 0a^  6a ]   
  -0.00000000 	 [ 6b^  0b ]   
  -0.00000000 	 [ 0b^  6b ]  
)
258  (  0.79152295 	 [ 6a^  6a  0a^  0a ]   
  0.79152295 	 [ 6a^  6a  0b^  0b ]   
  0.79152295 	 [ 6b^  6b  0a^  0a ]   
  0.79152295 	 [ 6b^  6b  0b^  0b ]  
)
259  (  0.02847089 	 [ 6a^  1a  6a^  1a ]   
  0.02847089 	 [ 6a^  1a  1a^  6a ]   
  0.02847089 	 [ 6a^  1a  6b^  1b ]   
  0.02847089 	 [ 6a^  1a  1b^  6b ]   
  0.02847089 	 [ 1a^  6a  6a^  1a ]   
  0.02847089 	 [ 1a^  6a  1a^  6a ]   
  0.02847089 	 [ 1a^  6a  6b^  1b ]   
  0.02847089 	 [ 1a^  6a  1b^  6b ]   
  0.02847089 	 [ 6b^  1b  6a^  1a ]   
  0.02847089 	 [ 6b^  1b  1a^  6a ]   
  0.02847089 	 [ 6b^  1b  6b^  1b ]   
  0.02847089 	 [ 6b^  1b  1b^  6b ]   
  0.02847089 	 [ 1b^  6b  6a^  1a ]   
  0.02847089 	 [ 1b^  6b  1a^  6a ]   
  0.02847089 	 [ 1b^  6b  6b^  1b ]   
  0.02847089 	 [ 1b^  6b  1b^  6b ]  
)
260  (  0.00000000 	 [ 6a^  1a  1a^  1a ]   
  0.00000000 	 [ 6a^  1a  1b^  1b ]   
  0.00000000 	 [ 1a^  6a  1a^  1a ]   
  0.00000000 	 [ 1a^  6a  1b^  1b ]   
  0.00000000 	 [ 6b^  1b  1a^  1a ]   
  0.00000000 	 [ 6b^  1b  1b^  1b ]   
  0.00000000 	 [ 1b^  6b  1a^  1a ]   
  0.00000000 	 [ 1b^  6b  1b^  1b ]   
  -0.00000000 	 [ 6a^  1a ]   
  0.00000000 	 [ 1a^  6a ]   
  -0.00000000 	 [ 6b^  1b ]   
  0.00000000 	 [ 1b^  6b ]  
)
261  (  0.00000000 	 [ 1a^  6a  6a^  6a ]   
  0.00000000 	 [ 1a^  6a  6b^  6b ]   
  0.00000000 	 [ 6a^  1a  6a^  6a ]   
  0.00000000 	 [ 6a^  1a  6b^  6b ]   
  0.00000000 	 [ 1b^  6b  6a^  6a ]   
  0.00000000 	 [ 1b^  6b  6b^  6b ]   
  0.00000000 	 [ 6b^  1b  6a^  6a ]   
  0.00000000 	 [ 6b^  1b  6b^  6b ]   
  -0.00000000 	 [ 1a^  6a ]   
  0.00000000 	 [ 6a^  1a ]   
  -0.00000000 	 [ 1b^  6b ]   
  0.00000000 	 [ 6b^  1b ]  
)
262  (  -0.00000000 	 [ 6a^  1a ]   
  -0.00000000 	 [ 1a^  6a ]   
  -0.00000000 	 [ 6b^  1b ]   
  -0.00000000 	 [ 1b^  6b ]  
)
263  (  0.62130601 	 [ 6a^  6a  1a^  1a ]   
  0.62130601 	 [ 6a^  6a  1b^  1b ]   
  0.62130601 	 [ 6b^  6b  1a^  1a ]   
  0.62130601 	 [ 6b^  6b  1b^  1b ]  
)
264  (  0.00000000 	 [ 6a^  0a  1a^  0a ]   
  0.00000000 	 [ 6a^  0a  0a^  1a ]   
  0.00000000 	 [ 6a^  0a  1b^  0b ]   
  0.00000000 	 [ 6a^  0a  0b^  1b ]   
  0.00000000 	 [ 0a^  6a  1a^  0a ]   
  0.00000000 	 [ 0a^  6a  0a^  1a ]   
  0.00000000 	 [ 0a^  6a  1b^  0b ]   
  0.00000000 	 [ 0a^  6a  0b^  1b ]   
  0.00000000 	 [ 6b^  0b  1a^  0a ]   
  0.00000000 	 [ 6b^  0b  0a^  1a ]   
  0.00000000 	 [ 6b^  0b  1b^  0b ]   
  0.00000000 	 [ 6b^  0b  0b^  1b ]   
  0.00000000 	 [ 0b^  6b  1a^  0a ]   
  0.00000000 	 [ 0b^  6b  0a^  1a ]   
  0.00000000 	 [ 0b^  6b  1b^  0b ]   
  0.00000000 	 [ 0b^  6b  0b^  1b ]   
  -0.00000000 	 [ 6a^  1a ]   
  0.00000000 	 [ 1a^  6a ]   
  -0.00000000 	 [ 6b^  1b ]   
  0.00000000 	 [ 1b^  6b ]  
)
265  (  0.00000000 	 [ 6a^  1a  0a^  1a ]   
  0.00000000 	 [ 6a^  1a  1a^  0a ]   
  0.00000000 	 [ 6a^  1a  0b^  1b ]   
  0.00000000 	 [ 6a^  1a  1b^  0b ]   
  0.00000000 	 [ 1a^  6a  0a^  1a ]   
  0.00000000 	 [ 1a^  6a  1a^  0a ]   
  0.00000000 	 [ 1a^  6a  0b^  1b ]   
  0.00000000 	 [ 1a^  6a  1b^  0b ]   
  0.00000000 	 [ 6b^  1b  0a^  1a ]   
  0.00000000 	 [ 6b^  1b  1a^  0a ]   
  0.00000000 	 [ 6b^  1b  0b^  1b ]   
  0.00000000 	 [ 6b^  1b  1b^  0b ]   
  0.00000000 	 [ 1b^  6b  0a^  1a ]   
  0.00000000 	 [ 1b^  6b  1a^  0a ]   
  0.00000000 	 [ 1b^  6b  0b^  1b ]   
  0.00000000 	 [ 1b^  6b  1b^  0b ]   
  -0.00000000 	 [ 6a^  0a ]   
  0.00000000 	 [ 0a^  6a ]   
  -0.00000000 	 [ 6b^  0b ]   
  0.00000000 	 [ 0b^  6b ]  
)
266  (  0.01282902 	 [ 1a^  6a  0a^  6a ]   
  0.01282902 	 [ 1a^  6a  6a^  0a ]   
  0.01282902 	 [ 1a^  6a  0b^  6b ]   
  0.01282902 	 [ 1a^  6a  6b^  0b ]   
  0.01282902 	 [ 6a^  1a  0a^  6a ]   
  0.01282902 	 [ 6a^  1a  6a^  0a ]   
  0.01282902 	 [ 6a^  1a  0b^  6b ]   
  0.01282902 	 [ 6a^  1a  6b^  0b ]   
  0.01282902 	 [ 1b^  6b  0a^  6a ]   
  0.01282902 	 [ 1b^  6b  6a^  0a ]   
  0.01282902 	 [ 1b^  6b  0b^  6b ]   
  0.01282902 	 [ 1b^  6b  6b^  0b ]   
  0.01282902 	 [ 6b^  1b  0a^  6a ]   
  0.01282902 	 [ 6b^  1b  6a^  0a ]   
  0.01282902 	 [ 6b^  1b  0b^  6b ]   
  0.01282902 	 [ 6b^  1b  6b^  0b ]   
  -0.00641451 	 [ 1a^  0a ]   
  0.00641451 	 [ 0a^  1a ]   
  -0.00641451 	 [ 1b^  0b ]   
  0.00641451 	 [ 0b^  1b ]  
)
267  (  0.00000000 	 [ 6a^  1a  0a^  0a ]   
  0.00000000 	 [ 6a^  1a  0b^  0b ]   
  0.00000000 	 [ 1a^  6a  0a^  0a ]   
  0.00000000 	 [ 1a^  6a  0b^  0b ]   
  0.00000000 	 [ 6b^  1b  0a^  0a ]   
  0.00000000 	 [ 6b^  1b  0b^  0b ]   
  0.00000000 	 [ 1b^  6b  0a^  0a ]   
  0.00000000 	 [ 1b^  6b  0b^  0b ]  
)
268  (  0.00000000 	 [ 6a^  0a  1a^  1a ]   
  0.00000000 	 [ 6a^  0a  1b^  1b ]   
  0.00000000 	 [ 0a^  6a  1a^  1a ]   
  0.00000000 	 [ 0a^  6a  1b^  1b ]   
  0.00000000 	 [ 6b^  0b  1a^  1a ]   
  0.00000000 	 [ 6b^  0b  1b^  1b ]   
  0.00000000 	 [ 0b^  6b  1a^  1a ]   
  0.00000000 	 [ 0b^  6b  1b^  1b ]  
)
269  (  -0.00643517 	 [ 1a^  0a  6a^  6a ]   
  -0.00643517 	 [ 1a^  0a  6b^  6b ]   
  -0.00643517 	 [ 0a^  1a  6a^  6a ]   
  -0.00643517 	 [ 0a^  1a  6b^  6b ]   
  -0.00643517 	 [ 1b^  0b  6a^  6a ]   
  -0.00643517 	 [ 1b^  0b  6b^  6b ]   
  -0.00643517 	 [ 0b^  1b  6a^  6a ]   
  -0.00643517 	 [ 0b^  1b  6b^  6b ]  
)
270  (  0.07943536 	 [ 6a^  2a  6a^  2a ]   
  0.07943536 	 [ 6a^  2a  2a^  6a ]   
  0.07943536 	 [ 6a^  2a  6b^  2b ]   
  0.07943536 	 [ 6a^  2a  2b^  6b ]   
  0.07943536 	 [ 2a^  6a  6a^  2a ]   
  0.07943536 	 [ 2a^  6a  2a^  6a ]   
  0.07943536 	 [ 2a^  6a  6b^  2b ]   
  0.07943536 	 [ 2a^  6a  2b^  6b ]   
  0.07943536 	 [ 6b^  2b  6a^  2a ]   
  0.07943536 	 [ 6b^  2b  2a^  6a ]   
  0.07943536 	 [ 6b^  2b  6b^  2b ]   
  0.07943536 	 [ 6b^  2b  2b^  6b ]   
  0.07943536 	 [ 2b^  6b  6a^  2a ]   
  0.07943536 	 [ 2b^  6b  2a^  6a ]   
  0.07943536 	 [ 2b^  6b  6b^  2b ]   
  0.07943536 	 [ 2b^  6b  2b^  6b ]  
)
271  (  0.09640997 	 [ 6a^  2a  2a^  2a ]   
  0.09640997 	 [ 6a^  2a  2b^  2b ]   
  0.09640997 	 [ 2a^  6a  2a^  2a ]   
  0.09640997 	 [ 2a^  6a  2b^  2b ]   
  0.09640997 	 [ 6b^  2b  2a^  2a ]   
  0.09640997 	 [ 6b^  2b  2b^  2b ]   
  0.09640997 	 [ 2b^  6b  2a^  2a ]   
  0.09640997 	 [ 2b^  6b  2b^  2b ]   
  -0.04820498 	 [ 6a^  2a ]   
  0.04820498 	 [ 2a^  6a ]   
  -0.04820498 	 [ 6b^  2b ]   
  0.04820498 	 [ 2b^  6b ]  
)
272  (  0.03423737 	 [ 2a^  6a  6a^  6a ]   
  0.03423737 	 [ 2a^  6a  6b^  6b ]   
  0.03423737 	 [ 6a^  2a  6a^  6a ]   
  0.03423737 	 [ 6a^  2a  6b^  6b ]   
  0.03423737 	 [ 2b^  6b  6a^  6a ]   
  0.03423737 	 [ 2b^  6b  6b^  6b ]   
  0.03423737 	 [ 6b^  2b  6a^  6a ]   
  0.03423737 	 [ 6b^  2b  6b^  6b ]   
  -0.01711869 	 [ 2a^  6a ]   
  0.01711869 	 [ 6a^  2a ]   
  -0.01711869 	 [ 2b^  6b ]   
  0.01711869 	 [ 6b^  2b ]  
)
273  (  -1.60096676 	 [ 6a^  2a ]   
  -1.60096676 	 [ 2a^  6a ]   
  -1.60096676 	 [ 6b^  2b ]   
  -1.60096676 	 [ 2b^  6b ]  
)
274  (  0.62094435 	 [ 6a^  6a  2a^  2a ]   
  0.62094435 	 [ 6a^  6a  2b^  2b ]   
  0.62094435 	 [ 6b^  6b  2a^  2a ]   
  0.62094435 	 [ 6b^  6b  2b^  2b ]  
)
275  (  0.01519774 	 [ 6a^  0a  2a^  0a ]   
  0.01519774 	 [ 6a^  0a  0a^  2a ]   
  0.01519774 	 [ 6a^  0a  2b^  0b ]   
  0.01519774 	 [ 6a^  0a  0b^  2b ]   
  0.01519774 	 [ 0a^  6a  2a^  0a ]   
  0.01519774 	 [ 0a^  6a  0a^  2a ]   
  0.01519774 	 [ 0a^  6a  2b^  0b ]   
  0.01519774 	 [ 0a^  6a  0b^  2b ]   
  0.01519774 	 [ 6b^  0b  2a^  0a ]   
  0.01519774 	 [ 6b^  0b  0a^  2a ]   
  0.01519774 	 [ 6b^  0b  2b^  0b ]   
  0.01519774 	 [ 6b^  0b  0b^  2b ]   
  0.01519774 	 [ 0b^  6b  2a^  0a ]   
  0.01519774 	 [ 0b^  6b  0a^  2a ]   
  0.01519774 	 [ 0b^  6b  2b^  0b ]   
  0.01519774 	 [ 0b^  6b  0b^  2b ]   
  -0.00759887 	 [ 6a^  2a ]   
  0.00759887 	 [ 2a^  6a ]   
  -0.00759887 	 [ 6b^  2b ]   
  0.00759887 	 [ 2b^  6b ]  
)
276  (  0.00000000 	 [ 6a^  2a  0a^  2a ]   
  0.00000000 	 [ 6a^  2a  2a^  0a ]   
  0.00000000 	 [ 6a^  2a  0b^  2b ]   
  0.00000000 	 [ 6a^  2a  2b^  0b ]   
  0.00000000 	 [ 2a^  6a  0a^  2a ]   
  0.00000000 	 [ 2a^  6a  2a^  0a ]   
  0.00000000 	 [ 2a^  6a  0b^  2b ]   
  0.00000000 	 [ 2a^  6a  2b^  0b ]   
  0.00000000 	 [ 6b^  2b  0a^  2a ]   
  0.00000000 	 [ 6b^  2b  2a^  0a ]   
  0.00000000 	 [ 6b^  2b  0b^  2b ]   
  0.00000000 	 [ 6b^  2b  2b^  0b ]   
  0.00000000 	 [ 2b^  6b  0a^  2a ]   
  0.00000000 	 [ 2b^  6b  2a^  0a ]   
  0.00000000 	 [ 2b^  6b  0b^  2b ]   
  0.00000000 	 [ 2b^  6b  2b^  0b ]   
  -0.00000000 	 [ 6a^  0a ]   
  0.00000000 	 [ 0a^  6a ]   
  -0.00000000 	 [ 6b^  0b ]   
  0.00000000 	 [ 0b^  6b ]  
)
277  (  -0.00000000 	 [ 2a^  6a  0a^  6a ]   
  -0.00000000 	 [ 2a^  6a  6a^  0a ]   
  -0.00000000 	 [ 2a^  6a  0b^  6b ]   
  -0.00000000 	 [ 2a^  6a  6b^  0b ]   
  -0.00000000 	 [ 6a^  2a  0a^  6a ]   
  -0.00000000 	 [ 6a^  2a  6a^  0a ]   
  -0.00000000 	 [ 6a^  2a  0b^  6b ]   
  -0.00000000 	 [ 6a^  2a  6b^  0b ]   
  -0.00000000 	 [ 2b^  6b  0a^  6a ]   
  -0.00000000 	 [ 2b^  6b  6a^  0a ]   
  -0.00000000 	 [ 2b^  6b  0b^  6b ]   
  -0.00000000 	 [ 2b^  6b  6b^  0b ]   
  -0.00000000 	 [ 6b^  2b  0a^  6a ]   
  -0.00000000 	 [ 6b^  2b  6a^  0a ]   
  -0.00000000 	 [ 6b^  2b  0b^  6b ]   
  -0.00000000 	 [ 6b^  2b  6b^  0b ]   
  0.00000000 	 [ 2a^  0a ]   
  -0.00000000 	 [ 0a^  2a ]   
  0.00000000 	 [ 2b^  0b ]   
  -0.00000000 	 [ 0b^  2b ]  
)
278  (  0.33926283 	 [ 6a^  2a  0a^  0a ]   
  0.33926283 	 [ 6a^  2a  0b^  0b ]   
  0.33926283 	 [ 2a^  6a  0a^  0a ]   
  0.33926283 	 [ 2a^  6a  0b^  0b ]   
  0.33926283 	 [ 6b^  2b  0a^  0a ]   
  0.33926283 	 [ 6b^  2b  0b^  0b ]   
  0.33926283 	 [ 2b^  6b  0a^  0a ]   
  0.33926283 	 [ 2b^  6b  0b^  0b ]  
)
279  (  0.00000000 	 [ 6a^  0a  2a^  2a ]   
  0.00000000 	 [ 6a^  0a  2b^  2b ]   
  0.00000000 	 [ 0a^  6a  2a^  2a ]   
  0.00000000 	 [ 0a^  6a  2b^  2b ]   
  0.00000000 	 [ 6b^  0b  2a^  2a ]   
  0.00000000 	 [ 6b^  0b  2b^  2b ]   
  0.00000000 	 [ 0b^  6b  2a^  2a ]   
  0.00000000 	 [ 0b^  6b  2b^  2b ]  
)
280  (  -0.00000000 	 [ 2a^  0a  6a^  6a ]   
  -0.00000000 	 [ 2a^  0a  6b^  6b ]   
  -0.00000000 	 [ 0a^  2a  6a^  6a ]   
  -0.00000000 	 [ 0a^  2a  6b^  6b ]   
  -0.00000000 	 [ 2b^  0b  6a^  6a ]   
  -0.00000000 	 [ 2b^  0b  6b^  6b ]   
  -0.00000000 	 [ 0b^  2b  6a^  6a ]   
  -0.00000000 	 [ 0b^  2b  6b^  6b ]  
)
281  (  0.02046365 	 [ 6a^  1a  2a^  1a ]   
  0.02046365 	 [ 6a^  1a  1a^  2a ]   
  0.02046365 	 [ 6a^  1a  2b^  1b ]   
  0.02046365 	 [ 6a^  1a  1b^  2b ]   
  0.02046365 	 [ 1a^  6a  2a^  1a ]   
  0.02046365 	 [ 1a^  6a  1a^  2a ]   
  0.02046365 	 [ 1a^  6a  2b^  1b ]   
  0.02046365 	 [ 1a^  6a  1b^  2b ]   
  0.02046365 	 [ 6b^  1b  2a^  1a ]   
  0.02046365 	 [ 6b^  1b  1a^  2a ]   
  0.02046365 	 [ 6b^  1b  2b^  1b ]   
  0.02046365 	 [ 6b^  1b  1b^  2b ]   
  0.02046365 	 [ 1b^  6b  2a^  1a ]   
  0.02046365 	 [ 1b^  6b  1a^  2a ]   
  0.02046365 	 [ 1b^  6b  2b^  1b ]   
  0.02046365 	 [ 1b^  6b  1b^  2b ]   
  -0.01023182 	 [ 6a^  2a ]   
  0.01023182 	 [ 2a^  6a ]   
  -0.01023182 	 [ 6b^  2b ]   
  0.01023182 	 [ 2b^  6b ]  
)
282  (  -0.00000000 	 [ 6a^  2a  1a^  2a ]   
  -0.00000000 	 [ 6a^  2a  2a^  1a ]   
  -0.00000000 	 [ 6a^  2a  1b^  2b ]   
  -0.00000000 	 [ 6a^  2a  2b^  1b ]   
  -0.00000000 	 [ 2a^  6a  1a^  2a ]   
  -0.00000000 	 [ 2a^  6a  2a^  1a ]   
  -0.00000000 	 [ 2a^  6a  1b^  2b ]   
  -0.00000000 	 [ 2a^  6a  2b^  1b ]   
  -0.00000000 	 [ 6b^  2b  1a^  2a ]   
  -0.00000000 	 [ 6b^  2b  2a^  1a ]   
  -0.00000000 	 [ 6b^  2b  1b^  2b ]   
  -0.00000000 	 [ 6b^  2b  2b^  1b ]   
  -0.00000000 	 [ 2b^  6b  1a^  2a ]   
  -0.00000000 	 [ 2b^  6b  2a^  1a ]   
  -0.00000000 	 [ 2b^  6b  1b^  2b ]   
  -0.00000000 	 [ 2b^  6b  2b^  1b ]   
  0.00000000 	 [ 6a^  1a ]   
  -0.00000000 	 [ 1a^  6a ]   
  0.00000000 	 [ 6b^  1b ]   
  -0.00000000 	 [ 1b^  6b ]  
)
283  (  -0.00000000 	 [ 2a^  6a  1a^  6a ]   
  -0.00000000 	 [ 2a^  6a  6a^  1a ]   
  -0.00000000 	 [ 2a^  6a  1b^  6b ]   
  -0.00000000 	 [ 2a^  6a  6b^  1b ]   
  -0.00000000 	 [ 6a^  2a  1a^  6a ]   
  -0.00000000 	 [ 6a^  2a  6a^  1a ]   
  -0.00000000 	 [ 6a^  2a  1b^  6b ]   
  -0.00000000 	 [ 6a^  2a  6b^  1b ]   
  -0.00000000 	 [ 2b^  6b  1a^  6a ]   
  -0.00000000 	 [ 2b^  6b  6a^  1a ]   
  -0.00000000 	 [ 2b^  6b  1b^  6b ]   
  -0.00000000 	 [ 2b^  6b  6b^  1b ]   
  -0.00000000 	 [ 6b^  2b  1a^  6a ]   
  -0.00000000 	 [ 6b^  2b  6a^  1a ]   
  -0.00000000 	 [ 6b^  2b  1b^  6b ]   
  -0.00000000 	 [ 6b^  2b  6b^  1b ]   
  0.00000000 	 [ 2a^  1a ]   
  -0.00000000 	 [ 1a^  2a ]   
  0.00000000 	 [ 2b^  1b ]   
  -0.00000000 	 [ 1b^  2b ]  
)
284  (  0.09511759 	 [ 6a^  2a  1a^  1a ]   
  0.09511759 	 [ 6a^  2a  1b^  1b ]   
  0.09511759 	 [ 2a^  6a  1a^  1a ]   
  0.09511759 	 [ 2a^  6a  1b^  1b ]   
  0.09511759 	 [ 6b^  2b  1a^  1a ]   
  0.09511759 	 [ 6b^  2b  1b^  1b ]   
  0.09511759 	 [ 2b^  6b  1a^  1a ]   
  0.09511759 	 [ 2b^  6b  1b^  1b ]  
)
285  (  0.00000000 	 [ 6a^  1a  2a^  2a ]   
  0.00000000 	 [ 6a^  1a  2b^  2b ]   
  0.00000000 	 [ 1a^  6a  2a^  2a ]   
  0.00000000 	 [ 1a^  6a  2b^  2b ]   
  0.00000000 	 [ 6b^  1b  2a^  2a ]   
  0.00000000 	 [ 6b^  1b  2b^  2b ]   
  0.00000000 	 [ 1b^  6b  2a^  2a ]   
  0.00000000 	 [ 1b^  6b  2b^  2b ]  
)
286  (  0.00000000 	 [ 2a^  1a  6a^  6a ]   
  0.00000000 	 [ 2a^  1a  6b^  6b ]   
  0.00000000 	 [ 1a^  2a  6a^  6a ]   
  0.00000000 	 [ 1a^  2a  6b^  6b ]   
  0.00000000 	 [ 2b^  1b  6a^  6a ]   
  0.00000000 	 [ 2b^  1b  6b^  6b ]   
  0.00000000 	 [ 1b^  2b  6a^  6a ]   
  0.00000000 	 [ 1b^  2b  6b^  6b ]  
)
287  (  0.01234842 	 [ 6a^  1a  2a^  0a ]   
  0.01234842 	 [ 6a^  1a  0a^  2a ]   
  0.01234842 	 [ 6a^  1a  2b^  0b ]   
  0.01234842 	 [ 6a^  1a  0b^  2b ]   
  0.01234842 	 [ 1a^  6a  2a^  0a ]   
  0.01234842 	 [ 1a^  6a  0a^  2a ]   
  0.01234842 	 [ 1a^  6a  2b^  0b ]   
  0.01234842 	 [ 1a^  6a  0b^  2b ]   
  0.01234842 	 [ 6b^  1b  2a^  0a ]   
  0.01234842 	 [ 6b^  1b  0a^  2a ]   
  0.01234842 	 [ 6b^  1b  2b^  0b ]   
  0.01234842 	 [ 6b^  1b  0b^  2b ]   
  0.01234842 	 [ 1b^  6b  2a^  0a ]   
  0.01234842 	 [ 1b^  6b  0a^  2a ]   
  0.01234842 	 [ 1b^  6b  2b^  0b ]   
  0.01234842 	 [ 1b^  6b  0b^  2b ]  
)
288  (  0.02058378 	 [ 6a^  0a  2a^  1a ]   
  0.02058378 	 [ 6a^  0a  1a^  2a ]   
  0.02058378 	 [ 6a^  0a  2b^  1b ]   
  0.02058378 	 [ 6a^  0a  1b^  2b ]   
  0.02058378 	 [ 0a^  6a  2a^  1a ]   
  0.02058378 	 [ 0a^  6a  1a^  2a ]   
  0.02058378 	 [ 0a^  6a  2b^  1b ]   
  0.02058378 	 [ 0a^  6a  1b^  2b ]   
  0.02058378 	 [ 6b^  0b  2a^  1a ]   
  0.02058378 	 [ 6b^  0b  1a^  2a ]   
  0.02058378 	 [ 6b^  0b  2b^  1b ]   
  0.02058378 	 [ 6b^  0b  1b^  2b ]   
  0.02058378 	 [ 0b^  6b  2a^  1a ]   
  0.02058378 	 [ 0b^  6b  1a^  2a ]   
  0.02058378 	 [ 0b^  6b  2b^  1b ]   
  0.02058378 	 [ 0b^  6b  1b^  2b ]  
)
289  (  -0.00794698 	 [ 6a^  2a  1a^  0a ]   
  -0.00794698 	 [ 6a^  2a  0a^  1a ]   
  -0.00794698 	 [ 6a^  2a  1b^  0b ]   
  -0.00794698 	 [ 6a^  2a  0b^  1b ]   
  -0.00794698 	 [ 2a^  6a  1a^  0a ]   
  -0.00794698 	 [ 2a^  6a  0a^  1a ]   
  -0.00794698 	 [ 2a^  6a  1b^  0b ]   
  -0.00794698 	 [ 2a^  6a  0b^  1b ]   
  -0.00794698 	 [ 6b^  2b  1a^  0a ]   
  -0.00794698 	 [ 6b^  2b  0a^  1a ]   
  -0.00794698 	 [ 6b^  2b  1b^  0b ]   
  -0.00794698 	 [ 6b^  2b  0b^  1b ]   
  -0.00794698 	 [ 2b^  6b  1a^  0a ]   
  -0.00794698 	 [ 2b^  6b  0a^  1a ]   
  -0.00794698 	 [ 2b^  6b  1b^  0b ]   
  -0.00794698 	 [ 2b^  6b  0b^  1b ]  
)
290  (  0.04013671 	 [ 6a^  3a  6a^  3a ]   
  0.04013671 	 [ 6a^  3a  3a^  6a ]   
  0.04013671 	 [ 6a^  3a  6b^  3b ]   
  0.04013671 	 [ 6a^  3a  3b^  6b ]   
  0.04013671 	 [ 3a^  6a  6a^  3a ]   
  0.04013671 	 [ 3a^  6a  3a^  6a ]   
  0.04013671 	 [ 3a^  6a  6b^  3b ]   
  0.04013671 	 [ 3a^  6a  3b^  6b ]   
  0.04013671 	 [ 6b^  3b  6a^  3a ]   
  0.04013671 	 [ 6b^  3b  3a^  6a ]   
  0.04013671 	 [ 6b^  3b  6b^  3b ]   
  0.04013671 	 [ 6b^  3b  3b^  6b ]   
  0.04013671 	 [ 3b^  6b  6a^  3a ]   
  0.04013671 	 [ 3b^  6b  3a^  6a ]   
  0.04013671 	 [ 3b^  6b  6b^  3b ]   
  0.04013671 	 [ 3b^  6b  3b^  6b ]  
)
291  (  -0.00000000 	 [ 6a^  3a  3a^  3a ]   
  -0.00000000 	 [ 6a^  3a  3b^  3b ]   
  -0.00000000 	 [ 3a^  6a  3a^  3a ]   
  -0.00000000 	 [ 3a^  6a  3b^  3b ]   
  -0.00000000 	 [ 6b^  3b  3a^  3a ]   
  -0.00000000 	 [ 6b^  3b  3b^  3b ]   
  -0.00000000 	 [ 3b^  6b  3a^  3a ]   
  -0.00000000 	 [ 3b^  6b  3b^  3b ]   
  0.00000000 	 [ 6a^  3a ]   
  -0.00000000 	 [ 3a^  6a ]   
  0.00000000 	 [ 6b^  3b ]   
  -0.00000000 	 [ 3b^  6b ]  
)
292  (  -0.00000000 	 [ 3a^  6a  6a^  6a ]   
  -0.00000000 	 [ 3a^  6a  6b^  6b ]   
  -0.00000000 	 [ 6a^  3a  6a^  6a ]   
  -0.00000000 	 [ 6a^  3a  6b^  6b ]   
  -0.00000000 	 [ 3b^  6b  6a^  6a ]   
  -0.00000000 	 [ 3b^  6b  6b^  6b ]   
  -0.00000000 	 [ 6b^  3b  6a^  6a ]   
  -0.00000000 	 [ 6b^  3b  6b^  6b ]   
  0.00000000 	 [ 3a^  6a ]   
  -0.00000000 	 [ 6a^  3a ]   
  0.00000000 	 [ 3b^  6b ]   
  -0.00000000 	 [ 6b^  3b ]  
)
293  (  0.00000000 	 [ 6a^  3a ]   
  0.00000000 	 [ 3a^  6a ]   
  0.00000000 	 [ 6b^  3b ]   
  0.00000000 	 [ 3b^  6b ]  
)
294  (  0.58425246 	 [ 6a^  6a  3a^  3a ]   
  0.58425246 	 [ 6a^  6a  3b^  3b ]   
  0.58425246 	 [ 6b^  6b  3a^  3a ]   
  0.58425246 	 [ 6b^  6b  3b^  3b ]  
)
295  (  0.00000000 	 [ 6a^  0a  3a^  0a ]   
  0.00000000 	 [ 6a^  0a  0a^  3a ]   
  0.00000000 	 [ 6a^  0a  3b^  0b ]   
  0.00000000 	 [ 6a^  0a  0b^  3b ]   
  0.00000000 	 [ 0a^  6a  3a^  0a ]   
  0.00000000 	 [ 0a^  6a  0a^  3a ]   
  0.00000000 	 [ 0a^  6a  3b^  0b ]   
  0.00000000 	 [ 0a^  6a  0b^  3b ]   
  0.00000000 	 [ 6b^  0b  3a^  0a ]   
  0.00000000 	 [ 6b^  0b  0a^  3a ]   
  0.00000000 	 [ 6b^  0b  3b^  0b ]   
  0.00000000 	 [ 6b^  0b  0b^  3b ]   
  0.00000000 	 [ 0b^  6b  3a^  0a ]   
  0.00000000 	 [ 0b^  6b  0a^  3a ]   
  0.00000000 	 [ 0b^  6b  3b^  0b ]   
  0.00000000 	 [ 0b^  6b  0b^  3b ]   
  -0.00000000 	 [ 6a^  3a ]   
  0.00000000 	 [ 3a^  6a ]   
  -0.00000000 	 [ 6b^  3b ]   
  0.00000000 	 [ 3b^  6b ]  
)
296  (  0.00000000 	 [ 6a^  3a  0a^  3a ]   
  0.00000000 	 [ 6a^  3a  3a^  0a ]   
  0.00000000 	 [ 6a^  3a  0b^  3b ]   
  0.00000000 	 [ 6a^  3a  3b^  0b ]   
  0.00000000 	 [ 3a^  6a  0a^  3a ]   
  0.00000000 	 [ 3a^  6a  3a^  0a ]   
  0.00000000 	 [ 3a^  6a  0b^  3b ]   
  0.00000000 	 [ 3a^  6a  3b^  0b ]   
  0.00000000 	 [ 6b^  3b  0a^  3a ]   
  0.00000000 	 [ 6b^  3b  3a^  0a ]   
  0.00000000 	 [ 6b^  3b  0b^  3b ]   
  0.00000000 	 [ 6b^  3b  3b^  0b ]   
  0.00000000 	 [ 3b^  6b  0a^  3a ]   
  0.00000000 	 [ 3b^  6b  3a^  0a ]   
  0.00000000 	 [ 3b^  6b  0b^  3b ]   
  0.00000000 	 [ 3b^  6b  3b^  0b ]   
  -0.00000000 	 [ 6a^  0a ]   
  0.00000000 	 [ 0a^  6a ]   
  -0.00000000 	 [ 6b^  0b ]   
  0.00000000 	 [ 0b^  6b ]  
)
297  (  0.01307806 	 [ 3a^  6a  0a^  6a ]   
  0.01307806 	 [ 3a^  6a  6a^  0a ]   
  0.01307806 	 [ 3a^  6a  0b^  6b ]   
  0.01307806 	 [ 3a^  6a  6b^  0b ]   
  0.01307806 	 [ 6a^  3a  0a^  6a ]   
  0.01307806 	 [ 6a^  3a  6a^  0a ]   
  0.01307806 	 [ 6a^  3a  0b^  6b ]   
  0.01307806 	 [ 6a^  3a  6b^  0b ]   
  0.01307806 	 [ 3b^  6b  0a^  6a ]   
  0.01307806 	 [ 3b^  6b  6a^  0a ]   
  0.01307806 	 [ 3b^  6b  0b^  6b ]   
  0.01307806 	 [ 3b^  6b  6b^  0b ]   
  0.01307806 	 [ 6b^  3b  0a^  6a ]   
  0.01307806 	 [ 6b^  3b  6a^  0a ]   
  0.01307806 	 [ 6b^  3b  0b^  6b ]   
  0.01307806 	 [ 6b^  3b  6b^  0b ]   
  -0.00653903 	 [ 3a^  0a ]   
  0.00653903 	 [ 0a^  3a ]   
  -0.00653903 	 [ 3b^  0b ]   
  0.00653903 	 [ 0b^  3b ]  
)
298  (  -0.00000000 	 [ 6a^  3a  0a^  0a ]   
  -0.00000000 	 [ 6a^  3a  0b^  0b ]   
  -0.00000000 	 [ 3a^  6a  0a^  0a ]   
  -0.00000000 	 [ 3a^  6a  0b^  0b ]   
  -0.00000000 	 [ 6b^  3b  0a^  0a ]   
  -0.00000000 	 [ 6b^  3b  0b^  0b ]   
  -0.00000000 	 [ 3b^  6b  0a^  0a ]   
  -0.00000000 	 [ 3b^  6b  0b^  0b ]  
)
299  (  0.00000000 	 [ 6a^  0a  3a^  3a ]   
  0.00000000 	 [ 6a^  0a  3b^  3b ]   
  0.00000000 	 [ 0a^  6a  3a^  3a ]   
  0.00000000 	 [ 0a^  6a  3b^  3b ]   
  0.00000000 	 [ 6b^  0b  3a^  3a ]   
  0.00000000 	 [ 6b^  0b  3b^  3b ]   
  0.00000000 	 [ 0b^  6b  3a^  3a ]   
  0.00000000 	 [ 0b^  6b  3b^  3b ]  
)
300  (  -0.00606025 	 [ 3a^  0a  6a^  6a ]   
  -0.00606025 	 [ 3a^  0a  6b^  6b ]   
  -0.00606025 	 [ 0a^  3a  6a^  6a ]   
  -0.00606025 	 [ 0a^  3a  6b^  6b ]   
  -0.00606025 	 [ 3b^  0b  6a^  6a ]   
  -0.00606025 	 [ 3b^  0b  6b^  6b ]   
  -0.00606025 	 [ 0b^  3b  6a^  6a ]   
  -0.00606025 	 [ 0b^  3b  6b^  6b ]  
)
301  (  -0.00000000 	 [ 6a^  1a  3a^  1a ]   
  -0.00000000 	 [ 6a^  1a  1a^  3a ]   
  -0.00000000 	 [ 6a^  1a  3b^  1b ]   
  -0.00000000 	 [ 6a^  1a  1b^  3b ]   
  -0.00000000 	 [ 1a^  6a  3a^  1a ]   
  -0.00000000 	 [ 1a^  6a  1a^  3a ]   
  -0.00000000 	 [ 1a^  6a  3b^  1b ]   
  -0.00000000 	 [ 1a^  6a  1b^  3b ]   
  -0.00000000 	 [ 6b^  1b  3a^  1a ]   
  -0.00000000 	 [ 6b^  1b  1a^  3a ]   
  -0.00000000 	 [ 6b^  1b  3b^  1b ]   
  -0.00000000 	 [ 6b^  1b  1b^  3b ]   
  -0.00000000 	 [ 1b^  6b  3a^  1a ]   
  -0.00000000 	 [ 1b^  6b  1a^  3a ]   
  -0.00000000 	 [ 1b^  6b  3b^  1b ]   
  -0.00000000 	 [ 1b^  6b  1b^  3b ]   
  0.00000000 	 [ 6a^  3a ]   
  -0.00000000 	 [ 3a^  6a ]   
  0.00000000 	 [ 6b^  3b ]   
  -0.00000000 	 [ 3b^  6b ]  
)
302  (  0.00000000 	 [ 6a^  3a  1a^  3a ]   
  0.00000000 	 [ 6a^  3a  3a^  1a ]   
  0.00000000 	 [ 6a^  3a  1b^  3b ]   
  0.00000000 	 [ 6a^  3a  3b^  1b ]   
  0.00000000 	 [ 3a^  6a  1a^  3a ]   
  0.00000000 	 [ 3a^  6a  3a^  1a ]   
  0.00000000 	 [ 3a^  6a  1b^  3b ]   
  0.00000000 	 [ 3a^  6a  3b^  1b ]   
  0.00000000 	 [ 6b^  3b  1a^  3a ]   
  0.00000000 	 [ 6b^  3b  3a^  1a ]   
  0.00000000 	 [ 6b^  3b  1b^  3b ]   
  0.00000000 	 [ 6b^  3b  3b^  1b ]   
  0.00000000 	 [ 3b^  6b  1a^  3a ]   
  0.00000000 	 [ 3b^  6b  3a^  1a ]   
  0.00000000 	 [ 3b^  6b  1b^  3b ]   
  0.00000000 	 [ 3b^  6b  3b^  1b ]   
  -0.00000000 	 [ 6a^  1a ]   
  0.00000000 	 [ 1a^  6a ]   
  -0.00000000 	 [ 6b^  1b ]   
  0.00000000 	 [ 1b^  6b ]  
)
303  (  0.00182629 	 [ 3a^  6a  1a^  6a ]   
  0.00182629 	 [ 3a^  6a  6a^  1a ]   
  0.00182629 	 [ 3a^  6a  1b^  6b ]   
  0.00182629 	 [ 3a^  6a  6b^  1b ]   
  0.00182629 	 [ 6a^  3a  1a^  6a ]   
  0.00182629 	 [ 6a^  3a  6a^  1a ]   
  0.00182629 	 [ 6a^  3a  1b^  6b ]   
  0.00182629 	 [ 6a^  3a  6b^  1b ]   
  0.00182629 	 [ 3b^  6b  1a^  6a ]   
  0.00182629 	 [ 3b^  6b  6a^  1a ]   
  0.00182629 	 [ 3b^  6b  1b^  6b ]   
  0.00182629 	 [ 3b^  6b  6b^  1b ]   
  0.00182629 	 [ 6b^  3b  1a^  6a ]   
  0.00182629 	 [ 6b^  3b  6a^  1a ]   
  0.00182629 	 [ 6b^  3b  1b^  6b ]   
  0.00182629 	 [ 6b^  3b  6b^  1b ]   
  -0.00091314 	 [ 3a^  1a ]   
  0.00091314 	 [ 1a^  3a ]   
  -0.00091314 	 [ 3b^  1b ]   
  0.00091314 	 [ 1b^  3b ]  
)
304  (  -0.00000000 	 [ 6a^  3a  1a^  1a ]   
  -0.00000000 	 [ 6a^  3a  1b^  1b ]   
  -0.00000000 	 [ 3a^  6a  1a^  1a ]   
  -0.00000000 	 [ 3a^  6a  1b^  1b ]   
  -0.00000000 	 [ 6b^  3b  1a^  1a ]   
  -0.00000000 	 [ 6b^  3b  1b^  1b ]   
  -0.00000000 	 [ 3b^  6b  1a^  1a ]   
  -0.00000000 	 [ 3b^  6b  1b^  1b ]  
)
305  (  0.00000000 	 [ 6a^  1a  3a^  3a ]   
  0.00000000 	 [ 6a^  1a  3b^  3b ]   
  0.00000000 	 [ 1a^  6a  3a^  3a ]   
  0.00000000 	 [ 1a^  6a  3b^  3b ]   
  0.00000000 	 [ 6b^  1b  3a^  3a ]   
  0.00000000 	 [ 6b^  1b  3b^  3b ]   
  0.00000000 	 [ 1b^  6b  3a^  3a ]   
  0.00000000 	 [ 1b^  6b  3b^  3b ]  
)
306  (  -0.01461411 	 [ 3a^  1a  6a^  6a ]   
  -0.01461411 	 [ 3a^  1a  6b^  6b ]   
  -0.01461411 	 [ 1a^  3a  6a^  6a ]   
  -0.01461411 	 [ 1a^  3a  6b^  6b ]   
  -0.01461411 	 [ 3b^  1b  6a^  6a ]   
  -0.01461411 	 [ 3b^  1b  6b^  6b ]   
  -0.01461411 	 [ 1b^  3b  6a^  6a ]   
  -0.01461411 	 [ 1b^  3b  6b^  6b ]  
)
307  (  -0.00000000 	 [ 6a^  1a  3a^  0a ]   
  -0.00000000 	 [ 6a^  1a  0a^  3a ]   
  -0.00000000 	 [ 6a^  1a  3b^  0b ]   
  -0.00000000 	 [ 6a^  1a  0b^  3b ]   
  -0.00000000 	 [ 1a^  6a  3a^  0a ]   
  -0.00000000 	 [ 1a^  6a  0a^  3a ]   
  -0.00000000 	 [ 1a^  6a  3b^  0b ]   
  -0.00000000 	 [ 1a^  6a  0b^  3b ]   
  -0.00000000 	 [ 6b^  1b  3a^  0a ]   
  -0.00000000 	 [ 6b^  1b  0a^  3a ]   
  -0.00000000 	 [ 6b^  1b  3b^  0b ]   
  -0.00000000 	 [ 6b^  1b  0b^  3b ]   
  -0.00000000 	 [ 1b^  6b  3a^  0a ]   
  -0.00000000 	 [ 1b^  6b  0a^  3a ]   
  -0.00000000 	 [ 1b^  6b  3b^  0b ]   
  -0.00000000 	 [ 1b^  6b  0b^  3b ]  
)
308  (  -0.00000000 	 [ 6a^  0a  3a^  1a ]   
  -0.00000000 	 [ 6a^  0a  1a^  3a ]   
  -0.00000000 	 [ 6a^  0a  3b^  1b ]   
  -0.00000000 	 [ 6a^  0a  1b^  3b ]   
  -0.00000000 	 [ 0a^  6a  3a^  1a ]   
  -0.00000000 	 [ 0a^  6a  1a^  3a ]   
  -0.00000000 	 [ 0a^  6a  3b^  1b ]   
  -0.00000000 	 [ 0a^  6a  1b^  3b ]   
  -0.00000000 	 [ 6b^  0b  3a^  1a ]   
  -0.00000000 	 [ 6b^  0b  1a^  3a ]   
  -0.00000000 	 [ 6b^  0b  3b^  1b ]   
  -0.00000000 	 [ 6b^  0b  1b^  3b ]   
  -0.00000000 	 [ 0b^  6b  3a^  1a ]   
  -0.00000000 	 [ 0b^  6b  1a^  3a ]   
  -0.00000000 	 [ 0b^  6b  3b^  1b ]   
  -0.00000000 	 [ 0b^  6b  1b^  3b ]  
)
309  (  0.00000000 	 [ 6a^  3a  1a^  0a ]   
  0.00000000 	 [ 6a^  3a  0a^  1a ]   
  0.00000000 	 [ 6a^  3a  1b^  0b ]   
  0.00000000 	 [ 6a^  3a  0b^  1b ]   
  0.00000000 	 [ 3a^  6a  1a^  0a ]   
  0.00000000 	 [ 3a^  6a  0a^  1a ]   
  0.00000000 	 [ 3a^  6a  1b^  0b ]   
  0.00000000 	 [ 3a^  6a  0b^  1b ]   
  0.00000000 	 [ 6b^  3b  1a^  0a ]   
  0.00000000 	 [ 6b^  3b  0a^  1a ]   
  0.00000000 	 [ 6b^  3b  1b^  0b ]   
  0.00000000 	 [ 6b^  3b  0b^  1b ]   
  0.00000000 	 [ 3b^  6b  1a^  0a ]   
  0.00000000 	 [ 3b^  6b  0a^  1a ]   
  0.00000000 	 [ 3b^  6b  1b^  0b ]   
  0.00000000 	 [ 3b^  6b  0b^  1b ]  
)
310  (  0.00000000 	 [ 6a^  2a  3a^  2a ]   
  0.00000000 	 [ 6a^  2a  2a^  3a ]   
  0.00000000 	 [ 6a^  2a  3b^  2b ]   
  0.00000000 	 [ 6a^  2a  2b^  3b ]   
  0.00000000 	 [ 2a^  6a  3a^  2a ]   
  0.00000000 	 [ 2a^  6a  2a^  3a ]   
  0.00000000 	 [ 2a^  6a  3b^  2b ]   
  0.00000000 	 [ 2a^  6a  2b^  3b ]   
  0.00000000 	 [ 6b^  2b  3a^  2a ]   
  0.00000000 	 [ 6b^  2b  2a^  3a ]   
  0.00000000 	 [ 6b^  2b  3b^  2b ]   
  0.00000000 	 [ 6b^  2b  2b^  3b ]   
  0.00000000 	 [ 2b^  6b  3a^  2a ]   
  0.00000000 	 [ 2b^  6b  2a^  3a ]   
  0.00000000 	 [ 2b^  6b  3b^  2b ]   
  0.00000000 	 [ 2b^  6b  2b^  3b ]   
  -0.00000000 	 [ 6a^  3a ]   
  0.00000000 	 [ 3a^  6a ]   
  -0.00000000 	 [ 6b^  3b ]   
  0.00000000 	 [ 3b^  6b ]  
)
311  (  0.00821836 	 [ 6a^  3a  2a^  3a ]   
  0.00821836 	 [ 6a^  3a  3a^  2a ]   
  0.00821836 	 [ 6a^  3a  2b^  3b ]   
  0.00821836 	 [ 6a^  3a  3b^  2b ]   
  0.00821836 	 [ 3a^  6a  2a^  3a ]   
  0.00821836 	 [ 3a^  6a  3a^  2a ]   
  0.00821836 	 [ 3a^  6a  2b^  3b ]   
  0.00821836 	 [ 3a^  6a  3b^  2b ]   
  0.00821836 	 [ 6b^  3b  2a^  3a ]   
  0.00821836 	 [ 6b^  3b  3a^  2a ]   
  0.00821836 	 [ 6b^  3b  2b^  3b ]   
  0.00821836 	 [ 6b^  3b  3b^  2b ]   
  0.00821836 	 [ 3b^  6b  2a^  3a ]   
  0.00821836 	 [ 3b^  6b  3a^  2a ]   
  0.00821836 	 [ 3b^  6b  2b^  3b ]   
  0.00821836 	 [ 3b^  6b  3b^  2b ]   
  -0.00410918 	 [ 6a^  2a ]   
  0.00410918 	 [ 2a^  6a ]   
  -0.00410918 	 [ 6b^  2b ]   
  0.00410918 	 [ 2b^  6b ]  
)
312  (  0.00000000 	 [ 3a^  6a  2a^  6a ]   
  0.00000000 	 [ 3a^  6a  6a^  2a ]   
  0.00000000 	 [ 3a^  6a  2b^  6b ]   
  0.00000000 	 [ 3a^  6a  6b^  2b ]   
  0.00000000 	 [ 6a^  3a  2a^  6a ]   
  0.00000000 	 [ 6a^  3a  6a^  2a ]   
  0.00000000 	 [ 6a^  3a  2b^  6b ]   
  0.00000000 	 [ 6a^  3a  6b^  2b ]   
  0.00000000 	 [ 3b^  6b  2a^  6a ]   
  0.00000000 	 [ 3b^  6b  6a^  2a ]   
  0.00000000 	 [ 3b^  6b  2b^  6b ]   
  0.00000000 	 [ 3b^  6b  6b^  2b ]   
  0.00000000 	 [ 6b^  3b  2a^  6a ]   
  0.00000000 	 [ 6b^  3b  6a^  2a ]   
  0.00000000 	 [ 6b^  3b  2b^  6b ]   
  0.00000000 	 [ 6b^  3b  6b^  2b ]   
  -0.00000000 	 [ 3a^  2a ]   
  0.00000000 	 [ 2a^  3a ]   
  -0.00000000 	 [ 3b^  2b ]   
  0.00000000 	 [ 2b^  3b ]  
)
313  (  -0.00000000 	 [ 6a^  3a  2a^  2a ]   
  -0.00000000 	 [ 6a^  3a  2b^  2b ]   
  -0.00000000 	 [ 3a^  6a  2a^  2a ]   
  -0.00000000 	 [ 3a^  6a  2b^  2b ]   
  -0.00000000 	 [ 6b^  3b  2a^  2a ]   
  -0.00000000 	 [ 6b^  3b  2b^  2b ]   
  -0.00000000 	 [ 3b^  6b  2a^  2a ]   
  -0.00000000 	 [ 3b^  6b  2b^  2b ]  
)
314  (  0.13621787 	 [ 6a^  2a  3a^  3a ]   
  0.13621787 	 [ 6a^  2a  3b^  3b ]   
  0.13621787 	 [ 2a^  6a  3a^  3a ]   
  0.13621787 	 [ 2a^  6a  3b^  3b ]   
  0.13621787 	 [ 6b^  2b  3a^  3a ]   
  0.13621787 	 [ 6b^  2b  3b^  3b ]   
  0.13621787 	 [ 2b^  6b  3a^  3a ]   
  0.13621787 	 [ 2b^  6b  3b^  3b ]  
)
315  (  0.00000000 	 [ 3a^  2a  6a^  6a ]   
  0.00000000 	 [ 3a^  2a  6b^  6b ]   
  0.00000000 	 [ 2a^  3a  6a^  6a ]   
  0.00000000 	 [ 2a^  3a  6b^  6b ]   
  0.00000000 	 [ 3b^  2b  6a^  6a ]   
  0.00000000 	 [ 3b^  2b  6b^  6b ]   
  0.00000000 	 [ 2b^  3b  6a^  6a ]   
  0.00000000 	 [ 2b^  3b  6b^  6b ]  
)
316  (  0.00097305 	 [ 6a^  2a  3a^  0a ]   
  0.00097305 	 [ 6a^  2a  0a^  3a ]   
  0.00097305 	 [ 6a^  2a  3b^  0b ]   
  0.00097305 	 [ 6a^  2a  0b^  3b ]   
  0.00097305 	 [ 2a^  6a  3a^  0a ]   
  0.00097305 	 [ 2a^  6a  0a^  3a ]   
  0.00097305 	 [ 2a^  6a  3b^  0b ]   
  0.00097305 	 [ 2a^  6a  0b^  3b ]   
  0.00097305 	 [ 6b^  2b  3a^  0a ]   
  0.00097305 	 [ 6b^  2b  0a^  3a ]   
  0.00097305 	 [ 6b^  2b  3b^  0b ]   
  0.00097305 	 [ 6b^  2b  0b^  3b ]   
  0.00097305 	 [ 2b^  6b  3a^  0a ]   
  0.00097305 	 [ 2b^  6b  0a^  3a ]   
  0.00097305 	 [ 2b^  6b  3b^  0b ]   
  0.00097305 	 [ 2b^  6b  0b^  3b ]  
)
317  (  0.00836860 	 [ 6a^  0a  3a^  2a ]   
  0.00836860 	 [ 6a^  0a  2a^  3a ]   
  0.00836860 	 [ 6a^  0a  3b^  2b ]   
  0.00836860 	 [ 6a^  0a  2b^  3b ]   
  0.00836860 	 [ 0a^  6a  3a^  2a ]   
  0.00836860 	 [ 0a^  6a  2a^  3a ]   
  0.00836860 	 [ 0a^  6a  3b^  2b ]   
  0.00836860 	 [ 0a^  6a  2b^  3b ]   
  0.00836860 	 [ 6b^  0b  3a^  2a ]   
  0.00836860 	 [ 6b^  0b  2a^  3a ]   
  0.00836860 	 [ 6b^  0b  3b^  2b ]   
  0.00836860 	 [ 6b^  0b  2b^  3b ]   
  0.00836860 	 [ 0b^  6b  3a^  2a ]   
  0.00836860 	 [ 0b^  6b  2a^  3a ]   
  0.00836860 	 [ 0b^  6b  3b^  2b ]   
  0.00836860 	 [ 0b^  6b  2b^  3b ]  
)
318  (  0.01241113 	 [ 6a^  3a  2a^  0a ]   
  0.01241113 	 [ 6a^  3a  0a^  2a ]   
  0.01241113 	 [ 6a^  3a  2b^  0b ]   
  0.01241113 	 [ 6a^  3a  0b^  2b ]   
  0.01241113 	 [ 3a^  6a  2a^  0a ]   
  0.01241113 	 [ 3a^  6a  0a^  2a ]   
  0.01241113 	 [ 3a^  6a  2b^  0b ]   
  0.01241113 	 [ 3a^  6a  0b^  2b ]   
  0.01241113 	 [ 6b^  3b  2a^  0a ]   
  0.01241113 	 [ 6b^  3b  0a^  2a ]   
  0.01241113 	 [ 6b^  3b  2b^  0b ]   
  0.01241113 	 [ 6b^  3b  0b^  2b ]   
  0.01241113 	 [ 3b^  6b  2a^  0a ]   
  0.01241113 	 [ 3b^  6b  0a^  2a ]   
  0.01241113 	 [ 3b^  6b  2b^  0b ]   
  0.01241113 	 [ 3b^  6b  0b^  2b ]  
)
319  (  0.09709828 	 [ 6a^  2a  3a^  1a ]   
  0.09709828 	 [ 6a^  2a  1a^  3a ]   
  0.09709828 	 [ 6a^  2a  3b^  1b ]   
  0.09709828 	 [ 6a^  2a  1b^  3b ]   
  0.09709828 	 [ 2a^  6a  3a^  1a ]   
  0.09709828 	 [ 2a^  6a  1a^  3a ]   
  0.09709828 	 [ 2a^  6a  3b^  1b ]   
  0.09709828 	 [ 2a^  6a  1b^  3b ]   
  0.09709828 	 [ 6b^  2b  3a^  1a ]   
  0.09709828 	 [ 6b^  2b  1a^  3a ]   
  0.09709828 	 [ 6b^  2b  3b^  1b ]   
  0.09709828 	 [ 6b^  2b  1b^  3b ]   
  0.09709828 	 [ 2b^  6b  3a^  1a ]   
  0.09709828 	 [ 2b^  6b  1a^  3a ]   
  0.09709828 	 [ 2b^  6b  3b^  1b ]   
  0.09709828 	 [ 2b^  6b  1b^  3b ]  
)
320  (  0.04568786 	 [ 6a^  1a  3a^  2a ]   
  0.04568786 	 [ 6a^  1a  2a^  3a ]   
  0.04568786 	 [ 6a^  1a  3b^  2b ]   
  0.04568786 	 [ 6a^  1a  2b^  3b ]   
  0.04568786 	 [ 1a^  6a  3a^  2a ]   
  0.04568786 	 [ 1a^  6a  2a^  3a ]   
  0.04568786 	 [ 1a^  6a  3b^  2b ]   
  0.04568786 	 [ 1a^  6a  2b^  3b ]   
  0.04568786 	 [ 6b^  1b  3a^  2a ]   
  0.04568786 	 [ 6b^  1b  2a^  3a ]   
  0.04568786 	 [ 6b^  1b  3b^  2b ]   
  0.04568786 	 [ 6b^  1b  2b^  3b ]   
  0.04568786 	 [ 1b^  6b  3a^  2a ]   
  0.04568786 	 [ 1b^  6b  2a^  3a ]   
  0.04568786 	 [ 1b^  6b  3b^  2b ]   
  0.04568786 	 [ 1b^  6b  2b^  3b ]  
)
321  (  0.08785431 	 [ 6a^  3a  2a^  1a ]   
  0.08785431 	 [ 6a^  3a  1a^  2a ]   
  0.08785431 	 [ 6a^  3a  2b^  1b ]   
  0.08785431 	 [ 6a^  3a  1b^  2b ]   
  0.08785431 	 [ 3a^  6a  2a^  1a ]   
  0.08785431 	 [ 3a^  6a  1a^  2a ]   
  0.08785431 	 [ 3a^  6a  2b^  1b ]   
  0.08785431 	 [ 3a^  6a  1b^  2b ]   
  0.08785431 	 [ 6b^  3b  2a^  1a ]   
  0.08785431 	 [ 6b^  3b  1a^  2a ]   
  0.08785431 	 [ 6b^  3b  2b^  1b ]   
  0.08785431 	 [ 6b^  3b  1b^  2b ]   
  0.08785431 	 [ 3b^  6b  2a^  1a ]   
  0.08785431 	 [ 3b^  6b  1a^  2a ]   
  0.08785431 	 [ 3b^  6b  2b^  1b ]   
  0.08785431 	 [ 3b^  6b  1b^  2b ]  
)
322  (  0.00966462 	 [ 6a^  4a  6a^  4a ]   
  0.00966462 	 [ 6a^  4a  4a^  6a ]   
  0.00966462 	 [ 6a^  4a  6b^  4b ]   
  0.00966462 	 [ 6a^  4a  4b^  6b ]   
  0.00966462 	 [ 4a^  6a  6a^  4a ]   
  0.00966462 	 [ 4a^  6a  4a^  6a ]   
  0.00966462 	 [ 4a^  6a  6b^  4b ]   
  0.00966462 	 [ 4a^  6a  4b^  6b ]   
  0.00966462 	 [ 6b^  4b  6a^  4a ]   
  0.00966462 	 [ 6b^  4b  4a^  6a ]   
  0.00966462 	 [ 6b^  4b  6b^  4b ]   
  0.00966462 	 [ 6b^  4b  4b^  6b ]   
  0.00966462 	 [ 4b^  6b  6a^  4a ]   
  0.00966462 	 [ 4b^  6b  4a^  6a ]   
  0.00966462 	 [ 4b^  6b  6b^  4b ]   
  0.00966462 	 [ 4b^  6b  4b^  6b ]  
)
323  (  -0.00000000 	 [ 6a^  4a  4a^  4a ]   
  -0.00000000 	 [ 6a^  4a  4b^  4b ]   
  -0.00000000 	 [ 4a^  6a  4a^  4a ]   
  -0.00000000 	 [ 4a^  6a  4b^  4b ]   
  -0.00000000 	 [ 6b^  4b  4a^  4a ]   
  -0.00000000 	 [ 6b^  4b  4b^  4b ]   
  -0.00000000 	 [ 4b^  6b  4a^  4a ]   
  -0.00000000 	 [ 4b^  6b  4b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
324  (  -0.00000000 	 [ 4a^  6a  6a^  6a ]   
  -0.00000000 	 [ 4a^  6a  6b^  6b ]   
  -0.00000000 	 [ 6a^  4a  6a^  6a ]   
  -0.00000000 	 [ 6a^  4a  6b^  6b ]   
  -0.00000000 	 [ 4b^  6b  6a^  6a ]   
  -0.00000000 	 [ 4b^  6b  6b^  6b ]   
  -0.00000000 	 [ 6b^  4b  6a^  6a ]   
  -0.00000000 	 [ 6b^  4b  6b^  6b ]   
  0.00000000 	 [ 4a^  6a ]   
  -0.00000000 	 [ 6a^  4a ]   
  0.00000000 	 [ 4b^  6b ]   
  -0.00000000 	 [ 6b^  4b ]  
)
325  (  0.00000000 	 [ 6a^  4a ]   
  0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  0.00000000 	 [ 4b^  6b ]  
)
326  (  0.59363244 	 [ 6a^  6a  4a^  4a ]   
  0.59363244 	 [ 6a^  6a  4b^  4b ]   
  0.59363244 	 [ 6b^  6b  4a^  4a ]   
  0.59363244 	 [ 6b^  6b  4b^  4b ]  
)
327  (  -0.00000000 	 [ 6a^  0a  4a^  0a ]   
  -0.00000000 	 [ 6a^  0a  0a^  4a ]   
  -0.00000000 	 [ 6a^  0a  4b^  0b ]   
  -0.00000000 	 [ 6a^  0a  0b^  4b ]   
  -0.00000000 	 [ 0a^  6a  4a^  0a ]   
  -0.00000000 	 [ 0a^  6a  0a^  4a ]   
  -0.00000000 	 [ 0a^  6a  4b^  0b ]   
  -0.00000000 	 [ 0a^  6a  0b^  4b ]   
  -0.00000000 	 [ 6b^  0b  4a^  0a ]   
  -0.00000000 	 [ 6b^  0b  0a^  4a ]   
  -0.00000000 	 [ 6b^  0b  4b^  0b ]   
  -0.00000000 	 [ 6b^  0b  0b^  4b ]   
  -0.00000000 	 [ 0b^  6b  4a^  0a ]   
  -0.00000000 	 [ 0b^  6b  0a^  4a ]   
  -0.00000000 	 [ 0b^  6b  4b^  0b ]   
  -0.00000000 	 [ 0b^  6b  0b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
328  (  -0.00000000 	 [ 6a^  4a  0a^  4a ]   
  -0.00000000 	 [ 6a^  4a  4a^  0a ]   
  -0.00000000 	 [ 6a^  4a  0b^  4b ]   
  -0.00000000 	 [ 6a^  4a  4b^  0b ]   
  -0.00000000 	 [ 4a^  6a  0a^  4a ]   
  -0.00000000 	 [ 4a^  6a  4a^  0a ]   
  -0.00000000 	 [ 4a^  6a  0b^  4b ]   
  -0.00000000 	 [ 4a^  6a  4b^  0b ]   
  -0.00000000 	 [ 6b^  4b  0a^  4a ]   
  -0.00000000 	 [ 6b^  4b  4a^  0a ]   
  -0.00000000 	 [ 6b^  4b  0b^  4b ]   
  -0.00000000 	 [ 6b^  4b  4b^  0b ]   
  -0.00000000 	 [ 4b^  6b  0a^  4a ]   
  -0.00000000 	 [ 4b^  6b  4a^  0a ]   
  -0.00000000 	 [ 4b^  6b  0b^  4b ]   
  -0.00000000 	 [ 4b^  6b  4b^  0b ]   
  0.00000000 	 [ 6a^  0a ]   
  -0.00000000 	 [ 0a^  6a ]   
  0.00000000 	 [ 6b^  0b ]   
  -0.00000000 	 [ 0b^  6b ]  
)
329  (  0.00000000 	 [ 4a^  6a  0a^  6a ]   
  0.00000000 	 [ 4a^  6a  6a^  0a ]   
  0.00000000 	 [ 4a^  6a  0b^  6b ]   
  0.00000000 	 [ 4a^  6a  6b^  0b ]   
  0.00000000 	 [ 6a^  4a  0a^  6a ]   
  0.00000000 	 [ 6a^  4a  6a^  0a ]   
  0.00000000 	 [ 6a^  4a  0b^  6b ]   
  0.00000000 	 [ 6a^  4a  6b^  0b ]   
  0.00000000 	 [ 4b^  6b  0a^  6a ]   
  0.00000000 	 [ 4b^  6b  6a^  0a ]   
  0.00000000 	 [ 4b^  6b  0b^  6b ]   
  0.00000000 	 [ 4b^  6b  6b^  0b ]   
  0.00000000 	 [ 6b^  4b  0a^  6a ]   
  0.00000000 	 [ 6b^  4b  6a^  0a ]   
  0.00000000 	 [ 6b^  4b  0b^  6b ]   
  0.00000000 	 [ 6b^  4b  6b^  0b ]   
  -0.00000000 	 [ 4a^  0a ]   
  0.00000000 	 [ 0a^  4a ]   
  -0.00000000 	 [ 4b^  0b ]   
  0.00000000 	 [ 0b^  4b ]  
)
330  (  -0.00000000 	 [ 6a^  4a  0a^  0a ]   
  -0.00000000 	 [ 6a^  4a  0b^  0b ]   
  -0.00000000 	 [ 4a^  6a  0a^  0a ]   
  -0.00000000 	 [ 4a^  6a  0b^  0b ]   
  -0.00000000 	 [ 6b^  4b  0a^  0a ]   
  -0.00000000 	 [ 6b^  4b  0b^  0b ]   
  -0.00000000 	 [ 4b^  6b  0a^  0a ]   
  -0.00000000 	 [ 4b^  6b  0b^  0b ]  
)
331  (  -0.00000000 	 [ 6a^  0a  4a^  4a ]   
  -0.00000000 	 [ 6a^  0a  4b^  4b ]   
  -0.00000000 	 [ 0a^  6a  4a^  4a ]   
  -0.00000000 	 [ 0a^  6a  4b^  4b ]   
  -0.00000000 	 [ 6b^  0b  4a^  4a ]   
  -0.00000000 	 [ 6b^  0b  4b^  4b ]   
  -0.00000000 	 [ 0b^  6b  4a^  4a ]   
  -0.00000000 	 [ 0b^  6b  4b^  4b ]  
)
332  (  0.00000000 	 [ 4a^  0a  6a^  6a ]   
  0.00000000 	 [ 4a^  0a  6b^  6b ]   
  0.00000000 	 [ 0a^  4a  6a^  6a ]   
  0.00000000 	 [ 0a^  4a  6b^  6b ]   
  0.00000000 	 [ 4b^  0b  6a^  6a ]   
  0.00000000 	 [ 4b^  0b  6b^  6b ]   
  0.00000000 	 [ 0b^  4b  6a^  6a ]   
  0.00000000 	 [ 0b^  4b  6b^  6b ]  
)
333  (  -0.00000000 	 [ 6a^  1a  4a^  1a ]   
  -0.00000000 	 [ 6a^  1a  1a^  4a ]   
  -0.00000000 	 [ 6a^  1a  4b^  1b ]   
  -0.00000000 	 [ 6a^  1a  1b^  4b ]   
  -0.00000000 	 [ 1a^  6a  4a^  1a ]   
  -0.00000000 	 [ 1a^  6a  1a^  4a ]   
  -0.00000000 	 [ 1a^  6a  4b^  1b ]   
  -0.00000000 	 [ 1a^  6a  1b^  4b ]   
  -0.00000000 	 [ 6b^  1b  4a^  1a ]   
  -0.00000000 	 [ 6b^  1b  1a^  4a ]   
  -0.00000000 	 [ 6b^  1b  4b^  1b ]   
  -0.00000000 	 [ 6b^  1b  1b^  4b ]   
  -0.00000000 	 [ 1b^  6b  4a^  1a ]   
  -0.00000000 	 [ 1b^  6b  1a^  4a ]   
  -0.00000000 	 [ 1b^  6b  4b^  1b ]   
  -0.00000000 	 [ 1b^  6b  1b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
334  (  0.00000000 	 [ 6a^  4a  1a^  4a ]   
  0.00000000 	 [ 6a^  4a  4a^  1a ]   
  0.00000000 	 [ 6a^  4a  1b^  4b ]   
  0.00000000 	 [ 6a^  4a  4b^  1b ]   
  0.00000000 	 [ 4a^  6a  1a^  4a ]   
  0.00000000 	 [ 4a^  6a  4a^  1a ]   
  0.00000000 	 [ 4a^  6a  1b^  4b ]   
  0.00000000 	 [ 4a^  6a  4b^  1b ]   
  0.00000000 	 [ 6b^  4b  1a^  4a ]   
  0.00000000 	 [ 6b^  4b  4a^  1a ]   
  0.00000000 	 [ 6b^  4b  1b^  4b ]   
  0.00000000 	 [ 6b^  4b  4b^  1b ]   
  0.00000000 	 [ 4b^  6b  1a^  4a ]   
  0.00000000 	 [ 4b^  6b  4a^  1a ]   
  0.00000000 	 [ 4b^  6b  1b^  4b ]   
  0.00000000 	 [ 4b^  6b  4b^  1b ]   
  -0.00000000 	 [ 6a^  1a ]   
  0.00000000 	 [ 1a^  6a ]   
  -0.00000000 	 [ 6b^  1b ]   
  0.00000000 	 [ 1b^  6b ]  
)
335  (  -0.00000000 	 [ 4a^  6a  1a^  6a ]   
  -0.00000000 	 [ 4a^  6a  6a^  1a ]   
  -0.00000000 	 [ 4a^  6a  1b^  6b ]   
  -0.00000000 	 [ 4a^  6a  6b^  1b ]   
  -0.00000000 	 [ 6a^  4a  1a^  6a ]   
  -0.00000000 	 [ 6a^  4a  6a^  1a ]   
  -0.00000000 	 [ 6a^  4a  1b^  6b ]   
  -0.00000000 	 [ 6a^  4a  6b^  1b ]   
  -0.00000000 	 [ 4b^  6b  1a^  6a ]   
  -0.00000000 	 [ 4b^  6b  6a^  1a ]   
  -0.00000000 	 [ 4b^  6b  1b^  6b ]   
  -0.00000000 	 [ 4b^  6b  6b^  1b ]   
  -0.00000000 	 [ 6b^  4b  1a^  6a ]   
  -0.00000000 	 [ 6b^  4b  6a^  1a ]   
  -0.00000000 	 [ 6b^  4b  1b^  6b ]   
  -0.00000000 	 [ 6b^  4b  6b^  1b ]   
  0.00000000 	 [ 4a^  1a ]   
  -0.00000000 	 [ 1a^  4a ]   
  0.00000000 	 [ 4b^  1b ]   
  -0.00000000 	 [ 1b^  4b ]  
)
336  (  -0.00000000 	 [ 6a^  4a  1a^  1a ]   
  -0.00000000 	 [ 6a^  4a  1b^  1b ]   
  -0.00000000 	 [ 4a^  6a  1a^  1a ]   
  -0.00000000 	 [ 4a^  6a  1b^  1b ]   
  -0.00000000 	 [ 6b^  4b  1a^  1a ]   
  -0.00000000 	 [ 6b^  4b  1b^  1b ]   
  -0.00000000 	 [ 4b^  6b  1a^  1a ]   
  -0.00000000 	 [ 4b^  6b  1b^  1b ]  
)
337  (  0.00000000 	 [ 6a^  1a  4a^  4a ]   
  0.00000000 	 [ 6a^  1a  4b^  4b ]   
  0.00000000 	 [ 1a^  6a  4a^  4a ]   
  0.00000000 	 [ 1a^  6a  4b^  4b ]   
  0.00000000 	 [ 6b^  1b  4a^  4a ]   
  0.00000000 	 [ 6b^  1b  4b^  4b ]   
  0.00000000 	 [ 1b^  6b  4a^  4a ]   
  0.00000000 	 [ 1b^  6b  4b^  4b ]  
)
338  (  0.00000000 	 [ 4a^  1a  6a^  6a ]   
  0.00000000 	 [ 4a^  1a  6b^  6b ]   
  0.00000000 	 [ 1a^  4a  6a^  6a ]   
  0.00000000 	 [ 1a^  4a  6b^  6b ]   
  0.00000000 	 [ 4b^  1b  6a^  6a ]   
  0.00000000 	 [ 4b^  1b  6b^  6b ]   
  0.00000000 	 [ 1b^  4b  6a^  6a ]   
  0.00000000 	 [ 1b^  4b  6b^  6b ]  
)
339  (  -0.00000000 	 [ 6a^  1a  4a^  0a ]   
  -0.00000000 	 [ 6a^  1a  0a^  4a ]   
  -0.00000000 	 [ 6a^  1a  4b^  0b ]   
  -0.00000000 	 [ 6a^  1a  0b^  4b ]   
  -0.00000000 	 [ 1a^  6a  4a^  0a ]   
  -0.00000000 	 [ 1a^  6a  0a^  4a ]   
  -0.00000000 	 [ 1a^  6a  4b^  0b ]   
  -0.00000000 	 [ 1a^  6a  0b^  4b ]   
  -0.00000000 	 [ 6b^  1b  4a^  0a ]   
  -0.00000000 	 [ 6b^  1b  0a^  4a ]   
  -0.00000000 	 [ 6b^  1b  4b^  0b ]   
  -0.00000000 	 [ 6b^  1b  0b^  4b ]   
  -0.00000000 	 [ 1b^  6b  4a^  0a ]   
  -0.00000000 	 [ 1b^  6b  0a^  4a ]   
  -0.00000000 	 [ 1b^  6b  4b^  0b ]   
  -0.00000000 	 [ 1b^  6b  0b^  4b ]  
)
340  (  -0.00000000 	 [ 6a^  0a  4a^  1a ]   
  -0.00000000 	 [ 6a^  0a  1a^  4a ]   
  -0.00000000 	 [ 6a^  0a  4b^  1b ]   
  -0.00000000 	 [ 6a^  0a  1b^  4b ]   
  -0.00000000 	 [ 0a^  6a  4a^  1a ]   
  -0.00000000 	 [ 0a^  6a  1a^  4a ]   
  -0.00000000 	 [ 0a^  6a  4b^  1b ]   
  -0.00000000 	 [ 0a^  6a  1b^  4b ]   
  -0.00000000 	 [ 6b^  0b  4a^  1a ]   
  -0.00000000 	 [ 6b^  0b  1a^  4a ]   
  -0.00000000 	 [ 6b^  0b  4b^  1b ]   
  -0.00000000 	 [ 6b^  0b  1b^  4b ]   
  -0.00000000 	 [ 0b^  6b  4a^  1a ]   
  -0.00000000 	 [ 0b^  6b  1a^  4a ]   
  -0.00000000 	 [ 0b^  6b  4b^  1b ]   
  -0.00000000 	 [ 0b^  6b  1b^  4b ]  
)
341  (  -0.00000000 	 [ 6a^  4a  1a^  0a ]   
  -0.00000000 	 [ 6a^  4a  0a^  1a ]   
  -0.00000000 	 [ 6a^  4a  1b^  0b ]   
  -0.00000000 	 [ 6a^  4a  0b^  1b ]   
  -0.00000000 	 [ 4a^  6a  1a^  0a ]   
  -0.00000000 	 [ 4a^  6a  0a^  1a ]   
  -0.00000000 	 [ 4a^  6a  1b^  0b ]   
  -0.00000000 	 [ 4a^  6a  0b^  1b ]   
  -0.00000000 	 [ 6b^  4b  1a^  0a ]   
  -0.00000000 	 [ 6b^  4b  0a^  1a ]   
  -0.00000000 	 [ 6b^  4b  1b^  0b ]   
  -0.00000000 	 [ 6b^  4b  0b^  1b ]   
  -0.00000000 	 [ 4b^  6b  1a^  0a ]   
  -0.00000000 	 [ 4b^  6b  0a^  1a ]   
  -0.00000000 	 [ 4b^  6b  1b^  0b ]   
  -0.00000000 	 [ 4b^  6b  0b^  1b ]  
)
342  (  -0.00000000 	 [ 6a^  2a  4a^  2a ]   
  -0.00000000 	 [ 6a^  2a  2a^  4a ]   
  -0.00000000 	 [ 6a^  2a  4b^  2b ]   
  -0.00000000 	 [ 6a^  2a  2b^  4b ]   
  -0.00000000 	 [ 2a^  6a  4a^  2a ]   
  -0.00000000 	 [ 2a^  6a  2a^  4a ]   
  -0.00000000 	 [ 2a^  6a  4b^  2b ]   
  -0.00000000 	 [ 2a^  6a  2b^  4b ]   
  -0.00000000 	 [ 6b^  2b  4a^  2a ]   
  -0.00000000 	 [ 6b^  2b  2a^  4a ]   
  -0.00000000 	 [ 6b^  2b  4b^  2b ]   
  -0.00000000 	 [ 6b^  2b  2b^  4b ]   
  -0.00000000 	 [ 2b^  6b  4a^  2a ]   
  -0.00000000 	 [ 2b^  6b  2a^  4a ]   
  -0.00000000 	 [ 2b^  6b  4b^  2b ]   
  -0.00000000 	 [ 2b^  6b  2b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
343  (  0.02226405 	 [ 6a^  4a  2a^  4a ]   
  0.02226405 	 [ 6a^  4a  4a^  2a ]   
  0.02226405 	 [ 6a^  4a  2b^  4b ]   
  0.02226405 	 [ 6a^  4a  4b^  2b ]   
  0.02226405 	 [ 4a^  6a  2a^  4a ]   
  0.02226405 	 [ 4a^  6a  4a^  2a ]   
  0.02226405 	 [ 4a^  6a  2b^  4b ]   
  0.02226405 	 [ 4a^  6a  4b^  2b ]   
  0.02226405 	 [ 6b^  4b  2a^  4a ]   
  0.02226405 	 [ 6b^  4b  4a^  2a ]   
  0.02226405 	 [ 6b^  4b  2b^  4b ]   
  0.02226405 	 [ 6b^  4b  4b^  2b ]   
  0.02226405 	 [ 4b^  6b  2a^  4a ]   
  0.02226405 	 [ 4b^  6b  4a^  2a ]   
  0.02226405 	 [ 4b^  6b  2b^  4b ]   
  0.02226405 	 [ 4b^  6b  4b^  2b ]   
  -0.01113203 	 [ 6a^  2a ]   
  0.01113203 	 [ 2a^  6a ]   
  -0.01113203 	 [ 6b^  2b ]   
  0.01113203 	 [ 2b^  6b ]  
)
344  (  -0.00000000 	 [ 4a^  6a  2a^  6a ]   
  -0.00000000 	 [ 4a^  6a  6a^  2a ]   
  -0.00000000 	 [ 4a^  6a  2b^  6b ]   
  -0.00000000 	 [ 4a^  6a  6b^  2b ]   
  -0.00000000 	 [ 6a^  4a  2a^  6a ]   
  -0.00000000 	 [ 6a^  4a  6a^  2a ]   
  -0.00000000 	 [ 6a^  4a  2b^  6b ]   
  -0.00000000 	 [ 6a^  4a  6b^  2b ]   
  -0.00000000 	 [ 4b^  6b  2a^  6a ]   
  -0.00000000 	 [ 4b^  6b  6a^  2a ]   
  -0.00000000 	 [ 4b^  6b  2b^  6b ]   
  -0.00000000 	 [ 4b^  6b  6b^  2b ]   
  -0.00000000 	 [ 6b^  4b  2a^  6a ]   
  -0.00000000 	 [ 6b^  4b  6a^  2a ]   
  -0.00000000 	 [ 6b^  4b  2b^  6b ]   
  -0.00000000 	 [ 6b^  4b  6b^  2b ]   
  0.00000000 	 [ 4a^  2a ]   
  -0.00000000 	 [ 2a^  4a ]   
  0.00000000 	 [ 4b^  2b ]   
  -0.00000000 	 [ 2b^  4b ]  
)
345  (  -0.00000000 	 [ 6a^  4a  2a^  2a ]   
  -0.00000000 	 [ 6a^  4a  2b^  2b ]   
  -0.00000000 	 [ 4a^  6a  2a^  2a ]   
  -0.00000000 	 [ 4a^  6a  2b^  2b ]   
  -0.00000000 	 [ 6b^  4b  2a^  2a ]   
  -0.00000000 	 [ 6b^  4b  2b^  2b ]   
  -0.00000000 	 [ 4b^  6b  2a^  2a ]   
  -0.00000000 	 [ 4b^  6b  2b^  2b ]  
)
346  (  0.17312636 	 [ 6a^  2a  4a^  4a ]   
  0.17312636 	 [ 6a^  2a  4b^  4b ]   
  0.17312636 	 [ 2a^  6a  4a^  4a ]   
  0.17312636 	 [ 2a^  6a  4b^  4b ]   
  0.17312636 	 [ 6b^  2b  4a^  4a ]   
  0.17312636 	 [ 6b^  2b  4b^  4b ]   
  0.17312636 	 [ 2b^  6b  4a^  4a ]   
  0.17312636 	 [ 2b^  6b  4b^  4b ]  
)
347  (  0.00000000 	 [ 4a^  2a  6a^  6a ]   
  0.00000000 	 [ 4a^  2a  6b^  6b ]   
  0.00000000 	 [ 2a^  4a  6a^  6a ]   
  0.00000000 	 [ 2a^  4a  6b^  6b ]   
  0.00000000 	 [ 4b^  2b  6a^  6a ]   
  0.00000000 	 [ 4b^  2b  6b^  6b ]   
  0.00000000 	 [ 2b^  4b  6a^  6a ]   
  0.00000000 	 [ 2b^  4b  6b^  6b ]  
)
348  (  -0.00000000 	 [ 6a^  2a  4a^  0a ]   
  -0.00000000 	 [ 6a^  2a  0a^  4a ]   
  -0.00000000 	 [ 6a^  2a  4b^  0b ]   
  -0.00000000 	 [ 6a^  2a  0b^  4b ]   
  -0.00000000 	 [ 2a^  6a  4a^  0a ]   
  -0.00000000 	 [ 2a^  6a  0a^  4a ]   
  -0.00000000 	 [ 2a^  6a  4b^  0b ]   
  -0.00000000 	 [ 2a^  6a  0b^  4b ]   
  -0.00000000 	 [ 6b^  2b  4a^  0a ]   
  -0.00000000 	 [ 6b^  2b  0a^  4a ]   
  -0.00000000 	 [ 6b^  2b  4b^  0b ]   
  -0.00000000 	 [ 6b^  2b  0b^  4b ]   
  -0.00000000 	 [ 2b^  6b  4a^  0a ]   
  -0.00000000 	 [ 2b^  6b  0a^  4a ]   
  -0.00000000 	 [ 2b^  6b  4b^  0b ]   
  -0.00000000 	 [ 2b^  6b  0b^  4b ]  
)
349  (  0.00000000 	 [ 6a^  0a  4a^  2a ]   
  0.00000000 	 [ 6a^  0a  2a^  4a ]   
  0.00000000 	 [ 6a^  0a  4b^  2b ]   
  0.00000000 	 [ 6a^  0a  2b^  4b ]   
  0.00000000 	 [ 0a^  6a  4a^  2a ]   
  0.00000000 	 [ 0a^  6a  2a^  4a ]   
  0.00000000 	 [ 0a^  6a  4b^  2b ]   
  0.00000000 	 [ 0a^  6a  2b^  4b ]   
  0.00000000 	 [ 6b^  0b  4a^  2a ]   
  0.00000000 	 [ 6b^  0b  2a^  4a ]   
  0.00000000 	 [ 6b^  0b  4b^  2b ]   
  0.00000000 	 [ 6b^  0b  2b^  4b ]   
  0.00000000 	 [ 0b^  6b  4a^  2a ]   
  0.00000000 	 [ 0b^  6b  2a^  4a ]   
  0.00000000 	 [ 0b^  6b  4b^  2b ]   
  0.00000000 	 [ 0b^  6b  2b^  4b ]  
)
350  (  -0.00000000 	 [ 6a^  4a  2a^  0a ]   
  -0.00000000 	 [ 6a^  4a  0a^  2a ]   
  -0.00000000 	 [ 6a^  4a  2b^  0b ]   
  -0.00000000 	 [ 6a^  4a  0b^  2b ]   
  -0.00000000 	 [ 4a^  6a  2a^  0a ]   
  -0.00000000 	 [ 4a^  6a  0a^  2a ]   
  -0.00000000 	 [ 4a^  6a  2b^  0b ]   
  -0.00000000 	 [ 4a^  6a  0b^  2b ]   
  -0.00000000 	 [ 6b^  4b  2a^  0a ]   
  -0.00000000 	 [ 6b^  4b  0a^  2a ]   
  -0.00000000 	 [ 6b^  4b  2b^  0b ]   
  -0.00000000 	 [ 6b^  4b  0b^  2b ]   
  -0.00000000 	 [ 4b^  6b  2a^  0a ]   
  -0.00000000 	 [ 4b^  6b  0a^  2a ]   
  -0.00000000 	 [ 4b^  6b  2b^  0b ]   
  -0.00000000 	 [ 4b^  6b  0b^  2b ]  
)
351  (  -0.00000000 	 [ 6a^  2a  4a^  1a ]   
  -0.00000000 	 [ 6a^  2a  1a^  4a ]   
  -0.00000000 	 [ 6a^  2a  4b^  1b ]   
  -0.00000000 	 [ 6a^  2a  1b^  4b ]   
  -0.00000000 	 [ 2a^  6a  4a^  1a ]   
  -0.00000000 	 [ 2a^  6a  1a^  4a ]   
  -0.00000000 	 [ 2a^  6a  4b^  1b ]   
  -0.00000000 	 [ 2a^  6a  1b^  4b ]   
  -0.00000000 	 [ 6b^  2b  4a^  1a ]   
  -0.00000000 	 [ 6b^  2b  1a^  4a ]   
  -0.00000000 	 [ 6b^  2b  4b^  1b ]   
  -0.00000000 	 [ 6b^  2b  1b^  4b ]   
  -0.00000000 	 [ 2b^  6b  4a^  1a ]   
  -0.00000000 	 [ 2b^  6b  1a^  4a ]   
  -0.00000000 	 [ 2b^  6b  4b^  1b ]   
  -0.00000000 	 [ 2b^  6b  1b^  4b ]  
)
352  (  -0.00000000 	 [ 6a^  1a  4a^  2a ]   
  -0.00000000 	 [ 6a^  1a  2a^  4a ]   
  -0.00000000 	 [ 6a^  1a  4b^  2b ]   
  -0.00000000 	 [ 6a^  1a  2b^  4b ]   
  -0.00000000 	 [ 1a^  6a  4a^  2a ]   
  -0.00000000 	 [ 1a^  6a  2a^  4a ]   
  -0.00000000 	 [ 1a^  6a  4b^  2b ]   
  -0.00000000 	 [ 1a^  6a  2b^  4b ]   
  -0.00000000 	 [ 6b^  1b  4a^  2a ]   
  -0.00000000 	 [ 6b^  1b  2a^  4a ]   
  -0.00000000 	 [ 6b^  1b  4b^  2b ]   
  -0.00000000 	 [ 6b^  1b  2b^  4b ]   
  -0.00000000 	 [ 1b^  6b  4a^  2a ]   
  -0.00000000 	 [ 1b^  6b  2a^  4a ]   
  -0.00000000 	 [ 1b^  6b  4b^  2b ]   
  -0.00000000 	 [ 1b^  6b  2b^  4b ]  
)
353  (  -0.00000000 	 [ 6a^  4a  2a^  1a ]   
  -0.00000000 	 [ 6a^  4a  1a^  2a ]   
  -0.00000000 	 [ 6a^  4a  2b^  1b ]   
  -0.00000000 	 [ 6a^  4a  1b^  2b ]   
  -0.00000000 	 [ 4a^  6a  2a^  1a ]   
  -0.00000000 	 [ 4a^  6a  1a^  2a ]   
  -0.00000000 	 [ 4a^  6a  2b^  1b ]   
  -0.00000000 	 [ 4a^  6a  1b^  2b ]   
  -0.00000000 	 [ 6b^  4b  2a^  1a ]   
  -0.00000000 	 [ 6b^  4b  1a^  2a ]   
  -0.00000000 	 [ 6b^  4b  2b^  1b ]   
  -0.00000000 	 [ 6b^  4b  1b^  2b ]   
  -0.00000000 	 [ 4b^  6b  2a^  1a ]   
  -0.00000000 	 [ 4b^  6b  1a^  2a ]   
  -0.00000000 	 [ 4b^  6b  2b^  1b ]   
  -0.00000000 	 [ 4b^  6b  1b^  2b ]  
)
354  (  -0.00000000 	 [ 6a^  3a  4a^  3a ]   
  -0.00000000 	 [ 6a^  3a  3a^  4a ]   
  -0.00000000 	 [ 6a^  3a  4b^  3b ]   
  -0.00000000 	 [ 6a^  3a  3b^  4b ]   
  -0.00000000 	 [ 3a^  6a  4a^  3a ]   
  -0.00000000 	 [ 3a^  6a  3a^  4a ]   
  -0.00000000 	 [ 3a^  6a  4b^  3b ]   
  -0.00000000 	 [ 3a^  6a  3b^  4b ]   
  -0.00000000 	 [ 6b^  3b  4a^  3a ]   
  -0.00000000 	 [ 6b^  3b  3a^  4a ]   
  -0.00000000 	 [ 6b^  3b  4b^  3b ]   
  -0.00000000 	 [ 6b^  3b  3b^  4b ]   
  -0.00000000 	 [ 3b^  6b  4a^  3a ]   
  -0.00000000 	 [ 3b^  6b  3a^  4a ]   
  -0.00000000 	 [ 3b^  6b  4b^  3b ]   
  -0.00000000 	 [ 3b^  6b  3b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
355  (  -0.00000000 	 [ 6a^  4a  3a^  4a ]   
  -0.00000000 	 [ 6a^  4a  4a^  3a ]   
  -0.00000000 	 [ 6a^  4a  3b^  4b ]   
  -0.00000000 	 [ 6a^  4a  4b^  3b ]   
  -0.00000000 	 [ 4a^  6a  3a^  4a ]   
  -0.00000000 	 [ 4a^  6a  4a^  3a ]   
  -0.00000000 	 [ 4a^  6a  3b^  4b ]   
  -0.00000000 	 [ 4a^  6a  4b^  3b ]   
  -0.00000000 	 [ 6b^  4b  3a^  4a ]   
  -0.00000000 	 [ 6b^  4b  4a^  3a ]   
  -0.00000000 	 [ 6b^  4b  3b^  4b ]   
  -0.00000000 	 [ 6b^  4b  4b^  3b ]   
  -0.00000000 	 [ 4b^  6b  3a^  4a ]   
  -0.00000000 	 [ 4b^  6b  4a^  3a ]   
  -0.00000000 	 [ 4b^  6b  3b^  4b ]   
  -0.00000000 	 [ 4b^  6b  4b^  3b ]   
  0.00000000 	 [ 6a^  3a ]   
  -0.00000000 	 [ 3a^  6a ]   
  0.00000000 	 [ 6b^  3b ]   
  -0.00000000 	 [ 3b^  6b ]  
)
356  (  0.00000000 	 [ 4a^  6a  3a^  6a ]   
  0.00000000 	 [ 4a^  6a  6a^  3a ]   
  0.00000000 	 [ 4a^  6a  3b^  6b ]   
  0.00000000 	 [ 4a^  6a  6b^  3b ]   
  0.00000000 	 [ 6a^  4a  3a^  6a ]   
  0.00000000 	 [ 6a^  4a  6a^  3a ]   
  0.00000000 	 [ 6a^  4a  3b^  6b ]   
  0.00000000 	 [ 6a^  4a  6b^  3b ]   
  0.00000000 	 [ 4b^  6b  3a^  6a ]   
  0.00000000 	 [ 4b^  6b  6a^  3a ]   
  0.00000000 	 [ 4b^  6b  3b^  6b ]   
  0.00000000 	 [ 4b^  6b  6b^  3b ]   
  0.00000000 	 [ 6b^  4b  3a^  6a ]   
  0.00000000 	 [ 6b^  4b  6a^  3a ]   
  0.00000000 	 [ 6b^  4b  3b^  6b ]   
  0.00000000 	 [ 6b^  4b  6b^  3b ]   
  -0.00000000 	 [ 4a^  3a ]   
  0.00000000 	 [ 3a^  4a ]   
  -0.00000000 	 [ 4b^  3b ]   
  0.00000000 	 [ 3b^  4b ]  
)
357  (  -0.00000000 	 [ 6a^  4a  3a^  3a ]   
  -0.00000000 	 [ 6a^  4a  3b^  3b ]   
  -0.00000000 	 [ 4a^  6a  3a^  3a ]   
  -0.00000000 	 [ 4a^  6a  3b^  3b ]   
  -0.00000000 	 [ 6b^  4b  3a^  3a ]   
  -0.00000000 	 [ 6b^  4b  3b^  3b ]   
  -0.00000000 	 [ 4b^  6b  3a^  3a ]   
  -0.00000000 	 [ 4b^  6b  3b^  3b ]  
)
358  (  -0.00000000 	 [ 6a^  3a  4a^  4a ]   
  -0.00000000 	 [ 6a^  3a  4b^  4b ]   
  -0.00000000 	 [ 3a^  6a  4a^  4a ]   
  -0.00000000 	 [ 3a^  6a  4b^  4b ]   
  -0.00000000 	 [ 6b^  3b  4a^  4a ]   
  -0.00000000 	 [ 6b^  3b  4b^  4b ]   
  -0.00000000 	 [ 3b^  6b  4a^  4a ]   
  -0.00000000 	 [ 3b^  6b  4b^  4b ]  
)
359  (  -0.00000000 	 [ 4a^  3a  6a^  6a ]   
  -0.00000000 	 [ 4a^  3a  6b^  6b ]   
  -0.00000000 	 [ 3a^  4a  6a^  6a ]   
  -0.00000000 	 [ 3a^  4a  6b^  6b ]   
  -0.00000000 	 [ 4b^  3b  6a^  6a ]   
  -0.00000000 	 [ 4b^  3b  6b^  6b ]   
  -0.00000000 	 [ 3b^  4b  6a^  6a ]   
  -0.00000000 	 [ 3b^  4b  6b^  6b ]  
)
360  (  0.00000000 	 [ 6a^  3a  4a^  0a ]   
  0.00000000 	 [ 6a^  3a  0a^  4a ]   
  0.00000000 	 [ 6a^  3a  4b^  0b ]   
  0.00000000 	 [ 6a^  3a  0b^  4b ]   
  0.00000000 	 [ 3a^  6a  4a^  0a ]   
  0.00000000 	 [ 3a^  6a  0a^  4a ]   
  0.00000000 	 [ 3a^  6a  4b^  0b ]   
  0.00000000 	 [ 3a^  6a  0b^  4b ]   
  0.00000000 	 [ 6b^  3b  4a^  0a ]   
  0.00000000 	 [ 6b^  3b  0a^  4a ]   
  0.00000000 	 [ 6b^  3b  4b^  0b ]   
  0.00000000 	 [ 6b^  3b  0b^  4b ]   
  0.00000000 	 [ 3b^  6b  4a^  0a ]   
  0.00000000 	 [ 3b^  6b  0a^  4a ]   
  0.00000000 	 [ 3b^  6b  4b^  0b ]   
  0.00000000 	 [ 3b^  6b  0b^  4b ]  
)
361  (  -0.00000000 	 [ 6a^  0a  4a^  3a ]   
  -0.00000000 	 [ 6a^  0a  3a^  4a ]   
  -0.00000000 	 [ 6a^  0a  4b^  3b ]   
  -0.00000000 	 [ 6a^  0a  3b^  4b ]   
  -0.00000000 	 [ 0a^  6a  4a^  3a ]   
  -0.00000000 	 [ 0a^  6a  3a^  4a ]   
  -0.00000000 	 [ 0a^  6a  4b^  3b ]   
  -0.00000000 	 [ 0a^  6a  3b^  4b ]   
  -0.00000000 	 [ 6b^  0b  4a^  3a ]   
  -0.00000000 	 [ 6b^  0b  3a^  4a ]   
  -0.00000000 	 [ 6b^  0b  4b^  3b ]   
  -0.00000000 	 [ 6b^  0b  3b^  4b ]   
  -0.00000000 	 [ 0b^  6b  4a^  3a ]   
  -0.00000000 	 [ 0b^  6b  3a^  4a ]   
  -0.00000000 	 [ 0b^  6b  4b^  3b ]   
  -0.00000000 	 [ 0b^  6b  3b^  4b ]  
)
362  (  0.00000000 	 [ 6a^  4a  3a^  0a ]   
  0.00000000 	 [ 6a^  4a  0a^  3a ]   
  0.00000000 	 [ 6a^  4a  3b^  0b ]   
  0.00000000 	 [ 6a^  4a  0b^  3b ]   
  0.00000000 	 [ 4a^  6a  3a^  0a ]   
  0.00000000 	 [ 4a^  6a  0a^  3a ]   
  0.00000000 	 [ 4a^  6a  3b^  0b ]   
  0.00000000 	 [ 4a^  6a  0b^  3b ]   
  0.00000000 	 [ 6b^  4b  3a^  0a ]   
  0.00000000 	 [ 6b^  4b  0a^  3a ]   
  0.00000000 	 [ 6b^  4b  3b^  0b ]   
  0.00000000 	 [ 6b^  4b  0b^  3b ]   
  0.00000000 	 [ 4b^  6b  3a^  0a ]   
  0.00000000 	 [ 4b^  6b  0a^  3a ]   
  0.00000000 	 [ 4b^  6b  3b^  0b ]   
  0.00000000 	 [ 4b^  6b  0b^  3b ]  
)
363  (  0.00000000 	 [ 6a^  3a  4a^  1a ]   
  0.00000000 	 [ 6a^  3a  1a^  4a ]   
  0.00000000 	 [ 6a^  3a  4b^  1b ]   
  0.00000000 	 [ 6a^  3a  1b^  4b ]   
  0.00000000 	 [ 3a^  6a  4a^  1a ]   
  0.00000000 	 [ 3a^  6a  1a^  4a ]   
  0.00000000 	 [ 3a^  6a  4b^  1b ]   
  0.00000000 	 [ 3a^  6a  1b^  4b ]   
  0.00000000 	 [ 6b^  3b  4a^  1a ]   
  0.00000000 	 [ 6b^  3b  1a^  4a ]   
  0.00000000 	 [ 6b^  3b  4b^  1b ]   
  0.00000000 	 [ 6b^  3b  1b^  4b ]   
  0.00000000 	 [ 3b^  6b  4a^  1a ]   
  0.00000000 	 [ 3b^  6b  1a^  4a ]   
  0.00000000 	 [ 3b^  6b  4b^  1b ]   
  0.00000000 	 [ 3b^  6b  1b^  4b ]  
)
364  (  -0.00000000 	 [ 6a^  1a  4a^  3a ]   
  -0.00000000 	 [ 6a^  1a  3a^  4a ]   
  -0.00000000 	 [ 6a^  1a  4b^  3b ]   
  -0.00000000 	 [ 6a^  1a  3b^  4b ]   
  -0.00000000 	 [ 1a^  6a  4a^  3a ]   
  -0.00000000 	 [ 1a^  6a  3a^  4a ]   
  -0.00000000 	 [ 1a^  6a  4b^  3b ]   
  -0.00000000 	 [ 1a^  6a  3b^  4b ]   
  -0.00000000 	 [ 6b^  1b  4a^  3a ]   
  -0.00000000 	 [ 6b^  1b  3a^  4a ]   
  -0.00000000 	 [ 6b^  1b  4b^  3b ]   
  -0.00000000 	 [ 6b^  1b  3b^  4b ]   
  -0.00000000 	 [ 1b^  6b  4a^  3a ]   
  -0.00000000 	 [ 1b^  6b  3a^  4a ]   
  -0.00000000 	 [ 1b^  6b  4b^  3b ]   
  -0.00000000 	 [ 1b^  6b  3b^  4b ]  
)
365  (  0.00000000 	 [ 6a^  4a  3a^  1a ]   
  0.00000000 	 [ 6a^  4a  1a^  3a ]   
  0.00000000 	 [ 6a^  4a  3b^  1b ]   
  0.00000000 	 [ 6a^  4a  1b^  3b ]   
  0.00000000 	 [ 4a^  6a  3a^  1a ]   
  0.00000000 	 [ 4a^  6a  1a^  3a ]   
  0.00000000 	 [ 4a^  6a  3b^  1b ]   
  0.00000000 	 [ 4a^  6a  1b^  3b ]   
  0.00000000 	 [ 6b^  4b  3a^  1a ]   
  0.00000000 	 [ 6b^  4b  1a^  3a ]   
  0.00000000 	 [ 6b^  4b  3b^  1b ]   
  0.00000000 	 [ 6b^  4b  1b^  3b ]   
  0.00000000 	 [ 4b^  6b  3a^  1a ]   
  0.00000000 	 [ 4b^  6b  1a^  3a ]   
  0.00000000 	 [ 4b^  6b  3b^  1b ]   
  0.00000000 	 [ 4b^  6b  1b^  3b ]  
)
366  (  0.00000000 	 [ 6a^  3a  4a^  2a ]   
  0.00000000 	 [ 6a^  3a  2a^  4a ]   
  0.00000000 	 [ 6a^  3a  4b^  2b ]   
  0.00000000 	 [ 6a^  3a  2b^  4b ]   
  0.00000000 	 [ 3a^  6a  4a^  2a ]   
  0.00000000 	 [ 3a^  6a  2a^  4a ]   
  0.00000000 	 [ 3a^  6a  4b^  2b ]   
  0.00000000 	 [ 3a^  6a  2b^  4b ]   
  0.00000000 	 [ 6b^  3b  4a^  2a ]   
  0.00000000 	 [ 6b^  3b  2a^  4a ]   
  0.00000000 	 [ 6b^  3b  4b^  2b ]   
  0.00000000 	 [ 6b^  3b  2b^  4b ]   
  0.00000000 	 [ 3b^  6b  4a^  2a ]   
  0.00000000 	 [ 3b^  6b  2a^  4a ]   
  0.00000000 	 [ 3b^  6b  4b^  2b ]   
  0.00000000 	 [ 3b^  6b  2b^  4b ]  
)
367  (  -0.00000000 	 [ 6a^  2a  4a^  3a ]   
  -0.00000000 	 [ 6a^  2a  3a^  4a ]   
  -0.00000000 	 [ 6a^  2a  4b^  3b ]   
  -0.00000000 	 [ 6a^  2a  3b^  4b ]   
  -0.00000000 	 [ 2a^  6a  4a^  3a ]   
  -0.00000000 	 [ 2a^  6a  3a^  4a ]   
  -0.00000000 	 [ 2a^  6a  4b^  3b ]   
  -0.00000000 	 [ 2a^  6a  3b^  4b ]   
  -0.00000000 	 [ 6b^  2b  4a^  3a ]   
  -0.00000000 	 [ 6b^  2b  3a^  4a ]   
  -0.00000000 	 [ 6b^  2b  4b^  3b ]   
  -0.00000000 	 [ 6b^  2b  3b^  4b ]   
  -0.00000000 	 [ 2b^  6b  4a^  3a ]   
  -0.00000000 	 [ 2b^  6b  3a^  4a ]   
  -0.00000000 	 [ 2b^  6b  4b^  3b ]   
  -0.00000000 	 [ 2b^  6b  3b^  4b ]  
)
368  (  0.00000000 	 [ 6a^  4a  3a^  2a ]   
  0.00000000 	 [ 6a^  4a  2a^  3a ]   
  0.00000000 	 [ 6a^  4a  3b^  2b ]   
  0.00000000 	 [ 6a^  4a  2b^  3b ]   
  0.00000000 	 [ 4a^  6a  3a^  2a ]   
  0.00000000 	 [ 4a^  6a  2a^  3a ]   
  0.00000000 	 [ 4a^  6a  3b^  2b ]   
  0.00000000 	 [ 4a^  6a  2b^  3b ]   
  0.00000000 	 [ 6b^  4b  3a^  2a ]   
  0.00000000 	 [ 6b^  4b  2a^  3a ]   
  0.00000000 	 [ 6b^  4b  3b^  2b ]   
  0.00000000 	 [ 6b^  4b  2b^  3b ]   
  0.00000000 	 [ 4b^  6b  3a^  2a ]   
  0.00000000 	 [ 4b^  6b  2a^  3a ]   
  0.00000000 	 [ 4b^  6b  3b^  2b ]   
  0.00000000 	 [ 4b^  6b  2b^  3b ]  
)
369  (  0.04637615 	 [ 6a^  5a  6a^  5a ]   
  0.04637615 	 [ 6a^  5a  5a^  6a ]   
  0.04637615 	 [ 6a^  5a  6b^  5b ]   
  0.04637615 	 [ 6a^  5a  5b^  6b ]   
  0.04637615 	 [ 5a^  6a  6a^  5a ]   
  0.04637615 	 [ 5a^  6a  5a^  6a ]   
  0.04637615 	 [ 5a^  6a  6b^  5b ]   
  0.04637615 	 [ 5a^  6a  5b^  6b ]   
  0.04637615 	 [ 6b^  5b  6a^  5a ]   
  0.04637615 	 [ 6b^  5b  5a^  6a ]   
  0.04637615 	 [ 6b^  5b  6b^  5b ]   
  0.04637615 	 [ 6b^  5b  5b^  6b ]   
  0.04637615 	 [ 5b^  6b  6a^  5a ]   
  0.04637615 	 [ 5b^  6b  5a^  6a ]   
  0.04637615 	 [ 5b^  6b  6b^  5b ]   
  0.04637615 	 [ 5b^  6b  5b^  6b ]  
)
370  (  0.00000000 	 [ 6a^  5a  5a^  5a ]   
  0.00000000 	 [ 6a^  5a  5b^  5b ]   
  0.00000000 	 [ 5a^  6a  5a^  5a ]   
  0.00000000 	 [ 5a^  6a  5b^  5b ]   
  0.00000000 	 [ 6b^  5b  5a^  5a ]   
  0.00000000 	 [ 6b^  5b  5b^  5b ]   
  0.00000000 	 [ 5b^  6b  5a^  5a ]   
  0.00000000 	 [ 5b^  6b  5b^  5b ]   
  -0.00000000 	 [ 6a^  5a ]   
  0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  0.00000000 	 [ 5b^  6b ]  
)
371  (  0.00000000 	 [ 5a^  6a  6a^  6a ]   
  0.00000000 	 [ 5a^  6a  6b^  6b ]   
  0.00000000 	 [ 6a^  5a  6a^  6a ]   
  0.00000000 	 [ 6a^  5a  6b^  6b ]   
  0.00000000 	 [ 5b^  6b  6a^  6a ]   
  0.00000000 	 [ 5b^  6b  6b^  6b ]   
  0.00000000 	 [ 6b^  5b  6a^  6a ]   
  0.00000000 	 [ 6b^  5b  6b^  6b ]   
  -0.00000000 	 [ 5a^  6a ]   
  0.00000000 	 [ 6a^  5a ]   
  -0.00000000 	 [ 5b^  6b ]   
  0.00000000 	 [ 6b^  5b ]  
)
372  (  -0.00000000 	 [ 6a^  5a ]   
  -0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  -0.00000000 	 [ 5b^  6b ]  
)
373  (  0.59204395 	 [ 6a^  6a  5a^  5a ]   
  0.59204395 	 [ 6a^  6a  5b^  5b ]   
  0.59204395 	 [ 6b^  6b  5a^  5a ]   
  0.59204395 	 [ 6b^  6b  5b^  5b ]  
)
374  (  0.00000000 	 [ 6a^  0a  5a^  0a ]   
  0.00000000 	 [ 6a^  0a  0a^  5a ]   
  0.00000000 	 [ 6a^  0a  5b^  0b ]   
  0.00000000 	 [ 6a^  0a  0b^  5b ]   
  0.00000000 	 [ 0a^  6a  5a^  0a ]   
  0.00000000 	 [ 0a^  6a  0a^  5a ]   
  0.00000000 	 [ 0a^  6a  5b^  0b ]   
  0.00000000 	 [ 0a^  6a  0b^  5b ]   
  0.00000000 	 [ 6b^  0b  5a^  0a ]   
  0.00000000 	 [ 6b^  0b  0a^  5a ]   
  0.00000000 	 [ 6b^  0b  5b^  0b ]   
  0.00000000 	 [ 6b^  0b  0b^  5b ]   
  0.00000000 	 [ 0b^  6b  5a^  0a ]   
  0.00000000 	 [ 0b^  6b  0a^  5a ]   
  0.00000000 	 [ 0b^  6b  5b^  0b ]   
  0.00000000 	 [ 0b^  6b  0b^  5b ]   
  -0.00000000 	 [ 6a^  5a ]   
  0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  0.00000000 	 [ 5b^  6b ]  
)
375  (  0.00000000 	 [ 6a^  5a  0a^  5a ]   
  0.00000000 	 [ 6a^  5a  5a^  0a ]   
  0.00000000 	 [ 6a^  5a  0b^  5b ]   
  0.00000000 	 [ 6a^  5a  5b^  0b ]   
  0.00000000 	 [ 5a^  6a  0a^  5a ]   
  0.00000000 	 [ 5a^  6a  5a^  0a ]   
  0.00000000 	 [ 5a^  6a  0b^  5b ]   
  0.00000000 	 [ 5a^  6a  5b^  0b ]   
  0.00000000 	 [ 6b^  5b  0a^  5a ]   
  0.00000000 	 [ 6b^  5b  5a^  0a ]   
  0.00000000 	 [ 6b^  5b  0b^  5b ]   
  0.00000000 	 [ 6b^  5b  5b^  0b ]   
  0.00000000 	 [ 5b^  6b  0a^  5a ]   
  0.00000000 	 [ 5b^  6b  5a^  0a ]   
  0.00000000 	 [ 5b^  6b  0b^  5b ]   
  0.00000000 	 [ 5b^  6b  5b^  0b ]   
  -0.00000000 	 [ 6a^  0a ]   
  0.00000000 	 [ 0a^  6a ]   
  -0.00000000 	 [ 6b^  0b ]   
  0.00000000 	 [ 0b^  6b ]  
)
376  (  -0.00795892 	 [ 5a^  6a  0a^  6a ]   
  -0.00795892 	 [ 5a^  6a  6a^  0a ]   
  -0.00795892 	 [ 5a^  6a  0b^  6b ]   
  -0.00795892 	 [ 5a^  6a  6b^  0b ]   
  -0.00795892 	 [ 6a^  5a  0a^  6a ]   
  -0.00795892 	 [ 6a^  5a  6a^  0a ]   
  -0.00795892 	 [ 6a^  5a  0b^  6b ]   
  -0.00795892 	 [ 6a^  5a  6b^  0b ]   
  -0.00795892 	 [ 5b^  6b  0a^  6a ]   
  -0.00795892 	 [ 5b^  6b  6a^  0a ]   
  -0.00795892 	 [ 5b^  6b  0b^  6b ]   
  -0.00795892 	 [ 5b^  6b  6b^  0b ]   
  -0.00795892 	 [ 6b^  5b  0a^  6a ]   
  -0.00795892 	 [ 6b^  5b  6a^  0a ]   
  -0.00795892 	 [ 6b^  5b  0b^  6b ]   
  -0.00795892 	 [ 6b^  5b  6b^  0b ]   
  0.00397946 	 [ 5a^  0a ]   
  -0.00397946 	 [ 0a^  5a ]   
  0.00397946 	 [ 5b^  0b ]   
  -0.00397946 	 [ 0b^  5b ]  
)
377  (  0.00000000 	 [ 6a^  5a  0a^  0a ]   
  0.00000000 	 [ 6a^  5a  0b^  0b ]   
  0.00000000 	 [ 5a^  6a  0a^  0a ]   
  0.00000000 	 [ 5a^  6a  0b^  0b ]   
  0.00000000 	 [ 6b^  5b  0a^  0a ]   
  0.00000000 	 [ 6b^  5b  0b^  0b ]   
  0.00000000 	 [ 5b^  6b  0a^  0a ]   
  0.00000000 	 [ 5b^  6b  0b^  0b ]  
)
378  (  -0.00000000 	 [ 6a^  0a  5a^  5a ]   
  -0.00000000 	 [ 6a^  0a  5b^  5b ]   
  -0.00000000 	 [ 0a^  6a  5a^  5a ]   
  -0.00000000 	 [ 0a^  6a  5b^  5b ]   
  -0.00000000 	 [ 6b^  0b  5a^  5a ]   
  -0.00000000 	 [ 6b^  0b  5b^  5b ]   
  -0.00000000 	 [ 0b^  6b  5a^  5a ]   
  -0.00000000 	 [ 0b^  6b  5b^  5b ]  
)
379  (  0.00133284 	 [ 5a^  0a  6a^  6a ]   
  0.00133284 	 [ 5a^  0a  6b^  6b ]   
  0.00133284 	 [ 0a^  5a  6a^  6a ]   
  0.00133284 	 [ 0a^  5a  6b^  6b ]   
  0.00133284 	 [ 5b^  0b  6a^  6a ]   
  0.00133284 	 [ 5b^  0b  6b^  6b ]   
  0.00133284 	 [ 0b^  5b  6a^  6a ]   
  0.00133284 	 [ 0b^  5b  6b^  6b ]  
)
380  (  -0.00000000 	 [ 6a^  1a  5a^  1a ]   
  -0.00000000 	 [ 6a^  1a  1a^  5a ]   
  -0.00000000 	 [ 6a^  1a  5b^  1b ]   
  -0.00000000 	 [ 6a^  1a  1b^  5b ]   
  -0.00000000 	 [ 1a^  6a  5a^  1a ]   
  -0.00000000 	 [ 1a^  6a  1a^  5a ]   
  -0.00000000 	 [ 1a^  6a  5b^  1b ]   
  -0.00000000 	 [ 1a^  6a  1b^  5b ]   
  -0.00000000 	 [ 6b^  1b  5a^  1a ]   
  -0.00000000 	 [ 6b^  1b  1a^  5a ]   
  -0.00000000 	 [ 6b^  1b  5b^  1b ]   
  -0.00000000 	 [ 6b^  1b  1b^  5b ]   
  -0.00000000 	 [ 1b^  6b  5a^  1a ]   
  -0.00000000 	 [ 1b^  6b  1a^  5a ]   
  -0.00000000 	 [ 1b^  6b  5b^  1b ]   
  -0.00000000 	 [ 1b^  6b  1b^  5b ]   
  0.00000000 	 [ 6a^  5a ]   
  -0.00000000 	 [ 5a^  6a ]   
  0.00000000 	 [ 6b^  5b ]   
  -0.00000000 	 [ 5b^  6b ]  
)
381  (  -0.00000000 	 [ 6a^  5a  1a^  5a ]   
  -0.00000000 	 [ 6a^  5a  5a^  1a ]   
  -0.00000000 	 [ 6a^  5a  1b^  5b ]   
  -0.00000000 	 [ 6a^  5a  5b^  1b ]   
  -0.00000000 	 [ 5a^  6a  1a^  5a ]   
  -0.00000000 	 [ 5a^  6a  5a^  1a ]   
  -0.00000000 	 [ 5a^  6a  1b^  5b ]   
  -0.00000000 	 [ 5a^  6a  5b^  1b ]   
  -0.00000000 	 [ 6b^  5b  1a^  5a ]   
  -0.00000000 	 [ 6b^  5b  5a^  1a ]   
  -0.00000000 	 [ 6b^  5b  1b^  5b ]   
  -0.00000000 	 [ 6b^  5b  5b^  1b ]   
  -0.00000000 	 [ 5b^  6b  1a^  5a ]   
  -0.00000000 	 [ 5b^  6b  5a^  1a ]   
  -0.00000000 	 [ 5b^  6b  1b^  5b ]   
  -0.00000000 	 [ 5b^  6b  5b^  1b ]   
  0.00000000 	 [ 6a^  1a ]   
  -0.00000000 	 [ 1a^  6a ]   
  0.00000000 	 [ 6b^  1b ]   
  -0.00000000 	 [ 1b^  6b ]  
)
382  (  0.02801030 	 [ 5a^  6a  1a^  6a ]   
  0.02801030 	 [ 5a^  6a  6a^  1a ]   
  0.02801030 	 [ 5a^  6a  1b^  6b ]   
  0.02801030 	 [ 5a^  6a  6b^  1b ]   
  0.02801030 	 [ 6a^  5a  1a^  6a ]   
  0.02801030 	 [ 6a^  5a  6a^  1a ]   
  0.02801030 	 [ 6a^  5a  1b^  6b ]   
  0.02801030 	 [ 6a^  5a  6b^  1b ]   
  0.02801030 	 [ 5b^  6b  1a^  6a ]   
  0.02801030 	 [ 5b^  6b  6a^  1a ]   
  0.02801030 	 [ 5b^  6b  1b^  6b ]   
  0.02801030 	 [ 5b^  6b  6b^  1b ]   
  0.02801030 	 [ 6b^  5b  1a^  6a ]   
  0.02801030 	 [ 6b^  5b  6a^  1a ]   
  0.02801030 	 [ 6b^  5b  1b^  6b ]   
  0.02801030 	 [ 6b^  5b  6b^  1b ]   
  -0.01400515 	 [ 5a^  1a ]   
  0.01400515 	 [ 1a^  5a ]   
  -0.01400515 	 [ 5b^  1b ]   
  0.01400515 	 [ 1b^  5b ]  
)
383  (  0.00000000 	 [ 6a^  5a  1a^  1a ]   
  0.00000000 	 [ 6a^  5a  1b^  1b ]   
  0.00000000 	 [ 5a^  6a  1a^  1a ]   
  0.00000000 	 [ 5a^  6a  1b^  1b ]   
  0.00000000 	 [ 6b^  5b  1a^  1a ]   
  0.00000000 	 [ 6b^  5b  1b^  1b ]   
  0.00000000 	 [ 5b^  6b  1a^  1a ]   
  0.00000000 	 [ 5b^  6b  1b^  1b ]  
)
384  (  -0.00000000 	 [ 6a^  1a  5a^  5a ]   
  -0.00000000 	 [ 6a^  1a  5b^  5b ]   
  -0.00000000 	 [ 1a^  6a  5a^  5a ]   
  -0.00000000 	 [ 1a^  6a  5b^  5b ]   
  -0.00000000 	 [ 6b^  1b  5a^  5a ]   
  -0.00000000 	 [ 6b^  1b  5b^  5b ]   
  -0.00000000 	 [ 1b^  6b  5a^  5a ]   
  -0.00000000 	 [ 1b^  6b  5b^  5b ]  
)
385  (  -0.05445327 	 [ 5a^  1a  6a^  6a ]   
  -0.05445327 	 [ 5a^  1a  6b^  6b ]   
  -0.05445327 	 [ 1a^  5a  6a^  6a ]   
  -0.05445327 	 [ 1a^  5a  6b^  6b ]   
  -0.05445327 	 [ 5b^  1b  6a^  6a ]   
  -0.05445327 	 [ 5b^  1b  6b^  6b ]   
  -0.05445327 	 [ 1b^  5b  6a^  6a ]   
  -0.05445327 	 [ 1b^  5b  6b^  6b ]  
)
386  (  0.00000000 	 [ 6a^  1a  5a^  0a ]   
  0.00000000 	 [ 6a^  1a  0a^  5a ]   
  0.00000000 	 [ 6a^  1a  5b^  0b ]   
  0.00000000 	 [ 6a^  1a  0b^  5b ]   
  0.00000000 	 [ 1a^  6a  5a^  0a ]   
  0.00000000 	 [ 1a^  6a  0a^  5a ]   
  0.00000000 	 [ 1a^  6a  5b^  0b ]   
  0.00000000 	 [ 1a^  6a  0b^  5b ]   
  0.00000000 	 [ 6b^  1b  5a^  0a ]   
  0.00000000 	 [ 6b^  1b  0a^  5a ]   
  0.00000000 	 [ 6b^  1b  5b^  0b ]   
  0.00000000 	 [ 6b^  1b  0b^  5b ]   
  0.00000000 	 [ 1b^  6b  5a^  0a ]   
  0.00000000 	 [ 1b^  6b  0a^  5a ]   
  0.00000000 	 [ 1b^  6b  5b^  0b ]   
  0.00000000 	 [ 1b^  6b  0b^  5b ]  
)
387  (  0.00000000 	 [ 6a^  0a  5a^  1a ]   
  0.00000000 	 [ 6a^  0a  1a^  5a ]   
  0.00000000 	 [ 6a^  0a  5b^  1b ]   
  0.00000000 	 [ 6a^  0a  1b^  5b ]   
  0.00000000 	 [ 0a^  6a  5a^  1a ]   
  0.00000000 	 [ 0a^  6a  1a^  5a ]   
  0.00000000 	 [ 0a^  6a  5b^  1b ]   
  0.00000000 	 [ 0a^  6a  1b^  5b ]   
  0.00000000 	 [ 6b^  0b  5a^  1a ]   
  0.00000000 	 [ 6b^  0b  1a^  5a ]   
  0.00000000 	 [ 6b^  0b  5b^  1b ]   
  0.00000000 	 [ 6b^  0b  1b^  5b ]   
  0.00000000 	 [ 0b^  6b  5a^  1a ]   
  0.00000000 	 [ 0b^  6b  1a^  5a ]   
  0.00000000 	 [ 0b^  6b  5b^  1b ]   
  0.00000000 	 [ 0b^  6b  1b^  5b ]  
)
388  (  -0.00000000 	 [ 6a^  5a  1a^  0a ]   
  -0.00000000 	 [ 6a^  5a  0a^  1a ]   
  -0.00000000 	 [ 6a^  5a  1b^  0b ]   
  -0.00000000 	 [ 6a^  5a  0b^  1b ]   
  -0.00000000 	 [ 5a^  6a  1a^  0a ]   
  -0.00000000 	 [ 5a^  6a  0a^  1a ]   
  -0.00000000 	 [ 5a^  6a  1b^  0b ]   
  -0.00000000 	 [ 5a^  6a  0b^  1b ]   
  -0.00000000 	 [ 6b^  5b  1a^  0a ]   
  -0.00000000 	 [ 6b^  5b  0a^  1a ]   
  -0.00000000 	 [ 6b^  5b  1b^  0b ]   
  -0.00000000 	 [ 6b^  5b  0b^  1b ]   
  -0.00000000 	 [ 5b^  6b  1a^  0a ]   
  -0.00000000 	 [ 5b^  6b  0a^  1a ]   
  -0.00000000 	 [ 5b^  6b  1b^  0b ]   
  -0.00000000 	 [ 5b^  6b  0b^  1b ]  
)
389  (  0.00000000 	 [ 6a^  2a  5a^  2a ]   
  0.00000000 	 [ 6a^  2a  2a^  5a ]   
  0.00000000 	 [ 6a^  2a  5b^  2b ]   
  0.00000000 	 [ 6a^  2a  2b^  5b ]   
  0.00000000 	 [ 2a^  6a  5a^  2a ]   
  0.00000000 	 [ 2a^  6a  2a^  5a ]   
  0.00000000 	 [ 2a^  6a  5b^  2b ]   
  0.00000000 	 [ 2a^  6a  2b^  5b ]   
  0.00000000 	 [ 6b^  2b  5a^  2a ]   
  0.00000000 	 [ 6b^  2b  2a^  5a ]   
  0.00000000 	 [ 6b^  2b  5b^  2b ]   
  0.00000000 	 [ 6b^  2b  2b^  5b ]   
  0.00000000 	 [ 2b^  6b  5a^  2a ]   
  0.00000000 	 [ 2b^  6b  2a^  5a ]   
  0.00000000 	 [ 2b^  6b  5b^  2b ]   
  0.00000000 	 [ 2b^  6b  2b^  5b ]   
  -0.00000000 	 [ 6a^  5a ]   
  0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  0.00000000 	 [ 5b^  6b ]  
)
390  (  -0.03028858 	 [ 6a^  5a  2a^  5a ]   
  -0.03028858 	 [ 6a^  5a  5a^  2a ]   
  -0.03028858 	 [ 6a^  5a  2b^  5b ]   
  -0.03028858 	 [ 6a^  5a  5b^  2b ]   
  -0.03028858 	 [ 5a^  6a  2a^  5a ]   
  -0.03028858 	 [ 5a^  6a  5a^  2a ]   
  -0.03028858 	 [ 5a^  6a  2b^  5b ]   
  -0.03028858 	 [ 5a^  6a  5b^  2b ]   
  -0.03028858 	 [ 6b^  5b  2a^  5a ]   
  -0.03028858 	 [ 6b^  5b  5a^  2a ]   
  -0.03028858 	 [ 6b^  5b  2b^  5b ]   
  -0.03028858 	 [ 6b^  5b  5b^  2b ]   
  -0.03028858 	 [ 5b^  6b  2a^  5a ]   
  -0.03028858 	 [ 5b^  6b  5a^  2a ]   
  -0.03028858 	 [ 5b^  6b  2b^  5b ]   
  -0.03028858 	 [ 5b^  6b  5b^  2b ]   
  0.01514429 	 [ 6a^  2a ]   
  -0.01514429 	 [ 2a^  6a ]   
  0.01514429 	 [ 6b^  2b ]   
  -0.01514429 	 [ 2b^  6b ]  
)
391  (  -0.00000000 	 [ 5a^  6a  2a^  6a ]   
  -0.00000000 	 [ 5a^  6a  6a^  2a ]   
  -0.00000000 	 [ 5a^  6a  2b^  6b ]   
  -0.00000000 	 [ 5a^  6a  6b^  2b ]   
  -0.00000000 	 [ 6a^  5a  2a^  6a ]   
  -0.00000000 	 [ 6a^  5a  6a^  2a ]   
  -0.00000000 	 [ 6a^  5a  2b^  6b ]   
  -0.00000000 	 [ 6a^  5a  6b^  2b ]   
  -0.00000000 	 [ 5b^  6b  2a^  6a ]   
  -0.00000000 	 [ 5b^  6b  6a^  2a ]   
  -0.00000000 	 [ 5b^  6b  2b^  6b ]   
  -0.00000000 	 [ 5b^  6b  6b^  2b ]   
  -0.00000000 	 [ 6b^  5b  2a^  6a ]   
  -0.00000000 	 [ 6b^  5b  6a^  2a ]   
  -0.00000000 	 [ 6b^  5b  2b^  6b ]   
  -0.00000000 	 [ 6b^  5b  6b^  2b ]   
  0.00000000 	 [ 5a^  2a ]   
  -0.00000000 	 [ 2a^  5a ]   
  0.00000000 	 [ 5b^  2b ]   
  -0.00000000 	 [ 2b^  5b ]  
)
392  (  0.00000000 	 [ 6a^  5a  2a^  2a ]   
  0.00000000 	 [ 6a^  5a  2b^  2b ]   
  0.00000000 	 [ 5a^  6a  2a^  2a ]   
  0.00000000 	 [ 5a^  6a  2b^  2b ]   
  0.00000000 	 [ 6b^  5b  2a^  2a ]   
  0.00000000 	 [ 6b^  5b  2b^  2b ]   
  0.00000000 	 [ 5b^  6b  2a^  2a ]   
  0.00000000 	 [ 5b^  6b  2b^  2b ]  
)
393  (  0.03762436 	 [ 6a^  2a  5a^  5a ]   
  0.03762436 	 [ 6a^  2a  5b^  5b ]   
  0.03762436 	 [ 2a^  6a  5a^  5a ]   
  0.03762436 	 [ 2a^  6a  5b^  5b ]   
  0.03762436 	 [ 6b^  2b  5a^  5a ]   
  0.03762436 	 [ 6b^  2b  5b^  5b ]   
  0.03762436 	 [ 2b^  6b  5a^  5a ]   
  0.03762436 	 [ 2b^  6b  5b^  5b ]  
)
394  (  0.00000000 	 [ 5a^  2a  6a^  6a ]   
  0.00000000 	 [ 5a^  2a  6b^  6b ]   
  0.00000000 	 [ 2a^  5a  6a^  6a ]   
  0.00000000 	 [ 2a^  5a  6b^  6b ]   
  0.00000000 	 [ 5b^  2b  6a^  6a ]   
  0.00000000 	 [ 5b^  2b  6b^  6b ]   
  0.00000000 	 [ 2b^  5b  6a^  6a ]   
  0.00000000 	 [ 2b^  5b  6b^  6b ]  
)
395  (  0.00861989 	 [ 6a^  2a  5a^  0a ]   
  0.00861989 	 [ 6a^  2a  0a^  5a ]   
  0.00861989 	 [ 6a^  2a  5b^  0b ]   
  0.00861989 	 [ 6a^  2a  0b^  5b ]   
  0.00861989 	 [ 2a^  6a  5a^  0a ]   
  0.00861989 	 [ 2a^  6a  0a^  5a ]   
  0.00861989 	 [ 2a^  6a  5b^  0b ]   
  0.00861989 	 [ 2a^  6a  0b^  5b ]   
  0.00861989 	 [ 6b^  2b  5a^  0a ]   
  0.00861989 	 [ 6b^  2b  0a^  5a ]   
  0.00861989 	 [ 6b^  2b  5b^  0b ]   
  0.00861989 	 [ 6b^  2b  0b^  5b ]   
  0.00861989 	 [ 2b^  6b  5a^  0a ]   
  0.00861989 	 [ 2b^  6b  0a^  5a ]   
  0.00861989 	 [ 2b^  6b  5b^  0b ]   
  0.00861989 	 [ 2b^  6b  0b^  5b ]  
)
396  (  -0.00565466 	 [ 6a^  0a  5a^  2a ]   
  -0.00565466 	 [ 6a^  0a  2a^  5a ]   
  -0.00565466 	 [ 6a^  0a  5b^  2b ]   
  -0.00565466 	 [ 6a^  0a  2b^  5b ]   
  -0.00565466 	 [ 0a^  6a  5a^  2a ]   
  -0.00565466 	 [ 0a^  6a  2a^  5a ]   
  -0.00565466 	 [ 0a^  6a  5b^  2b ]   
  -0.00565466 	 [ 0a^  6a  2b^  5b ]   
  -0.00565466 	 [ 6b^  0b  5a^  2a ]   
  -0.00565466 	 [ 6b^  0b  2a^  5a ]   
  -0.00565466 	 [ 6b^  0b  5b^  2b ]   
  -0.00565466 	 [ 6b^  0b  2b^  5b ]   
  -0.00565466 	 [ 0b^  6b  5a^  2a ]   
  -0.00565466 	 [ 0b^  6b  2a^  5a ]   
  -0.00565466 	 [ 0b^  6b  5b^  2b ]   
  -0.00565466 	 [ 0b^  6b  2b^  5b ]  
)
397  (  -0.00794070 	 [ 6a^  5a  2a^  0a ]   
  -0.00794070 	 [ 6a^  5a  0a^  2a ]   
  -0.00794070 	 [ 6a^  5a  2b^  0b ]   
  -0.00794070 	 [ 6a^  5a  0b^  2b ]   
  -0.00794070 	 [ 5a^  6a  2a^  0a ]   
  -0.00794070 	 [ 5a^  6a  0a^  2a ]   
  -0.00794070 	 [ 5a^  6a  2b^  0b ]   
  -0.00794070 	 [ 5a^  6a  0b^  2b ]   
  -0.00794070 	 [ 6b^  5b  2a^  0a ]   
  -0.00794070 	 [ 6b^  5b  0a^  2a ]   
  -0.00794070 	 [ 6b^  5b  2b^  0b ]   
  -0.00794070 	 [ 6b^  5b  0b^  2b ]   
  -0.00794070 	 [ 5b^  6b  2a^  0a ]   
  -0.00794070 	 [ 5b^  6b  0a^  2a ]   
  -0.00794070 	 [ 5b^  6b  2b^  0b ]   
  -0.00794070 	 [ 5b^  6b  0b^  2b ]  
)
398  (  -0.07412199 	 [ 6a^  2a  5a^  1a ]   
  -0.07412199 	 [ 6a^  2a  1a^  5a ]   
  -0.07412199 	 [ 6a^  2a  5b^  1b ]   
  -0.07412199 	 [ 6a^  2a  1b^  5b ]   
  -0.07412199 	 [ 2a^  6a  5a^  1a ]   
  -0.07412199 	 [ 2a^  6a  1a^  5a ]   
  -0.07412199 	 [ 2a^  6a  5b^  1b ]   
  -0.07412199 	 [ 2a^  6a  1b^  5b ]   
  -0.07412199 	 [ 6b^  2b  5a^  1a ]   
  -0.07412199 	 [ 6b^  2b  1a^  5a ]   
  -0.07412199 	 [ 6b^  2b  5b^  1b ]   
  -0.07412199 	 [ 6b^  2b  1b^  5b ]   
  -0.07412199 	 [ 2b^  6b  5a^  1a ]   
  -0.07412199 	 [ 2b^  6b  1a^  5a ]   
  -0.07412199 	 [ 2b^  6b  5b^  1b ]   
  -0.07412199 	 [ 2b^  6b  1b^  5b ]  
)
399  (  -0.03616932 	 [ 6a^  1a  5a^  2a ]   
  -0.03616932 	 [ 6a^  1a  2a^  5a ]   
  -0.03616932 	 [ 6a^  1a  5b^  2b ]   
  -0.03616932 	 [ 6a^  1a  2b^  5b ]   
  -0.03616932 	 [ 1a^  6a  5a^  2a ]   
  -0.03616932 	 [ 1a^  6a  2a^  5a ]   
  -0.03616932 	 [ 1a^  6a  5b^  2b ]   
  -0.03616932 	 [ 1a^  6a  2b^  5b ]   
  -0.03616932 	 [ 6b^  1b  5a^  2a ]   
  -0.03616932 	 [ 6b^  1b  2a^  5a ]   
  -0.03616932 	 [ 6b^  1b  5b^  2b ]   
  -0.03616932 	 [ 6b^  1b  2b^  5b ]   
  -0.03616932 	 [ 1b^  6b  5a^  2a ]   
  -0.03616932 	 [ 1b^  6b  2a^  5a ]   
  -0.03616932 	 [ 1b^  6b  5b^  2b ]   
  -0.03616932 	 [ 1b^  6b  2b^  5b ]  
)
400  (  -0.08096616 	 [ 6a^  5a  2a^  1a ]   
  -0.08096616 	 [ 6a^  5a  1a^  2a ]   
  -0.08096616 	 [ 6a^  5a  2b^  1b ]   
  -0.08096616 	 [ 6a^  5a  1b^  2b ]   
  -0.08096616 	 [ 5a^  6a  2a^  1a ]   
  -0.08096616 	 [ 5a^  6a  1a^  2a ]   
  -0.08096616 	 [ 5a^  6a  2b^  1b ]   
  -0.08096616 	 [ 5a^  6a  1b^  2b ]   
  -0.08096616 	 [ 6b^  5b  2a^  1a ]   
  -0.08096616 	 [ 6b^  5b  1a^  2a ]   
  -0.08096616 	 [ 6b^  5b  2b^  1b ]   
  -0.08096616 	 [ 6b^  5b  1b^  2b ]   
  -0.08096616 	 [ 5b^  6b  2a^  1a ]   
  -0.08096616 	 [ 5b^  6b  1a^  2a ]   
  -0.08096616 	 [ 5b^  6b  2b^  1b ]   
  -0.08096616 	 [ 5b^  6b  1b^  2b ]  
)
401  (  0.00000000 	 [ 6a^  3a  5a^  3a ]   
  0.00000000 	 [ 6a^  3a  3a^  5a ]   
  0.00000000 	 [ 6a^  3a  5b^  3b ]   
  0.00000000 	 [ 6a^  3a  3b^  5b ]   
  0.00000000 	 [ 3a^  6a  5a^  3a ]   
  0.00000000 	 [ 3a^  6a  3a^  5a ]   
  0.00000000 	 [ 3a^  6a  5b^  3b ]   
  0.00000000 	 [ 3a^  6a  3b^  5b ]   
  0.00000000 	 [ 6b^  3b  5a^  3a ]   
  0.00000000 	 [ 6b^  3b  3a^  5a ]   
  0.00000000 	 [ 6b^  3b  5b^  3b ]   
  0.00000000 	 [ 6b^  3b  3b^  5b ]   
  0.00000000 	 [ 3b^  6b  5a^  3a ]   
  0.00000000 	 [ 3b^  6b  3a^  5a ]   
  0.00000000 	 [ 3b^  6b  5b^  3b ]   
  0.00000000 	 [ 3b^  6b  3b^  5b ]   
  -0.00000000 	 [ 6a^  5a ]   
  0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  0.00000000 	 [ 5b^  6b ]  
)
402  (  -0.00000000 	 [ 6a^  5a  3a^  5a ]   
  -0.00000000 	 [ 6a^  5a  5a^  3a ]   
  -0.00000000 	 [ 6a^  5a  3b^  5b ]   
  -0.00000000 	 [ 6a^  5a  5b^  3b ]   
  -0.00000000 	 [ 5a^  6a  3a^  5a ]   
  -0.00000000 	 [ 5a^  6a  5a^  3a ]   
  -0.00000000 	 [ 5a^  6a  3b^  5b ]   
  -0.00000000 	 [ 5a^  6a  5b^  3b ]   
  -0.00000000 	 [ 6b^  5b  3a^  5a ]   
  -0.00000000 	 [ 6b^  5b  5a^  3a ]   
  -0.00000000 	 [ 6b^  5b  3b^  5b ]   
  -0.00000000 	 [ 6b^  5b  5b^  3b ]   
  -0.00000000 	 [ 5b^  6b  3a^  5a ]   
  -0.00000000 	 [ 5b^  6b  5a^  3a ]   
  -0.00000000 	 [ 5b^  6b  3b^  5b ]   
  -0.00000000 	 [ 5b^  6b  5b^  3b ]   
  0.00000000 	 [ 6a^  3a ]   
  -0.00000000 	 [ 3a^  6a ]   
  0.00000000 	 [ 6b^  3b ]   
  -0.00000000 	 [ 3b^  6b ]  
)
403  (  -0.05910011 	 [ 5a^  6a  3a^  6a ]   
  -0.05910011 	 [ 5a^  6a  6a^  3a ]   
  -0.05910011 	 [ 5a^  6a  3b^  6b ]   
  -0.05910011 	 [ 5a^  6a  6b^  3b ]   
  -0.05910011 	 [ 6a^  5a  3a^  6a ]   
  -0.05910011 	 [ 6a^  5a  6a^  3a ]   
  -0.05910011 	 [ 6a^  5a  3b^  6b ]   
  -0.05910011 	 [ 6a^  5a  6b^  3b ]   
  -0.05910011 	 [ 5b^  6b  3a^  6a ]   
  -0.05910011 	 [ 5b^  6b  6a^  3a ]   
  -0.05910011 	 [ 5b^  6b  3b^  6b ]   
  -0.05910011 	 [ 5b^  6b  6b^  3b ]   
  -0.05910011 	 [ 6b^  5b  3a^  6a ]   
  -0.05910011 	 [ 6b^  5b  6a^  3a ]   
  -0.05910011 	 [ 6b^  5b  3b^  6b ]   
  -0.05910011 	 [ 6b^  5b  6b^  3b ]   
  0.02955006 	 [ 5a^  3a ]   
  -0.02955006 	 [ 3a^  5a ]   
  0.02955006 	 [ 5b^  3b ]   
  -0.02955006 	 [ 3b^  5b ]  
)
404  (  0.00000000 	 [ 6a^  5a  3a^  3a ]   
  0.00000000 	 [ 6a^  5a  3b^  3b ]   
  0.00000000 	 [ 5a^  6a  3a^  3a ]   
  0.00000000 	 [ 5a^  6a  3b^  3b ]   
  0.00000000 	 [ 6b^  5b  3a^  3a ]   
  0.00000000 	 [ 6b^  5b  3b^  3b ]   
  0.00000000 	 [ 5b^  6b  3a^  3a ]   
  0.00000000 	 [ 5b^  6b  3b^  3b ]  
)
405  (  -0.00000000 	 [ 6a^  3a  5a^  5a ]   
  -0.00000000 	 [ 6a^  3a  5b^  5b ]   
  -0.00000000 	 [ 3a^  6a  5a^  5a ]   
  -0.00000000 	 [ 3a^  6a  5b^  5b ]   
  -0.00000000 	 [ 6b^  3b  5a^  5a ]   
  -0.00000000 	 [ 6b^  3b  5b^  5b ]   
  -0.00000000 	 [ 3b^  6b  5a^  5a ]   
  -0.00000000 	 [ 3b^  6b  5b^  5b ]  
)
406  (  0.01352695 	 [ 5a^  3a  6a^  6a ]   
  0.01352695 	 [ 5a^  3a  6b^  6b ]   
  0.01352695 	 [ 3a^  5a  6a^  6a ]   
  0.01352695 	 [ 3a^  5a  6b^  6b ]   
  0.01352695 	 [ 5b^  3b  6a^  6a ]   
  0.01352695 	 [ 5b^  3b  6b^  6b ]   
  0.01352695 	 [ 3b^  5b  6a^  6a ]   
  0.01352695 	 [ 3b^  5b  6b^  6b ]  
)
407  (  -0.00000000 	 [ 6a^  3a  5a^  0a ]   
  -0.00000000 	 [ 6a^  3a  0a^  5a ]   
  -0.00000000 	 [ 6a^  3a  5b^  0b ]   
  -0.00000000 	 [ 6a^  3a  0b^  5b ]   
  -0.00000000 	 [ 3a^  6a  5a^  0a ]   
  -0.00000000 	 [ 3a^  6a  0a^  5a ]   
  -0.00000000 	 [ 3a^  6a  5b^  0b ]   
  -0.00000000 	 [ 3a^  6a  0b^  5b ]   
  -0.00000000 	 [ 6b^  3b  5a^  0a ]   
  -0.00000000 	 [ 6b^  3b  0a^  5a ]   
  -0.00000000 	 [ 6b^  3b  5b^  0b ]   
  -0.00000000 	 [ 6b^  3b  0b^  5b ]   
  -0.00000000 	 [ 3b^  6b  5a^  0a ]   
  -0.00000000 	 [ 3b^  6b  0a^  5a ]   
  -0.00000000 	 [ 3b^  6b  5b^  0b ]   
  -0.00000000 	 [ 3b^  6b  0b^  5b ]  
)
408  (  0.00000000 	 [ 6a^  0a  5a^  3a ]   
  0.00000000 	 [ 6a^  0a  3a^  5a ]   
  0.00000000 	 [ 6a^  0a  5b^  3b ]   
  0.00000000 	 [ 6a^  0a  3b^  5b ]   
  0.00000000 	 [ 0a^  6a  5a^  3a ]   
  0.00000000 	 [ 0a^  6a  3a^  5a ]   
  0.00000000 	 [ 0a^  6a  5b^  3b ]   
  0.00000000 	 [ 0a^  6a  3b^  5b ]   
  0.00000000 	 [ 6b^  0b  5a^  3a ]   
  0.00000000 	 [ 6b^  0b  3a^  5a ]   
  0.00000000 	 [ 6b^  0b  5b^  3b ]   
  0.00000000 	 [ 6b^  0b  3b^  5b ]   
  0.00000000 	 [ 0b^  6b  5a^  3a ]   
  0.00000000 	 [ 0b^  6b  3a^  5a ]   
  0.00000000 	 [ 0b^  6b  5b^  3b ]   
  0.00000000 	 [ 0b^  6b  3b^  5b ]  
)
409  (  -0.00000000 	 [ 6a^  5a  3a^  0a ]   
  -0.00000000 	 [ 6a^  5a  0a^  3a ]   
  -0.00000000 	 [ 6a^  5a  3b^  0b ]   
  -0.00000000 	 [ 6a^  5a  0b^  3b ]   
  -0.00000000 	 [ 5a^  6a  3a^  0a ]   
  -0.00000000 	 [ 5a^  6a  0a^  3a ]   
  -0.00000000 	 [ 5a^  6a  3b^  0b ]   
  -0.00000000 	 [ 5a^  6a  0b^  3b ]   
  -0.00000000 	 [ 6b^  5b  3a^  0a ]   
  -0.00000000 	 [ 6b^  5b  0a^  3a ]   
  -0.00000000 	 [ 6b^  5b  3b^  0b ]   
  -0.00000000 	 [ 6b^  5b  0b^  3b ]   
  -0.00000000 	 [ 5b^  6b  3a^  0a ]   
  -0.00000000 	 [ 5b^  6b  0a^  3a ]   
  -0.00000000 	 [ 5b^  6b  3b^  0b ]   
  -0.00000000 	 [ 5b^  6b  0b^  3b ]  
)
410  (  0.00000000 	 [ 6a^  3a  5a^  1a ]   
  0.00000000 	 [ 6a^  3a  1a^  5a ]   
  0.00000000 	 [ 6a^  3a  5b^  1b ]   
  0.00000000 	 [ 6a^  3a  1b^  5b ]   
  0.00000000 	 [ 3a^  6a  5a^  1a ]   
  0.00000000 	 [ 3a^  6a  1a^  5a ]   
  0.00000000 	 [ 3a^  6a  5b^  1b ]   
  0.00000000 	 [ 3a^  6a  1b^  5b ]   
  0.00000000 	 [ 6b^  3b  5a^  1a ]   
  0.00000000 	 [ 6b^  3b  1a^  5a ]   
  0.00000000 	 [ 6b^  3b  5b^  1b ]   
  0.00000000 	 [ 6b^  3b  1b^  5b ]   
  0.00000000 	 [ 3b^  6b  5a^  1a ]   
  0.00000000 	 [ 3b^  6b  1a^  5a ]   
  0.00000000 	 [ 3b^  6b  5b^  1b ]   
  0.00000000 	 [ 3b^  6b  1b^  5b ]  
)
411  (  0.00000000 	 [ 6a^  1a  5a^  3a ]   
  0.00000000 	 [ 6a^  1a  3a^  5a ]   
  0.00000000 	 [ 6a^  1a  5b^  3b ]   
  0.00000000 	 [ 6a^  1a  3b^  5b ]   
  0.00000000 	 [ 1a^  6a  5a^  3a ]   
  0.00000000 	 [ 1a^  6a  3a^  5a ]   
  0.00000000 	 [ 1a^  6a  5b^  3b ]   
  0.00000000 	 [ 1a^  6a  3b^  5b ]   
  0.00000000 	 [ 6b^  1b  5a^  3a ]   
  0.00000000 	 [ 6b^  1b  3a^  5a ]   
  0.00000000 	 [ 6b^  1b  5b^  3b ]   
  0.00000000 	 [ 6b^  1b  3b^  5b ]   
  0.00000000 	 [ 1b^  6b  5a^  3a ]   
  0.00000000 	 [ 1b^  6b  3a^  5a ]   
  0.00000000 	 [ 1b^  6b  5b^  3b ]   
  0.00000000 	 [ 1b^  6b  3b^  5b ]  
)
412  (  -0.00000000 	 [ 6a^  5a  3a^  1a ]   
  -0.00000000 	 [ 6a^  5a  1a^  3a ]   
  -0.00000000 	 [ 6a^  5a  3b^  1b ]   
  -0.00000000 	 [ 6a^  5a  1b^  3b ]   
  -0.00000000 	 [ 5a^  6a  3a^  1a ]   
  -0.00000000 	 [ 5a^  6a  1a^  3a ]   
  -0.00000000 	 [ 5a^  6a  3b^  1b ]   
  -0.00000000 	 [ 5a^  6a  1b^  3b ]   
  -0.00000000 	 [ 6b^  5b  3a^  1a ]   
  -0.00000000 	 [ 6b^  5b  1a^  3a ]   
  -0.00000000 	 [ 6b^  5b  3b^  1b ]   
  -0.00000000 	 [ 6b^  5b  1b^  3b ]   
  -0.00000000 	 [ 5b^  6b  3a^  1a ]   
  -0.00000000 	 [ 5b^  6b  1a^  3a ]   
  -0.00000000 	 [ 5b^  6b  3b^  1b ]   
  -0.00000000 	 [ 5b^  6b  1b^  3b ]  
)
413  (  0.02972764 	 [ 6a^  3a  5a^  2a ]   
  0.02972764 	 [ 6a^  3a  2a^  5a ]   
  0.02972764 	 [ 6a^  3a  5b^  2b ]   
  0.02972764 	 [ 6a^  3a  2b^  5b ]   
  0.02972764 	 [ 3a^  6a  5a^  2a ]   
  0.02972764 	 [ 3a^  6a  2a^  5a ]   
  0.02972764 	 [ 3a^  6a  5b^  2b ]   
  0.02972764 	 [ 3a^  6a  2b^  5b ]   
  0.02972764 	 [ 6b^  3b  5a^  2a ]   
  0.02972764 	 [ 6b^  3b  2a^  5a ]   
  0.02972764 	 [ 6b^  3b  5b^  2b ]   
  0.02972764 	 [ 6b^  3b  2b^  5b ]   
  0.02972764 	 [ 3b^  6b  5a^  2a ]   
  0.02972764 	 [ 3b^  6b  2a^  5a ]   
  0.02972764 	 [ 3b^  6b  5b^  2b ]   
  0.02972764 	 [ 3b^  6b  2b^  5b ]  
)
414  (  0.09320921 	 [ 6a^  2a  5a^  3a ]   
  0.09320921 	 [ 6a^  2a  3a^  5a ]   
  0.09320921 	 [ 6a^  2a  5b^  3b ]   
  0.09320921 	 [ 6a^  2a  3b^  5b ]   
  0.09320921 	 [ 2a^  6a  5a^  3a ]   
  0.09320921 	 [ 2a^  6a  3a^  5a ]   
  0.09320921 	 [ 2a^  6a  5b^  3b ]   
  0.09320921 	 [ 2a^  6a  3b^  5b ]   
  0.09320921 	 [ 6b^  2b  5a^  3a ]   
  0.09320921 	 [ 6b^  2b  3a^  5a ]   
  0.09320921 	 [ 6b^  2b  5b^  3b ]   
  0.09320921 	 [ 6b^  2b  3b^  5b ]   
  0.09320921 	 [ 2b^  6b  5a^  3a ]   
  0.09320921 	 [ 2b^  6b  3a^  5a ]   
  0.09320921 	 [ 2b^  6b  5b^  3b ]   
  0.09320921 	 [ 2b^  6b  3b^  5b ]  
)
415  (  0.03664106 	 [ 6a^  5a  3a^  2a ]   
  0.03664106 	 [ 6a^  5a  2a^  3a ]   
  0.03664106 	 [ 6a^  5a  3b^  2b ]   
  0.03664106 	 [ 6a^  5a  2b^  3b ]   
  0.03664106 	 [ 5a^  6a  3a^  2a ]   
  0.03664106 	 [ 5a^  6a  2a^  3a ]   
  0.03664106 	 [ 5a^  6a  3b^  2b ]   
  0.03664106 	 [ 5a^  6a  2b^  3b ]   
  0.03664106 	 [ 6b^  5b  3a^  2a ]   
  0.03664106 	 [ 6b^  5b  2a^  3a ]   
  0.03664106 	 [ 6b^  5b  3b^  2b ]   
  0.03664106 	 [ 6b^  5b  2b^  3b ]   
  0.03664106 	 [ 5b^  6b  3a^  2a ]   
  0.03664106 	 [ 5b^  6b  2a^  3a ]   
  0.03664106 	 [ 5b^  6b  3b^  2b ]   
  0.03664106 	 [ 5b^  6b  2b^  3b ]  
)
416  (  0.00000000 	 [ 6a^  4a  5a^  4a ]   
  0.00000000 	 [ 6a^  4a  4a^  5a ]   
  0.00000000 	 [ 6a^  4a  5b^  4b ]   
  0.00000000 	 [ 6a^  4a  4b^  5b ]   
  0.00000000 	 [ 4a^  6a  5a^  4a ]   
  0.00000000 	 [ 4a^  6a  4a^  5a ]   
  0.00000000 	 [ 4a^  6a  5b^  4b ]   
  0.00000000 	 [ 4a^  6a  4b^  5b ]   
  0.00000000 	 [ 6b^  4b  5a^  4a ]   
  0.00000000 	 [ 6b^  4b  4a^  5a ]   
  0.00000000 	 [ 6b^  4b  5b^  4b ]   
  0.00000000 	 [ 6b^  4b  4b^  5b ]   
  0.00000000 	 [ 4b^  6b  5a^  4a ]   
  0.00000000 	 [ 4b^  6b  4a^  5a ]   
  0.00000000 	 [ 4b^  6b  5b^  4b ]   
  0.00000000 	 [ 4b^  6b  4b^  5b ]   
  -0.00000000 	 [ 6a^  5a ]   
  0.00000000 	 [ 5a^  6a ]   
  -0.00000000 	 [ 6b^  5b ]   
  0.00000000 	 [ 5b^  6b ]  
)
417  (  -0.00000000 	 [ 6a^  5a  4a^  5a ]   
  -0.00000000 	 [ 6a^  5a  5a^  4a ]   
  -0.00000000 	 [ 6a^  5a  4b^  5b ]   
  -0.00000000 	 [ 6a^  5a  5b^  4b ]   
  -0.00000000 	 [ 5a^  6a  4a^  5a ]   
  -0.00000000 	 [ 5a^  6a  5a^  4a ]   
  -0.00000000 	 [ 5a^  6a  4b^  5b ]   
  -0.00000000 	 [ 5a^  6a  5b^  4b ]   
  -0.00000000 	 [ 6b^  5b  4a^  5a ]   
  -0.00000000 	 [ 6b^  5b  5a^  4a ]   
  -0.00000000 	 [ 6b^  5b  4b^  5b ]   
  -0.00000000 	 [ 6b^  5b  5b^  4b ]   
  -0.00000000 	 [ 5b^  6b  4a^  5a ]   
  -0.00000000 	 [ 5b^  6b  5a^  4a ]   
  -0.00000000 	 [ 5b^  6b  4b^  5b ]   
  -0.00000000 	 [ 5b^  6b  5b^  4b ]   
  0.00000000 	 [ 6a^  4a ]   
  -0.00000000 	 [ 4a^  6a ]   
  0.00000000 	 [ 6b^  4b ]   
  -0.00000000 	 [ 4b^  6b ]  
)
418  (  0.00000000 	 [ 5a^  6a  4a^  6a ]   
  0.00000000 	 [ 5a^  6a  6a^  4a ]   
  0.00000000 	 [ 5a^  6a  4b^  6b ]   
  0.00000000 	 [ 5a^  6a  6b^  4b ]   
  0.00000000 	 [ 6a^  5a  4a^  6a ]   
  0.00000000 	 [ 6a^  5a  6a^  4a ]   
  0.00000000 	 [ 6a^  5a  4b^  6b ]   
  0.00000000 	 [ 6a^  5a  6b^  4b ]   
  0.00000000 	 [ 5b^  6b  4a^  6a ]   
  0.00000000 	 [ 5b^  6b  6a^  4a ]   
  0.00000000 	 [ 5b^  6b  4b^  6b ]   
  0.00000000 	 [ 5b^  6b  6b^  4b ]   
  0.00000000 	 [ 6b^  5b  4a^  6a ]   
  0.00000000 	 [ 6b^  5b  6a^  4a ]   
  0.00000000 	 [ 6b^  5b  4b^  6b ]   
  0.00000000 	 [ 6b^  5b  6b^  4b ]   
  -0.00000000 	 [ 5a^  4a ]   
  0.00000000 	 [ 4a^  5a ]   
  -0.00000000 	 [ 5b^  4b ]   
  0.00000000 	 [ 4b^  5b ]  
)
419  (  -0.00000000 	 [ 6a^  5a  4a^  4a ]   
  -0.00000000 	 [ 6a^  5a  4b^  4b ]   
  -0.00000000 	 [ 5a^  6a  4a^  4a ]   
  -0.00000000 	 [ 5a^  6a  4b^  4b ]   
  -0.00000000 	 [ 6b^  5b  4a^  4a ]   
  -0.00000000 	 [ 6b^  5b  4b^  4b ]   
  -0.00000000 	 [ 5b^  6b  4a^  4a ]   
  -0.00000000 	 [ 5b^  6b  4b^  4b ]  
)
420  (  -0.00000000 	 [ 6a^  4a  5a^  5a ]   
  -0.00000000 	 [ 6a^  4a  5b^  5b ]   
  -0.00000000 	 [ 4a^  6a  5a^  5a ]   
  -0.00000000 	 [ 4a^  6a  5b^  5b ]   
  -0.00000000 	 [ 6b^  4b  5a^  5a ]   
  -0.00000000 	 [ 6b^  4b  5b^  5b ]   
  -0.00000000 	 [ 4b^  6b  5a^  5a ]   
  -0.00000000 	 [ 4b^  6b  5b^  5b ]  
)
421  (  0.00000000 	 [ 5a^  4a  6a^  6a ]   
  0.00000000 	 [ 5a^  4a  6b^  6b ]   
  0.00000000 	 [ 4a^  5a  6a^  6a ]   
  0.00000000 	 [ 4a^  5a  6b^  6b ]   
  0.00000000 	 [ 5b^  4b  6a^  6a ]   
  0.00000000 	 [ 5b^  4b  6b^  6b ]   
  0.00000000 	 [ 4b^  5b  6a^  6a ]   
  0.00000000 	 [ 4b^  5b  6b^  6b ]  
)
422  (  0.00000000 	 [ 6a^  4a  5a^  0a ]   
  0.00000000 	 [ 6a^  4a  0a^  5a ]   
  0.00000000 	 [ 6a^  4a  5b^  0b ]   
  0.00000000 	 [ 6a^  4a  0b^  5b ]   
  0.00000000 	 [ 4a^  6a  5a^  0a ]   
  0.00000000 	 [ 4a^  6a  0a^  5a ]   
  0.00000000 	 [ 4a^  6a  5b^  0b ]   
  0.00000000 	 [ 4a^  6a  0b^  5b ]   
  0.00000000 	 [ 6b^  4b  5a^  0a ]   
  0.00000000 	 [ 6b^  4b  0a^  5a ]   
  0.00000000 	 [ 6b^  4b  5b^  0b ]   
  0.00000000 	 [ 6b^  4b  0b^  5b ]   
  0.00000000 	 [ 4b^  6b  5a^  0a ]   
  0.00000000 	 [ 4b^  6b  0a^  5a ]   
  0.00000000 	 [ 4b^  6b  5b^  0b ]   
  0.00000000 	 [ 4b^  6b  0b^  5b ]  
)
423  (  0.00000000 	 [ 6a^  0a  5a^  4a ]   
  0.00000000 	 [ 6a^  0a  4a^  5a ]   
  0.00000000 	 [ 6a^  0a  5b^  4b ]   
  0.00000000 	 [ 6a^  0a  4b^  5b ]   
  0.00000000 	 [ 0a^  6a  5a^  4a ]   
  0.00000000 	 [ 0a^  6a  4a^  5a ]   
  0.00000000 	 [ 0a^  6a  5b^  4b ]   
  0.00000000 	 [ 0a^  6a  4b^  5b ]   
  0.00000000 	 [ 6b^  0b  5a^  4a ]   
  0.00000000 	 [ 6b^  0b  4a^  5a ]   
  0.00000000 	 [ 6b^  0b  5b^  4b ]   
  0.00000000 	 [ 6b^  0b  4b^  5b ]   
  0.00000000 	 [ 0b^  6b  5a^  4a ]   
  0.00000000 	 [ 0b^  6b  4a^  5a ]   
  0.00000000 	 [ 0b^  6b  5b^  4b ]   
  0.00000000 	 [ 0b^  6b  4b^  5b ]  
)
424  (  0.00000000 	 [ 6a^  5a  4a^  0a ]   
  0.00000000 	 [ 6a^  5a  0a^  4a ]   
  0.00000000 	 [ 6a^  5a  4b^  0b ]   
  0.00000000 	 [ 6a^  5a  0b^  4b ]   
  0.00000000 	 [ 5a^  6a  4a^  0a ]   
  0.00000000 	 [ 5a^  6a  0a^  4a ]   
  0.00000000 	 [ 5a^  6a  4b^  0b ]   
  0.00000000 	 [ 5a^  6a  0b^  4b ]   
  0.00000000 	 [ 6b^  5b  4a^  0a ]   
  0.00000000 	 [ 6b^  5b  0a^  4a ]   
  0.00000000 	 [ 6b^  5b  4b^  0b ]   
  0.00000000 	 [ 6b^  5b  0b^  4b ]   
  0.00000000 	 [ 5b^  6b  4a^  0a ]   
  0.00000000 	 [ 5b^  6b  0a^  4a ]   
  0.00000000 	 [ 5b^  6b  4b^  0b ]   
  0.00000000 	 [ 5b^  6b  0b^  4b ]  
)
425  (  0.00000000 	 [ 6a^  4a  5a^  1a ]   
  0.00000000 	 [ 6a^  4a  1a^  5a ]   
  0.00000000 	 [ 6a^  4a  5b^  1b ]   
  0.00000000 	 [ 6a^  4a  1b^  5b ]   
  0.00000000 	 [ 4a^  6a  5a^  1a ]   
  0.00000000 	 [ 4a^  6a  1a^  5a ]   
  0.00000000 	 [ 4a^  6a  5b^  1b ]   
  0.00000000 	 [ 4a^  6a  1b^  5b ]   
  0.00000000 	 [ 6b^  4b  5a^  1a ]   
  0.00000000 	 [ 6b^  4b  1a^  5a ]   
  0.00000000 	 [ 6b^  4b  5b^  1b ]   
  0.00000000 	 [ 6b^  4b  1b^  5b ]   
  0.00000000 	 [ 4b^  6b  5a^  1a ]   
  0.00000000 	 [ 4b^  6b  1a^  5a ]   
  0.00000000 	 [ 4b^  6b  5b^  1b ]   
  0.00000000 	 [ 4b^  6b  1b^  5b ]  
)
426  (  0.00000000 	 [ 6a^  1a  5a^  4a ]   
  0.00000000 	 [ 6a^  1a  4a^  5a ]   
  0.00000000 	 [ 6a^  1a  5b^  4b ]   
  0.00000000 	 [ 6a^  1a  4b^  5b ]   
  0.00000000 	 [ 1a^  6a  5a^  4a ]   
  0.00000000 	 [ 1a^  6a  4a^  5a ]   
  0.00000000 	 [ 1a^  6a  5b^  4b ]   
  0.00000000 	 [ 1a^  6a  4b^  5b ]   
  0.00000000 	 [ 6b^  1b  5a^  4a ]   
  0.00000000 	 [ 6b^  1b  4a^  5a ]   
  0.00000000 	 [ 6b^  1b  5b^  4b ]   
  0.00000000 	 [ 6b^  1b  4b^  5b ]   
  0.00000000 	 [ 1b^  6b  5a^  4a ]   
  0.00000000 	 [ 1b^  6b  4a^  5a ]   
  0.00000000 	 [ 1b^  6b  5b^  4b ]   
  0.00000000 	 [ 1b^  6b  4b^  5b ]  
)
427  (  -0.00000000 	 [ 6a^  5a  4a^  1a ]   
  -0.00000000 	 [ 6a^  5a  1a^  4a ]   
  -0.00000000 	 [ 6a^  5a  4b^  1b ]   
  -0.00000000 	 [ 6a^  5a  1b^  4b ]   
  -0.00000000 	 [ 5a^  6a  4a^  1a ]   
  -0.00000000 	 [ 5a^  6a  1a^  4a ]   
  -0.00000000 	 [ 5a^  6a  4b^  1b ]   
  -0.00000000 	 [ 5a^  6a  1b^  4b ]   
  -0.00000000 	 [ 6b^  5b  4a^  1a ]   
  -0.00000000 	 [ 6b^  5b  1a^  4a ]   
  -0.00000000 	 [ 6b^  5b  4b^  1b ]   
  -0.00000000 	 [ 6b^  5b  1b^  4b ]   
  -0.00000000 	 [ 5b^  6b  4a^  1a ]   
  -0.00000000 	 [ 5b^  6b  1a^  4a ]   
  -0.00000000 	 [ 5b^  6b  4b^  1b ]   
  -0.00000000 	 [ 5b^  6b  1b^  4b ]  
)
428  (  -0.00000000 	 [ 6a^  4a  5a^  2a ]   
  -0.00000000 	 [ 6a^  4a  2a^  5a ]   
  -0.00000000 	 [ 6a^  4a  5b^  2b ]   
  -0.00000000 	 [ 6a^  4a  2b^  5b ]   
  -0.00000000 	 [ 4a^  6a  5a^  2a ]   
  -0.00000000 	 [ 4a^  6a  2a^  5a ]   
  -0.00000000 	 [ 4a^  6a  5b^  2b ]   
  -0.00000000 	 [ 4a^  6a  2b^  5b ]   
  -0.00000000 	 [ 6b^  4b  5a^  2a ]   
  -0.00000000 	 [ 6b^  4b  2a^  5a ]   
  -0.00000000 	 [ 6b^  4b  5b^  2b ]   
  -0.00000000 	 [ 6b^  4b  2b^  5b ]   
  -0.00000000 	 [ 4b^  6b  5a^  2a ]   
  -0.00000000 	 [ 4b^  6b  2a^  5a ]   
  -0.00000000 	 [ 4b^  6b  5b^  2b ]   
  -0.00000000 	 [ 4b^  6b  2b^  5b ]  
)
429  (  0.00000000 	 [ 6a^  2a  5a^  4a ]   
  0.00000000 	 [ 6a^  2a  4a^  5a ]   
  0.00000000 	 [ 6a^  2a  5b^  4b ]   
  0.00000000 	 [ 6a^  2a  4b^  5b ]   
  0.00000000 	 [ 2a^  6a  5a^  4a ]   
  0.00000000 	 [ 2a^  6a  4a^  5a ]   
  0.00000000 	 [ 2a^  6a  5b^  4b ]   
  0.00000000 	 [ 2a^  6a  4b^  5b ]   
  0.00000000 	 [ 6b^  2b  5a^  4a ]   
  0.00000000 	 [ 6b^  2b  4a^  5a ]   
  0.00000000 	 [ 6b^  2b  5b^  4b ]   
  0.00000000 	 [ 6b^  2b  4b^  5b ]   
  0.00000000 	 [ 2b^  6b  5a^  4a ]   
  0.00000000 	 [ 2b^  6b  4a^  5a ]   
  0.00000000 	 [ 2b^  6b  5b^  4b ]   
  0.00000000 	 [ 2b^  6b  4b^  5b ]  
)
430  (  -0.00000000 	 [ 6a^  5a  4a^  2a ]   
  -0.00000000 	 [ 6a^  5a  2a^  4a ]   
  -0.00000000 	 [ 6a^  5a  4b^  2b ]   
  -0.00000000 	 [ 6a^  5a  2b^  4b ]   
  -0.00000000 	 [ 5a^  6a  4a^  2a ]   
  -0.00000000 	 [ 5a^  6a  2a^  4a ]   
  -0.00000000 	 [ 5a^  6a  4b^  2b ]   
  -0.00000000 	 [ 5a^  6a  2b^  4b ]   
  -0.00000000 	 [ 6b^  5b  4a^  2a ]   
  -0.00000000 	 [ 6b^  5b  2a^  4a ]   
  -0.00000000 	 [ 6b^  5b  4b^  2b ]   
  -0.00000000 	 [ 6b^  5b  2b^  4b ]   
  -0.00000000 	 [ 5b^  6b  4a^  2a ]   
  -0.00000000 	 [ 5b^  6b  2a^  4a ]   
  -0.00000000 	 [ 5b^  6b  4b^  2b ]   
  -0.00000000 	 [ 5b^  6b  2b^  4b ]  
)
431  (  -0.00000000 	 [ 6a^  4a  5a^  3a ]   
  -0.00000000 	 [ 6a^  4a  3a^  5a ]   
  -0.00000000 	 [ 6a^  4a  5b^  3b ]   
  -0.00000000 	 [ 6a^  4a  3b^  5b ]   
  -0.00000000 	 [ 4a^  6a  5a^  3a ]   
  -0.00000000 	 [ 4a^  6a  3a^  5a ]   
  -0.00000000 	 [ 4a^  6a  5b^  3b ]   
  -0.00000000 	 [ 4a^  6a  3b^  5b ]   
  -0.00000000 	 [ 6b^  4b  5a^  3a ]   
  -0.00000000 	 [ 6b^  4b  3a^  5a ]   
  -0.00000000 	 [ 6b^  4b  5b^  3b ]   
  -0.00000000 	 [ 6b^  4b  3b^  5b ]   
  -0.00000000 	 [ 4b^  6b  5a^  3a ]   
  -0.00000000 	 [ 4b^  6b  3a^  5a ]   
  -0.00000000 	 [ 4b^  6b  5b^  3b ]   
  -0.00000000 	 [ 4b^  6b  3b^  5b ]  
)
432  (  0.00000000 	 [ 6a^  3a  5a^  4a ]   
  0.00000000 	 [ 6a^  3a  4a^  5a ]   
  0.00000000 	 [ 6a^  3a  5b^  4b ]   
  0.00000000 	 [ 6a^  3a  4b^  5b ]   
  0.00000000 	 [ 3a^  6a  5a^  4a ]   
  0.00000000 	 [ 3a^  6a  4a^  5a ]   
  0.00000000 	 [ 3a^  6a  5b^  4b ]   
  0.00000000 	 [ 3a^  6a  4b^  5b ]   
  0.00000000 	 [ 6b^  3b  5a^  4a ]   
  0.00000000 	 [ 6b^  3b  4a^  5a ]   
  0.00000000 	 [ 6b^  3b  5b^  4b ]   
  0.00000000 	 [ 6b^  3b  4b^  5b ]   
  0.00000000 	 [ 3b^  6b  5a^  4a ]   
  0.00000000 	 [ 3b^  6b  4a^  5a ]   
  0.00000000 	 [ 3b^  6b  5b^  4b ]   
  0.00000000 	 [ 3b^  6b  4b^  5b ]  
)
433  (  0.00000000 	 [ 6a^  5a  4a^  3a ]   
  0.00000000 	 [ 6a^  5a  3a^  4a ]   
  0.00000000 	 [ 6a^  5a  4b^  3b ]   
  0.00000000 	 [ 6a^  5a  3b^  4b ]   
  0.00000000 	 [ 5a^  6a  4a^  3a ]   
  0.00000000 	 [ 5a^  6a  3a^  4a ]   
  0.00000000 	 [ 5a^  6a  4b^  3b ]   
  0.00000000 	 [ 5a^  6a  3b^  4b ]   
  0.00000000 	 [ 6b^  5b  4a^  3a ]   
  0.00000000 	 [ 6b^  5b  3a^  4a ]   
  0.00000000 	 [ 6b^  5b  4b^  3b ]   
  0.00000000 	 [ 6b^  5b  3b^  4b ]   
  0.00000000 	 [ 5b^  6b  4a^  3a ]   
  0.00000000 	 [ 5b^  6b  3a^  4a ]   
  0.00000000 	 [ 5b^  6b  4b^  3b ]   
  0.00000000 	 [ 5b^  6b  3b^  4b ]  
)


==> anc/h2o_qubit.dat <==
0 	  -55.97692639 	 []  
1 	  12.42624173 	 [Z0a ]  
2 	  12.42624173 	 [Z0b ]  
3 	  1.18615062 	 [Z0a Z0b ]  
4 	  1.67077515 	 [Z1a ]  
5 	  1.67077515 	 [Z1b ]  
6 	  0.18642913 	 [Z1a Z1b ]  
7 	  0.12111608 	 [X0a X1a ]  
8 	  0.12111608 	 [Y0a Y1a ]  
9 	  0.12111608 	 [X0b X1b ]  
10 	  0.12111608 	 [Y0b Y1b ]  
11 	  0.23296370 	 [Z0a Z1a ]  
12 	  0.01359699 	 [X0a X1a X0b X1b ]  
13 	  0.01359699 	 [X0a X1a Y0b Y1b ]  
14 	  0.01359699 	 [Y0a Y1a X0b X1b ]  
15 	  0.01359699 	 [Y0a Y1a Y0b Y1b ]  
16 	  0.23296370 	 [Z0b Z1b ]  
17 	  0.10013923 	 [X0a X1a Z0b ]  
18 	  0.10013923 	 [Y0a Y1a Z0b ]  
19 	  0.10013923 	 [Z0a X0b X1b ]  
20 	  0.10013923 	 [Z0a Y0b Y1b ]  
21 	  0.00241443 	 [Y0a Y1a Z1b ]  
22 	  0.00241443 	 [X0a X1a Z1b ]  
23 	  0.00241443 	 [Z1a Y0b Y1b ]  
24 	  0.00241443 	 [Z1a X0b X1b ]  
25 	  0.24656069 	 [Z1a Z0b ]  
26 	  0.24656069 	 [Z0a Z1b ]  
27 	  1.24083584 	 [Z2a ]  
28 	  1.24083584 	 [Z2b ]  
29 	  0.16904274 	 [Z2a Z2b ]  
30 	  0.21440161 	 [Z0a Z2a ]  
31 	  0.00350523 	 [X0a Z1a X2a X0b Z1b X2b ]  
32 	  0.00350523 	 [X0a Z1a X2a Y0b Z1b Y2b ]  
33 	  0.00350523 	 [Y0a Z1a Y2a X0b Z1b X2b ]  
34 	  0.00350523 	 [Y0a Z1a Y2a Y0b Z1b Y2b ]  
35 	  0.21440161 	 [Z0b Z2b ]  
36 	  0.21790684 	 [Z2a Z0b ]  
37 	  0.21790684 	 [Z0a Z2b ]  
38 	  0.13407704 	 [Z1a Z2a ]  
39 	  0.03597492 	 [X1a X2a X1b X2b ]  
40 	  0.03597492 	 [X1a X2a Y1b Y2b ]  
41 	  0.03597492 	 [Y1a Y2a X1b X2b ]  
42 	  0.03597492 	 [Y1a Y2a Y1b Y2b ]  
43 	  0.13407704 	 [Z1b Z2b ]  
44 	  0.17005195 	 [Z2a Z1b ]  
45 	  0.17005195 	 [Z1a Z2b ]  
46 	  0.00512095 	 [X1a X2a X0b Z1b X2b ]  
47 	  0.00512095 	 [X1a X2a Y0b Z1b Y2b ]  
48 	  0.00512095 	 [Y1a Y2a X0b Z1b X2b ]  
49 	  0.00512095 	 [Y1a Y2a Y0b Z1b Y2b ]  
50 	  0.00512095 	 [X0a Z1a X2a X1b X2b ]  
51 	  0.00512095 	 [Y0a Z1a Y2a X1b X2b ]  
52 	  0.00512095 	 [X0a Z1a X2a Y1b Y2b ]  
53 	  0.00512095 	 [Y0a Z1a Y2a Y1b Y2b ]  
54 	  0.00636113 	 [X0a X1a Z2a ]  
55 	  0.00636113 	 [Y0a Y1a Z2a ]  
56 	  0.00636113 	 [X0b X1b Z2b ]  
57 	  0.00636113 	 [Y0b Y1b Z2b ]  
58 	  0.00124018 	 [X0a X1a Z2b ]  
59 	  0.00124018 	 [Y0a Y1a Z2b ]  
60 	  0.00124018 	 [Z2a X0b X1b ]  
61 	  0.00124018 	 [Z2a Y0b Y1b ]  
62 	  1.33017793 	 [Z3a ]  
63 	  1.33017793 	 [Z3b ]  
64 	  0.18956791 	 [Z3a Z3b ]  
65 	  0.05939134 	 [X0a Z1a Z2a X3a ]  
66 	  0.05939134 	 [Y0a Z1a Z2a Y3a ]  
67 	  0.05939134 	 [X0b Z1b Z2b X3b ]  
68 	  0.05939134 	 [Y0b Z1b Z2b Y3b ]  
69 	  0.23461661 	 [Z0a Z3a ]  
70 	  0.00777282 	 [X0a Z1a Z2a X3a X0b Z1b Z2b X3b ]  
71 	  0.00777282 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Y3b ]  
72 	  0.00777282 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b X3b ]  
73 	  0.00777282 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
74 	  0.23461661 	 [Z0b Z3b ]  
75 	  0.05944781 	 [X0a Z1a Z2a X3a Z0b ]  
76 	  0.05944781 	 [Y0a Z1a Z2a Y3a Z0b ]  
77 	  0.05944781 	 [Z0a X0b Z1b Z2b X3b ]  
78 	  0.05944781 	 [Z0a Y0b Z1b Z2b Y3b ]  
79 	  -0.00219387 	 [Y0a Z1a Z2a Y3a Z3b ]  
80 	  -0.00219387 	 [X0a Z1a Z2a X3a Z3b ]  
81 	  -0.00219387 	 [Z3a Y0b Z1b Z2b Y3b ]  
82 	  -0.00219387 	 [Z3a X0b Z1b Z2b X3b ]  
83 	  0.24238943 	 [Z3a Z0b ]  
84 	  0.24238943 	 [Z0a Z3b ]  
85 	  -0.13830916 	 [X1a Z2a X3a ]  
86 	  -0.13830916 	 [Y1a Z2a Y3a ]  
87 	  -0.13830916 	 [X1b Z2b X3b ]  
88 	  -0.13830916 	 [Y1b Z2b Y3b ]  
89 	  0.13368726 	 [Z1a Z3a ]  
90 	  0.02820808 	 [X1a Z2a X3a X1b Z2b X3b ]  
91 	  0.02820808 	 [X1a Z2a X3a Y1b Z2b Y3b ]  
92 	  0.02820808 	 [Y1a Z2a Y3a X1b Z2b X3b ]  
93 	  0.02820808 	 [Y1a Z2a Y3a Y1b Z2b Y3b ]  
94 	  0.13368726 	 [Z1b Z3b ]  
95 	  0.00403054 	 [X1a Z2a X3a Z1b ]  
96 	  0.00403054 	 [Y1a Z2a Y3a Z1b ]  
97 	  0.00403054 	 [Z1a X1b Z2b X3b ]  
98 	  0.00403054 	 [Z1a Y1b Z2b Y3b ]  
99 	  -0.02435801 	 [Y1a Z2a Y3a Z3b ]  
100 	  -0.02435801 	 [X1a Z2a X3a Z3b ]  
101 	  -0.02435801 	 [Z3a Y1b Z2b Y3b ]  
102 	  -0.02435801 	 [Z3a X1b Z2b X3b ]  
103 	  0.16189534 	 [Z3a Z1b ]  
104 	  0.16189534 	 [Z1a Z3b ]  
105 	  0.00699801 	 [X0a Z1a Z2a X3a X0b X1b ]  
106 	  0.00699801 	 [X0a Z1a Z2a X3a Y0b Y1b ]  
107 	  0.00699801 	 [Y0a Z1a Z2a Y3a X0b X1b ]  
108 	  0.00699801 	 [Y0a Z1a Z2a Y3a Y0b Y1b ]  
109 	  0.00699801 	 [X0a X1a X0b Z1b Z2b X3b ]  
110 	  0.00699801 	 [Y0a Y1a X0b Z1b Z2b X3b ]  
111 	  0.00699801 	 [X0a X1a Y0b Z1b Z2b Y3b ]  
112 	  0.00699801 	 [Y0a Y1a Y0b Z1b Z2b Y3b ]  
113 	  -0.03188791 	 [Z0a X1a Z2a X3a ]  
114 	  -0.03188791 	 [Z0a Y1a Z2a Y3a ]  
115 	  -0.03188791 	 [Z0b X1b Z2b X3b ]  
116 	  -0.03188791 	 [Z0b Y1b Z2b Y3b ]  
117 	  -0.00273992 	 [X1a Z2a X3a X0b X1b ]  
118 	  -0.00273992 	 [X1a Z2a X3a Y0b Y1b ]  
119 	  -0.00273992 	 [Y1a Z2a Y3a X0b X1b ]  
120 	  -0.00273992 	 [Y1a Z2a Y3a Y0b Y1b ]  
121 	  -0.00273992 	 [X0a X1a X1b Z2b X3b ]  
122 	  -0.00273992 	 [Y0a Y1a X1b Z2b X3b ]  
123 	  -0.00273992 	 [X0a X1a Y1b Z2b Y3b ]  
124 	  -0.00273992 	 [Y0a Y1a Y1b Z2b Y3b ]  
125 	  0.00222043 	 [X0a Z2a X3a ]  
126 	  0.00222043 	 [Y0a Z2a Y3a ]  
127 	  0.00222043 	 [X0b Z2b X3b ]  
128 	  0.00222043 	 [Y0b Z2b Y3b ]  
129 	  0.00290936 	 [X1a Z2a X3a X0b Z1b Z2b X3b ]  
130 	  0.00290936 	 [X1a Z2a X3a Y0b Z1b Z2b Y3b ]  
131 	  0.00290936 	 [Y1a Z2a Y3a X0b Z1b Z2b X3b ]  
132 	  0.00290936 	 [Y1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
133 	  0.00290936 	 [X0a Z1a Z2a X3a X1b Z2b X3b ]  
134 	  0.00290936 	 [Y0a Z1a Z2a Y3a X1b Z2b X3b ]  
135 	  0.00290936 	 [X0a Z1a Z2a X3a Y1b Z2b Y3b ]  
136 	  0.00290936 	 [Y0a Z1a Z2a Y3a Y1b Z2b Y3b ]  
137 	  0.00664544 	 [X0a X1a Z3a ]  
138 	  0.00664544 	 [Y0a Y1a Z3a ]  
139 	  0.00664544 	 [X0b X1b Z3b ]  
140 	  0.00664544 	 [Y0b Y1b Z3b ]  
141 	  -0.03888592 	 [X1a Z2a X3a Z0b ]  
142 	  -0.03888592 	 [Y1a Z2a Y3a Z0b ]  
143 	  -0.03888592 	 [Z0a X1b Z2b X3b ]  
144 	  -0.03888592 	 [Z0a Y1b Z2b Y3b ]  
145 	  0.00496035 	 [X0a Z1a Z2a X3a Z1b ]  
146 	  0.00496035 	 [Y0a Z1a Z2a Y3a Z1b ]  
147 	  0.00496035 	 [Z1a X0b Z1b Z2b X3b ]  
148 	  0.00496035 	 [Z1a Y0b Z1b Z2b Y3b ]  
149 	  0.00373608 	 [X0a X1a Z3b ]  
150 	  0.00373608 	 [Y0a Y1a Z3b ]  
151 	  0.00373608 	 [Z3a X0b X1b ]  
152 	  0.00373608 	 [Z3a Y0b Y1b ]  
153 	  0.14235062 	 [Z2a Z3a ]  
154 	  0.01288729 	 [X2a X3a X2b X3b ]  
155 	  0.01288729 	 [X2a X3a Y2b Y3b ]  
156 	  0.01288729 	 [Y2a Y3a X2b X3b ]  
157 	  0.01288729 	 [Y2a Y3a Y2b Y3b ]  
158 	  0.14235062 	 [Z2b Z3b ]  
159 	  0.15523792 	 [Z3a Z2b ]  
160 	  0.15523792 	 [Z2a Z3b ]  
161 	  0.00190614 	 [X2a X3a X0b Z1b X2b ]  
162 	  0.00190614 	 [X2a X3a Y0b Z1b Y2b ]  
163 	  0.00190614 	 [Y2a Y3a X0b Z1b X2b ]  
164 	  0.00190614 	 [Y2a Y3a Y0b Z1b Y2b ]  
165 	  0.00190614 	 [X0a Z1a X2a X2b X3b ]  
166 	  0.00190614 	 [Y0a Z1a Y2a X2b X3b ]  
167 	  0.00190614 	 [X0a Z1a X2a Y2b Y3b ]  
168 	  0.00190614 	 [Y0a Z1a Y2a Y2b Y3b ]  
169 	  0.00385983 	 [X0a Z1a X3a ]  
170 	  0.00385983 	 [Y0a Z1a Y3a ]  
171 	  0.00385983 	 [X0b Z1b X3b ]  
172 	  0.00385983 	 [Y0b Z1b Y3b ]  
173 	  0.00195369 	 [X0a Z1a Z2a X3a Z2b ]  
174 	  0.00195369 	 [Y0a Z1a Z2a Y3a Z2b ]  
175 	  0.00195369 	 [Z2a X0b Z1b Z2b X3b ]  
176 	  0.00195369 	 [Z2a Y0b Z1b Z2b Y3b ]  
177 	  0.00036750 	 [X2a X3a X1b X2b ]  
178 	  0.00036750 	 [X2a X3a Y1b Y2b ]  
179 	  0.00036750 	 [Y2a Y3a X1b X2b ]  
180 	  0.00036750 	 [Y2a Y3a Y1b Y2b ]  
181 	  0.00036750 	 [X1a X2a X2b X3b ]  
182 	  0.00036750 	 [Y1a Y2a X2b X3b ]  
183 	  0.00036750 	 [X1a X2a Y2b Y3b ]  
184 	  0.00036750 	 [Y1a Y2a Y2b Y3b ]  
185 	  -0.00184861 	 [X1a X3a ]  
186 	  -0.00184861 	 [Y1a Y3a ]  
187 	  -0.00184861 	 [X1b X3b ]  
188 	  -0.00184861 	 [Y1b Y3b ]  
189 	  -0.00221611 	 [X1a Z2a X3a Z2b ]  
190 	  -0.00221611 	 [Y1a Z2a Y3a Z2b ]  
191 	  -0.00221611 	 [Z2a X1b Z2b X3b ]  
192 	  -0.00221611 	 [Z2a Y1b Z2b Y3b ]  
193 	  1.37992307 	 [Z4a ]  
194 	  1.37992307 	 [Z4b ]  
195 	  0.22003977 	 [Z4a Z4b ]  
196 	  0.27232413 	 [Z0a Z4a ]  
197 	  0.00651025 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
198 	  0.00651025 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
199 	  0.00651025 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
200 	  0.00651025 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
201 	  0.27232413 	 [Z0b Z4b ]  
202 	  0.27883437 	 [Z4a Z0b ]  
203 	  0.27883437 	 [Z0a Z4b ]  
204 	  0.15043905 	 [Z1a Z4a ]  
205 	  0.03402306 	 [X1a Z2a Z3a X4a X1b Z2b Z3b X4b ]  
206 	  0.03402306 	 [X1a Z2a Z3a X4a Y1b Z2b Z3b Y4b ]  
207 	  0.03402306 	 [Y1a Z2a Z3a Y4a X1b Z2b Z3b X4b ]  
208 	  0.03402306 	 [Y1a Z2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
209 	  0.15043905 	 [Z1b Z4b ]  
210 	  0.18446211 	 [Z4a Z1b ]  
211 	  0.18446211 	 [Z1a Z4b ]  
212 	  0.00780724 	 [X1a Z2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
213 	  0.00780724 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
214 	  0.00780724 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
215 	  0.00780724 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
216 	  0.00780724 	 [X0a Z1a Z2a Z3a X4a X1b Z2b Z3b X4b ]  
217 	  0.00780724 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b Z3b X4b ]  
218 	  0.00780724 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Z3b Y4b ]  
219 	  0.00780724 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
220 	  0.01061989 	 [X0a X1a Z4a ]  
221 	  0.01061989 	 [Y0a Y1a Z4a ]  
222 	  0.01061989 	 [X0b X1b Z4b ]  
223 	  0.01061989 	 [Y0b Y1b Z4b ]  
224 	  0.00281264 	 [X0a X1a Z4b ]  
225 	  0.00281264 	 [Y0a Y1a Z4b ]  
226 	  0.00281264 	 [Z4a X0b X1b ]  
227 	  0.00281264 	 [Z4a Y0b Y1b ]  
228 	  0.15839834 	 [Z2a Z4a ]  
229 	  0.00822643 	 [X2a Z3a X4a X2b Z3b X4b ]  
230 	  0.00822643 	 [X2a Z3a X4a Y2b Z3b Y4b ]  
231 	  0.00822643 	 [Y2a Z3a Y4a X2b Z3b X4b ]  
232 	  0.00822643 	 [Y2a Z3a Y4a Y2b Z3b Y4b ]  
233 	  0.15839834 	 [Z2b Z4b ]  
234 	  0.16662477 	 [Z4a Z2b ]  
235 	  0.16662477 	 [Z2a Z4b ]  
236 	  0.16264861 	 [Z3a Z4a ]  
237 	  0.01628950 	 [X3a X4a X3b X4b ]  
238 	  0.01628950 	 [X3a X4a Y3b Y4b ]  
239 	  0.01628950 	 [Y3a Y4a X3b X4b ]  
240 	  0.01628950 	 [Y3a Y4a Y3b Y4b ]  
241 	  0.16264861 	 [Z3b Z4b ]  
242 	  0.17893811 	 [Z4a Z3b ]  
243 	  0.17893811 	 [Z3a Z4b ]  
244 	  0.00437792 	 [X3a X4a X0b Z1b Z2b Z3b X4b ]  
245 	  0.00437792 	 [X3a X4a Y0b Z1b Z2b Z3b Y4b ]  
246 	  0.00437792 	 [Y3a Y4a X0b Z1b Z2b Z3b X4b ]  
247 	  0.00437792 	 [Y3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
248 	  0.00437792 	 [X0a Z1a Z2a Z3a X4a X3b X4b ]  
249 	  0.00437792 	 [Y0a Z1a Z2a Z3a Y4a X3b X4b ]  
250 	  0.00437792 	 [X0a Z1a Z2a Z3a X4a Y3b Y4b ]  
251 	  0.00437792 	 [Y0a Z1a Z2a Z3a Y4a Y3b Y4b ]  
252 	  0.00604420 	 [X0a Z1a Z2a X3a Z4a ]  
253 	  0.00604420 	 [Y0a Z1a Z2a Y3a Z4a ]  
254 	  0.00604420 	 [X0b Z1b Z2b X3b Z4b ]  
255 	  0.00604420 	 [Y0b Z1b Z2b Y3b Z4b ]  
256 	  0.00166629 	 [X0a Z1a Z2a X3a Z4b ]  
257 	  0.00166629 	 [Y0a Z1a Z2a Y3a Z4b ]  
258 	  0.00166629 	 [Z4a X0b Z1b Z2b X3b ]  
259 	  0.00166629 	 [Z4a Y0b Z1b Z2b Y3b ]  
260 	  0.01474285 	 [X3a X4a X1b Z2b Z3b X4b ]  
261 	  0.01474285 	 [X3a X4a Y1b Z2b Z3b Y4b ]  
262 	  0.01474285 	 [Y3a Y4a X1b Z2b Z3b X4b ]  
263 	  0.01474285 	 [Y3a Y4a Y1b Z2b Z3b Y4b ]  
264 	  0.01474285 	 [X1a Z2a Z3a X4a X3b X4b ]  
265 	  0.01474285 	 [Y1a Z2a Z3a Y4a X3b X4b ]  
266 	  0.01474285 	 [X1a Z2a Z3a X4a Y3b Y4b ]  
267 	  0.01474285 	 [Y1a Z2a Z3a Y4a Y3b Y4b ]  
268 	  -0.00601765 	 [X1a Z2a X3a Z4a ]  
269 	  -0.00601765 	 [Y1a Z2a Y3a Z4a ]  
270 	  -0.00601765 	 [X1b Z2b X3b Z4b ]  
271 	  -0.00601765 	 [Y1b Z2b Y3b Z4b ]  
272 	  -0.02076049 	 [X1a Z2a X3a Z4b ]  
273 	  -0.02076049 	 [Y1a Z2a Y3a Z4b ]  
274 	  -0.02076049 	 [Z4a X1b Z2b X3b ]  
275 	  -0.02076049 	 [Z4a Y1b Z2b Y3b ]  
276 	  0.84792454 	 [Z5a ]  
277 	  0.84792454 	 [Z5b ]  
278 	  0.16144783 	 [Z5a Z5b ]  
279 	  -0.06668067 	 [X0a Z1a Z2a Z3a Z4a X5a ]  
280 	  -0.06668067 	 [Y0a Z1a Z2a Z3a Z4a Y5a ]  
281 	  -0.06668067 	 [X0b Z1b Z2b Z3b Z4b X5b ]  
282 	  -0.06668067 	 [Y0b Z1b Z2b Z3b Z4b Y5b ]  
283 	  0.21366969 	 [Z0a Z5a ]  
284 	  0.00842741 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
285 	  0.00842741 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
286 	  0.00842741 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
287 	  0.00842741 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
288 	  0.21366969 	 [Z0b Z5b ]  
289 	  -0.05327970 	 [X0a Z1a Z2a Z3a Z4a X5a Z0b ]  
290 	  -0.05327970 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z0b ]  
291 	  -0.05327970 	 [Z0a X0b Z1b Z2b Z3b Z4b X5b ]  
292 	  -0.05327970 	 [Z0a Y0b Z1b Z2b Z3b Z4b Y5b ]  
293 	  0.00272729 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z5b ]  
294 	  0.00272729 	 [X0a Z1a Z2a Z3a Z4a X5a Z5b ]  
295 	  0.00272729 	 [Z5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
296 	  0.00272729 	 [Z5a X0b Z1b Z2b Z3b Z4b X5b ]  
297 	  0.22209710 	 [Z5a Z0b ]  
298 	  0.22209710 	 [Z0a Z5b ]  
299 	  0.29418677 	 [X1a Z2a Z3a Z4a X5a ]  
300 	  0.29418677 	 [Y1a Z2a Z3a Z4a Y5a ]  
301 	  0.29418677 	 [X1b Z2b Z3b Z4b X5b ]  
302 	  0.29418677 	 [Y1b Z2b Z3b Z4b Y5b ]  
303 	  0.13769887 	 [Z1a Z5a ]  
304 	  0.02813315 	 [X1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
305 	  0.02813315 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
306 	  0.02813315 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
307 	  0.02813315 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
308 	  0.13769887 	 [Z1b Z5b ]  
309 	  0.03734085 	 [X1a Z2a Z3a Z4a X5a Z1b ]  
310 	  0.03734085 	 [Y1a Z2a Z3a Z4a Y5a Z1b ]  
311 	  0.03734085 	 [Z1a X1b Z2b Z3b Z4b X5b ]  
312 	  0.03734085 	 [Z1a Y1b Z2b Z3b Z4b Y5b ]  
313 	  0.02814695 	 [Y1a Z2a Z3a Z4a Y5a Z5b ]  
314 	  0.02814695 	 [X1a Z2a Z3a Z4a X5a Z5b ]  
315 	  0.02814695 	 [Z5a Y1b Z2b Z3b Z4b Y5b ]  
316 	  0.02814695 	 [Z5a X1b Z2b Z3b Z4b X5b ]  
317 	  0.16583202 	 [Z5a Z1b ]  
318 	  0.16583202 	 [Z1a Z5b ]  
319 	  -0.00829889 	 [X0a Z1a Z2a Z3a Z4a X5a X0b X1b ]  
320 	  -0.00829889 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Y1b ]  
321 	  -0.00829889 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b X1b ]  
322 	  -0.00829889 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Y1b ]  
323 	  -0.00829889 	 [X0a X1a X0b Z1b Z2b Z3b Z4b X5b ]  
324 	  -0.00829889 	 [Y0a Y1a X0b Z1b Z2b Z3b Z4b X5b ]  
325 	  -0.00829889 	 [X0a X1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
326 	  -0.00829889 	 [Y0a Y1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
327 	  0.07004719 	 [Z0a X1a Z2a Z3a Z4a X5a ]  
328 	  0.07004719 	 [Z0a Y1a Z2a Z3a Z4a Y5a ]  
329 	  0.07004719 	 [Z0b X1b Z2b Z3b Z4b X5b ]  
330 	  0.07004719 	 [Z0b Y1b Z2b Z3b Z4b Y5b ]  
331 	  0.00107901 	 [X1a Z2a Z3a Z4a X5a X0b X1b ]  
332 	  0.00107901 	 [X1a Z2a Z3a Z4a X5a Y0b Y1b ]  
333 	  0.00107901 	 [Y1a Z2a Z3a Z4a Y5a X0b X1b ]  
334 	  0.00107901 	 [Y1a Z2a Z3a Z4a Y5a Y0b Y1b ]  
335 	  0.00107901 	 [X0a X1a X1b Z2b Z3b Z4b X5b ]  
336 	  0.00107901 	 [Y0a Y1a X1b Z2b Z3b Z4b X5b ]  
337 	  0.00107901 	 [X0a X1a Y1b Z2b Z3b Z4b Y5b ]  
338 	  0.00107901 	 [Y0a Y1a Y1b Z2b Z3b Z4b Y5b ]  
339 	  0.00267574 	 [X0a Z2a Z3a Z4a X5a ]  
340 	  0.00267574 	 [Y0a Z2a Z3a Z4a Y5a ]  
341 	  0.00267574 	 [X0b Z2b Z3b Z4b X5b ]  
342 	  0.00267574 	 [Y0b Z2b Z3b Z4b Y5b ]  
343 	  0.00298444 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
344 	  0.00298444 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
345 	  0.00298444 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
346 	  0.00298444 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
347 	  0.00298444 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
348 	  0.00298444 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
349 	  0.00298444 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
350 	  0.00298444 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
351 	  0.00470627 	 [X0a X1a Z5a ]  
352 	  0.00470627 	 [Y0a Y1a Z5a ]  
353 	  0.00470627 	 [X0b X1b Z5b ]  
354 	  0.00470627 	 [Y0b Y1b Z5b ]  
355 	  0.07834607 	 [X1a Z2a Z3a Z4a X5a Z0b ]  
356 	  0.07834607 	 [Y1a Z2a Z3a Z4a Y5a Z0b ]  
357 	  0.07834607 	 [Z0a X1b Z2b Z3b Z4b X5b ]  
358 	  0.07834607 	 [Z0a Y1b Z2b Z3b Z4b Y5b ]  
359 	  0.00159673 	 [X0a Z1a Z2a Z3a Z4a X5a Z1b ]  
360 	  0.00159673 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z1b ]  
361 	  0.00159673 	 [Z1a X0b Z1b Z2b Z3b Z4b X5b ]  
362 	  0.00159673 	 [Z1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
363 	  0.00172184 	 [X0a X1a Z5b ]  
364 	  0.00172184 	 [Y0a Y1a Z5b ]  
365 	  0.00172184 	 [Z5a X0b X1b ]  
366 	  0.00172184 	 [Z5a Y0b Y1b ]  
367 	  0.14007784 	 [Z2a Z5a ]  
368 	  0.01109360 	 [X2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
369 	  0.01109360 	 [X2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
370 	  0.01109360 	 [Y2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
371 	  0.01109360 	 [Y2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
372 	  0.14007784 	 [Z2b Z5b ]  
373 	  0.15117144 	 [Z5a Z2b ]  
374 	  0.15117144 	 [Z2a Z5b ]  
375 	  -0.00145616 	 [X2a Z3a Z4a X5a X0b Z1b X2b ]  
376 	  -0.00145616 	 [X2a Z3a Z4a X5a Y0b Z1b Y2b ]  
377 	  -0.00145616 	 [Y2a Z3a Z4a Y5a X0b Z1b X2b ]  
378 	  -0.00145616 	 [Y2a Z3a Z4a Y5a Y0b Z1b Y2b ]  
379 	  -0.00145616 	 [X0a Z1a X2a X2b Z3b Z4b X5b ]  
380 	  -0.00145616 	 [Y0a Z1a Y2a X2b Z3b Z4b X5b ]  
381 	  -0.00145616 	 [X0a Z1a X2a Y2b Z3b Z4b Y5b ]  
382 	  -0.00145616 	 [Y0a Z1a Y2a Y2b Z3b Z4b Y5b ]  
383 	  -0.00113874 	 [X0a Z1a Z3a Z4a X5a ]  
384 	  -0.00113874 	 [Y0a Z1a Z3a Z4a Y5a ]  
385 	  -0.00113874 	 [X0b Z1b Z3b Z4b X5b ]  
386 	  -0.00113874 	 [Y0b Z1b Z3b Z4b Y5b ]  
387 	  0.00031742 	 [X0a Z1a Z2a Z3a Z4a X5a Z2b ]  
388 	  0.00031742 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z2b ]  
389 	  0.00031742 	 [Z2a X0b Z1b Z2b Z3b Z4b X5b ]  
390 	  0.00031742 	 [Z2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
391 	  0.00124759 	 [X2a Z3a Z4a X5a X1b X2b ]  
392 	  0.00124759 	 [X2a Z3a Z4a X5a Y1b Y2b ]  
393 	  0.00124759 	 [Y2a Z3a Z4a Y5a X1b X2b ]  
394 	  0.00124759 	 [Y2a Z3a Z4a Y5a Y1b Y2b ]  
395 	  0.00124759 	 [X1a X2a X2b Z3b Z4b X5b ]  
396 	  0.00124759 	 [Y1a Y2a X2b Z3b Z4b X5b ]  
397 	  0.00124759 	 [X1a X2a Y2b Z3b Z4b Y5b ]  
398 	  0.00124759 	 [Y1a Y2a Y2b Z3b Z4b Y5b ]  
399 	  0.02667799 	 [X1a Z3a Z4a X5a ]  
400 	  0.02667799 	 [Y1a Z3a Z4a Y5a ]  
401 	  0.02667799 	 [X1b Z3b Z4b X5b ]  
402 	  0.02667799 	 [Y1b Z3b Z4b Y5b ]  
403 	  0.02543039 	 [X1a Z2a Z3a Z4a X5a Z2b ]  
404 	  0.02543039 	 [Y1a Z2a Z3a Z4a Y5a Z2b ]  
405 	  0.02543039 	 [Z2a X1b Z2b Z3b Z4b X5b ]  
406 	  0.02543039 	 [Z2a Y1b Z2b Z3b Z4b Y5b ]  
407 	  -0.23960255 	 [X3a Z4a X5a ]  
408 	  -0.23960255 	 [Y3a Z4a Y5a ]  
409 	  -0.23960255 	 [X3b Z4b X5b ]  
410 	  -0.23960255 	 [Y3b Z4b Y5b ]  
411 	  0.12282855 	 [Z3a Z5a ]  
412 	  0.02320699 	 [X3a Z4a X5a X3b Z4b X5b ]  
413 	  0.02320699 	 [X3a Z4a X5a Y3b Z4b Y5b ]  
414 	  0.02320699 	 [Y3a Z4a Y5a X3b Z4b X5b ]  
415 	  0.02320699 	 [Y3a Z4a Y5a Y3b Z4b Y5b ]  
416 	  0.12282855 	 [Z3b Z5b ]  
417 	  -0.03314610 	 [X3a Z4a X5a Z3b ]  
418 	  -0.03314610 	 [Y3a Z4a Y5a Z3b ]  
419 	  -0.03314610 	 [Z3a X3b Z4b X5b ]  
420 	  -0.03314610 	 [Z3a Y3b Z4b Y5b ]  
421 	  -0.00978265 	 [Y3a Z4a Y5a Z5b ]  
422 	  -0.00978265 	 [X3a Z4a X5a Z5b ]  
423 	  -0.00978265 	 [Z5a Y3b Z4b Y5b ]  
424 	  -0.00978265 	 [Z5a X3b Z4b X5b ]  
425 	  0.14603554 	 [Z5a Z3b ]  
426 	  0.14603554 	 [Z3a Z5b ]  
427 	  -0.00053536 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
428 	  -0.00053536 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
429 	  -0.00053536 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
430 	  -0.00053536 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
431 	  -0.00053536 	 [X0a Z1a Z2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
432 	  -0.00053536 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
433 	  -0.00053536 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
434 	  -0.00053536 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
435 	  -0.05671690 	 [Z0a X3a Z4a X5a ]  
436 	  -0.05671690 	 [Z0a Y3a Z4a Y5a ]  
437 	  -0.05671690 	 [Z0b X3b Z4b X5b ]  
438 	  -0.05671690 	 [Z0b Y3b Z4b Y5b ]  
439 	  0.00093443 	 [X3a Z4a X5a X0b Z1b Z2b X3b ]  
440 	  0.00093443 	 [X3a Z4a X5a Y0b Z1b Z2b Y3b ]  
441 	  0.00093443 	 [Y3a Z4a Y5a X0b Z1b Z2b X3b ]  
442 	  0.00093443 	 [Y3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
443 	  0.00093443 	 [X0a Z1a Z2a X3a X3b Z4b X5b ]  
444 	  0.00093443 	 [Y0a Z1a Z2a Y3a X3b Z4b X5b ]  
445 	  0.00093443 	 [X0a Z1a Z2a X3a Y3b Z4b Y5b ]  
446 	  0.00093443 	 [Y0a Z1a Z2a Y3a Y3b Z4b Y5b ]  
447 	  -0.00482622 	 [X0a Z1a Z2a Z4a X5a ]  
448 	  -0.00482622 	 [Y0a Z1a Z2a Z4a Y5a ]  
449 	  -0.00482622 	 [X0b Z1b Z2b Z4b X5b ]  
450 	  -0.00482622 	 [Y0b Z1b Z2b Z4b Y5b ]  
451 	  0.00178260 	 [X3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
452 	  0.00178260 	 [X3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
453 	  0.00178260 	 [Y3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
454 	  0.00178260 	 [Y3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
455 	  0.00178260 	 [X0a Z1a Z2a Z3a Z4a X5a X3b Z4b X5b ]  
456 	  0.00178260 	 [Y0a Z1a Z2a Z3a Z4a Y5a X3b Z4b X5b ]  
457 	  0.00178260 	 [X0a Z1a Z2a Z3a Z4a X5a Y3b Z4b Y5b ]  
458 	  0.00178260 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
459 	  0.00702517 	 [X0a Z1a Z2a X3a Z5a ]  
460 	  0.00702517 	 [Y0a Z1a Z2a Y3a Z5a ]  
461 	  0.00702517 	 [X0b Z1b Z2b X3b Z5b ]  
462 	  0.00702517 	 [Y0b Z1b Z2b Y3b Z5b ]  
463 	  -0.05618154 	 [X3a Z4a X5a Z0b ]  
464 	  -0.05618154 	 [Y3a Z4a Y5a Z0b ]  
465 	  -0.05618154 	 [Z0a X3b Z4b X5b ]  
466 	  -0.05618154 	 [Z0a Y3b Z4b Y5b ]  
467 	  -0.00576065 	 [X0a Z1a Z2a Z3a Z4a X5a Z3b ]  
468 	  -0.00576065 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z3b ]  
469 	  -0.00576065 	 [Z3a X0b Z1b Z2b Z3b Z4b X5b ]  
470 	  -0.00576065 	 [Z3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
471 	  0.00524257 	 [X0a Z1a Z2a X3a Z5b ]  
472 	  0.00524257 	 [Y0a Z1a Z2a Y3a Z5b ]  
473 	  0.00524257 	 [Z5a X0b Z1b Z2b X3b ]  
474 	  0.00524257 	 [Z5a Y0b Z1b Z2b Y3b ]  
475 	  0.00101118 	 [X1a Z2a Z3a Z4a X5a X1b Z2b X3b ]  
476 	  0.00101118 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Y3b ]  
477 	  0.00101118 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b X3b ]  
478 	  0.00101118 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
479 	  0.00101118 	 [X1a Z2a X3a X1b Z2b Z3b Z4b X5b ]  
480 	  0.00101118 	 [Y1a Z2a Y3a X1b Z2b Z3b Z4b X5b ]  
481 	  0.00101118 	 [X1a Z2a X3a Y1b Z2b Z3b Z4b Y5b ]  
482 	  0.00101118 	 [Y1a Z2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
483 	  -0.01636145 	 [Z1a X3a Z4a X5a ]  
484 	  -0.01636145 	 [Z1a Y3a Z4a Y5a ]  
485 	  -0.01636145 	 [Z1b X3b Z4b X5b ]  
486 	  -0.01636145 	 [Z1b Y3b Z4b Y5b ]  
487 	  0.01721665 	 [X3a Z4a X5a X1b Z2b X3b ]  
488 	  0.01721665 	 [X3a Z4a X5a Y1b Z2b Y3b ]  
489 	  0.01721665 	 [Y3a Z4a Y5a X1b Z2b X3b ]  
490 	  0.01721665 	 [Y3a Z4a Y5a Y1b Z2b Y3b ]  
491 	  0.01721665 	 [X1a Z2a X3a X3b Z4b X5b ]  
492 	  0.01721665 	 [Y1a Z2a Y3a X3b Z4b X5b ]  
493 	  0.01721665 	 [X1a Z2a X3a Y3b Z4b Y5b ]  
494 	  0.01721665 	 [Y1a Z2a Y3a Y3b Z4b Y5b ]  
495 	  0.03463959 	 [X1a Z2a Z4a X5a ]  
496 	  0.03463959 	 [Y1a Z2a Z4a Y5a ]  
497 	  0.03463959 	 [X1b Z2b Z4b X5b ]  
498 	  0.03463959 	 [Y1b Z2b Z4b Y5b ]  
499 	  -0.01243782 	 [X3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
500 	  -0.01243782 	 [X3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
501 	  -0.01243782 	 [Y3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
502 	  -0.01243782 	 [Y3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
503 	  -0.01243782 	 [X1a Z2a Z3a Z4a X5a X3b Z4b X5b ]  
504 	  -0.01243782 	 [Y1a Z2a Z3a Z4a Y5a X3b Z4b X5b ]  
505 	  -0.01243782 	 [X1a Z2a Z3a Z4a X5a Y3b Z4b Y5b ]  
506 	  -0.01243782 	 [Y1a Z2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
507 	  -0.00191822 	 [X1a Z2a X3a Z5a ]  
508 	  -0.00191822 	 [Y1a Z2a Y3a Z5a ]  
509 	  -0.00191822 	 [X1b Z2b X3b Z5b ]  
510 	  -0.00191822 	 [Y1b Z2b Y3b Z5b ]  
511 	  -0.01737264 	 [X3a Z4a X5a Z1b ]  
512 	  -0.01737264 	 [Y3a Z4a Y5a Z1b ]  
513 	  -0.01737264 	 [Z1a X3b Z4b X5b ]  
514 	  -0.01737264 	 [Z1a Y3b Z4b Y5b ]  
515 	  0.01742293 	 [X1a Z2a Z3a Z4a X5a Z3b ]  
516 	  0.01742293 	 [Y1a Z2a Z3a Z4a Y5a Z3b ]  
517 	  0.01742293 	 [Z3a X1b Z2b Z3b Z4b X5b ]  
518 	  0.01742293 	 [Z3a Y1b Z2b Z3b Z4b Y5b ]  
519 	  0.01051960 	 [X1a Z2a X3a Z5b ]  
520 	  0.01051960 	 [Y1a Z2a Y3a Z5b ]  
521 	  0.01051960 	 [Z5a X1b Z2b X3b ]  
522 	  0.01051960 	 [Z5a Y1b Z2b Y3b ]  
523 	  -0.00040315 	 [X0a Y1a Y3a Z4a X5a ]  
524 	  -0.00575027 	 [Y0a Y1a X3a Z4a X5a ]  
525 	  -0.00575027 	 [X0a X1a Y3a Z4a Y5a ]  
526 	  -0.00040315 	 [Y0a X1a X3a Z4a Y5a ]  
527 	  0.00479980 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
528 	  0.00479980 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
529 	  0.00479980 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
530 	  0.00479980 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
531 	  0.00479980 	 [X0a Z1a Z2a X3a X1b Z2b Z3b Z4b X5b ]  
532 	  0.00479980 	 [Y0a Z1a Z2a Y3a X1b Z2b Z3b Z4b X5b ]  
533 	  0.00479980 	 [X0a Z1a Z2a X3a Y1b Z2b Z3b Z4b Y5b ]  
534 	  0.00479980 	 [Y0a Z1a Z2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
535 	  -0.00040315 	 [X0b Y1b Y3b Z4b X5b ]  
536 	  -0.00575027 	 [Y0b Y1b X3b Z4b X5b ]  
537 	  -0.00575027 	 [X0b X1b Y3b Z4b Y5b ]  
538 	  -0.00040315 	 [Y0b X1b X3b Z4b Y5b ]  
539 	  -0.00615342 	 [X0a X1a X3a Z4a X5a ]  
540 	  -0.00615342 	 [Y0a Y1a Y3a Z4a Y5a ]  
541 	  0.00520294 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b X3b ]  
542 	  0.00520294 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Y3b ]  
543 	  0.00520294 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b X3b ]  
544 	  0.00520294 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
545 	  0.00520294 	 [X1a Z2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
546 	  0.00520294 	 [Y1a Z2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
547 	  0.00520294 	 [X1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
548 	  0.00520294 	 [Y1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
549 	  -0.00615342 	 [X0b X1b X3b Z4b X5b ]  
550 	  -0.00615342 	 [Y0b Y1b Y3b Z4b Y5b ]  
551 	  -0.00095048 	 [X3a Z4a X5a X0b X1b ]  
552 	  -0.00095048 	 [X3a Z4a X5a Y0b Y1b ]  
553 	  -0.00095048 	 [Y3a Z4a Y5a X0b X1b ]  
554 	  -0.00095048 	 [Y3a Z4a Y5a Y0b Y1b ]  
555 	  -0.00095048 	 [X0a X1a X3b Z4b X5b ]  
556 	  -0.00095048 	 [Y0a Y1a X3b Z4b X5b ]  
557 	  -0.00095048 	 [X0a X1a Y3b Z4b Y5b ]  
558 	  -0.00095048 	 [Y0a Y1a Y3b Z4b Y5b ]  
559 	  -0.00404965 	 [X2a Z3a Z4a X5a X2b X3b ]  
560 	  -0.00404965 	 [X2a Z3a Z4a X5a Y2b Y3b ]  
561 	  -0.00404965 	 [Y2a Z3a Z4a Y5a X2b X3b ]  
562 	  -0.00404965 	 [Y2a Z3a Z4a Y5a Y2b Y3b ]  
563 	  -0.00404965 	 [X2a X3a X2b Z3b Z4b X5b ]  
564 	  -0.00404965 	 [Y2a Y3a X2b Z3b Z4b X5b ]  
565 	  -0.00404965 	 [X2a X3a Y2b Z3b Z4b Y5b ]  
566 	  -0.00404965 	 [Y2a Y3a Y2b Z3b Z4b Y5b ]  
567 	  -0.01722398 	 [Z2a X3a Z4a X5a ]  
568 	  -0.01722398 	 [Z2a Y3a Z4a Y5a ]  
569 	  -0.01722398 	 [Z2b X3b Z4b X5b ]  
570 	  -0.01722398 	 [Z2b Y3b Z4b Y5b ]  
571 	  -0.01317433 	 [X3a Z4a X5a Z2b ]  
572 	  -0.01317433 	 [Y3a Z4a Y5a Z2b ]  
573 	  -0.01317433 	 [Z2a X3b Z4b X5b ]  
574 	  -0.01317433 	 [Z2a Y3b Z4b Y5b ]  
575 	  0.14753433 	 [Z4a Z5a ]  
576 	  0.00963433 	 [X4a X5a X4b X5b ]  
577 	  0.00963433 	 [X4a X5a Y4b Y5b ]  
578 	  0.00963433 	 [Y4a Y5a X4b X5b ]  
579 	  0.00963433 	 [Y4a Y5a Y4b Y5b ]  
580 	  0.14753433 	 [Z4b Z5b ]  
581 	  0.15716866 	 [Z5a Z4b ]  
582 	  0.15716866 	 [Z4a Z5b ]  
583 	  -0.00347733 	 [X4a X5a X0b Z1b Z2b Z3b X4b ]  
584 	  -0.00347733 	 [X4a X5a Y0b Z1b Z2b Z3b Y4b ]  
585 	  -0.00347733 	 [Y4a Y5a X0b Z1b Z2b Z3b X4b ]  
586 	  -0.00347733 	 [Y4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
587 	  -0.00347733 	 [X0a Z1a Z2a Z3a X4a X4b X5b ]  
588 	  -0.00347733 	 [Y0a Z1a Z2a Z3a Y4a X4b X5b ]  
589 	  -0.00347733 	 [X0a Z1a Z2a Z3a X4a Y4b Y5b ]  
590 	  -0.00347733 	 [Y0a Z1a Z2a Z3a Y4a Y4b Y5b ]  
591 	  -0.00483572 	 [X0a Z1a Z2a Z3a X5a ]  
592 	  -0.00483572 	 [Y0a Z1a Z2a Z3a Y5a ]  
593 	  -0.00483572 	 [X0b Z1b Z2b Z3b X5b ]  
594 	  -0.00483572 	 [Y0b Z1b Z2b Z3b Y5b ]  
595 	  -0.00135839 	 [X0a Z1a Z2a Z3a Z4a X5a Z4b ]  
596 	  -0.00135839 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z4b ]  
597 	  -0.00135839 	 [Z4a X0b Z1b Z2b Z3b Z4b X5b ]  
598 	  -0.00135839 	 [Z4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
599 	  -0.01316798 	 [X4a X5a X1b Z2b Z3b X4b ]  
600 	  -0.01316798 	 [X4a X5a Y1b Z2b Z3b Y4b ]  
601 	  -0.01316798 	 [Y4a Y5a X1b Z2b Z3b X4b ]  
602 	  -0.01316798 	 [Y4a Y5a Y1b Z2b Z3b Y4b ]  
603 	  -0.01316798 	 [X1a Z2a Z3a X4a X4b X5b ]  
604 	  -0.01316798 	 [Y1a Z2a Z3a Y4a X4b X5b ]  
605 	  -0.01316798 	 [X1a Z2a Z3a X4a Y4b Y5b ]  
606 	  -0.01316798 	 [Y1a Z2a Z3a Y4a Y4b Y5b ]  
607 	  0.02674497 	 [X1a Z2a Z3a X5a ]  
608 	  0.02674497 	 [Y1a Z2a Z3a Y5a ]  
609 	  0.02674497 	 [X1b Z2b Z3b X5b ]  
610 	  0.02674497 	 [Y1b Z2b Z3b Y5b ]  
611 	  0.03991295 	 [X1a Z2a Z3a Z4a X5a Z4b ]  
612 	  0.03991295 	 [Y1a Z2a Z3a Z4a Y5a Z4b ]  
613 	  0.03991295 	 [Z4a X1b Z2b Z3b Z4b X5b ]  
614 	  0.03991295 	 [Z4a Y1b Z2b Z3b Z4b Y5b ]  
615 	  -0.00078730 	 [X4a X5a X3b X4b ]  
616 	  -0.00078730 	 [X4a X5a Y3b Y4b ]  
617 	  -0.00078730 	 [Y4a Y5a X3b X4b ]  
618 	  -0.00078730 	 [Y4a Y5a Y3b Y4b ]  
619 	  -0.00078730 	 [X3a X4a X4b X5b ]  
620 	  -0.00078730 	 [Y3a Y4a X4b X5b ]  
621 	  -0.00078730 	 [X3a X4a Y4b Y5b ]  
622 	  -0.00078730 	 [Y3a Y4a Y4b Y5b ]  
623 	  -0.03076703 	 [X3a X5a ]  
624 	  -0.03076703 	 [Y3a Y5a ]  
625 	  -0.03076703 	 [X3b X5b ]  
626 	  -0.03076703 	 [Y3b Y5b ]  
627 	  -0.02997974 	 [X3a Z4a X5a Z4b ]  
628 	  -0.02997974 	 [Y3a Z4a Y5a Z4b ]  
629 	  -0.02997974 	 [Z4a X3b Z4b X5b ]  
630 	  -0.02997974 	 [Z4a Y3b Z4b Y5b ]  
631 	  0.72010112 	 [Z6a ]  
632 	  0.72010112 	 [Z6b ]  
633 	  0.15508687 	 [Z6a Z6b ]  
634 	  0.19375037 	 [Z0a Z6a ]  
635 	  0.00413037 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
636 	  0.00413037 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
637 	  0.00413037 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
638 	  0.00413037 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
639 	  0.19375037 	 [Z0b Z6b ]  
640 	  0.19788074 	 [Z6a Z0b ]  
641 	  0.19788074 	 [Z0a Z6b ]  
642 	  0.14109106 	 [Z1a Z6a ]  
643 	  0.01423544 	 [X1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
644 	  0.01423544 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
645 	  0.01423544 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
646 	  0.01423544 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
647 	  0.14109106 	 [Z1b Z6b ]  
648 	  0.15532650 	 [Z6a Z1b ]  
649 	  0.15532650 	 [Z1a Z6b ]  
650 	  0.00320726 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
651 	  0.00320726 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
652 	  0.00320726 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
653 	  0.00320726 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
654 	  0.00320726 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
655 	  0.00320726 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
656 	  0.00320726 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
657 	  0.00320726 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
658 	  0.00481605 	 [X0a X1a Z6a ]  
659 	  0.00481605 	 [Y0a Y1a Z6a ]  
660 	  0.00481605 	 [X0b X1b Z6b ]  
661 	  0.00481605 	 [Y0b Y1b Z6b ]  
662 	  0.00160879 	 [X0a X1a Z6b ]  
663 	  0.00160879 	 [Y0a Y1a Z6b ]  
664 	  0.00160879 	 [Z6a X0b X1b ]  
665 	  0.00160879 	 [Z6a Y0b Y1b ]  
666 	  -0.34448520 	 [X2a Z3a Z4a Z5a X6a ]  
667 	  -0.34448520 	 [Y2a Z3a Z4a Z5a Y6a ]  
668 	  -0.34448520 	 [X2b Z3b Z4b Z5b X6b ]  
669 	  -0.34448520 	 [Y2b Z3b Z4b Z5b Y6b ]  
670 	  0.11551841 	 [Z2a Z6a ]  
671 	  0.03971768 	 [X2a Z3a Z4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
672 	  0.03971768 	 [X2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
673 	  0.03971768 	 [Y2a Z3a Z4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
674 	  0.03971768 	 [Y2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
675 	  0.11551841 	 [Z2b Z6b ]  
676 	  -0.02410249 	 [X2a Z3a Z4a Z5a X6a Z2b ]  
677 	  -0.02410249 	 [Y2a Z3a Z4a Z5a Y6a Z2b ]  
678 	  -0.02410249 	 [Z2a X2b Z3b Z4b Z5b X6b ]  
679 	  -0.02410249 	 [Z2a Y2b Z3b Z4b Z5b Y6b ]  
680 	  -0.00855934 	 [Y2a Z3a Z4a Z5a Y6a Z6b ]  
681 	  -0.00855934 	 [X2a Z3a Z4a Z5a X6a Z6b ]  
682 	  -0.00855934 	 [Z6a Y2b Z3b Z4b Z5b Y6b ]  
683 	  -0.00855934 	 [Z6a X2b Z3b Z4b Z5b X6b ]  
684 	  0.15523609 	 [Z6a Z2b ]  
685 	  0.15523609 	 [Z2a Z6b ]  
686 	  0.00379944 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b X2b ]  
687 	  0.00379944 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Y2b ]  
688 	  0.00379944 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b X2b ]  
689 	  0.00379944 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
690 	  0.00379944 	 [X0a Z1a X2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
691 	  0.00379944 	 [Y0a Z1a Y2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
692 	  0.00379944 	 [X0a Z1a X2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
693 	  0.00379944 	 [Y0a Z1a Y2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
694 	  -0.08101627 	 [Z0a X2a Z3a Z4a Z5a X6a ]  
695 	  -0.08101627 	 [Z0a Y2a Z3a Z4a Z5a Y6a ]  
696 	  -0.08101627 	 [Z0b X2b Z3b Z4b Z5b X6b ]  
697 	  -0.08101627 	 [Z0b Y2b Z3b Z4b Z5b Y6b ]  
698 	  -0.08481571 	 [X2a Z3a Z4a Z5a X6a Z0b ]  
699 	  -0.08481571 	 [Y2a Z3a Z4a Z5a Y6a Z0b ]  
700 	  -0.08481571 	 [Z0a X2b Z3b Z4b Z5b X6b ]  
701 	  -0.08481571 	 [Z0a Y2b Z3b Z4b Z5b Y6b ]  
702 	  0.00511591 	 [X1a Z2a Z3a Z4a Z5a X6a X1b X2b ]  
703 	  0.00511591 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Y2b ]  
704 	  0.00511591 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b X2b ]  
705 	  0.00511591 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Y2b ]  
706 	  0.00511591 	 [X1a X2a X1b Z2b Z3b Z4b Z5b X6b ]  
707 	  0.00511591 	 [Y1a Y2a X1b Z2b Z3b Z4b Z5b X6b ]  
708 	  0.00511591 	 [X1a X2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
709 	  0.00511591 	 [Y1a Y2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
710 	  -0.01866349 	 [Z1a X2a Z3a Z4a Z5a X6a ]  
711 	  -0.01866349 	 [Z1a Y2a Z3a Z4a Z5a Y6a ]  
712 	  -0.01866349 	 [Z1b X2b Z3b Z4b Z5b X6b ]  
713 	  -0.01866349 	 [Z1b Y2b Z3b Z4b Z5b Y6b ]  
714 	  -0.02377940 	 [X2a Z3a Z4a Z5a X6a Z1b ]  
715 	  -0.02377940 	 [Y2a Z3a Z4a Z5a Y6a Z1b ]  
716 	  -0.02377940 	 [Z1a X2b Z3b Z4b Z5b X6b ]  
717 	  -0.02377940 	 [Z1a Y2b Z3b Z4b Z5b Y6b ]  
718 	  -0.00205884 	 [X0a Y1a Y2a Z3a Z4a Z5a X6a ]  
719 	  -0.00507385 	 [Y0a Y1a X2a Z3a Z4a Z5a X6a ]  
720 	  -0.00507385 	 [X0a X1a Y2a Z3a Z4a Z5a Y6a ]  
721 	  -0.00205884 	 [Y0a X1a X2a Z3a Z4a Z5a Y6a ]  
722 	  0.00308710 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b X2b ]  
723 	  0.00308710 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Y2b ]  
724 	  0.00308710 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b X2b ]  
725 	  0.00308710 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
726 	  0.00308710 	 [X0a Z1a X2a X1b Z2b Z3b Z4b Z5b X6b ]  
727 	  0.00308710 	 [Y0a Z1a Y2a X1b Z2b Z3b Z4b Z5b X6b ]  
728 	  0.00308710 	 [X0a Z1a X2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
729 	  0.00308710 	 [Y0a Z1a Y2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
730 	  -0.00205884 	 [X0b Y1b Y2b Z3b Z4b Z5b X6b ]  
731 	  -0.00507385 	 [Y0b Y1b X2b Z3b Z4b Z5b X6b ]  
732 	  -0.00507385 	 [X0b X1b Y2b Z3b Z4b Z5b Y6b ]  
733 	  -0.00205884 	 [Y0b X1b X2b Z3b Z4b Z5b Y6b ]  
734 	  -0.00713269 	 [X0a X1a X2a Z3a Z4a Z5a X6a ]  
735 	  -0.00713269 	 [Y0a Y1a Y2a Z3a Z4a Z5a Y6a ]  
736 	  0.00514595 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b X2b ]  
737 	  0.00514595 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Y2b ]  
738 	  0.00514595 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b X2b ]  
739 	  0.00514595 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Y2b ]  
740 	  0.00514595 	 [X1a X2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
741 	  0.00514595 	 [Y1a Y2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
742 	  0.00514595 	 [X1a X2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
743 	  0.00514595 	 [Y1a Y2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
744 	  -0.00713269 	 [X0b X1b X2b Z3b Z4b Z5b X6b ]  
745 	  -0.00713269 	 [Y0b Y1b Y2b Z3b Z4b Z5b Y6b ]  
746 	  -0.00198674 	 [X2a Z3a Z4a Z5a X6a X0b X1b ]  
747 	  -0.00198674 	 [X2a Z3a Z4a Z5a X6a Y0b Y1b ]  
748 	  -0.00198674 	 [Y2a Z3a Z4a Z5a Y6a X0b X1b ]  
749 	  -0.00198674 	 [Y2a Z3a Z4a Z5a Y6a Y0b Y1b ]  
750 	  -0.00198674 	 [X0a X1a X2b Z3b Z4b Z5b X6b ]  
751 	  -0.00198674 	 [Y0a Y1a X2b Z3b Z4b Z5b X6b ]  
752 	  -0.00198674 	 [X0a X1a Y2b Z3b Z4b Z5b Y6b ]  
753 	  -0.00198674 	 [Y0a Y1a Y2b Z3b Z4b Z5b Y6b ]  
754 	  0.12599476 	 [Z3a Z6a ]  
755 	  0.02006835 	 [X3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
756 	  0.02006835 	 [X3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
757 	  0.02006835 	 [Y3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
758 	  0.02006835 	 [Y3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
759 	  0.12599476 	 [Z3b Z6b ]  
760 	  0.14606312 	 [Z6a Z3b ]  
761 	  0.14606312 	 [Z3a Z6b ]  
762 	  0.00326952 	 [X3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
763 	  0.00326952 	 [X3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
764 	  0.00326952 	 [Y3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
765 	  0.00326952 	 [Y3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
766 	  0.00326952 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
767 	  0.00326952 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
768 	  0.00326952 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
769 	  0.00326952 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
770 	  0.00478458 	 [X0a Z1a Z2a X3a Z6a ]  
771 	  0.00478458 	 [Y0a Z1a Z2a Y3a Z6a ]  
772 	  0.00478458 	 [X0b Z1b Z2b X3b Z6b ]  
773 	  0.00478458 	 [Y0b Z1b Z2b Y3b Z6b ]  
774 	  0.00151506 	 [X0a Z1a Z2a X3a Z6b ]  
775 	  0.00151506 	 [Y0a Z1a Z2a Y3a Z6b ]  
776 	  0.00151506 	 [Z6a X0b Z1b Z2b X3b ]  
777 	  0.00151506 	 [Z6a Y0b Z1b Z2b Y3b ]  
778 	  0.00045657 	 [X3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
779 	  0.00045657 	 [X3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
780 	  0.00045657 	 [Y3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
781 	  0.00045657 	 [Y3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
782 	  0.00045657 	 [X1a Z2a Z3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
783 	  0.00045657 	 [Y1a Z2a Z3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
784 	  0.00045657 	 [X1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
785 	  0.00045657 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
786 	  0.00411010 	 [X1a Z2a X3a Z6a ]  
787 	  0.00411010 	 [Y1a Z2a Y3a Z6a ]  
788 	  0.00411010 	 [X1b Z2b X3b Z6b ]  
789 	  0.00411010 	 [Y1b Z2b Y3b Z6b ]  
790 	  0.00365353 	 [X1a Z2a X3a Z6b ]  
791 	  0.00365353 	 [Y1a Z2a Y3a Z6b ]  
792 	  0.00365353 	 [Z6a X1b Z2b X3b ]  
793 	  0.00365353 	 [Z6a Y1b Z2b Y3b ]  
794 	  0.00205459 	 [X3a Z4a Z5a X6a X2b X3b ]  
795 	  0.00205459 	 [X3a Z4a Z5a X6a Y2b Y3b ]  
796 	  0.00205459 	 [Y3a Z4a Z5a Y6a X2b X3b ]  
797 	  0.00205459 	 [Y3a Z4a Z5a Y6a Y2b Y3b ]  
798 	  0.00205459 	 [X2a X3a X3b Z4b Z5b X6b ]  
799 	  0.00205459 	 [Y2a Y3a X3b Z4b Z5b X6b ]  
800 	  0.00205459 	 [X2a X3a Y3b Z4b Z5b Y6b ]  
801 	  0.00205459 	 [Y2a Y3a Y3b Z4b Z5b Y6b ]  
802 	  -0.03199988 	 [X2a Z4a Z5a X6a ]  
803 	  -0.03199988 	 [Y2a Z4a Z5a Y6a ]  
804 	  -0.03199988 	 [X2b Z4b Z5b X6b ]  
805 	  -0.03199988 	 [Y2b Z4b Z5b Y6b ]  
806 	  -0.03405447 	 [X2a Z3a Z4a Z5a X6a Z3b ]  
807 	  -0.03405447 	 [Y2a Z3a Z4a Z5a Y6a Z3b ]  
808 	  -0.03405447 	 [Z3a X2b Z3b Z4b Z5b X6b ]  
809 	  -0.03405447 	 [Z3a Y2b Z3b Z4b Z5b Y6b ]  
810 	  -0.00184889 	 [X0a Z1a Y2a Y3a Z4a Z5a X6a ]  
811 	  0.00285952 	 [Y0a Z1a Y2a X3a Z4a Z5a X6a ]  
812 	  0.00285952 	 [X0a Z1a X2a Y3a Z4a Z5a Y6a ]  
813 	  -0.00184889 	 [Y0a Z1a X2a X3a Z4a Z5a Y6a ]  
814 	  0.00024326 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b X3b ]  
815 	  0.00024326 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Y3b ]  
816 	  0.00024326 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b X3b ]  
817 	  0.00024326 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
818 	  0.00024326 	 [X0a Z1a Z2a X3a X2b Z3b Z4b Z5b X6b ]  
819 	  0.00024326 	 [Y0a Z1a Z2a Y3a X2b Z3b Z4b Z5b X6b ]  
820 	  0.00024326 	 [X0a Z1a Z2a X3a Y2b Z3b Z4b Z5b Y6b ]  
821 	  0.00024326 	 [Y0a Z1a Z2a Y3a Y2b Z3b Z4b Z5b Y6b ]  
822 	  -0.00184889 	 [X0b Z1b Y2b Y3b Z4b Z5b X6b ]  
823 	  0.00285952 	 [Y0b Z1b Y2b X3b Z4b Z5b X6b ]  
824 	  0.00285952 	 [X0b Z1b X2b Y3b Z4b Z5b Y6b ]  
825 	  -0.00184889 	 [Y0b Z1b X2b X3b Z4b Z5b Y6b ]  
826 	  0.00101063 	 [X0a Z1a X2a X3a Z4a Z5a X6a ]  
827 	  0.00101063 	 [Y0a Z1a Y2a Y3a Z4a Z5a Y6a ]  
828 	  0.00209215 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b X3b ]  
829 	  0.00209215 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Y3b ]  
830 	  0.00209215 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b X3b ]  
831 	  0.00209215 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Y3b ]  
832 	  0.00209215 	 [X2a X3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
833 	  0.00209215 	 [Y2a Y3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
834 	  0.00209215 	 [X2a X3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
835 	  0.00209215 	 [Y2a Y3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
836 	  0.00101063 	 [X0b Z1b X2b X3b Z4b Z5b X6b ]  
837 	  0.00101063 	 [Y0b Z1b Y2b Y3b Z4b Z5b Y6b ]  
838 	  0.00310278 	 [X3a Z4a Z5a X6a X0b Z1b X2b ]  
839 	  0.00310278 	 [X3a Z4a Z5a X6a Y0b Z1b Y2b ]  
840 	  0.00310278 	 [Y3a Z4a Z5a Y6a X0b Z1b X2b ]  
841 	  0.00310278 	 [Y3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
842 	  0.00310278 	 [X0a Z1a X2a X3b Z4b Z5b X6b ]  
843 	  0.00310278 	 [Y0a Z1a Y2a X3b Z4b Z5b X6b ]  
844 	  0.00310278 	 [X0a Z1a X2a Y3b Z4b Z5b Y6b ]  
845 	  0.00310278 	 [Y0a Z1a Y2a Y3b Z4b Z5b Y6b ]  
846 	  0.01285261 	 [X1a Y2a Y3a Z4a Z5a X6a ]  
847 	  -0.00231099 	 [Y1a Y2a X3a Z4a Z5a X6a ]  
848 	  -0.00231099 	 [X1a X2a Y3a Z4a Z5a Y6a ]  
849 	  0.01285261 	 [Y1a X2a X3a Z4a Z5a Y6a ]  
850 	  0.02427457 	 [X2a Z3a Z4a Z5a X6a X1b Z2b X3b ]  
851 	  0.02427457 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Y3b ]  
852 	  0.02427457 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b X3b ]  
853 	  0.02427457 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Y3b ]  
854 	  0.02427457 	 [X1a Z2a X3a X2b Z3b Z4b Z5b X6b ]  
855 	  0.02427457 	 [Y1a Z2a Y3a X2b Z3b Z4b Z5b X6b ]  
856 	  0.02427457 	 [X1a Z2a X3a Y2b Z3b Z4b Z5b Y6b ]  
857 	  0.02427457 	 [Y1a Z2a Y3a Y2b Z3b Z4b Z5b Y6b ]  
858 	  0.01285261 	 [X1b Y2b Y3b Z4b Z5b X6b ]  
859 	  -0.00231099 	 [Y1b Y2b X3b Z4b Z5b X6b ]  
860 	  -0.00231099 	 [X1b X2b Y3b Z4b Z5b Y6b ]  
861 	  0.01285261 	 [Y1b X2b X3b Z4b Z5b Y6b ]  
862 	  0.01054161 	 [X1a X2a X3a Z4a Z5a X6a ]  
863 	  0.01054161 	 [Y1a Y2a Y3a Z4a Z5a Y6a ]  
864 	  0.01142197 	 [X1a Z2a Z3a Z4a Z5a X6a X2b X3b ]  
865 	  0.01142197 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Y3b ]  
866 	  0.01142197 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b X3b ]  
867 	  0.01142197 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Y3b ]  
868 	  0.01142197 	 [X2a X3a X1b Z2b Z3b Z4b Z5b X6b ]  
869 	  0.01142197 	 [Y2a Y3a X1b Z2b Z3b Z4b Z5b X6b ]  
870 	  0.01142197 	 [X2a X3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
871 	  0.01142197 	 [Y2a Y3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
872 	  0.01054161 	 [X1b X2b X3b Z4b Z5b X6b ]  
873 	  0.01054161 	 [Y1b Y2b Y3b Z4b Z5b Y6b ]  
874 	  0.02196358 	 [X3a Z4a Z5a X6a X1b X2b ]  
875 	  0.02196358 	 [X3a Z4a Z5a X6a Y1b Y2b ]  
876 	  0.02196358 	 [Y3a Z4a Z5a Y6a X1b X2b ]  
877 	  0.02196358 	 [Y3a Z4a Z5a Y6a Y1b Y2b ]  
878 	  0.02196358 	 [X1a X2a X3b Z4b Z5b X6b ]  
879 	  0.02196358 	 [Y1a Y2a X3b Z4b Z5b X6b ]  
880 	  0.02196358 	 [X1a X2a Y3b Z4b Z5b Y6b ]  
881 	  0.02196358 	 [Y1a Y2a Y3b Z4b Z5b Y6b ]  
882 	  0.14357580 	 [Z4a Z6a ]  
883 	  0.00483231 	 [X4a Z5a X6a X4b Z5b X6b ]  
884 	  0.00483231 	 [X4a Z5a X6a Y4b Z5b Y6b ]  
885 	  0.00483231 	 [Y4a Z5a Y6a X4b Z5b X6b ]  
886 	  0.00483231 	 [Y4a Z5a Y6a Y4b Z5b Y6b ]  
887 	  0.14357580 	 [Z4b Z6b ]  
888 	  0.14840811 	 [Z6a Z4b ]  
889 	  0.14840811 	 [Z4a Z6b ]  
890 	  0.00556601 	 [X4a Z5a X6a X2b Z3b X4b ]  
891 	  0.00556601 	 [X4a Z5a X6a Y2b Z3b Y4b ]  
892 	  0.00556601 	 [Y4a Z5a Y6a X2b Z3b X4b ]  
893 	  0.00556601 	 [Y4a Z5a Y6a Y2b Z3b Y4b ]  
894 	  0.00556601 	 [X2a Z3a X4a X4b Z5b X6b ]  
895 	  0.00556601 	 [Y2a Z3a Y4a X4b Z5b X6b ]  
896 	  0.00556601 	 [X2a Z3a X4a Y4b Z5b Y6b ]  
897 	  0.00556601 	 [Y2a Z3a Y4a Y4b Z5b Y6b ]  
898 	  -0.03771558 	 [X2a Z3a Z5a X6a ]  
899 	  -0.03771558 	 [Y2a Z3a Z5a Y6a ]  
900 	  -0.03771558 	 [X2b Z3b Z5b X6b ]  
901 	  -0.03771558 	 [Y2b Z3b Z5b Y6b ]  
902 	  -0.04328159 	 [X2a Z3a Z4a Z5a X6a Z4b ]  
903 	  -0.04328159 	 [Y2a Z3a Z4a Z5a Y6a Z4b ]  
904 	  -0.04328159 	 [Z4a X2b Z3b Z4b Z5b X6b ]  
905 	  -0.04328159 	 [Z4a Y2b Z3b Z4b Z5b Y6b ]  
906 	  0.12482291 	 [Z5a Z6a ]  
907 	  0.02318808 	 [X5a X6a X5b X6b ]  
908 	  0.02318808 	 [X5a X6a Y5b Y6b ]  
909 	  0.02318808 	 [Y5a Y6a X5b X6b ]  
910 	  0.02318808 	 [Y5a Y6a Y5b Y6b ]  
911 	  0.12482291 	 [Z5b Z6b ]  
912 	  0.14801099 	 [Z6a Z5b ]  
913 	  0.14801099 	 [Z5a Z6b ]  
914 	  -0.00198973 	 [X5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
915 	  -0.00198973 	 [X5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
916 	  -0.00198973 	 [Y5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
917 	  -0.00198973 	 [Y5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
918 	  -0.00198973 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X5b X6b ]  
919 	  -0.00198973 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X5b X6b ]  
920 	  -0.00198973 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y5b Y6b ]  
921 	  -0.00198973 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y5b Y6b ]  
922 	  -0.00232294 	 [X0a Z1a Z2a Z3a Z4a X5a Z6a ]  
923 	  -0.00232294 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z6a ]  
924 	  -0.00232294 	 [X0b Z1b Z2b Z3b Z4b X5b Z6b ]  
925 	  -0.00232294 	 [Y0b Z1b Z2b Z3b Z4b Y5b Z6b ]  
926 	  -0.00033321 	 [X0a Z1a Z2a Z3a Z4a X5a Z6b ]  
927 	  -0.00033321 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z6b ]  
928 	  -0.00033321 	 [Z6a X0b Z1b Z2b Z3b Z4b X5b ]  
929 	  -0.00033321 	 [Z6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
930 	  0.00700258 	 [X5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
931 	  0.00700258 	 [X5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
932 	  0.00700258 	 [Y5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
933 	  0.00700258 	 [Y5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
934 	  0.00700258 	 [X1a Z2a Z3a Z4a Z5a X6a X5b X6b ]  
935 	  0.00700258 	 [Y1a Z2a Z3a Z4a Z5a Y6a X5b X6b ]  
936 	  0.00700258 	 [X1a Z2a Z3a Z4a Z5a X6a Y5b Y6b ]  
937 	  0.00700258 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y5b Y6b ]  
938 	  0.02061589 	 [X1a Z2a Z3a Z4a X5a Z6a ]  
939 	  0.02061589 	 [Y1a Z2a Z3a Z4a Y5a Z6a ]  
940 	  0.02061589 	 [X1b Z2b Z3b Z4b X5b Z6b ]  
941 	  0.02061589 	 [Y1b Z2b Z3b Z4b Y5b Z6b ]  
942 	  0.01361332 	 [X1a Z2a Z3a Z4a X5a Z6b ]  
943 	  0.01361332 	 [Y1a Z2a Z3a Z4a Y5a Z6b ]  
944 	  0.01361332 	 [Z6a X1b Z2b Z3b Z4b X5b ]  
945 	  0.01361332 	 [Z6a Y1b Z2b Z3b Z4b Y5b ]  
946 	  -0.00757214 	 [X5a X6a X2b Z3b Z4b X5b ]  
947 	  -0.00757214 	 [X5a X6a Y2b Z3b Z4b Y5b ]  
948 	  -0.00757214 	 [Y5a Y6a X2b Z3b Z4b X5b ]  
949 	  -0.00757214 	 [Y5a Y6a Y2b Z3b Z4b Y5b ]  
950 	  -0.00757214 	 [X2a Z3a Z4a X5a X5b X6b ]  
951 	  -0.00757214 	 [Y2a Z3a Z4a Y5a X5b X6b ]  
952 	  -0.00757214 	 [X2a Z3a Z4a X5a Y5b Y6b ]  
953 	  -0.00757214 	 [Y2a Z3a Z4a Y5a Y5b Y6b ]  
954 	  -0.01697823 	 [X2a Z3a Z4a X6a ]  
955 	  -0.01697823 	 [Y2a Z3a Z4a Y6a ]  
956 	  -0.01697823 	 [X2b Z3b Z4b X6b ]  
957 	  -0.01697823 	 [Y2b Z3b Z4b Y6b ]  
958 	  -0.00940609 	 [X2a Z3a Z4a Z5a X6a Z5b ]  
959 	  -0.00940609 	 [Y2a Z3a Z4a Z5a Y6a Z5b ]  
960 	  -0.00940609 	 [Z5a X2b Z3b Z4b Z5b X6b ]  
961 	  -0.00940609 	 [Z5a Y2b Z3b Z4b Z5b Y6b ]  
962 	  0.00356864 	 [X0a Z1a Y2a Y5a X6a ]  
963 	  -0.00414015 	 [Y0a Z1a Y2a X5a X6a ]  
964 	  -0.00414015 	 [X0a Z1a X2a Y5a Y6a ]  
965 	  0.00356864 	 [Y0a Z1a X2a X5a Y6a ]  
966 	  0.00215497 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
967 	  0.00215497 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
968 	  0.00215497 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
969 	  0.00215497 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
970 	  0.00215497 	 [X0a Z1a Z2a Z3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
971 	  0.00215497 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
972 	  0.00215497 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
973 	  0.00215497 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
974 	  0.00356864 	 [X0b Z1b Y2b Y5b X6b ]  
975 	  -0.00414015 	 [Y0b Z1b Y2b X5b X6b ]  
976 	  -0.00414015 	 [X0b Z1b X2b Y5b Y6b ]  
977 	  0.00356864 	 [Y0b Z1b X2b X5b Y6b ]  
978 	  -0.00057151 	 [X0a Z1a X2a X5a X6a ]  
979 	  -0.00057151 	 [Y0a Z1a Y2a Y5a Y6a ]  
980 	  -0.00141367 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
981 	  -0.00141367 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
982 	  -0.00141367 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
983 	  -0.00141367 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
984 	  -0.00141367 	 [X2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
985 	  -0.00141367 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
986 	  -0.00141367 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
987 	  -0.00141367 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
988 	  -0.00057151 	 [X0b Z1b X2b X5b X6b ]  
989 	  -0.00057151 	 [Y0b Z1b Y2b Y5b Y6b ]  
990 	  -0.00198517 	 [X5a X6a X0b Z1b X2b ]  
991 	  -0.00198517 	 [X5a X6a Y0b Z1b Y2b ]  
992 	  -0.00198517 	 [Y5a Y6a X0b Z1b X2b ]  
993 	  -0.00198517 	 [Y5a Y6a Y0b Z1b Y2b ]  
994 	  -0.00198517 	 [X0a Z1a X2a X5b X6b ]  
995 	  -0.00198517 	 [Y0a Z1a Y2a X5b X6b ]  
996 	  -0.00198517 	 [X0a Z1a X2a Y5b Y6b ]  
997 	  -0.00198517 	 [Y0a Z1a Y2a Y5b Y6b ]  
998 	  -0.00948817 	 [X1a Y2a Y5a X6a ]  
999 	  -0.00171104 	 [Y1a Y2a X5a X6a ]  
1000 	  -0.00171104 	 [X1a X2a Y5a Y6a ]  
1001 	  -0.00948817 	 [Y1a X2a X5a Y6a ]  
1002 	  -0.01853050 	 [X2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
1003 	  -0.01853050 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
1004 	  -0.01853050 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
1005 	  -0.01853050 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
1006 	  -0.01853050 	 [X1a Z2a Z3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
1007 	  -0.01853050 	 [Y1a Z2a Z3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
1008 	  -0.01853050 	 [X1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
1009 	  -0.01853050 	 [Y1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
1010 	  -0.00948817 	 [X1b Y2b Y5b X6b ]  
1011 	  -0.00171104 	 [Y1b Y2b X5b X6b ]  
1012 	  -0.00171104 	 [X1b X2b Y5b Y6b ]  
1013 	  -0.00948817 	 [Y1b X2b X5b Y6b ]  
1014 	  -0.01119921 	 [X1a X2a X5a X6a ]  
1015 	  -0.01119921 	 [Y1a Y2a Y5a Y6a ]  
1016 	  -0.00904233 	 [X1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
1017 	  -0.00904233 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
1018 	  -0.00904233 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
1019 	  -0.00904233 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
1020 	  -0.00904233 	 [X2a Z3a Z4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
1021 	  -0.00904233 	 [Y2a Z3a Z4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
1022 	  -0.00904233 	 [X2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1023 	  -0.00904233 	 [Y2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1024 	  -0.01119921 	 [X1b X2b X5b X6b ]  
1025 	  -0.01119921 	 [Y1b Y2b Y5b Y6b ]  
1026 	  -0.02024154 	 [X5a X6a X1b X2b ]  
1027 	  -0.02024154 	 [X5a X6a Y1b Y2b ]  
1028 	  -0.02024154 	 [Y5a Y6a X1b X2b ]  
1029 	  -0.02024154 	 [Y5a Y6a Y1b Y2b ]  
1030 	  -0.02024154 	 [X1a X2a X5b X6b ]  
1031 	  -0.02024154 	 [Y1a Y2a X5b X6b ]  
1032 	  -0.02024154 	 [X1a X2a Y5b Y6b ]  
1033 	  -0.02024154 	 [Y1a Y2a Y5b Y6b ]  
1034 	  -0.01477503 	 [X5a X6a X3b Z4b Z5b X6b ]  
1035 	  -0.01477503 	 [X5a X6a Y3b Z4b Z5b Y6b ]  
1036 	  -0.01477503 	 [Y5a Y6a X3b Z4b Z5b X6b ]  
1037 	  -0.01477503 	 [Y5a Y6a Y3b Z4b Z5b Y6b ]  
1038 	  -0.01477503 	 [X3a Z4a Z5a X6a X5b X6b ]  
1039 	  -0.01477503 	 [Y3a Z4a Z5a Y6a X5b X6b ]  
1040 	  -0.01477503 	 [X3a Z4a Z5a X6a Y5b Y6b ]  
1041 	  -0.01477503 	 [Y3a Z4a Z5a Y6a Y5b Y6b ]  
1042 	  -0.01815677 	 [X3a Z4a X5a Z6a ]  
1043 	  -0.01815677 	 [Y3a Z4a Y5a Z6a ]  
1044 	  -0.01815677 	 [X3b Z4b X5b Z6b ]  
1045 	  -0.01815677 	 [Y3b Z4b Y5b Z6b ]  
1046 	  -0.00338174 	 [X3a Z4a X5a Z6b ]  
1047 	  -0.00338174 	 [Y3a Z4a Y5a Z6b ]  
1048 	  -0.00338174 	 [Z6a X3b Z4b X5b ]  
1049 	  -0.00338174 	 [Z6a Y3b Z4b Y5b ]  
1050 	  -0.01587039 	 [X2a Y3a Y5a X6a ]  
1051 	  0.00172836 	 [Y2a Y3a X5a X6a ]  
1052 	  0.00172836 	 [X2a X3a Y5a Y6a ]  
1053 	  -0.01587039 	 [Y2a X3a X5a Y6a ]  
1054 	  0.00743191 	 [X3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
1055 	  0.00743191 	 [X3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
1056 	  0.00743191 	 [Y3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
1057 	  0.00743191 	 [Y3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
1058 	  0.00743191 	 [X2a Z3a Z4a X5a X3b Z4b Z5b X6b ]  
1059 	  0.00743191 	 [Y2a Z3a Z4a Y5a X3b Z4b Z5b X6b ]  
1060 	  0.00743191 	 [X2a Z3a Z4a X5a Y3b Z4b Z5b Y6b ]  
1061 	  0.00743191 	 [Y2a Z3a Z4a Y5a Y3b Z4b Z5b Y6b ]  
1062 	  -0.01587039 	 [X2b Y3b Y5b X6b ]  
1063 	  0.00172836 	 [Y2b Y3b X5b X6b ]  
1064 	  0.00172836 	 [X2b X3b Y5b Y6b ]  
1065 	  -0.01587039 	 [Y2b X3b X5b Y6b ]  
1066 	  -0.01414204 	 [X2a X3a X5a X6a ]  
1067 	  -0.01414204 	 [Y2a Y3a Y5a Y6a ]  
1068 	  0.02330230 	 [X2a Z3a Z4a Z5a X6a X3b Z4b X5b ]  
1069 	  0.02330230 	 [X2a Z3a Z4a Z5a X6a Y3b Z4b Y5b ]  
1070 	  0.02330230 	 [Y2a Z3a Z4a Z5a Y6a X3b Z4b X5b ]  
1071 	  0.02330230 	 [Y2a Z3a Z4a Z5a Y6a Y3b Z4b Y5b ]  
1072 	  0.02330230 	 [X3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
1073 	  0.02330230 	 [Y3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
1074 	  0.02330230 	 [X3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
1075 	  0.02330230 	 [Y3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
1076 	  -0.01414204 	 [X2b X3b X5b X6b ]  
1077 	  -0.01414204 	 [Y2b Y3b Y5b Y6b ]  
1078 	  0.00916027 	 [X5a X6a X2b X3b ]  
1079 	  0.00916027 	 [X5a X6a Y2b Y3b ]  
1080 	  0.00916027 	 [Y5a Y6a X2b X3b ]  
1081 	  0.00916027 	 [Y5a Y6a Y2b Y3b ]  
1082 	  0.00916027 	 [X2a X3a X5b X6b ]  
1083 	  0.00916027 	 [Y2a Y3a X5b X6b ]  
1084 	  0.00916027 	 [X2a X3a Y5b Y6b ]  
1085 	  0.00916027 	 [Y2a Y3a Y5b Y6b ]  


==> anc/h2o_slater.dat <==
0  [ -35.21976261 	 [ 0a^  0a ]   
 -35.21976261 	 [ 0b^  0b ]  
]
1  [ 2.37230125 	 [ 0a^  0a  0a^  0a ]   
 2.37230125 	 [ 0a^  0a  0b^  0b ]   
 2.37230125 	 [ 0b^  0b  0a^  0a ]   
 2.37230125 	 [ 0b^  0b  0b^  0b ]  
]
2  [ -8.42378123 	 [ 1a^  1a ]   
 -8.42378123 	 [ 1b^  1b ]  
]
3  [ 0.37285825 	 [ 1a^  1a  1a^  1a ]   
 0.37285825 	 [ 1a^  1a  1b^  1b ]   
 0.37285825 	 [ 1b^  1b  1a^  1a ]   
 0.37285825 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.02719398 	 [ 1a^  0a  1a^  0a ]   
 0.02719398 	 [ 1a^  0a  0a^  1a ]   
 0.02719398 	 [ 1a^  0a  1b^  0b ]   
 0.02719398 	 [ 1a^  0a  0b^  1b ]   
 0.02719398 	 [ 0a^  1a  1a^  0a ]   
 0.02719398 	 [ 0a^  1a  0a^  1a ]   
 0.02719398 	 [ 0a^  1a  1b^  0b ]   
 0.02719398 	 [ 0a^  1a  0b^  1b ]   
 0.02719398 	 [ 1b^  0b  1a^  0a ]   
 0.02719398 	 [ 1b^  0b  0a^  1a ]   
 0.02719398 	 [ 1b^  0b  1b^  0b ]   
 0.02719398 	 [ 1b^  0b  0b^  1b ]   
 0.02719398 	 [ 0b^  1b  1a^  0a ]   
 0.02719398 	 [ 0b^  1b  0a^  1a ]   
 0.02719398 	 [ 0b^  1b  1b^  0b ]   
 0.02719398 	 [ 0b^  1b  0b^  1b ]  
]
5  [ -0.40055692 	 [ 1a^  0a  0a^  0a ]   
 -0.40055692 	 [ 1a^  0a  0b^  0b ]   
 -0.40055692 	 [ 0a^  1a  0a^  0a ]   
 -0.40055692 	 [ 0a^  1a  0b^  0b ]   
 -0.40055692 	 [ 1b^  0b  0a^  0a ]   
 -0.40055692 	 [ 1b^  0b  0b^  0b ]   
 -0.40055692 	 [ 0b^  1b  0a^  0a ]   
 -0.40055692 	 [ 0b^  1b  0b^  0b ]   
 0.20027846 	 [ 1a^  0a ]   
 -0.20027846 	 [ 0a^  1a ]   
 0.20027846 	 [ 1b^  0b ]   
 -0.20027846 	 [ 0b^  1b ]  
]
6  [ -0.00965773 	 [ 0a^  1a  1a^  1a ]   
 -0.00965773 	 [ 0a^  1a  1b^  1b ]   
 -0.00965773 	 [ 1a^  0a  1a^  1a ]   
 -0.00965773 	 [ 1a^  0a  1b^  1b ]   
 -0.00965773 	 [ 0b^  1b  1a^  1a ]   
 -0.00965773 	 [ 0b^  1b  1b^  1b ]   
 -0.00965773 	 [ 1b^  0b  1a^  1a ]   
 -0.00965773 	 [ 1b^  0b  1b^  1b ]   
 0.00482887 	 [ 0a^  1a ]   
 -0.00482887 	 [ 1a^  0a ]   
 0.00482887 	 [ 0b^  1b ]   
 -0.00482887 	 [ 1b^  0b ]  
]
7  [ 0.69692496 	 [ 1a^  0a ]   
 0.69692496 	 [ 0a^  1a ]   
 0.69692496 	 [ 1b^  0b ]   
 0.69692496 	 [ 0b^  1b ]  
]
8  [ 0.98624275 	 [ 1a^  1a  0a^  0a ]   
 0.98624275 	 [ 1a^  1a  0b^  0b ]   
 0.98624275 	 [ 1b^  1b  0a^  0a ]   
 0.98624275 	 [ 1b^  1b  0b^  0b ]  
]
9  [ -7.22275867 	 [ 2a^  2a ]   
 -7.22275867 	 [ 2b^  2b ]  
]
10  [ 0.33808549 	 [ 2a^  2a  2a^  2a ]   
 0.33808549 	 [ 2a^  2a  2b^  2b ]   
 0.33808549 	 [ 2b^  2b  2a^  2a ]   
 0.33808549 	 [ 2b^  2b  2b^  2b ]  
]
11  [ 0.00701045 	 [ 2a^  0a  2a^  0a ]   
 0.00701045 	 [ 2a^  0a  0a^  2a ]   
 0.00701045 	 [ 2a^  0a  2b^  0b ]   
 0.00701045 	 [ 2a^  0a  0b^  2b ]   
 0.00701045 	 [ 0a^  2a  2a^  0a ]   
 0.00701045 	 [ 0a^  2a  0a^  2a ]   
 0.00701045 	 [ 0a^  2a  2b^  0b ]   
 0.00701045 	 [ 0a^  2a  0b^  2b ]   
 0.00701045 	 [ 2b^  0b  2a^  0a ]   
 0.00701045 	 [ 2b^  0b  0a^  2a ]   
 0.00701045 	 [ 2b^  0b  2b^  0b ]   
 0.00701045 	 [ 2b^  0b  0b^  2b ]   
 0.00701045 	 [ 0b^  2b  2a^  0a ]   
 0.00701045 	 [ 0b^  2b  0a^  2a ]   
 0.00701045 	 [ 0b^  2b  2b^  0b ]   
 0.00701045 	 [ 0b^  2b  0b^  2b ]  
]
12  [ -0.00000000 	 [ 2a^  0a  0a^  0a ]   
 -0.00000000 	 [ 2a^  0a  0b^  0b ]   
 -0.00000000 	 [ 0a^  2a  0a^  0a ]   
 -0.00000000 	 [ 0a^  2a  0b^  0b ]   
 -0.00000000 	 [ 2b^  0b  0a^  0a ]   
 -0.00000000 	 [ 2b^  0b  0b^  0b ]   
 -0.00000000 	 [ 0b^  2b  0a^  0a ]   
 -0.00000000 	 [ 0b^  2b  0b^  0b ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 -0.00000000 	 [ 0b^  2b ]  
]
13  [ 0.00000000 	 [ 0a^  2a  2a^  2a ]   
 0.00000000 	 [ 0a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  0a  2a^  2a ]   
 0.00000000 	 [ 2a^  0a  2b^  2b ]   
 0.00000000 	 [ 0b^  2b  2a^  2a ]   
 0.00000000 	 [ 0b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  0b  2a^  2a ]   
 0.00000000 	 [ 2b^  0b  2b^  2b ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0b^  2b ]   
 0.00000000 	 [ 2b^  0b ]  
]
14  [ 0.00000000 	 [ 2a^  0a ]   
 0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 0.00000000 	 [ 0b^  2b ]  
]
15  [ 0.87162736 	 [ 2a^  2a  0a^  0a ]   
 0.87162736 	 [ 2a^  2a  0b^  0b ]   
 0.87162736 	 [ 2b^  2b  0a^  0a ]   
 0.87162736 	 [ 2b^  2b  0b^  0b ]  
]
16  [ 0.07194983 	 [ 2a^  1a  2a^  1a ]   
 0.07194983 	 [ 2a^  1a  1a^  2a ]   
 0.07194983 	 [ 2a^  1a  2b^  1b ]   
 0.07194983 	 [ 2a^  1a  1b^  2b ]   
 0.07194983 	 [ 1a^  2a  2a^  1a ]   
 0.07194983 	 [ 1a^  2a  1a^  2a ]   
 0.07194983 	 [ 1a^  2a  2b^  1b ]   
 0.07194983 	 [ 1a^  2a  1b^  2b ]   
 0.07194983 	 [ 2b^  1b  2a^  1a ]   
 0.07194983 	 [ 2b^  1b  1a^  2a ]   
 0.07194983 	 [ 2b^  1b  2b^  1b ]   
 0.07194983 	 [ 2b^  1b  1b^  2b ]   
 0.07194983 	 [ 1b^  2b  2a^  1a ]   
 0.07194983 	 [ 1b^  2b  1a^  2a ]   
 0.07194983 	 [ 1b^  2b  2b^  1b ]   
 0.07194983 	 [ 1b^  2b  1b^  2b ]  
]
17  [ 0.00000000 	 [ 2a^  1a  1a^  1a ]   
 0.00000000 	 [ 2a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  2a  1a^  1a ]   
 0.00000000 	 [ 1a^  2a  1b^  1b ]   
 0.00000000 	 [ 2b^  1b  1a^  1a ]   
 0.00000000 	 [ 2b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  2b  1a^  1a ]   
 0.00000000 	 [ 1b^  2b  1b^  1b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
18  [ 0.00000000 	 [ 1a^  2a  2a^  2a ]   
 0.00000000 	 [ 1a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  1a  2a^  2a ]   
 0.00000000 	 [ 2a^  1a  2b^  2b ]   
 0.00000000 	 [ 1b^  2b  2a^  2a ]   
 0.00000000 	 [ 1b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  1b  2a^  2a ]   
 0.00000000 	 [ 2b^  1b  2b^  2b ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1b^  2b ]   
 0.00000000 	 [ 2b^  1b ]  
]
19  [ -0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
20  [ 0.68020781 	 [ 2a^  2a  1a^  1a ]   
 0.68020781 	 [ 2a^  2a  1b^  1b ]   
 0.68020781 	 [ 2b^  2b  1a^  1a ]   
 0.68020781 	 [ 2b^  2b  1b^  1b ]  
]
21  [ -0.00000000 	 [ 2a^  0a  1b^  0b ]   
 -0.00000000 	 [ 2a^  0a  0b^  1b ]   
 -0.00000000 	 [ 0a^  2a  1b^  0b ]   
 -0.00000000 	 [ 0a^  2a  0b^  1b ]  
]
22  [ -0.00000000 	 [ 2b^  0b  1a^  0a ]   
 -0.00000000 	 [ 2b^  0b  0a^  1a ]   
 -0.00000000 	 [ 0b^  2b  1a^  0a ]   
 -0.00000000 	 [ 0b^  2b  0a^  1a ]  
]
23  [ -0.00000000 	 [ 2a^  0a  1a^  0a ]   
 -0.00000000 	 [ 2a^  0a  0a^  1a ]   
 -0.00000000 	 [ 0a^  2a  1a^  0a ]   
 -0.00000000 	 [ 0a^  2a  0a^  1a ]   
 -0.00000000 	 [ 2b^  0b  1b^  0b ]   
 -0.00000000 	 [ 2b^  0b  0b^  1b ]   
 -0.00000000 	 [ 0b^  2b  1b^  0b ]   
 -0.00000000 	 [ 0b^  2b  0b^  1b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
24  [ 0.00000000 	 [ 2a^  1a  1b^  0b ]   
 0.00000000 	 [ 2a^  1a  0b^  1b ]   
 0.00000000 	 [ 1a^  2a  1b^  0b ]   
 0.00000000 	 [ 1a^  2a  0b^  1b ]  
]
25  [ 0.00000000 	 [ 2b^  1b  1a^  0a ]   
 0.00000000 	 [ 2b^  1b  0a^  1a ]   
 0.00000000 	 [ 1b^  2b  1a^  0a ]   
 0.00000000 	 [ 1b^  2b  0a^  1a ]  
]
26  [ 0.00000000 	 [ 2a^  1a  1a^  0a ]   
 0.00000000 	 [ 2a^  1a  0a^  1a ]   
 0.00000000 	 [ 1a^  2a  1a^  0a ]   
 0.00000000 	 [ 1a^  2a  0a^  1a ]   
 0.00000000 	 [ 2b^  1b  1b^  0b ]   
 0.00000000 	 [ 2b^  1b  0b^  1b ]   
 0.00000000 	 [ 1b^  2b  1b^  0b ]   
 0.00000000 	 [ 1b^  2b  0b^  1b ]   
 -0.00000000 	 [ 2a^  0a ]   
 0.00000000 	 [ 0a^  2a ]   
 -0.00000000 	 [ 2b^  0b ]   
 0.00000000 	 [ 0b^  2b ]  
]
27  [ 0.02048380 	 [ 2a^  1a  2b^  0b ]   
 0.02048380 	 [ 2a^  1a  0b^  2b ]   
 0.02048380 	 [ 1a^  2a  2b^  0b ]   
 0.02048380 	 [ 1a^  2a  0b^  2b ]  
]
28  [ 0.02048380 	 [ 2b^  1b  2a^  0a ]   
 0.02048380 	 [ 2b^  1b  0a^  2a ]   
 0.02048380 	 [ 1b^  2b  2a^  0a ]   
 0.02048380 	 [ 1b^  2b  0a^  2a ]  
]
29  [ 0.02048380 	 [ 2a^  1a  2a^  0a ]   
 0.02048380 	 [ 2a^  1a  0a^  2a ]   
 0.02048380 	 [ 1a^  2a  2a^  0a ]   
 0.02048380 	 [ 1a^  2a  0a^  2a ]   
 0.02048380 	 [ 2b^  1b  2b^  0b ]   
 0.02048380 	 [ 2b^  1b  0b^  2b ]   
 0.02048380 	 [ 1b^  2b  2b^  0b ]   
 0.02048380 	 [ 1b^  2b  0b^  2b ]   
 -0.01024190 	 [ 1a^  0a ]   
 0.01024190 	 [ 0a^  1a ]   
 -0.01024190 	 [ 1b^  0b ]   
 0.01024190 	 [ 0b^  1b ]  
]
30  [ 0.00000000 	 [ 2a^  1a  0a^  0a ]   
 0.00000000 	 [ 2a^  1a  0b^  0b ]   
 0.00000000 	 [ 1a^  2a  0a^  0a ]   
 0.00000000 	 [ 1a^  2a  0b^  0b ]   
 0.00000000 	 [ 2b^  1b  0a^  0a ]   
 0.00000000 	 [ 2b^  1b  0b^  0b ]   
 0.00000000 	 [ 1b^  2b  0a^  0a ]   
 0.00000000 	 [ 1b^  2b  0b^  0b ]  
]
31  [ -0.00000000 	 [ 2a^  0a  1a^  1a ]   
 -0.00000000 	 [ 2a^  0a  1b^  1b ]   
 -0.00000000 	 [ 0a^  2a  1a^  1a ]   
 -0.00000000 	 [ 0a^  2a  1b^  1b ]   
 -0.00000000 	 [ 2b^  0b  1a^  1a ]   
 -0.00000000 	 [ 2b^  0b  1b^  1b ]   
 -0.00000000 	 [ 0b^  2b  1a^  1a ]   
 -0.00000000 	 [ 0b^  2b  1b^  1b ]  
]
32  [ -0.00496074 	 [ 1a^  0a  2a^  2a ]   
 -0.00496074 	 [ 1a^  0a  2b^  2b ]   
 -0.00496074 	 [ 0a^  1a  2a^  2a ]   
 -0.00496074 	 [ 0a^  1a  2b^  2b ]   
 -0.00496074 	 [ 1b^  0b  2a^  2a ]   
 -0.00496074 	 [ 1b^  0b  2b^  2b ]   
 -0.00496074 	 [ 0b^  1b  2a^  2a ]   
 -0.00496074 	 [ 0b^  1b  2b^  2b ]  
]
33  [ -7.54086531 	 [ 3a^  3a ]   
 -7.54086531 	 [ 3b^  3b ]  
]
34  [ 0.37913583 	 [ 3a^  3a  3a^  3a ]   
 0.37913583 	 [ 3a^  3a  3b^  3b ]   
 0.37913583 	 [ 3b^  3b  3a^  3a ]   
 0.37913583 	 [ 3b^  3b  3b^  3b ]  
]
35  [ 0.01554564 	 [ 3a^  0a  3a^  0a ]   
 0.01554564 	 [ 3a^  0a  0a^  3a ]   
 0.01554564 	 [ 3a^  0a  3b^  0b ]   
 0.01554564 	 [ 3a^  0a  0b^  3b ]   
 0.01554564 	 [ 0a^  3a  3a^  0a ]   
 0.01554564 	 [ 0a^  3a  0a^  3a ]   
 0.01554564 	 [ 0a^  3a  3b^  0b ]   
 0.01554564 	 [ 0a^  3a  0b^  3b ]   
 0.01554564 	 [ 3b^  0b  3a^  0a ]   
 0.01554564 	 [ 3b^  0b  0a^  3a ]   
 0.01554564 	 [ 3b^  0b  3b^  0b ]   
 0.01554564 	 [ 3b^  0b  0b^  3b ]   
 0.01554564 	 [ 0b^  3b  3a^  0a ]   
 0.01554564 	 [ 0b^  3b  0a^  3a ]   
 0.01554564 	 [ 0b^  3b  3b^  0b ]   
 0.01554564 	 [ 0b^  3b  0b^  3b ]  
]
36  [ -0.23779125 	 [ 3a^  0a  0a^  0a ]   
 -0.23779125 	 [ 3a^  0a  0b^  0b ]   
 -0.23779125 	 [ 0a^  3a  0a^  0a ]   
 -0.23779125 	 [ 0a^  3a  0b^  0b ]   
 -0.23779125 	 [ 3b^  0b  0a^  0a ]   
 -0.23779125 	 [ 3b^  0b  0b^  0b ]   
 -0.23779125 	 [ 0b^  3b  0a^  0a ]   
 -0.23779125 	 [ 0b^  3b  0b^  0b ]   
 0.11889562 	 [ 3a^  0a ]   
 -0.11889562 	 [ 0a^  3a ]   
 0.11889562 	 [ 3b^  0b ]   
 -0.11889562 	 [ 0b^  3b ]  
]
37  [ 0.00877548 	 [ 0a^  3a  3a^  3a ]   
 0.00877548 	 [ 0a^  3a  3b^  3b ]   
 0.00877548 	 [ 3a^  0a  3a^  3a ]   
 0.00877548 	 [ 3a^  0a  3b^  3b ]   
 0.00877548 	 [ 0b^  3b  3a^  3a ]   
 0.00877548 	 [ 0b^  3b  3b^  3b ]   
 0.00877548 	 [ 3b^  0b  3a^  3a ]   
 0.00877548 	 [ 3b^  0b  3b^  3b ]   
 -0.00438774 	 [ 0a^  3a ]   
 0.00438774 	 [ 3a^  0a ]   
 -0.00438774 	 [ 0b^  3b ]   
 0.00438774 	 [ 3b^  0b ]  
]
38  [ 0.40915024 	 [ 3a^  0a ]   
 0.40915024 	 [ 0a^  3a ]   
 0.40915024 	 [ 3b^  0b ]   
 0.40915024 	 [ 0b^  3b ]  
]
39  [ 0.96955771 	 [ 3a^  3a  0a^  0a ]   
 0.96955771 	 [ 3a^  3a  0b^  0b ]   
 0.96955771 	 [ 3b^  3b  0a^  0a ]   
 0.96955771 	 [ 3b^  3b  0b^  0b ]  
]
40  [ 0.05641616 	 [ 3a^  1a  3a^  1a ]   
 0.05641616 	 [ 3a^  1a  1a^  3a ]   
 0.05641616 	 [ 3a^  1a  3b^  1b ]   
 0.05641616 	 [ 3a^  1a  1b^  3b ]   
 0.05641616 	 [ 1a^  3a  3a^  1a ]   
 0.05641616 	 [ 1a^  3a  1a^  3a ]   
 0.05641616 	 [ 1a^  3a  3b^  1b ]   
 0.05641616 	 [ 1a^  3a  1b^  3b ]   
 0.05641616 	 [ 3b^  1b  3a^  1a ]   
 0.05641616 	 [ 3b^  1b  1a^  3a ]   
 0.05641616 	 [ 3b^  1b  3b^  1b ]   
 0.05641616 	 [ 3b^  1b  1b^  3b ]   
 0.05641616 	 [ 1b^  3b  3a^  1a ]   
 0.05641616 	 [ 1b^  3b  1a^  3a ]   
 0.05641616 	 [ 1b^  3b  3b^  1b ]   
 0.05641616 	 [ 1b^  3b  1b^  3b ]  
]
41  [ -0.01612215 	 [ 3a^  1a  1a^  1a ]   
 -0.01612215 	 [ 3a^  1a  1b^  1b ]   
 -0.01612215 	 [ 1a^  3a  1a^  1a ]   
 -0.01612215 	 [ 1a^  3a  1b^  1b ]   
 -0.01612215 	 [ 3b^  1b  1a^  1a ]   
 -0.01612215 	 [ 3b^  1b  1b^  1b ]   
 -0.01612215 	 [ 1b^  3b  1a^  1a ]   
 -0.01612215 	 [ 1b^  3b  1b^  1b ]   
 0.00806107 	 [ 3a^  1a ]   
 -0.00806107 	 [ 1a^  3a ]   
 0.00806107 	 [ 3b^  1b ]   
 -0.00806107 	 [ 1b^  3b ]  
]
42  [ 0.09743202 	 [ 1a^  3a  3a^  3a ]   
 0.09743202 	 [ 1a^  3a  3b^  3b ]   
 0.09743202 	 [ 3a^  1a  3a^  3a ]   
 0.09743202 	 [ 3a^  1a  3b^  3b ]   
 0.09743202 	 [ 1b^  3b  3a^  3a ]   
 0.09743202 	 [ 1b^  3b  3b^  3b ]   
 0.09743202 	 [ 3b^  1b  3a^  3a ]   
 0.09743202 	 [ 3b^  1b  3b^  3b ]   
 -0.04871601 	 [ 1a^  3a ]   
 0.04871601 	 [ 3a^  1a ]   
 -0.04871601 	 [ 1b^  3b ]   
 0.04871601 	 [ 3b^  1b ]  
]
43  [ -0.54868582 	 [ 3a^  1a ]   
 -0.54868582 	 [ 1a^  3a ]   
 -0.54868582 	 [ 3b^  1b ]   
 -0.54868582 	 [ 1b^  3b ]  
]
44  [ 0.64758136 	 [ 3a^  3a  1a^  1a ]   
 0.64758136 	 [ 3a^  3a  1b^  1b ]   
 0.64758136 	 [ 3b^  3b  1a^  1a ]   
 0.64758136 	 [ 3b^  3b  1b^  1b ]  
]
45  [ 0.02799206 	 [ 3a^  0a  1b^  0b ]   
 0.02799206 	 [ 3a^  0a  0b^  1b ]   
 0.02799206 	 [ 0a^  3a  1b^  0b ]   
 0.02799206 	 [ 0a^  3a  0b^  1b ]  
]
46  [ 0.02799206 	 [ 3b^  0b  1a^  0a ]   
 0.02799206 	 [ 3b^  0b  0a^  1a ]   
 0.02799206 	 [ 0b^  3b  1a^  0a ]   
 0.02799206 	 [ 0b^  3b  0a^  1a ]  
]
47  [ 0.02799206 	 [ 3a^  0a  1a^  0a ]   
 0.02799206 	 [ 3a^  0a  0a^  1a ]   
 0.02799206 	 [ 0a^  3a  1a^  0a ]   
 0.02799206 	 [ 0a^  3a  0a^  1a ]   
 0.02799206 	 [ 3b^  0b  1b^  0b ]   
 0.02799206 	 [ 3b^  0b  0b^  1b ]   
 0.02799206 	 [ 0b^  3b  1b^  0b ]   
 0.02799206 	 [ 0b^  3b  0b^  1b ]   
 -0.01399603 	 [ 3a^  1a ]   
 0.01399603 	 [ 1a^  3a ]   
 -0.01399603 	 [ 3b^  1b ]   
 0.01399603 	 [ 1b^  3b ]  
]
48  [ -0.01095966 	 [ 3a^  1a  1b^  0b ]   
 -0.01095966 	 [ 3a^  1a  0b^  1b ]   
 -0.01095966 	 [ 1a^  3a  1b^  0b ]   
 -0.01095966 	 [ 1a^  3a  0b^  1b ]  
]
49  [ -0.01095966 	 [ 3b^  1b  1a^  0a ]   
 -0.01095966 	 [ 3b^  1b  0a^  1a ]   
 -0.01095966 	 [ 1b^  3b  1a^  0a ]   
 -0.01095966 	 [ 1b^  3b  0a^  1a ]  
]
50  [ -0.01095966 	 [ 3a^  1a  1a^  0a ]   
 -0.01095966 	 [ 3a^  1a  0a^  1a ]   
 -0.01095966 	 [ 1a^  3a  1a^  0a ]   
 -0.01095966 	 [ 1a^  3a  0a^  1a ]   
 -0.01095966 	 [ 3b^  1b  1b^  0b ]   
 -0.01095966 	 [ 3b^  1b  0b^  1b ]   
 -0.01095966 	 [ 1b^  3b  1b^  0b ]   
 -0.01095966 	 [ 1b^  3b  0b^  1b ]   
 0.00547983 	 [ 3a^  0a ]   
 -0.00547983 	 [ 0a^  3a ]   
 0.00547983 	 [ 3b^  0b ]   
 -0.00547983 	 [ 0b^  3b ]  
]
51  [ 0.01163744 	 [ 3a^  1a  3b^  0b ]   
 0.01163744 	 [ 3a^  1a  0b^  3b ]   
 0.01163744 	 [ 1a^  3a  3b^  0b ]   
 0.01163744 	 [ 1a^  3a  0b^  3b ]  
]
52  [ 0.01163744 	 [ 3b^  1b  3a^  0a ]   
 0.01163744 	 [ 3b^  1b  0a^  3a ]   
 0.01163744 	 [ 1b^  3b  3a^  0a ]   
 0.01163744 	 [ 1b^  3b  0a^  3a ]  
]
53  [ 0.01163744 	 [ 3a^  1a  3a^  0a ]   
 0.01163744 	 [ 3a^  1a  0a^  3a ]   
 0.01163744 	 [ 1a^  3a  3a^  0a ]   
 0.01163744 	 [ 1a^  3a  0a^  3a ]   
 0.01163744 	 [ 3b^  1b  3b^  0b ]   
 0.01163744 	 [ 3b^  1b  0b^  3b ]   
 0.01163744 	 [ 1b^  3b  3b^  0b ]   
 0.01163744 	 [ 1b^  3b  0b^  3b ]   
 -0.00581872 	 [ 1a^  0a ]   
 0.00581872 	 [ 0a^  1a ]   
 -0.00581872 	 [ 1b^  0b ]   
 0.00581872 	 [ 0b^  1b ]  
]
54  [ 0.15554369 	 [ 3a^  1a  0a^  0a ]   
 0.15554369 	 [ 3a^  1a  0b^  0b ]   
 0.15554369 	 [ 1a^  3a  0a^  0a ]   
 0.15554369 	 [ 1a^  3a  0b^  0b ]   
 0.15554369 	 [ 3b^  1b  0a^  0a ]   
 0.15554369 	 [ 3b^  1b  0b^  0b ]   
 0.15554369 	 [ 1b^  3b  0a^  0a ]   
 0.15554369 	 [ 1b^  3b  0b^  0b ]  
]
55  [ -0.01984138 	 [ 3a^  0a  1a^  1a ]   
 -0.01984138 	 [ 3a^  0a  1b^  1b ]   
 -0.01984138 	 [ 0a^  3a  1a^  1a ]   
 -0.01984138 	 [ 0a^  3a  1b^  1b ]   
 -0.01984138 	 [ 3b^  0b  1a^  1a ]   
 -0.01984138 	 [ 3b^  0b  1b^  1b ]   
 -0.01984138 	 [ 0b^  3b  1a^  1a ]   
 -0.01984138 	 [ 0b^  3b  1b^  1b ]  
]
56  [ -0.01494431 	 [ 1a^  0a  3a^  3a ]   
 -0.01494431 	 [ 1a^  0a  3b^  3b ]   
 -0.01494431 	 [ 0a^  1a  3a^  3a ]   
 -0.01494431 	 [ 0a^  1a  3b^  3b ]   
 -0.01494431 	 [ 1b^  0b  3a^  3a ]   
 -0.01494431 	 [ 1b^  0b  3b^  3b ]   
 -0.01494431 	 [ 0b^  1b  3a^  3a ]   
 -0.01494431 	 [ 0b^  1b  3b^  3b ]  
]
57  [ 0.02577458 	 [ 3a^  2a  3a^  2a ]   
 0.02577458 	 [ 3a^  2a  2a^  3a ]   
 0.02577458 	 [ 3a^  2a  3b^  2b ]   
 0.02577458 	 [ 3a^  2a  2b^  3b ]   
 0.02577458 	 [ 2a^  3a  3a^  2a ]   
 0.02577458 	 [ 2a^  3a  2a^  3a ]   
 0.02577458 	 [ 2a^  3a  3b^  2b ]   
 0.02577458 	 [ 2a^  3a  2b^  3b ]   
 0.02577458 	 [ 3b^  2b  3a^  2a ]   
 0.02577458 	 [ 3b^  2b  2a^  3a ]   
 0.02577458 	 [ 3b^  2b  3b^  2b ]   
 0.02577458 	 [ 3b^  2b  2b^  3b ]   
 0.02577458 	 [ 2b^  3b  3a^  2a ]   
 0.02577458 	 [ 2b^  3b  2a^  3a ]   
 0.02577458 	 [ 2b^  3b  3b^  2b ]   
 0.02577458 	 [ 2b^  3b  2b^  3b ]  
]
58  [ 0.00000000 	 [ 3a^  2a  2a^  2a ]   
 0.00000000 	 [ 3a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  3a  2a^  2a ]   
 0.00000000 	 [ 2a^  3a  2b^  2b ]   
 0.00000000 	 [ 3b^  2b  2a^  2a ]   
 0.00000000 	 [ 3b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  3b  2a^  2a ]   
 0.00000000 	 [ 2b^  3b  2b^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
59  [ 0.00000000 	 [ 2a^  3a  3a^  3a ]   
 0.00000000 	 [ 2a^  3a  3b^  3b ]   
 0.00000000 	 [ 3a^  2a  3a^  3a ]   
 0.00000000 	 [ 3a^  2a  3b^  3b ]   
 0.00000000 	 [ 2b^  3b  3a^  3a ]   
 0.00000000 	 [ 2b^  3b  3b^  3b ]   
 0.00000000 	 [ 3b^  2b  3a^  3a ]   
 0.00000000 	 [ 3b^  2b  3b^  3b ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2b^  3b ]   
 0.00000000 	 [ 3b^  2b ]  
]
60  [ 0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
61  [ 0.62095166 	 [ 3a^  3a  2a^  2a ]   
 0.62095166 	 [ 3a^  3a  2b^  2b ]   
 0.62095166 	 [ 3b^  3b  2a^  2a ]   
 0.62095166 	 [ 3b^  3b  2b^  2b ]  
]
62  [ 0.00000000 	 [ 3a^  0a  2b^  0b ]   
 0.00000000 	 [ 3a^  0a  0b^  2b ]   
 0.00000000 	 [ 0a^  3a  2b^  0b ]   
 0.00000000 	 [ 0a^  3a  0b^  2b ]  
]
63  [ 0.00000000 	 [ 3b^  0b  2a^  0a ]   
 0.00000000 	 [ 3b^  0b  0a^  2a ]   
 0.00000000 	 [ 0b^  3b  2a^  0a ]   
 0.00000000 	 [ 0b^  3b  0a^  2a ]  
]
64  [ 0.00000000 	 [ 3a^  0a  2a^  0a ]   
 0.00000000 	 [ 3a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  3a  2a^  0a ]   
 0.00000000 	 [ 0a^  3a  0a^  2a ]   
 0.00000000 	 [ 3b^  0b  2b^  0b ]   
 0.00000000 	 [ 3b^  0b  0b^  2b ]   
 0.00000000 	 [ 0b^  3b  2b^  0b ]   
 0.00000000 	 [ 0b^  3b  0b^  2b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
65  [ 0.00762455 	 [ 3a^  2a  2b^  0b ]   
 0.00762455 	 [ 3a^  2a  0b^  2b ]   
 0.00762455 	 [ 2a^  3a  2b^  0b ]   
 0.00762455 	 [ 2a^  3a  0b^  2b ]  
]
66  [ 0.00762455 	 [ 3b^  2b  2a^  0a ]   
 0.00762455 	 [ 3b^  2b  0a^  2a ]   
 0.00762455 	 [ 2b^  3b  2a^  0a ]   
 0.00762455 	 [ 2b^  3b  0a^  2a ]  
]
67  [ 0.00762455 	 [ 3a^  2a  2a^  0a ]   
 0.00762455 	 [ 3a^  2a  0a^  2a ]   
 0.00762455 	 [ 2a^  3a  2a^  0a ]   
 0.00762455 	 [ 2a^  3a  0a^  2a ]   
 0.00762455 	 [ 3b^  2b  2b^  0b ]   
 0.00762455 	 [ 3b^  2b  0b^  2b ]   
 0.00762455 	 [ 2b^  3b  2b^  0b ]   
 0.00762455 	 [ 2b^  3b  0b^  2b ]   
 -0.00381227 	 [ 3a^  0a ]   
 0.00381227 	 [ 0a^  3a ]   
 -0.00381227 	 [ 3b^  0b ]   
 0.00381227 	 [ 0b^  3b ]  
]
68  [ -0.00000000 	 [ 3a^  2a  3b^  0b ]   
 -0.00000000 	 [ 3a^  2a  0b^  3b ]   
 -0.00000000 	 [ 2a^  3a  3b^  0b ]   
 -0.00000000 	 [ 2a^  3a  0b^  3b ]  
]
69  [ -0.00000000 	 [ 3b^  2b  3a^  0a ]   
 -0.00000000 	 [ 3b^  2b  0a^  3a ]   
 -0.00000000 	 [ 2b^  3b  3a^  0a ]   
 -0.00000000 	 [ 2b^  3b  0a^  3a ]  
]
70  [ -0.00000000 	 [ 3a^  2a  3a^  0a ]   
 -0.00000000 	 [ 3a^  2a  0a^  3a ]   
 -0.00000000 	 [ 2a^  3a  3a^  0a ]   
 -0.00000000 	 [ 2a^  3a  0a^  3a ]   
 -0.00000000 	 [ 3b^  2b  3b^  0b ]   
 -0.00000000 	 [ 3b^  2b  0b^  3b ]   
 -0.00000000 	 [ 2b^  3b  3b^  0b ]   
 -0.00000000 	 [ 2b^  3b  0b^  3b ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 -0.00000000 	 [ 0b^  2b ]  
]
71  [ 0.00000000 	 [ 3a^  2a  0a^  0a ]   
 0.00000000 	 [ 3a^  2a  0b^  0b ]   
 0.00000000 	 [ 2a^  3a  0a^  0a ]   
 0.00000000 	 [ 2a^  3a  0b^  0b ]   
 0.00000000 	 [ 3b^  2b  0a^  0a ]   
 0.00000000 	 [ 3b^  2b  0b^  0b ]   
 0.00000000 	 [ 2b^  3b  0a^  0a ]   
 0.00000000 	 [ 2b^  3b  0b^  0b ]  
]
72  [ -0.00781476 	 [ 3a^  0a  2a^  2a ]   
 -0.00781476 	 [ 3a^  0a  2b^  2b ]   
 -0.00781476 	 [ 0a^  3a  2a^  2a ]   
 -0.00781476 	 [ 0a^  3a  2b^  2b ]   
 -0.00781476 	 [ 3b^  0b  2a^  2a ]   
 -0.00781476 	 [ 3b^  0b  2b^  2b ]   
 -0.00781476 	 [ 0b^  3b  2a^  2a ]   
 -0.00781476 	 [ 0b^  3b  2b^  2b ]  
]
73  [ -0.00000000 	 [ 2a^  0a  3a^  3a ]   
 -0.00000000 	 [ 2a^  0a  3b^  3b ]   
 -0.00000000 	 [ 0a^  2a  3a^  3a ]   
 -0.00000000 	 [ 0a^  2a  3b^  3b ]   
 -0.00000000 	 [ 2b^  0b  3a^  3a ]   
 -0.00000000 	 [ 2b^  0b  3b^  3b ]   
 -0.00000000 	 [ 0b^  2b  3a^  3a ]   
 -0.00000000 	 [ 0b^  2b  3b^  3b ]  
]
74  [ -0.00000000 	 [ 3a^  1a  2b^  1b ]   
 -0.00000000 	 [ 3a^  1a  1b^  2b ]   
 -0.00000000 	 [ 1a^  3a  2b^  1b ]   
 -0.00000000 	 [ 1a^  3a  1b^  2b ]  
]
75  [ -0.00000000 	 [ 3b^  1b  2a^  1a ]   
 -0.00000000 	 [ 3b^  1b  1a^  2a ]   
 -0.00000000 	 [ 1b^  3b  2a^  1a ]   
 -0.00000000 	 [ 1b^  3b  1a^  2a ]  
]
76  [ -0.00000000 	 [ 3a^  1a  2a^  1a ]   
 -0.00000000 	 [ 3a^  1a  1a^  2a ]   
 -0.00000000 	 [ 1a^  3a  2a^  1a ]   
 -0.00000000 	 [ 1a^  3a  1a^  2a ]   
 -0.00000000 	 [ 3b^  1b  2b^  1b ]   
 -0.00000000 	 [ 3b^  1b  1b^  2b ]   
 -0.00000000 	 [ 1b^  3b  2b^  1b ]   
 -0.00000000 	 [ 1b^  3b  1b^  2b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
77  [ 0.00147002 	 [ 3a^  2a  2b^  1b ]   
 0.00147002 	 [ 3a^  2a  1b^  2b ]   
 0.00147002 	 [ 2a^  3a  2b^  1b ]   
 0.00147002 	 [ 2a^  3a  1b^  2b ]  
]
78  [ 0.00147002 	 [ 3b^  2b  2a^  1a ]   
 0.00147002 	 [ 3b^  2b  1a^  2a ]   
 0.00147002 	 [ 2b^  3b  2a^  1a ]   
 0.00147002 	 [ 2b^  3b  1a^  2a ]  
]
79  [ 0.00147002 	 [ 3a^  2a  2a^  1a ]   
 0.00147002 	 [ 3a^  2a  1a^  2a ]   
 0.00147002 	 [ 2a^  3a  2a^  1a ]   
 0.00147002 	 [ 2a^  3a  1a^  2a ]   
 0.00147002 	 [ 3b^  2b  2b^  1b ]   
 0.00147002 	 [ 3b^  2b  1b^  2b ]   
 0.00147002 	 [ 2b^  3b  2b^  1b ]   
 0.00147002 	 [ 2b^  3b  1b^  2b ]   
 -0.00073501 	 [ 3a^  1a ]   
 0.00073501 	 [ 1a^  3a ]   
 -0.00073501 	 [ 3b^  1b ]   
 0.00073501 	 [ 1b^  3b ]  
]
80  [ -0.00000000 	 [ 3a^  2a  3b^  1b ]   
 -0.00000000 	 [ 3a^  2a  1b^  3b ]   
 -0.00000000 	 [ 2a^  3a  3b^  1b ]   
 -0.00000000 	 [ 2a^  3a  1b^  3b ]  
]
81  [ -0.00000000 	 [ 3b^  2b  3a^  1a ]   
 -0.00000000 	 [ 3b^  2b  1a^  3a ]   
 -0.00000000 	 [ 2b^  3b  3a^  1a ]   
 -0.00000000 	 [ 2b^  3b  1a^  3a ]  
]
82  [ -0.00000000 	 [ 3a^  2a  3a^  1a ]   
 -0.00000000 	 [ 3a^  2a  1a^  3a ]   
 -0.00000000 	 [ 2a^  3a  3a^  1a ]   
 -0.00000000 	 [ 2a^  3a  1a^  3a ]   
 -0.00000000 	 [ 3b^  2b  3b^  1b ]   
 -0.00000000 	 [ 3b^  2b  1b^  3b ]   
 -0.00000000 	 [ 2b^  3b  3b^  1b ]   
 -0.00000000 	 [ 2b^  3b  1b^  3b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
83  [ 0.00000000 	 [ 3a^  2a  1a^  1a ]   
 0.00000000 	 [ 3a^  2a  1b^  1b ]   
 0.00000000 	 [ 2a^  3a  1a^  1a ]   
 0.00000000 	 [ 2a^  3a  1b^  1b ]   
 0.00000000 	 [ 3b^  2b  1a^  1a ]   
 0.00000000 	 [ 3b^  2b  1b^  1b ]   
 0.00000000 	 [ 2b^  3b  1a^  1a ]   
 0.00000000 	 [ 2b^  3b  1b^  1b ]  
]
84  [ 0.00886444 	 [ 3a^  1a  2a^  2a ]   
 0.00886444 	 [ 3a^  1a  2b^  2b ]   
 0.00886444 	 [ 1a^  3a  2a^  2a ]   
 0.00886444 	 [ 1a^  3a  2b^  2b ]   
 0.00886444 	 [ 3b^  1b  2a^  2a ]   
 0.00886444 	 [ 3b^  1b  2b^  2b ]   
 0.00886444 	 [ 1b^  3b  2a^  2a ]   
 0.00886444 	 [ 1b^  3b  2b^  2b ]  
]
85  [ 0.00000000 	 [ 2a^  1a  3a^  3a ]   
 0.00000000 	 [ 2a^  1a  3b^  3b ]   
 0.00000000 	 [ 1a^  2a  3a^  3a ]   
 0.00000000 	 [ 1a^  2a  3b^  3b ]   
 0.00000000 	 [ 2b^  1b  3a^  3a ]   
 0.00000000 	 [ 2b^  1b  3b^  3b ]   
 0.00000000 	 [ 1b^  2b  3a^  3a ]   
 0.00000000 	 [ 1b^  2b  3b^  3b ]  
]
86  [ -0.00000000 	 [ 3a^  1a  2a^  0a ]   
 -0.00000000 	 [ 3a^  1a  0a^  2a ]   
 -0.00000000 	 [ 3a^  1a  2b^  0b ]   
 -0.00000000 	 [ 3a^  1a  0b^  2b ]   
 -0.00000000 	 [ 1a^  3a  2a^  0a ]   
 -0.00000000 	 [ 1a^  3a  0a^  2a ]   
 -0.00000000 	 [ 1a^  3a  2b^  0b ]   
 -0.00000000 	 [ 1a^  3a  0b^  2b ]   
 -0.00000000 	 [ 3b^  1b  2a^  0a ]   
 -0.00000000 	 [ 3b^  1b  0a^  2a ]   
 -0.00000000 	 [ 3b^  1b  2b^  0b ]   
 -0.00000000 	 [ 3b^  1b  0b^  2b ]   
 -0.00000000 	 [ 1b^  3b  2a^  0a ]   
 -0.00000000 	 [ 1b^  3b  0a^  2a ]   
 -0.00000000 	 [ 1b^  3b  2b^  0b ]   
 -0.00000000 	 [ 1b^  3b  0b^  2b ]  
]
87  [ 0.00000000 	 [ 3a^  0a  2a^  1a ]   
 0.00000000 	 [ 3a^  0a  1a^  2a ]   
 0.00000000 	 [ 3a^  0a  2b^  1b ]   
 0.00000000 	 [ 3a^  0a  1b^  2b ]   
 0.00000000 	 [ 0a^  3a  2a^  1a ]   
 0.00000000 	 [ 0a^  3a  1a^  2a ]   
 0.00000000 	 [ 0a^  3a  2b^  1b ]   
 0.00000000 	 [ 0a^  3a  1b^  2b ]   
 0.00000000 	 [ 3b^  0b  2a^  1a ]   
 0.00000000 	 [ 3b^  0b  1a^  2a ]   
 0.00000000 	 [ 3b^  0b  2b^  1b ]   
 0.00000000 	 [ 3b^  0b  1b^  2b ]   
 0.00000000 	 [ 0b^  3b  2a^  1a ]   
 0.00000000 	 [ 0b^  3b  1a^  2a ]   
 0.00000000 	 [ 0b^  3b  2b^  1b ]   
 0.00000000 	 [ 0b^  3b  1b^  2b ]  
]
88  [ 0.00000000 	 [ 3a^  2a  1a^  0a ]   
 0.00000000 	 [ 3a^  2a  0a^  1a ]   
 0.00000000 	 [ 3a^  2a  1b^  0b ]   
 0.00000000 	 [ 3a^  2a  0b^  1b ]   
 0.00000000 	 [ 2a^  3a  1a^  0a ]   
 0.00000000 	 [ 2a^  3a  0a^  1a ]   
 0.00000000 	 [ 2a^  3a  1b^  0b ]   
 0.00000000 	 [ 2a^  3a  0b^  1b ]   
 0.00000000 	 [ 3b^  2b  1a^  0a ]   
 0.00000000 	 [ 3b^  2b  0a^  1a ]   
 0.00000000 	 [ 3b^  2b  1b^  0b ]   
 0.00000000 	 [ 3b^  2b  0b^  1b ]   
 0.00000000 	 [ 2b^  3b  1a^  0a ]   
 0.00000000 	 [ 2b^  3b  0a^  1a ]   
 0.00000000 	 [ 2b^  3b  1b^  0b ]   
 0.00000000 	 [ 2b^  3b  0b^  1b ]  
]
89  [ -8.09774978 	 [ 4a^  4a ]   
 -8.09774978 	 [ 4b^  4b ]  
]
90  [ 0.44007955 	 [ 4a^  4a  4a^  4a ]   
 0.44007955 	 [ 4a^  4a  4b^  4b ]   
 0.44007955 	 [ 4b^  4b  4a^  4a ]   
 0.44007955 	 [ 4b^  4b  4b^  4b ]  
]
91  [ 0.01302049 	 [ 4a^  0a  4a^  0a ]   
 0.01302049 	 [ 4a^  0a  0a^  4a ]   
 0.01302049 	 [ 4a^  0a  4b^  0b ]   
 0.01302049 	 [ 4a^  0a  0b^  4b ]   
 0.01302049 	 [ 0a^  4a  4a^  0a ]   
 0.01302049 	 [ 0a^  4a  0a^  4a ]   
 0.01302049 	 [ 0a^  4a  4b^  0b ]   
 0.01302049 	 [ 0a^  4a  0b^  4b ]   
 0.01302049 	 [ 4b^  0b  4a^  0a ]   
 0.01302049 	 [ 4b^  0b  0a^  4a ]   
 0.01302049 	 [ 4b^  0b  4b^  0b ]   
 0.01302049 	 [ 4b^  0b  0b^  4b ]   
 0.01302049 	 [ 0b^  4b  4a^  0a ]   
 0.01302049 	 [ 0b^  4b  0a^  4a ]   
 0.01302049 	 [ 0b^  4b  4b^  0b ]   
 0.01302049 	 [ 0b^  4b  0b^  4b ]  
]
92  [ -0.00000000 	 [ 4a^  0a  0a^  0a ]   
 -0.00000000 	 [ 4a^  0a  0b^  0b ]   
 -0.00000000 	 [ 0a^  4a  0a^  0a ]   
 -0.00000000 	 [ 0a^  4a  0b^  0b ]   
 -0.00000000 	 [ 4b^  0b  0a^  0a ]   
 -0.00000000 	 [ 4b^  0b  0b^  0b ]   
 -0.00000000 	 [ 0b^  4b  0a^  0a ]   
 -0.00000000 	 [ 0b^  4b  0b^  0b ]   
 0.00000000 	 [ 4a^  0a ]   
 -0.00000000 	 [ 0a^  4a ]   
 0.00000000 	 [ 4b^  0b ]   
 -0.00000000 	 [ 0b^  4b ]  
]
93  [ -0.00000000 	 [ 0a^  4a  4a^  4a ]   
 -0.00000000 	 [ 0a^  4a  4b^  4b ]   
 -0.00000000 	 [ 4a^  0a  4a^  4a ]   
 -0.00000000 	 [ 4a^  0a  4b^  4b ]   
 -0.00000000 	 [ 0b^  4b  4a^  4a ]   
 -0.00000000 	 [ 0b^  4b  4b^  4b ]   
 -0.00000000 	 [ 4b^  0b  4a^  4a ]   
 -0.00000000 	 [ 4b^  0b  4b^  4b ]   
 0.00000000 	 [ 0a^  4a ]   
 -0.00000000 	 [ 4a^  0a ]   
 0.00000000 	 [ 0b^  4b ]   
 -0.00000000 	 [ 4b^  0b ]  
]
94  [ 0.00000000 	 [ 4a^  0a ]   
 0.00000000 	 [ 0a^  4a ]   
 0.00000000 	 [ 4b^  0b ]   
 0.00000000 	 [ 0b^  4b ]  
]
95  [ 1.11533749 	 [ 4a^  4a  0a^  0a ]   
 1.11533749 	 [ 4a^  4a  0b^  0b ]   
 1.11533749 	 [ 4b^  4b  0a^  0a ]   
 1.11533749 	 [ 4b^  4b  0b^  0b ]  
]
96  [ 0.06804613 	 [ 4a^  1a  4a^  1a ]   
 0.06804613 	 [ 4a^  1a  1a^  4a ]   
 0.06804613 	 [ 4a^  1a  4b^  1b ]   
 0.06804613 	 [ 4a^  1a  1b^  4b ]   
 0.06804613 	 [ 1a^  4a  4a^  1a ]   
 0.06804613 	 [ 1a^  4a  1a^  4a ]   
 0.06804613 	 [ 1a^  4a  4b^  1b ]   
 0.06804613 	 [ 1a^  4a  1b^  4b ]   
 0.06804613 	 [ 4b^  1b  4a^  1a ]   
 0.06804613 	 [ 4b^  1b  1a^  4a ]   
 0.06804613 	 [ 4b^  1b  4b^  1b ]   
 0.06804613 	 [ 4b^  1b  1b^  4b ]   
 0.06804613 	 [ 1b^  4b  4a^  1a ]   
 0.06804613 	 [ 1b^  4b  1a^  4a ]   
 0.06804613 	 [ 1b^  4b  4b^  1b ]   
 0.06804613 	 [ 1b^  4b  1b^  4b ]  
]
97  [ 0.00000000 	 [ 4a^  1a  1a^  1a ]   
 0.00000000 	 [ 4a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  4a  1a^  1a ]   
 0.00000000 	 [ 1a^  4a  1b^  1b ]   
 0.00000000 	 [ 4b^  1b  1a^  1a ]   
 0.00000000 	 [ 4b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  4b  1a^  1a ]   
 0.00000000 	 [ 1b^  4b  1b^  1b ]   
 -0.00000000 	 [ 4a^  1a ]   
 0.00000000 	 [ 1a^  4a ]   
 -0.00000000 	 [ 4b^  1b ]   
 0.00000000 	 [ 1b^  4b ]  
]
98  [ 0.00000000 	 [ 1a^  4a  4a^  4a ]   
 0.00000000 	 [ 1a^  4a  4b^  4b ]   
 0.00000000 	 [ 4a^  1a  4a^  4a ]   
 0.00000000 	 [ 4a^  1a  4b^  4b ]   
 0.00000000 	 [ 1b^  4b  4a^  4a ]   
 0.00000000 	 [ 1b^  4b  4b^  4b ]   
 0.00000000 	 [ 4b^  1b  4a^  4a ]   
 0.00000000 	 [ 4b^  1b  4b^  4b ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1b^  4b ]   
 0.00000000 	 [ 4b^  1b ]  
]
99  [ -0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 -0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
100  [ 0.73784844 	 [ 4a^  4a  1a^  1a ]   
 0.73784844 	 [ 4a^  4a  1b^  1b ]   
 0.73784844 	 [ 4b^  4b  1a^  1a ]   
 0.73784844 	 [ 4b^  4b  1b^  1b ]  
]
101  [ -0.00000000 	 [ 4a^  0a  1b^  0b ]   
 -0.00000000 	 [ 4a^  0a  0b^  1b ]   
 -0.00000000 	 [ 0a^  4a  1b^  0b ]   
 -0.00000000 	 [ 0a^  4a  0b^  1b ]  
]
102  [ -0.00000000 	 [ 4b^  0b  1a^  0a ]   
 -0.00000000 	 [ 4b^  0b  0a^  1a ]   
 -0.00000000 	 [ 0b^  4b  1a^  0a ]   
 -0.00000000 	 [ 0b^  4b  0a^  1a ]  
]
103  [ -0.00000000 	 [ 4a^  0a  1a^  0a ]   
 -0.00000000 	 [ 4a^  0a  0a^  1a ]   
 -0.00000000 	 [ 0a^  4a  1a^  0a ]   
 -0.00000000 	 [ 0a^  4a  0a^  1a ]   
 -0.00000000 	 [ 4b^  0b  1b^  0b ]   
 -0.00000000 	 [ 4b^  0b  0b^  1b ]   
 -0.00000000 	 [ 0b^  4b  1b^  0b ]   
 -0.00000000 	 [ 0b^  4b  0b^  1b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
104  [ -0.00000000 	 [ 4a^  1a  1b^  0b ]   
 -0.00000000 	 [ 4a^  1a  0b^  1b ]   
 -0.00000000 	 [ 1a^  4a  1b^  0b ]   
 -0.00000000 	 [ 1a^  4a  0b^  1b ]  
]
105  [ -0.00000000 	 [ 4b^  1b  1a^  0a ]   
 -0.00000000 	 [ 4b^  1b  0a^  1a ]   
 -0.00000000 	 [ 1b^  4b  1a^  0a ]   
 -0.00000000 	 [ 1b^  4b  0a^  1a ]  
]
106  [ -0.00000000 	 [ 4a^  1a  1a^  0a ]   
 -0.00000000 	 [ 4a^  1a  0a^  1a ]   
 -0.00000000 	 [ 1a^  4a  1a^  0a ]   
 -0.00000000 	 [ 1a^  4a  0a^  1a ]   
 -0.00000000 	 [ 4b^  1b  1b^  0b ]   
 -0.00000000 	 [ 4b^  1b  0b^  1b ]   
 -0.00000000 	 [ 1b^  4b  1b^  0b ]   
 -0.00000000 	 [ 1b^  4b  0b^  1b ]   
 0.00000000 	 [ 4a^  0a ]   
 -0.00000000 	 [ 0a^  4a ]   
 0.00000000 	 [ 4b^  0b ]   
 -0.00000000 	 [ 0b^  4b ]  
]
107  [ 0.03122896 	 [ 4a^  1a  4b^  0b ]   
 0.03122896 	 [ 4a^  1a  0b^  4b ]   
 0.03122896 	 [ 1a^  4a  4b^  0b ]   
 0.03122896 	 [ 1a^  4a  0b^  4b ]  
]
108  [ 0.03122896 	 [ 4b^  1b  4a^  0a ]   
 0.03122896 	 [ 4b^  1b  0a^  4a ]   
 0.03122896 	 [ 1b^  4b  4a^  0a ]   
 0.03122896 	 [ 1b^  4b  0a^  4a ]  
]
109  [ 0.03122896 	 [ 4a^  1a  4a^  0a ]   
 0.03122896 	 [ 4a^  1a  0a^  4a ]   
 0.03122896 	 [ 1a^  4a  4a^  0a ]   
 0.03122896 	 [ 1a^  4a  0a^  4a ]   
 0.03122896 	 [ 4b^  1b  4b^  0b ]   
 0.03122896 	 [ 4b^  1b  0b^  4b ]   
 0.03122896 	 [ 1b^  4b  4b^  0b ]   
 0.03122896 	 [ 1b^  4b  0b^  4b ]   
 -0.01561448 	 [ 1a^  0a ]   
 0.01561448 	 [ 0a^  1a ]   
 -0.01561448 	 [ 1b^  0b ]   
 0.01561448 	 [ 0b^  1b ]  
]
110  [ 0.00000000 	 [ 4a^  1a  0a^  0a ]   
 0.00000000 	 [ 4a^  1a  0b^  0b ]   
 0.00000000 	 [ 1a^  4a  0a^  0a ]   
 0.00000000 	 [ 1a^  4a  0b^  0b ]   
 0.00000000 	 [ 4b^  1b  0a^  0a ]   
 0.00000000 	 [ 4b^  1b  0b^  0b ]   
 0.00000000 	 [ 1b^  4b  0a^  0a ]   
 0.00000000 	 [ 1b^  4b  0b^  0b ]  
]
111  [ 0.00000000 	 [ 4a^  0a  1a^  1a ]   
 0.00000000 	 [ 4a^  0a  1b^  1b ]   
 0.00000000 	 [ 0a^  4a  1a^  1a ]   
 0.00000000 	 [ 0a^  4a  1b^  1b ]   
 0.00000000 	 [ 4b^  0b  1a^  1a ]   
 0.00000000 	 [ 4b^  0b  1b^  1b ]   
 0.00000000 	 [ 0b^  4b  1a^  1a ]   
 0.00000000 	 [ 0b^  4b  1b^  1b ]  
]
112  [ -0.01125058 	 [ 1a^  0a  4a^  4a ]   
 -0.01125058 	 [ 1a^  0a  4b^  4b ]   
 -0.01125058 	 [ 0a^  1a  4a^  4a ]   
 -0.01125058 	 [ 0a^  1a  4b^  4b ]   
 -0.01125058 	 [ 1b^  0b  4a^  4a ]   
 -0.01125058 	 [ 1b^  0b  4b^  4b ]   
 -0.01125058 	 [ 0b^  1b  4a^  4a ]   
 -0.01125058 	 [ 0b^  1b  4b^  4b ]  
]
113  [ 0.01645285 	 [ 4a^  2a  4a^  2a ]   
 0.01645285 	 [ 4a^  2a  2a^  4a ]   
 0.01645285 	 [ 4a^  2a  4b^  2b ]   
 0.01645285 	 [ 4a^  2a  2b^  4b ]   
 0.01645285 	 [ 2a^  4a  4a^  2a ]   
 0.01645285 	 [ 2a^  4a  2a^  4a ]   
 0.01645285 	 [ 2a^  4a  4b^  2b ]   
 0.01645285 	 [ 2a^  4a  2b^  4b ]   
 0.01645285 	 [ 4b^  2b  4a^  2a ]   
 0.01645285 	 [ 4b^  2b  2a^  4a ]   
 0.01645285 	 [ 4b^  2b  4b^  2b ]   
 0.01645285 	 [ 4b^  2b  2b^  4b ]   
 0.01645285 	 [ 2b^  4b  4a^  2a ]   
 0.01645285 	 [ 2b^  4b  2a^  4a ]   
 0.01645285 	 [ 2b^  4b  4b^  2b ]   
 0.01645285 	 [ 2b^  4b  2b^  4b ]  
]
114  [ 0.00000000 	 [ 4a^  2a  2a^  2a ]   
 0.00000000 	 [ 4a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  4a  2a^  2a ]   
 0.00000000 	 [ 2a^  4a  2b^  2b ]   
 0.00000000 	 [ 4b^  2b  2a^  2a ]   
 0.00000000 	 [ 4b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  4b  2a^  2a ]   
 0.00000000 	 [ 2b^  4b  2b^  2b ]   
 -0.00000000 	 [ 4a^  2a ]   
 0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 0.00000000 	 [ 2b^  4b ]  
]
115  [ 0.00000000 	 [ 2a^  4a  4a^  4a ]   
 0.00000000 	 [ 2a^  4a  4b^  4b ]   
 0.00000000 	 [ 4a^  2a  4a^  4a ]   
 0.00000000 	 [ 4a^  2a  4b^  4b ]   
 0.00000000 	 [ 2b^  4b  4a^  4a ]   
 0.00000000 	 [ 2b^  4b  4b^  4b ]   
 0.00000000 	 [ 4b^  2b  4a^  4a ]   
 0.00000000 	 [ 4b^  2b  4b^  4b ]   
 -0.00000000 	 [ 2a^  4a ]   
 0.00000000 	 [ 4a^  2a ]   
 -0.00000000 	 [ 2b^  4b ]   
 0.00000000 	 [ 4b^  2b ]  
]
116  [ -0.00000000 	 [ 4a^  2a ]   
 -0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 -0.00000000 	 [ 2b^  4b ]  
]
117  [ 0.66649908 	 [ 4a^  4a  2a^  2a ]   
 0.66649908 	 [ 4a^  4a  2b^  2b ]   
 0.66649908 	 [ 4b^  4b  2a^  2a ]   
 0.66649908 	 [ 4b^  4b  2b^  2b ]  
]
118  [ 0.00000000 	 [ 4a^  0a  2b^  0b ]   
 0.00000000 	 [ 4a^  0a  0b^  2b ]   
 0.00000000 	 [ 0a^  4a  2b^  0b ]   
 0.00000000 	 [ 0a^  4a  0b^  2b ]  
]
119  [ 0.00000000 	 [ 4b^  0b  2a^  0a ]   
 0.00000000 	 [ 4b^  0b  0a^  2a ]   
 0.00000000 	 [ 0b^  4b  2a^  0a ]   
 0.00000000 	 [ 0b^  4b  0a^  2a ]  
]
120  [ 0.00000000 	 [ 4a^  0a  2a^  0a ]   
 0.00000000 	 [ 4a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  4a  2a^  0a ]   
 0.00000000 	 [ 0a^  4a  0a^  2a ]   
 0.00000000 	 [ 4b^  0b  2b^  0b ]   
 0.00000000 	 [ 4b^  0b  0b^  2b ]   
 0.00000000 	 [ 0b^  4b  2b^  0b ]   
 0.00000000 	 [ 0b^  4b  0b^  2b ]   
 -0.00000000 	 [ 4a^  2a ]   
 0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 0.00000000 	 [ 2b^  4b ]  
]
121  [ 0.00000000 	 [ 4a^  2a  2b^  0b ]   
 0.00000000 	 [ 4a^  2a  0b^  2b ]   
 0.00000000 	 [ 2a^  4a  2b^  0b ]   
 0.00000000 	 [ 2a^  4a  0b^  2b ]  
]
122  [ 0.00000000 	 [ 4b^  2b  2a^  0a ]   
 0.00000000 	 [ 4b^  2b  0a^  2a ]   
 0.00000000 	 [ 2b^  4b  2a^  0a ]   
 0.00000000 	 [ 2b^  4b  0a^  2a ]  
]
123  [ 0.00000000 	 [ 4a^  2a  2a^  0a ]   
 0.00000000 	 [ 4a^  2a  0a^  2a ]   
 0.00000000 	 [ 2a^  4a  2a^  0a ]   
 0.00000000 	 [ 2a^  4a  0a^  2a ]   
 0.00000000 	 [ 4b^  2b  2b^  0b ]   
 0.00000000 	 [ 4b^  2b  0b^  2b ]   
 0.00000000 	 [ 2b^  4b  2b^  0b ]   
 0.00000000 	 [ 2b^  4b  0b^  2b ]   
 -0.00000000 	 [ 4a^  0a ]   
 0.00000000 	 [ 0a^  4a ]   
 -0.00000000 	 [ 4b^  0b ]   
 0.00000000 	 [ 0b^  4b ]  
]
124  [ -0.00000000 	 [ 4a^  2a  4b^  0b ]   
 -0.00000000 	 [ 4a^  2a  0b^  4b ]   
 -0.00000000 	 [ 2a^  4a  4b^  0b ]   
 -0.00000000 	 [ 2a^  4a  0b^  4b ]  
]
125  [ -0.00000000 	 [ 4b^  2b  4a^  0a ]   
 -0.00000000 	 [ 4b^  2b  0a^  4a ]   
 -0.00000000 	 [ 2b^  4b  4a^  0a ]   
 -0.00000000 	 [ 2b^  4b  0a^  4a ]  
]
126  [ -0.00000000 	 [ 4a^  2a  4a^  0a ]   
 -0.00000000 	 [ 4a^  2a  0a^  4a ]   
 -0.00000000 	 [ 2a^  4a  4a^  0a ]   
 -0.00000000 	 [ 2a^  4a  0a^  4a ]   
 -0.00000000 	 [ 4b^  2b  4b^  0b ]   
 -0.00000000 	 [ 4b^  2b  0b^  4b ]   
 -0.00000000 	 [ 2b^  4b  4b^  0b ]   
 -0.00000000 	 [ 2b^  4b  0b^  4b ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 -0.00000000 	 [ 0b^  2b ]  
]
127  [ 0.00000000 	 [ 4a^  2a  0a^  0a ]   
 0.00000000 	 [ 4a^  2a  0b^  0b ]   
 0.00000000 	 [ 2a^  4a  0a^  0a ]   
 0.00000000 	 [ 2a^  4a  0b^  0b ]   
 0.00000000 	 [ 4b^  2b  0a^  0a ]   
 0.00000000 	 [ 4b^  2b  0b^  0b ]   
 0.00000000 	 [ 2b^  4b  0a^  0a ]   
 0.00000000 	 [ 2b^  4b  0b^  0b ]  
]
128  [ -0.00000000 	 [ 4a^  0a  2a^  2a ]   
 -0.00000000 	 [ 4a^  0a  2b^  2b ]   
 -0.00000000 	 [ 0a^  4a  2a^  2a ]   
 -0.00000000 	 [ 0a^  4a  2b^  2b ]   
 -0.00000000 	 [ 4b^  0b  2a^  2a ]   
 -0.00000000 	 [ 4b^  0b  2b^  2b ]   
 -0.00000000 	 [ 0b^  4b  2a^  2a ]   
 -0.00000000 	 [ 0b^  4b  2b^  2b ]  
]
129  [ -0.00000000 	 [ 2a^  0a  4a^  4a ]   
 -0.00000000 	 [ 2a^  0a  4b^  4b ]   
 -0.00000000 	 [ 0a^  2a  4a^  4a ]   
 -0.00000000 	 [ 0a^  2a  4b^  4b ]   
 -0.00000000 	 [ 2b^  0b  4a^  4a ]   
 -0.00000000 	 [ 2b^  0b  4b^  4b ]   
 -0.00000000 	 [ 0b^  2b  4a^  4a ]   
 -0.00000000 	 [ 0b^  2b  4b^  4b ]  
]
130  [ 0.00000000 	 [ 4a^  1a  2b^  1b ]   
 0.00000000 	 [ 4a^  1a  1b^  2b ]   
 0.00000000 	 [ 1a^  4a  2b^  1b ]   
 0.00000000 	 [ 1a^  4a  1b^  2b ]  
]
131  [ 0.00000000 	 [ 4b^  1b  2a^  1a ]   
 0.00000000 	 [ 4b^  1b  1a^  2a ]   
 0.00000000 	 [ 1b^  4b  2a^  1a ]   
 0.00000000 	 [ 1b^  4b  1a^  2a ]  
]
132  [ 0.00000000 	 [ 4a^  1a  2a^  1a ]   
 0.00000000 	 [ 4a^  1a  1a^  2a ]   
 0.00000000 	 [ 1a^  4a  2a^  1a ]   
 0.00000000 	 [ 1a^  4a  1a^  2a ]   
 0.00000000 	 [ 4b^  1b  2b^  1b ]   
 0.00000000 	 [ 4b^  1b  1b^  2b ]   
 0.00000000 	 [ 1b^  4b  2b^  1b ]   
 0.00000000 	 [ 1b^  4b  1b^  2b ]   
 -0.00000000 	 [ 4a^  2a ]   
 0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 0.00000000 	 [ 2b^  4b ]  
]
133  [ 0.00000000 	 [ 4a^  2a  2b^  1b ]   
 0.00000000 	 [ 4a^  2a  1b^  2b ]   
 0.00000000 	 [ 2a^  4a  2b^  1b ]   
 0.00000000 	 [ 2a^  4a  1b^  2b ]  
]
134  [ 0.00000000 	 [ 4b^  2b  2a^  1a ]   
 0.00000000 	 [ 4b^  2b  1a^  2a ]   
 0.00000000 	 [ 2b^  4b  2a^  1a ]   
 0.00000000 	 [ 2b^  4b  1a^  2a ]  
]
135  [ 0.00000000 	 [ 4a^  2a  2a^  1a ]   
 0.00000000 	 [ 4a^  2a  1a^  2a ]   
 0.00000000 	 [ 2a^  4a  2a^  1a ]   
 0.00000000 	 [ 2a^  4a  1a^  2a ]   
 0.00000000 	 [ 4b^  2b  2b^  1b ]   
 0.00000000 	 [ 4b^  2b  1b^  2b ]   
 0.00000000 	 [ 2b^  4b  2b^  1b ]   
 0.00000000 	 [ 2b^  4b  1b^  2b ]   
 -0.00000000 	 [ 4a^  1a ]   
 0.00000000 	 [ 1a^  4a ]   
 -0.00000000 	 [ 4b^  1b ]   
 0.00000000 	 [ 1b^  4b ]  
]
136  [ 0.00000000 	 [ 4a^  2a  4b^  1b ]   
 0.00000000 	 [ 4a^  2a  1b^  4b ]   
 0.00000000 	 [ 2a^  4a  4b^  1b ]   
 0.00000000 	 [ 2a^  4a  1b^  4b ]  
]
137  [ 0.00000000 	 [ 4b^  2b  4a^  1a ]   
 0.00000000 	 [ 4b^  2b  1a^  4a ]   
 0.00000000 	 [ 2b^  4b  4a^  1a ]   
 0.00000000 	 [ 2b^  4b  1a^  4a ]  
]
138  [ 0.00000000 	 [ 4a^  2a  4a^  1a ]   
 0.00000000 	 [ 4a^  2a  1a^  4a ]   
 0.00000000 	 [ 2a^  4a  4a^  1a ]   
 0.00000000 	 [ 2a^  4a  1a^  4a ]   
 0.00000000 	 [ 4b^  2b  4b^  1b ]   
 0.00000000 	 [ 4b^  2b  1b^  4b ]   
 0.00000000 	 [ 2b^  4b  4b^  1b ]   
 0.00000000 	 [ 2b^  4b  1b^  4b ]   
 -0.00000000 	 [ 2a^  1a ]   
 0.00000000 	 [ 1a^  2a ]   
 -0.00000000 	 [ 2b^  1b ]   
 0.00000000 	 [ 1b^  2b ]  
]
139  [ 0.00000000 	 [ 4a^  2a  1a^  1a ]   
 0.00000000 	 [ 4a^  2a  1b^  1b ]   
 0.00000000 	 [ 2a^  4a  1a^  1a ]   
 0.00000000 	 [ 2a^  4a  1b^  1b ]   
 0.00000000 	 [ 4b^  2b  1a^  1a ]   
 0.00000000 	 [ 4b^  2b  1b^  1b ]   
 0.00000000 	 [ 2b^  4b  1a^  1a ]   
 0.00000000 	 [ 2b^  4b  1b^  1b ]  
]
140  [ 0.00000000 	 [ 4a^  1a  2a^  2a ]   
 0.00000000 	 [ 4a^  1a  2b^  2b ]   
 0.00000000 	 [ 1a^  4a  2a^  2a ]   
 0.00000000 	 [ 1a^  4a  2b^  2b ]   
 0.00000000 	 [ 4b^  1b  2a^  2a ]   
 0.00000000 	 [ 4b^  1b  2b^  2b ]   
 0.00000000 	 [ 1b^  4b  2a^  2a ]   
 0.00000000 	 [ 1b^  4b  2b^  2b ]  
]
141  [ 0.00000000 	 [ 2a^  1a  4a^  4a ]   
 0.00000000 	 [ 2a^  1a  4b^  4b ]   
 0.00000000 	 [ 1a^  2a  4a^  4a ]   
 0.00000000 	 [ 1a^  2a  4b^  4b ]   
 0.00000000 	 [ 2b^  1b  4a^  4a ]   
 0.00000000 	 [ 2b^  1b  4b^  4b ]   
 0.00000000 	 [ 1b^  2b  4a^  4a ]   
 0.00000000 	 [ 1b^  2b  4b^  4b ]  
]
142  [ 0.00000000 	 [ 4a^  1a  2a^  0a ]   
 0.00000000 	 [ 4a^  1a  0a^  2a ]   
 0.00000000 	 [ 4a^  1a  2b^  0b ]   
 0.00000000 	 [ 4a^  1a  0b^  2b ]   
 0.00000000 	 [ 1a^  4a  2a^  0a ]   
 0.00000000 	 [ 1a^  4a  0a^  2a ]   
 0.00000000 	 [ 1a^  4a  2b^  0b ]   
 0.00000000 	 [ 1a^  4a  0b^  2b ]   
 0.00000000 	 [ 4b^  1b  2a^  0a ]   
 0.00000000 	 [ 4b^  1b  0a^  2a ]   
 0.00000000 	 [ 4b^  1b  2b^  0b ]   
 0.00000000 	 [ 4b^  1b  0b^  2b ]   
 0.00000000 	 [ 1b^  4b  2a^  0a ]   
 0.00000000 	 [ 1b^  4b  0a^  2a ]   
 0.00000000 	 [ 1b^  4b  2b^  0b ]   
 0.00000000 	 [ 1b^  4b  0b^  2b ]  
]
143  [ 0.00000000 	 [ 4a^  0a  2a^  1a ]   
 0.00000000 	 [ 4a^  0a  1a^  2a ]   
 0.00000000 	 [ 4a^  0a  2b^  1b ]   
 0.00000000 	 [ 4a^  0a  1b^  2b ]   
 0.00000000 	 [ 0a^  4a  2a^  1a ]   
 0.00000000 	 [ 0a^  4a  1a^  2a ]   
 0.00000000 	 [ 0a^  4a  2b^  1b ]   
 0.00000000 	 [ 0a^  4a  1b^  2b ]   
 0.00000000 	 [ 4b^  0b  2a^  1a ]   
 0.00000000 	 [ 4b^  0b  1a^  2a ]   
 0.00000000 	 [ 4b^  0b  2b^  1b ]   
 0.00000000 	 [ 4b^  0b  1b^  2b ]   
 0.00000000 	 [ 0b^  4b  2a^  1a ]   
 0.00000000 	 [ 0b^  4b  1a^  2a ]   
 0.00000000 	 [ 0b^  4b  2b^  1b ]   
 0.00000000 	 [ 0b^  4b  1b^  2b ]  
]
144  [ 0.00000000 	 [ 4a^  2a  1a^  0a ]   
 0.00000000 	 [ 4a^  2a  0a^  1a ]   
 0.00000000 	 [ 4a^  2a  1b^  0b ]   
 0.00000000 	 [ 4a^  2a  0b^  1b ]   
 0.00000000 	 [ 2a^  4a  1a^  0a ]   
 0.00000000 	 [ 2a^  4a  0a^  1a ]   
 0.00000000 	 [ 2a^  4a  1b^  0b ]   
 0.00000000 	 [ 2a^  4a  0b^  1b ]   
 0.00000000 	 [ 4b^  2b  1a^  0a ]   
 0.00000000 	 [ 4b^  2b  0a^  1a ]   
 0.00000000 	 [ 4b^  2b  1b^  0b ]   
 0.00000000 	 [ 4b^  2b  0b^  1b ]   
 0.00000000 	 [ 2b^  4b  1a^  0a ]   
 0.00000000 	 [ 2b^  4b  0a^  1a ]   
 0.00000000 	 [ 2b^  4b  1b^  0b ]   
 0.00000000 	 [ 2b^  4b  0b^  1b ]  
]
145  [ 0.03257900 	 [ 4a^  3a  4a^  3a ]   
 0.03257900 	 [ 4a^  3a  3a^  4a ]   
 0.03257900 	 [ 4a^  3a  4b^  3b ]   
 0.03257900 	 [ 4a^  3a  3b^  4b ]   
 0.03257900 	 [ 3a^  4a  4a^  3a ]   
 0.03257900 	 [ 3a^  4a  3a^  4a ]   
 0.03257900 	 [ 3a^  4a  4b^  3b ]   
 0.03257900 	 [ 3a^  4a  3b^  4b ]   
 0.03257900 	 [ 4b^  3b  4a^  3a ]   
 0.03257900 	 [ 4b^  3b  3a^  4a ]   
 0.03257900 	 [ 4b^  3b  4b^  3b ]   
 0.03257900 	 [ 4b^  3b  3b^  4b ]   
 0.03257900 	 [ 3b^  4b  4a^  3a ]   
 0.03257900 	 [ 3b^  4b  3a^  4a ]   
 0.03257900 	 [ 3b^  4b  4b^  3b ]   
 0.03257900 	 [ 3b^  4b  3b^  4b ]  
]
146  [ -0.00000000 	 [ 4a^  3a  3a^  3a ]   
 -0.00000000 	 [ 4a^  3a  3b^  3b ]   
 -0.00000000 	 [ 3a^  4a  3a^  3a ]   
 -0.00000000 	 [ 3a^  4a  3b^  3b ]   
 -0.00000000 	 [ 4b^  3b  3a^  3a ]   
 -0.00000000 	 [ 4b^  3b  3b^  3b ]   
 -0.00000000 	 [ 3b^  4b  3a^  3a ]   
 -0.00000000 	 [ 3b^  4b  3b^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
147  [ -0.00000000 	 [ 3a^  4a  4a^  4a ]   
 -0.00000000 	 [ 3a^  4a  4b^  4b ]   
 -0.00000000 	 [ 4a^  3a  4a^  4a ]   
 -0.00000000 	 [ 4a^  3a  4b^  4b ]   
 -0.00000000 	 [ 3b^  4b  4a^  4a ]   
 -0.00000000 	 [ 3b^  4b  4b^  4b ]   
 -0.00000000 	 [ 4b^  3b  4a^  4a ]   
 -0.00000000 	 [ 4b^  3b  4b^  4b ]   
 0.00000000 	 [ 3a^  4a ]   
 -0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3b^  4b ]   
 -0.00000000 	 [ 4b^  3b ]  
]
148  [ 0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 0.00000000 	 [ 3b^  4b ]  
]
149  [ 0.71575244 	 [ 4a^  4a  3a^  3a ]   
 0.71575244 	 [ 4a^  4a  3b^  3b ]   
 0.71575244 	 [ 4b^  4b  3a^  3a ]   
 0.71575244 	 [ 4b^  4b  3b^  3b ]  
]
150  [ 0.00000000 	 [ 4a^  0a  3b^  0b ]   
 0.00000000 	 [ 4a^  0a  0b^  3b ]   
 0.00000000 	 [ 0a^  4a  3b^  0b ]   
 0.00000000 	 [ 0a^  4a  0b^  3b ]  
]
151  [ 0.00000000 	 [ 4b^  0b  3a^  0a ]   
 0.00000000 	 [ 4b^  0b  0a^  3a ]   
 0.00000000 	 [ 0b^  4b  3a^  0a ]   
 0.00000000 	 [ 0b^  4b  0a^  3a ]  
]
152  [ 0.00000000 	 [ 4a^  0a  3a^  0a ]   
 0.00000000 	 [ 4a^  0a  0a^  3a ]   
 0.00000000 	 [ 0a^  4a  3a^  0a ]   
 0.00000000 	 [ 0a^  4a  0a^  3a ]   
 0.00000000 	 [ 4b^  0b  3b^  0b ]   
 0.00000000 	 [ 4b^  0b  0b^  3b ]   
 0.00000000 	 [ 0b^  4b  3b^  0b ]   
 0.00000000 	 [ 0b^  4b  0b^  3b ]   
 -0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3a^  4a ]   
 -0.00000000 	 [ 4b^  3b ]   
 0.00000000 	 [ 3b^  4b ]  
]
153  [ -0.00000000 	 [ 4a^  3a  3b^  0b ]   
 -0.00000000 	 [ 4a^  3a  0b^  3b ]   
 -0.00000000 	 [ 3a^  4a  3b^  0b ]   
 -0.00000000 	 [ 3a^  4a  0b^  3b ]  
]
154  [ -0.00000000 	 [ 4b^  3b  3a^  0a ]   
 -0.00000000 	 [ 4b^  3b  0a^  3a ]   
 -0.00000000 	 [ 3b^  4b  3a^  0a ]   
 -0.00000000 	 [ 3b^  4b  0a^  3a ]  
]
155  [ -0.00000000 	 [ 4a^  3a  3a^  0a ]   
 -0.00000000 	 [ 4a^  3a  0a^  3a ]   
 -0.00000000 	 [ 3a^  4a  3a^  0a ]   
 -0.00000000 	 [ 3a^  4a  0a^  3a ]   
 -0.00000000 	 [ 4b^  3b  3b^  0b ]   
 -0.00000000 	 [ 4b^  3b  0b^  3b ]   
 -0.00000000 	 [ 3b^  4b  3b^  0b ]   
 -0.00000000 	 [ 3b^  4b  0b^  3b ]   
 0.00000000 	 [ 4a^  0a ]   
 -0.00000000 	 [ 0a^  4a ]   
 0.00000000 	 [ 4b^  0b ]   
 -0.00000000 	 [ 0b^  4b ]  
]
156  [ 0.01751166 	 [ 4a^  3a  4b^  0b ]   
 0.01751166 	 [ 4a^  3a  0b^  4b ]   
 0.01751166 	 [ 3a^  4a  4b^  0b ]   
 0.01751166 	 [ 3a^  4a  0b^  4b ]  
]
157  [ 0.01751166 	 [ 4b^  3b  4a^  0a ]   
 0.01751166 	 [ 4b^  3b  0a^  4a ]   
 0.01751166 	 [ 3b^  4b  4a^  0a ]   
 0.01751166 	 [ 3b^  4b  0a^  4a ]  
]
158  [ 0.01751166 	 [ 4a^  3a  4a^  0a ]   
 0.01751166 	 [ 4a^  3a  0a^  4a ]   
 0.01751166 	 [ 3a^  4a  4a^  0a ]   
 0.01751166 	 [ 3a^  4a  0a^  4a ]   
 0.01751166 	 [ 4b^  3b  4b^  0b ]   
 0.01751166 	 [ 4b^  3b  0b^  4b ]   
 0.01751166 	 [ 3b^  4b  4b^  0b ]   
 0.01751166 	 [ 3b^  4b  0b^  4b ]   
 -0.00875583 	 [ 3a^  0a ]   
 0.00875583 	 [ 0a^  3a ]   
 -0.00875583 	 [ 3b^  0b ]   
 0.00875583 	 [ 0b^  3b ]  
]
159  [ -0.00000000 	 [ 4a^  3a  0a^  0a ]   
 -0.00000000 	 [ 4a^  3a  0b^  0b ]   
 -0.00000000 	 [ 3a^  4a  0a^  0a ]   
 -0.00000000 	 [ 3a^  4a  0b^  0b ]   
 -0.00000000 	 [ 4b^  3b  0a^  0a ]   
 -0.00000000 	 [ 4b^  3b  0b^  0b ]   
 -0.00000000 	 [ 3b^  4b  0a^  0a ]   
 -0.00000000 	 [ 3b^  4b  0b^  0b ]  
]
160  [ -0.00000000 	 [ 4a^  0a  3a^  3a ]   
 -0.00000000 	 [ 4a^  0a  3b^  3b ]   
 -0.00000000 	 [ 0a^  4a  3a^  3a ]   
 -0.00000000 	 [ 0a^  4a  3b^  3b ]   
 -0.00000000 	 [ 4b^  0b  3a^  3a ]   
 -0.00000000 	 [ 4b^  0b  3b^  3b ]   
 -0.00000000 	 [ 0b^  4b  3a^  3a ]   
 -0.00000000 	 [ 0b^  4b  3b^  3b ]  
]
161  [ -0.00666514 	 [ 3a^  0a  4a^  4a ]   
 -0.00666514 	 [ 3a^  0a  4b^  4b ]   
 -0.00666514 	 [ 0a^  3a  4a^  4a ]   
 -0.00666514 	 [ 0a^  3a  4b^  4b ]   
 -0.00666514 	 [ 3b^  0b  4a^  4a ]   
 -0.00666514 	 [ 3b^  0b  4b^  4b ]   
 -0.00666514 	 [ 0b^  3b  4a^  4a ]   
 -0.00666514 	 [ 0b^  3b  4b^  4b ]  
]
162  [ -0.00000000 	 [ 4a^  1a  3b^  1b ]   
 -0.00000000 	 [ 4a^  1a  1b^  3b ]   
 -0.00000000 	 [ 1a^  4a  3b^  1b ]   
 -0.00000000 	 [ 1a^  4a  1b^  3b ]  
]
163  [ -0.00000000 	 [ 4b^  1b  3a^  1a ]   
 -0.00000000 	 [ 4b^  1b  1a^  3a ]   
 -0.00000000 	 [ 1b^  4b  3a^  1a ]   
 -0.00000000 	 [ 1b^  4b  1a^  3a ]  
]
164  [ -0.00000000 	 [ 4a^  1a  3a^  1a ]   
 -0.00000000 	 [ 4a^  1a  1a^  3a ]   
 -0.00000000 	 [ 1a^  4a  3a^  1a ]   
 -0.00000000 	 [ 1a^  4a  1a^  3a ]   
 -0.00000000 	 [ 4b^  1b  3b^  1b ]   
 -0.00000000 	 [ 4b^  1b  1b^  3b ]   
 -0.00000000 	 [ 1b^  4b  3b^  1b ]   
 -0.00000000 	 [ 1b^  4b  1b^  3b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
165  [ -0.00000000 	 [ 4a^  3a  3b^  1b ]   
 -0.00000000 	 [ 4a^  3a  1b^  3b ]   
 -0.00000000 	 [ 3a^  4a  3b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1b^  3b ]  
]
166  [ -0.00000000 	 [ 4b^  3b  3a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1a^  3a ]   
 -0.00000000 	 [ 3b^  4b  3a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1a^  3a ]  
]
167  [ -0.00000000 	 [ 4a^  3a  3a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1a^  3a ]   
 -0.00000000 	 [ 3a^  4a  3a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1a^  3a ]   
 -0.00000000 	 [ 4b^  3b  3b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1b^  3b ]   
 -0.00000000 	 [ 3b^  4b  3b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1b^  3b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
168  [ 0.05897140 	 [ 4a^  3a  4b^  1b ]   
 0.05897140 	 [ 4a^  3a  1b^  4b ]   
 0.05897140 	 [ 3a^  4a  4b^  1b ]   
 0.05897140 	 [ 3a^  4a  1b^  4b ]  
]
169  [ 0.05897140 	 [ 4b^  3b  4a^  1a ]   
 0.05897140 	 [ 4b^  3b  1a^  4a ]   
 0.05897140 	 [ 3b^  4b  4a^  1a ]   
 0.05897140 	 [ 3b^  4b  1a^  4a ]  
]
170  [ 0.05897140 	 [ 4a^  3a  4a^  1a ]   
 0.05897140 	 [ 4a^  3a  1a^  4a ]   
 0.05897140 	 [ 3a^  4a  4a^  1a ]   
 0.05897140 	 [ 3a^  4a  1a^  4a ]   
 0.05897140 	 [ 4b^  3b  4b^  1b ]   
 0.05897140 	 [ 4b^  3b  1b^  4b ]   
 0.05897140 	 [ 3b^  4b  4b^  1b ]   
 0.05897140 	 [ 3b^  4b  1b^  4b ]   
 -0.02948570 	 [ 3a^  1a ]   
 0.02948570 	 [ 1a^  3a ]   
 -0.02948570 	 [ 3b^  1b ]   
 0.02948570 	 [ 1b^  3b ]  
]
171  [ -0.00000000 	 [ 4a^  3a  1a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1b^  1b ]  
]
172  [ 0.00000000 	 [ 4a^  1a  3a^  3a ]   
 0.00000000 	 [ 4a^  1a  3b^  3b ]   
 0.00000000 	 [ 1a^  4a  3a^  3a ]   
 0.00000000 	 [ 1a^  4a  3b^  3b ]   
 0.00000000 	 [ 4b^  1b  3a^  3a ]   
 0.00000000 	 [ 4b^  1b  3b^  3b ]   
 0.00000000 	 [ 1b^  4b  3a^  3a ]   
 0.00000000 	 [ 1b^  4b  3b^  3b ]  
]
173  [ 0.08304198 	 [ 3a^  1a  4a^  4a ]   
 0.08304198 	 [ 3a^  1a  4b^  4b ]   
 0.08304198 	 [ 1a^  3a  4a^  4a ]   
 0.08304198 	 [ 1a^  3a  4b^  4b ]   
 0.08304198 	 [ 3b^  1b  4a^  4a ]   
 0.08304198 	 [ 3b^  1b  4b^  4b ]   
 0.08304198 	 [ 1b^  3b  4a^  4a ]   
 0.08304198 	 [ 1b^  3b  4b^  4b ]  
]
174  [ 0.00000000 	 [ 4a^  1a  3a^  0a ]   
 0.00000000 	 [ 4a^  1a  0a^  3a ]   
 0.00000000 	 [ 4a^  1a  3b^  0b ]   
 0.00000000 	 [ 4a^  1a  0b^  3b ]   
 0.00000000 	 [ 1a^  4a  3a^  0a ]   
 0.00000000 	 [ 1a^  4a  0a^  3a ]   
 0.00000000 	 [ 1a^  4a  3b^  0b ]   
 0.00000000 	 [ 1a^  4a  0b^  3b ]   
 0.00000000 	 [ 4b^  1b  3a^  0a ]   
 0.00000000 	 [ 4b^  1b  0a^  3a ]   
 0.00000000 	 [ 4b^  1b  3b^  0b ]   
 0.00000000 	 [ 4b^  1b  0b^  3b ]   
 0.00000000 	 [ 1b^  4b  3a^  0a ]   
 0.00000000 	 [ 1b^  4b  0a^  3a ]   
 0.00000000 	 [ 1b^  4b  3b^  0b ]   
 0.00000000 	 [ 1b^  4b  0b^  3b ]  
]
175  [ -0.00000000 	 [ 4a^  0a  3a^  1a ]   
 -0.00000000 	 [ 4a^  0a  1a^  3a ]   
 -0.00000000 	 [ 4a^  0a  3b^  1b ]   
 -0.00000000 	 [ 4a^  0a  1b^  3b ]   
 -0.00000000 	 [ 0a^  4a  3a^  1a ]   
 -0.00000000 	 [ 0a^  4a  1a^  3a ]   
 -0.00000000 	 [ 0a^  4a  3b^  1b ]   
 -0.00000000 	 [ 0a^  4a  1b^  3b ]   
 -0.00000000 	 [ 4b^  0b  3a^  1a ]   
 -0.00000000 	 [ 4b^  0b  1a^  3a ]   
 -0.00000000 	 [ 4b^  0b  3b^  1b ]   
 -0.00000000 	 [ 4b^  0b  1b^  3b ]   
 -0.00000000 	 [ 0b^  4b  3a^  1a ]   
 -0.00000000 	 [ 0b^  4b  1a^  3a ]   
 -0.00000000 	 [ 0b^  4b  3b^  1b ]   
 -0.00000000 	 [ 0b^  4b  1b^  3b ]  
]
176  [ -0.00000000 	 [ 4a^  3a  1a^  0a ]   
 -0.00000000 	 [ 4a^  3a  0a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1b^  0b ]   
 -0.00000000 	 [ 4a^  3a  0b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1a^  0a ]   
 -0.00000000 	 [ 3a^  4a  0a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1b^  0b ]   
 -0.00000000 	 [ 3a^  4a  0b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1a^  0a ]   
 -0.00000000 	 [ 4b^  3b  0a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1b^  0b ]   
 -0.00000000 	 [ 4b^  3b  0b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1a^  0a ]   
 -0.00000000 	 [ 3b^  4b  0a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1b^  0b ]   
 -0.00000000 	 [ 3b^  4b  0b^  1b ]  
]
177  [ 0.00000000 	 [ 4a^  2a  3b^  2b ]   
 0.00000000 	 [ 4a^  2a  2b^  3b ]   
 0.00000000 	 [ 2a^  4a  3b^  2b ]   
 0.00000000 	 [ 2a^  4a  2b^  3b ]  
]
178  [ 0.00000000 	 [ 4b^  2b  3a^  2a ]   
 0.00000000 	 [ 4b^  2b  2a^  3a ]   
 0.00000000 	 [ 2b^  4b  3a^  2a ]   
 0.00000000 	 [ 2b^  4b  2a^  3a ]  
]
179  [ 0.00000000 	 [ 4a^  2a  3a^  2a ]   
 0.00000000 	 [ 4a^  2a  2a^  3a ]   
 0.00000000 	 [ 2a^  4a  3a^  2a ]   
 0.00000000 	 [ 2a^  4a  2a^  3a ]   
 0.00000000 	 [ 4b^  2b  3b^  2b ]   
 0.00000000 	 [ 4b^  2b  2b^  3b ]   
 0.00000000 	 [ 2b^  4b  3b^  2b ]   
 0.00000000 	 [ 2b^  4b  2b^  3b ]   
 -0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3a^  4a ]   
 -0.00000000 	 [ 4b^  3b ]   
 0.00000000 	 [ 3b^  4b ]  
]
180  [ 0.00000000 	 [ 4a^  3a  3b^  2b ]   
 0.00000000 	 [ 4a^  3a  2b^  3b ]   
 0.00000000 	 [ 3a^  4a  3b^  2b ]   
 0.00000000 	 [ 3a^  4a  2b^  3b ]  
]
181  [ 0.00000000 	 [ 4b^  3b  3a^  2a ]   
 0.00000000 	 [ 4b^  3b  2a^  3a ]   
 0.00000000 	 [ 3b^  4b  3a^  2a ]   
 0.00000000 	 [ 3b^  4b  2a^  3a ]  
]
182  [ 0.00000000 	 [ 4a^  3a  3a^  2a ]   
 0.00000000 	 [ 4a^  3a  2a^  3a ]   
 0.00000000 	 [ 3a^  4a  3a^  2a ]   
 0.00000000 	 [ 3a^  4a  2a^  3a ]   
 0.00000000 	 [ 4b^  3b  3b^  2b ]   
 0.00000000 	 [ 4b^  3b  2b^  3b ]   
 0.00000000 	 [ 3b^  4b  3b^  2b ]   
 0.00000000 	 [ 3b^  4b  2b^  3b ]   
 -0.00000000 	 [ 4a^  2a ]   
 0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 0.00000000 	 [ 2b^  4b ]  
]
183  [ -0.00000000 	 [ 4a^  3a  4b^  2b ]   
 -0.00000000 	 [ 4a^  3a  2b^  4b ]   
 -0.00000000 	 [ 3a^  4a  4b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2b^  4b ]  
]
184  [ -0.00000000 	 [ 4b^  3b  4a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2a^  4a ]   
 -0.00000000 	 [ 3b^  4b  4a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2a^  4a ]  
]
185  [ -0.00000000 	 [ 4a^  3a  4a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2a^  4a ]   
 -0.00000000 	 [ 3a^  4a  4a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2a^  4a ]   
 -0.00000000 	 [ 4b^  3b  4b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2b^  4b ]   
 -0.00000000 	 [ 3b^  4b  4b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2b^  4b ]   
 0.00000000 	 [ 3a^  2a ]   
 -0.00000000 	 [ 2a^  3a ]   
 0.00000000 	 [ 3b^  2b ]   
 -0.00000000 	 [ 2b^  3b ]  
]
186  [ -0.00000000 	 [ 4a^  3a  2a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2b^  2b ]  
]
187  [ 0.00000000 	 [ 4a^  2a  3a^  3a ]   
 0.00000000 	 [ 4a^  2a  3b^  3b ]   
 0.00000000 	 [ 2a^  4a  3a^  3a ]   
 0.00000000 	 [ 2a^  4a  3b^  3b ]   
 0.00000000 	 [ 4b^  2b  3a^  3a ]   
 0.00000000 	 [ 4b^  2b  3b^  3b ]   
 0.00000000 	 [ 2b^  4b  3a^  3a ]   
 0.00000000 	 [ 2b^  4b  3b^  3b ]  
]
188  [ 0.00000000 	 [ 3a^  2a  4a^  4a ]   
 0.00000000 	 [ 3a^  2a  4b^  4b ]   
 0.00000000 	 [ 2a^  3a  4a^  4a ]   
 0.00000000 	 [ 2a^  3a  4b^  4b ]   
 0.00000000 	 [ 3b^  2b  4a^  4a ]   
 0.00000000 	 [ 3b^  2b  4b^  4b ]   
 0.00000000 	 [ 2b^  3b  4a^  4a ]   
 0.00000000 	 [ 2b^  3b  4b^  4b ]  
]
189  [ -0.00000000 	 [ 4a^  2a  3a^  0a ]   
 -0.00000000 	 [ 4a^  2a  0a^  3a ]   
 -0.00000000 	 [ 4a^  2a  3b^  0b ]   
 -0.00000000 	 [ 4a^  2a  0b^  3b ]   
 -0.00000000 	 [ 2a^  4a  3a^  0a ]   
 -0.00000000 	 [ 2a^  4a  0a^  3a ]   
 -0.00000000 	 [ 2a^  4a  3b^  0b ]   
 -0.00000000 	 [ 2a^  4a  0b^  3b ]   
 -0.00000000 	 [ 4b^  2b  3a^  0a ]   
 -0.00000000 	 [ 4b^  2b  0a^  3a ]   
 -0.00000000 	 [ 4b^  2b  3b^  0b ]   
 -0.00000000 	 [ 4b^  2b  0b^  3b ]   
 -0.00000000 	 [ 2b^  4b  3a^  0a ]   
 -0.00000000 	 [ 2b^  4b  0a^  3a ]   
 -0.00000000 	 [ 2b^  4b  3b^  0b ]   
 -0.00000000 	 [ 2b^  4b  0b^  3b ]  
]
190  [ -0.00000000 	 [ 4a^  0a  3a^  2a ]   
 -0.00000000 	 [ 4a^  0a  2a^  3a ]   
 -0.00000000 	 [ 4a^  0a  3b^  2b ]   
 -0.00000000 	 [ 4a^  0a  2b^  3b ]   
 -0.00000000 	 [ 0a^  4a  3a^  2a ]   
 -0.00000000 	 [ 0a^  4a  2a^  3a ]   
 -0.00000000 	 [ 0a^  4a  3b^  2b ]   
 -0.00000000 	 [ 0a^  4a  2b^  3b ]   
 -0.00000000 	 [ 4b^  0b  3a^  2a ]   
 -0.00000000 	 [ 4b^  0b  2a^  3a ]   
 -0.00000000 	 [ 4b^  0b  3b^  2b ]   
 -0.00000000 	 [ 4b^  0b  2b^  3b ]   
 -0.00000000 	 [ 0b^  4b  3a^  2a ]   
 -0.00000000 	 [ 0b^  4b  2a^  3a ]   
 -0.00000000 	 [ 0b^  4b  3b^  2b ]   
 -0.00000000 	 [ 0b^  4b  2b^  3b ]  
]
191  [ -0.00000000 	 [ 4a^  3a  2a^  0a ]   
 -0.00000000 	 [ 4a^  3a  0a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2b^  0b ]   
 -0.00000000 	 [ 4a^  3a  0b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2a^  0a ]   
 -0.00000000 	 [ 3a^  4a  0a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2b^  0b ]   
 -0.00000000 	 [ 3a^  4a  0b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2a^  0a ]   
 -0.00000000 	 [ 4b^  3b  0a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2b^  0b ]   
 -0.00000000 	 [ 4b^  3b  0b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2a^  0a ]   
 -0.00000000 	 [ 3b^  4b  0a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2b^  0b ]   
 -0.00000000 	 [ 3b^  4b  0b^  2b ]  
]
192  [ -0.00000000 	 [ 4a^  2a  3a^  1a ]   
 -0.00000000 	 [ 4a^  2a  1a^  3a ]   
 -0.00000000 	 [ 4a^  2a  3b^  1b ]   
 -0.00000000 	 [ 4a^  2a  1b^  3b ]   
 -0.00000000 	 [ 2a^  4a  3a^  1a ]   
 -0.00000000 	 [ 2a^  4a  1a^  3a ]   
 -0.00000000 	 [ 2a^  4a  3b^  1b ]   
 -0.00000000 	 [ 2a^  4a  1b^  3b ]   
 -0.00000000 	 [ 4b^  2b  3a^  1a ]   
 -0.00000000 	 [ 4b^  2b  1a^  3a ]   
 -0.00000000 	 [ 4b^  2b  3b^  1b ]   
 -0.00000000 	 [ 4b^  2b  1b^  3b ]   
 -0.00000000 	 [ 2b^  4b  3a^  1a ]   
 -0.00000000 	 [ 2b^  4b  1a^  3a ]   
 -0.00000000 	 [ 2b^  4b  3b^  1b ]   
 -0.00000000 	 [ 2b^  4b  1b^  3b ]  
]
193  [ -0.00000000 	 [ 4a^  1a  3a^  2a ]   
 -0.00000000 	 [ 4a^  1a  2a^  3a ]   
 -0.00000000 	 [ 4a^  1a  3b^  2b ]   
 -0.00000000 	 [ 4a^  1a  2b^  3b ]   
 -0.00000000 	 [ 1a^  4a  3a^  2a ]   
 -0.00000000 	 [ 1a^  4a  2a^  3a ]   
 -0.00000000 	 [ 1a^  4a  3b^  2b ]   
 -0.00000000 	 [ 1a^  4a  2b^  3b ]   
 -0.00000000 	 [ 4b^  1b  3a^  2a ]   
 -0.00000000 	 [ 4b^  1b  2a^  3a ]   
 -0.00000000 	 [ 4b^  1b  3b^  2b ]   
 -0.00000000 	 [ 4b^  1b  2b^  3b ]   
 -0.00000000 	 [ 1b^  4b  3a^  2a ]   
 -0.00000000 	 [ 1b^  4b  2a^  3a ]   
 -0.00000000 	 [ 1b^  4b  3b^  2b ]   
 -0.00000000 	 [ 1b^  4b  2b^  3b ]  
]
194  [ -0.00000000 	 [ 4a^  3a  2a^  1a ]   
 -0.00000000 	 [ 4a^  3a  1a^  2a ]   
 -0.00000000 	 [ 4a^  3a  2b^  1b ]   
 -0.00000000 	 [ 4a^  3a  1b^  2b ]   
 -0.00000000 	 [ 3a^  4a  2a^  1a ]   
 -0.00000000 	 [ 3a^  4a  1a^  2a ]   
 -0.00000000 	 [ 3a^  4a  2b^  1b ]   
 -0.00000000 	 [ 3a^  4a  1b^  2b ]   
 -0.00000000 	 [ 4b^  3b  2a^  1a ]   
 -0.00000000 	 [ 4b^  3b  1a^  2a ]   
 -0.00000000 	 [ 4b^  3b  2b^  1b ]   
 -0.00000000 	 [ 4b^  3b  1b^  2b ]   
 -0.00000000 	 [ 3b^  4b  2a^  1a ]   
 -0.00000000 	 [ 3b^  4b  1a^  2a ]   
 -0.00000000 	 [ 3b^  4b  2b^  1b ]   
 -0.00000000 	 [ 3b^  4b  1b^  2b ]  
]
195  [ -6.30290342 	 [ 5a^  5a ]   
 -6.30290342 	 [ 5b^  5b ]  
]
196  [ 0.32289567 	 [ 5a^  5a  5a^  5a ]   
 0.32289567 	 [ 5a^  5a  5b^  5b ]   
 0.32289567 	 [ 5b^  5b  5a^  5a ]   
 0.32289567 	 [ 5b^  5b  5b^  5b ]  
]
197  [ 0.01685482 	 [ 5a^  0a  5a^  0a ]   
 0.01685482 	 [ 5a^  0a  0a^  5a ]   
 0.01685482 	 [ 5a^  0a  5b^  0b ]   
 0.01685482 	 [ 5a^  0a  0b^  5b ]   
 0.01685482 	 [ 0a^  5a  5a^  0a ]   
 0.01685482 	 [ 0a^  5a  0a^  5a ]   
 0.01685482 	 [ 0a^  5a  5b^  0b ]   
 0.01685482 	 [ 0a^  5a  0b^  5b ]   
 0.01685482 	 [ 5b^  0b  5a^  0a ]   
 0.01685482 	 [ 5b^  0b  0a^  5a ]   
 0.01685482 	 [ 5b^  0b  5b^  0b ]   
 0.01685482 	 [ 5b^  0b  0b^  5b ]   
 0.01685482 	 [ 0b^  5b  5a^  0a ]   
 0.01685482 	 [ 0b^  5b  0a^  5a ]   
 0.01685482 	 [ 0b^  5b  5b^  0b ]   
 0.01685482 	 [ 0b^  5b  0b^  5b ]  
]
198  [ 0.21311882 	 [ 5a^  0a  0a^  0a ]   
 0.21311882 	 [ 5a^  0a  0b^  0b ]   
 0.21311882 	 [ 0a^  5a  0a^  0a ]   
 0.21311882 	 [ 0a^  5a  0b^  0b ]   
 0.21311882 	 [ 5b^  0b  0a^  0a ]   
 0.21311882 	 [ 5b^  0b  0b^  0b ]   
 0.21311882 	 [ 0b^  5b  0a^  0a ]   
 0.21311882 	 [ 0b^  5b  0b^  0b ]   
 -0.10655941 	 [ 5a^  0a ]   
 0.10655941 	 [ 0a^  5a ]   
 -0.10655941 	 [ 5b^  0b ]   
 0.10655941 	 [ 0b^  5b ]  
]
199  [ -0.01090918 	 [ 0a^  5a  5a^  5a ]   
 -0.01090918 	 [ 0a^  5a  5b^  5b ]   
 -0.01090918 	 [ 5a^  0a  5a^  5a ]   
 -0.01090918 	 [ 5a^  0a  5b^  5b ]   
 -0.01090918 	 [ 0b^  5b  5a^  5a ]   
 -0.01090918 	 [ 0b^  5b  5b^  5b ]   
 -0.01090918 	 [ 5b^  0b  5a^  5a ]   
 -0.01090918 	 [ 5b^  0b  5b^  5b ]   
 0.00545459 	 [ 0a^  5a ]   
 -0.00545459 	 [ 5a^  0a ]   
 0.00545459 	 [ 0b^  5b ]   
 -0.00545459 	 [ 5b^  0b ]  
]
200  [ -0.35772337 	 [ 5a^  0a ]   
 -0.35772337 	 [ 0a^  5a ]   
 -0.35772337 	 [ 5b^  0b ]   
 -0.35772337 	 [ 0b^  5b ]  
]
201  [ 0.88838841 	 [ 5a^  5a  0a^  0a ]   
 0.88838841 	 [ 5a^  5a  0b^  0b ]   
 0.88838841 	 [ 5b^  5b  0a^  0a ]   
 0.88838841 	 [ 5b^  5b  0b^  0b ]  
]
202  [ 0.05626630 	 [ 5a^  1a  5a^  1a ]   
 0.05626630 	 [ 5a^  1a  1a^  5a ]   
 0.05626630 	 [ 5a^  1a  5b^  1b ]   
 0.05626630 	 [ 5a^  1a  1b^  5b ]   
 0.05626630 	 [ 1a^  5a  5a^  1a ]   
 0.05626630 	 [ 1a^  5a  1a^  5a ]   
 0.05626630 	 [ 1a^  5a  5b^  1b ]   
 0.05626630 	 [ 1a^  5a  1b^  5b ]   
 0.05626630 	 [ 5b^  1b  5a^  1a ]   
 0.05626630 	 [ 5b^  1b  1a^  5a ]   
 0.05626630 	 [ 5b^  1b  5b^  1b ]   
 0.05626630 	 [ 5b^  1b  1b^  5b ]   
 0.05626630 	 [ 1b^  5b  5a^  1a ]   
 0.05626630 	 [ 1b^  5b  1a^  5a ]   
 0.05626630 	 [ 1b^  5b  5b^  1b ]   
 0.05626630 	 [ 1b^  5b  1b^  5b ]  
]
203  [ -0.14936339 	 [ 5a^  1a  1a^  1a ]   
 -0.14936339 	 [ 5a^  1a  1b^  1b ]   
 -0.14936339 	 [ 1a^  5a  1a^  1a ]   
 -0.14936339 	 [ 1a^  5a  1b^  1b ]   
 -0.14936339 	 [ 5b^  1b  1a^  1a ]   
 -0.14936339 	 [ 5b^  1b  1b^  1b ]   
 -0.14936339 	 [ 1b^  5b  1a^  1a ]   
 -0.14936339 	 [ 1b^  5b  1b^  1b ]   
 0.07468170 	 [ 5a^  1a ]   
 -0.07468170 	 [ 1a^  5a ]   
 0.07468170 	 [ 5b^  1b ]   
 -0.07468170 	 [ 1b^  5b ]  
]
204  [ -0.11258779 	 [ 1a^  5a  5a^  5a ]   
 -0.11258779 	 [ 1a^  5a  5b^  5b ]   
 -0.11258779 	 [ 5a^  1a  5a^  5a ]   
 -0.11258779 	 [ 5a^  1a  5b^  5b ]   
 -0.11258779 	 [ 1b^  5b  5a^  5a ]   
 -0.11258779 	 [ 1b^  5b  5b^  5b ]   
 -0.11258779 	 [ 5b^  1b  5a^  5a ]   
 -0.11258779 	 [ 5b^  1b  5b^  5b ]   
 0.05629390 	 [ 1a^  5a ]   
 -0.05629390 	 [ 5a^  1a ]   
 0.05629390 	 [ 1b^  5b ]   
 -0.05629390 	 [ 5b^  1b ]  
]
205  [ 1.54922738 	 [ 5a^  1a ]   
 1.54922738 	 [ 1a^  5a ]   
 1.54922738 	 [ 5b^  1b ]   
 1.54922738 	 [ 1b^  5b ]  
]
206  [ 0.66332807 	 [ 5a^  5a  1a^  1a ]   
 0.66332807 	 [ 5a^  5a  1b^  1b ]   
 0.66332807 	 [ 5b^  5b  1a^  1a ]   
 0.66332807 	 [ 5b^  5b  1b^  1b ]  
]
207  [ -0.03319554 	 [ 5a^  0a  1b^  0b ]   
 -0.03319554 	 [ 5a^  0a  0b^  1b ]   
 -0.03319554 	 [ 0a^  5a  1b^  0b ]   
 -0.03319554 	 [ 0a^  5a  0b^  1b ]  
]
208  [ -0.03319554 	 [ 5b^  0b  1a^  0a ]   
 -0.03319554 	 [ 5b^  0b  0a^  1a ]   
 -0.03319554 	 [ 0b^  5b  1a^  0a ]   
 -0.03319554 	 [ 0b^  5b  0a^  1a ]  
]
209  [ -0.03319554 	 [ 5a^  0a  1a^  0a ]   
 -0.03319554 	 [ 5a^  0a  0a^  1a ]   
 -0.03319554 	 [ 0a^  5a  1a^  0a ]   
 -0.03319554 	 [ 0a^  5a  0a^  1a ]   
 -0.03319554 	 [ 5b^  0b  1b^  0b ]   
 -0.03319554 	 [ 5b^  0b  0b^  1b ]   
 -0.03319554 	 [ 0b^  5b  1b^  0b ]   
 -0.03319554 	 [ 0b^  5b  0b^  1b ]   
 0.01659777 	 [ 5a^  1a ]   
 -0.01659777 	 [ 1a^  5a ]   
 0.01659777 	 [ 5b^  1b ]   
 -0.01659777 	 [ 1b^  5b ]  
]
210  [ 0.00431604 	 [ 5a^  1a  1b^  0b ]   
 0.00431604 	 [ 5a^  1a  0b^  1b ]   
 0.00431604 	 [ 1a^  5a  1b^  0b ]   
 0.00431604 	 [ 1a^  5a  0b^  1b ]  
]
211  [ 0.00431604 	 [ 5b^  1b  1a^  0a ]   
 0.00431604 	 [ 5b^  1b  0a^  1a ]   
 0.00431604 	 [ 1b^  5b  1a^  0a ]   
 0.00431604 	 [ 1b^  5b  0a^  1a ]  
]
212  [ 0.00431604 	 [ 5a^  1a  1a^  0a ]   
 0.00431604 	 [ 5a^  1a  0a^  1a ]   
 0.00431604 	 [ 1a^  5a  1a^  0a ]   
 0.00431604 	 [ 1a^  5a  0a^  1a ]   
 0.00431604 	 [ 5b^  1b  1b^  0b ]   
 0.00431604 	 [ 5b^  1b  0b^  1b ]   
 0.00431604 	 [ 1b^  5b  1b^  0b ]   
 0.00431604 	 [ 1b^  5b  0b^  1b ]   
 -0.00215802 	 [ 5a^  0a ]   
 0.00215802 	 [ 0a^  5a ]   
 -0.00215802 	 [ 5b^  0b ]   
 0.00215802 	 [ 0b^  5b ]  
]
213  [ 0.01193774 	 [ 5a^  1a  5b^  0b ]   
 0.01193774 	 [ 5a^  1a  0b^  5b ]   
 0.01193774 	 [ 1a^  5a  5b^  0b ]   
 0.01193774 	 [ 1a^  5a  0b^  5b ]  
]
214  [ 0.01193774 	 [ 5b^  1b  5a^  0a ]   
 0.01193774 	 [ 5b^  1b  0a^  5a ]   
 0.01193774 	 [ 1b^  5b  5a^  0a ]   
 0.01193774 	 [ 1b^  5b  0a^  5a ]  
]
215  [ 0.01193774 	 [ 5a^  1a  5a^  0a ]   
 0.01193774 	 [ 5a^  1a  0a^  5a ]   
 0.01193774 	 [ 1a^  5a  5a^  0a ]   
 0.01193774 	 [ 1a^  5a  0a^  5a ]   
 0.01193774 	 [ 5b^  1b  5b^  0b ]   
 0.01193774 	 [ 5b^  1b  0b^  5b ]   
 0.01193774 	 [ 1b^  5b  5b^  0b ]   
 0.01193774 	 [ 1b^  5b  0b^  5b ]   
 -0.00596887 	 [ 1a^  0a ]   
 0.00596887 	 [ 0a^  1a ]   
 -0.00596887 	 [ 1b^  0b ]   
 0.00596887 	 [ 0b^  1b ]  
]
216  [ -0.31338429 	 [ 5a^  1a  0a^  0a ]   
 -0.31338429 	 [ 5a^  1a  0b^  0b ]   
 -0.31338429 	 [ 1a^  5a  0a^  0a ]   
 -0.31338429 	 [ 1a^  5a  0b^  0b ]   
 -0.31338429 	 [ 5b^  1b  0a^  0a ]   
 -0.31338429 	 [ 5b^  1b  0b^  0b ]   
 -0.31338429 	 [ 1b^  5b  0a^  0a ]   
 -0.31338429 	 [ 1b^  5b  0b^  0b ]  
]
217  [ -0.00638693 	 [ 5a^  0a  1a^  1a ]   
 -0.00638693 	 [ 5a^  0a  1b^  1b ]   
 -0.00638693 	 [ 0a^  5a  1a^  1a ]   
 -0.00638693 	 [ 0a^  5a  1b^  1b ]   
 -0.00638693 	 [ 5b^  0b  1a^  1a ]   
 -0.00638693 	 [ 5b^  0b  1b^  1b ]   
 -0.00638693 	 [ 0b^  5b  1a^  1a ]   
 -0.00638693 	 [ 0b^  5b  1b^  1b ]  
]
218  [ -0.00688734 	 [ 1a^  0a  5a^  5a ]   
 -0.00688734 	 [ 1a^  0a  5b^  5b ]   
 -0.00688734 	 [ 0a^  1a  5a^  5a ]   
 -0.00688734 	 [ 0a^  1a  5b^  5b ]   
 -0.00688734 	 [ 1b^  0b  5a^  5a ]   
 -0.00688734 	 [ 1b^  0b  5b^  5b ]   
 -0.00688734 	 [ 0b^  1b  5a^  5a ]   
 -0.00688734 	 [ 0b^  1b  5b^  5b ]  
]
219  [ 0.02218719 	 [ 5a^  2a  5a^  2a ]   
 0.02218719 	 [ 5a^  2a  2a^  5a ]   
 0.02218719 	 [ 5a^  2a  5b^  2b ]   
 0.02218719 	 [ 5a^  2a  2b^  5b ]   
 0.02218719 	 [ 2a^  5a  5a^  2a ]   
 0.02218719 	 [ 2a^  5a  2a^  5a ]   
 0.02218719 	 [ 2a^  5a  5b^  2b ]   
 0.02218719 	 [ 2a^  5a  2b^  5b ]   
 0.02218719 	 [ 5b^  2b  5a^  2a ]   
 0.02218719 	 [ 5b^  2b  2a^  5a ]   
 0.02218719 	 [ 5b^  2b  5b^  2b ]   
 0.02218719 	 [ 5b^  2b  2b^  5b ]   
 0.02218719 	 [ 2b^  5b  5a^  2a ]   
 0.02218719 	 [ 2b^  5b  2a^  5a ]   
 0.02218719 	 [ 2b^  5b  5b^  2b ]   
 0.02218719 	 [ 2b^  5b  2b^  5b ]  
]
220  [ 0.00000000 	 [ 5a^  2a  2a^  2a ]   
 0.00000000 	 [ 5a^  2a  2b^  2b ]   
 0.00000000 	 [ 2a^  5a  2a^  2a ]   
 0.00000000 	 [ 2a^  5a  2b^  2b ]   
 0.00000000 	 [ 5b^  2b  2a^  2a ]   
 0.00000000 	 [ 5b^  2b  2b^  2b ]   
 0.00000000 	 [ 2b^  5b  2a^  2a ]   
 0.00000000 	 [ 2b^  5b  2b^  2b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
221  [ 0.00000000 	 [ 2a^  5a  5a^  5a ]   
 0.00000000 	 [ 2a^  5a  5b^  5b ]   
 0.00000000 	 [ 5a^  2a  5a^  5a ]   
 0.00000000 	 [ 5a^  2a  5b^  5b ]   
 0.00000000 	 [ 2b^  5b  5a^  5a ]   
 0.00000000 	 [ 2b^  5b  5b^  5b ]   
 0.00000000 	 [ 5b^  2b  5a^  5a ]   
 0.00000000 	 [ 5b^  2b  5b^  5b ]   
 -0.00000000 	 [ 2a^  5a ]   
 0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2b^  5b ]   
 0.00000000 	 [ 5b^  2b ]  
]
222  [ -0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 -0.00000000 	 [ 2b^  5b ]  
]
223  [ 0.60468576 	 [ 5a^  5a  2a^  2a ]   
 0.60468576 	 [ 5a^  5a  2b^  2b ]   
 0.60468576 	 [ 5b^  5b  2a^  2a ]   
 0.60468576 	 [ 5b^  5b  2b^  2b ]  
]
224  [ 0.00000000 	 [ 5a^  0a  2b^  0b ]   
 0.00000000 	 [ 5a^  0a  0b^  2b ]   
 0.00000000 	 [ 0a^  5a  2b^  0b ]   
 0.00000000 	 [ 0a^  5a  0b^  2b ]  
]
225  [ 0.00000000 	 [ 5b^  0b  2a^  0a ]   
 0.00000000 	 [ 5b^  0b  0a^  2a ]   
 0.00000000 	 [ 0b^  5b  2a^  0a ]   
 0.00000000 	 [ 0b^  5b  0a^  2a ]  
]
226  [ 0.00000000 	 [ 5a^  0a  2a^  0a ]   
 0.00000000 	 [ 5a^  0a  0a^  2a ]   
 0.00000000 	 [ 0a^  5a  2a^  0a ]   
 0.00000000 	 [ 0a^  5a  0a^  2a ]   
 0.00000000 	 [ 5b^  0b  2b^  0b ]   
 0.00000000 	 [ 5b^  0b  0b^  2b ]   
 0.00000000 	 [ 0b^  5b  2b^  0b ]   
 0.00000000 	 [ 0b^  5b  0b^  2b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
227  [ -0.00582464 	 [ 5a^  2a  2b^  0b ]   
 -0.00582464 	 [ 5a^  2a  0b^  2b ]   
 -0.00582464 	 [ 2a^  5a  2b^  0b ]   
 -0.00582464 	 [ 2a^  5a  0b^  2b ]  
]
228  [ -0.00582464 	 [ 5b^  2b  2a^  0a ]   
 -0.00582464 	 [ 5b^  2b  0a^  2a ]   
 -0.00582464 	 [ 2b^  5b  2a^  0a ]   
 -0.00582464 	 [ 2b^  5b  0a^  2a ]  
]
229  [ -0.00582464 	 [ 5a^  2a  2a^  0a ]   
 -0.00582464 	 [ 5a^  2a  0a^  2a ]   
 -0.00582464 	 [ 2a^  5a  2a^  0a ]   
 -0.00582464 	 [ 2a^  5a  0a^  2a ]   
 -0.00582464 	 [ 5b^  2b  2b^  0b ]   
 -0.00582464 	 [ 5b^  2b  0b^  2b ]   
 -0.00582464 	 [ 2b^  5b  2b^  0b ]   
 -0.00582464 	 [ 2b^  5b  0b^  2b ]   
 0.00291232 	 [ 5a^  0a ]   
 -0.00291232 	 [ 0a^  5a ]   
 0.00291232 	 [ 5b^  0b ]   
 -0.00291232 	 [ 0b^  5b ]  
]
230  [ -0.00000000 	 [ 5a^  2a  5b^  0b ]   
 -0.00000000 	 [ 5a^  2a  0b^  5b ]   
 -0.00000000 	 [ 2a^  5a  5b^  0b ]   
 -0.00000000 	 [ 2a^  5a  0b^  5b ]  
]
231  [ -0.00000000 	 [ 5b^  2b  5a^  0a ]   
 -0.00000000 	 [ 5b^  2b  0a^  5a ]   
 -0.00000000 	 [ 2b^  5b  5a^  0a ]   
 -0.00000000 	 [ 2b^  5b  0a^  5a ]  
]
232  [ -0.00000000 	 [ 5a^  2a  5a^  0a ]   
 -0.00000000 	 [ 5a^  2a  0a^  5a ]   
 -0.00000000 	 [ 2a^  5a  5a^  0a ]   
 -0.00000000 	 [ 2a^  5a  0a^  5a ]   
 -0.00000000 	 [ 5b^  2b  5b^  0b ]   
 -0.00000000 	 [ 5b^  2b  0b^  5b ]   
 -0.00000000 	 [ 2b^  5b  5b^  0b ]   
 -0.00000000 	 [ 2b^  5b  0b^  5b ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 -0.00000000 	 [ 0b^  2b ]  
]
233  [ 0.00000000 	 [ 5a^  2a  0a^  0a ]   
 0.00000000 	 [ 5a^  2a  0b^  0b ]   
 0.00000000 	 [ 2a^  5a  0a^  0a ]   
 0.00000000 	 [ 2a^  5a  0b^  0b ]   
 0.00000000 	 [ 5b^  2b  0a^  0a ]   
 0.00000000 	 [ 5b^  2b  0b^  0b ]   
 0.00000000 	 [ 2b^  5b  0a^  0a ]   
 0.00000000 	 [ 2b^  5b  0b^  0b ]  
]
234  [ -0.00126969 	 [ 5a^  0a  2a^  2a ]   
 -0.00126969 	 [ 5a^  0a  2b^  2b ]   
 -0.00126969 	 [ 0a^  5a  2a^  2a ]   
 -0.00126969 	 [ 0a^  5a  2b^  2b ]   
 -0.00126969 	 [ 5b^  0b  2a^  2a ]   
 -0.00126969 	 [ 5b^  0b  2b^  2b ]   
 -0.00126969 	 [ 0b^  5b  2a^  2a ]   
 -0.00126969 	 [ 0b^  5b  2b^  2b ]  
]
235  [ -0.00000000 	 [ 2a^  0a  5a^  5a ]   
 -0.00000000 	 [ 2a^  0a  5b^  5b ]   
 -0.00000000 	 [ 0a^  2a  5a^  5a ]   
 -0.00000000 	 [ 0a^  2a  5b^  5b ]   
 -0.00000000 	 [ 2b^  0b  5a^  5a ]   
 -0.00000000 	 [ 2b^  0b  5b^  5b ]   
 -0.00000000 	 [ 0b^  2b  5a^  5a ]   
 -0.00000000 	 [ 0b^  2b  5b^  5b ]  
]
236  [ 0.00000000 	 [ 5a^  1a  2b^  1b ]   
 0.00000000 	 [ 5a^  1a  1b^  2b ]   
 0.00000000 	 [ 1a^  5a  2b^  1b ]   
 0.00000000 	 [ 1a^  5a  1b^  2b ]  
]
237  [ 0.00000000 	 [ 5b^  1b  2a^  1a ]   
 0.00000000 	 [ 5b^  1b  1a^  2a ]   
 0.00000000 	 [ 1b^  5b  2a^  1a ]   
 0.00000000 	 [ 1b^  5b  1a^  2a ]  
]
238  [ 0.00000000 	 [ 5a^  1a  2a^  1a ]   
 0.00000000 	 [ 5a^  1a  1a^  2a ]   
 0.00000000 	 [ 1a^  5a  2a^  1a ]   
 0.00000000 	 [ 1a^  5a  1a^  2a ]   
 0.00000000 	 [ 5b^  1b  2b^  1b ]   
 0.00000000 	 [ 5b^  1b  1b^  2b ]   
 0.00000000 	 [ 1b^  5b  2b^  1b ]   
 0.00000000 	 [ 1b^  5b  1b^  2b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
239  [ 0.00499037 	 [ 5a^  2a  2b^  1b ]   
 0.00499037 	 [ 5a^  2a  1b^  2b ]   
 0.00499037 	 [ 2a^  5a  2b^  1b ]   
 0.00499037 	 [ 2a^  5a  1b^  2b ]  
]
240  [ 0.00499037 	 [ 5b^  2b  2a^  1a ]   
 0.00499037 	 [ 5b^  2b  1a^  2a ]   
 0.00499037 	 [ 2b^  5b  2a^  1a ]   
 0.00499037 	 [ 2b^  5b  1a^  2a ]  
]
241  [ 0.00499037 	 [ 5a^  2a  2a^  1a ]   
 0.00499037 	 [ 5a^  2a  1a^  2a ]   
 0.00499037 	 [ 2a^  5a  2a^  1a ]   
 0.00499037 	 [ 2a^  5a  1a^  2a ]   
 0.00499037 	 [ 5b^  2b  2b^  1b ]   
 0.00499037 	 [ 5b^  2b  1b^  2b ]   
 0.00499037 	 [ 2b^  5b  2b^  1b ]   
 0.00499037 	 [ 2b^  5b  1b^  2b ]   
 -0.00249519 	 [ 5a^  1a ]   
 0.00249519 	 [ 1a^  5a ]   
 -0.00249519 	 [ 5b^  1b ]   
 0.00249519 	 [ 1b^  5b ]  
]
242  [ -0.00000000 	 [ 5a^  2a  5b^  1b ]   
 -0.00000000 	 [ 5a^  2a  1b^  5b ]   
 -0.00000000 	 [ 2a^  5a  5b^  1b ]   
 -0.00000000 	 [ 2a^  5a  1b^  5b ]  
]
243  [ -0.00000000 	 [ 5b^  2b  5a^  1a ]   
 -0.00000000 	 [ 5b^  2b  1a^  5a ]   
 -0.00000000 	 [ 2b^  5b  5a^  1a ]   
 -0.00000000 	 [ 2b^  5b  1a^  5a ]  
]
244  [ -0.00000000 	 [ 5a^  2a  5a^  1a ]   
 -0.00000000 	 [ 5a^  2a  1a^  5a ]   
 -0.00000000 	 [ 2a^  5a  5a^  1a ]   
 -0.00000000 	 [ 2a^  5a  1a^  5a ]   
 -0.00000000 	 [ 5b^  2b  5b^  1b ]   
 -0.00000000 	 [ 5b^  2b  1b^  5b ]   
 -0.00000000 	 [ 2b^  5b  5b^  1b ]   
 -0.00000000 	 [ 2b^  5b  1b^  5b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
245  [ 0.00000000 	 [ 5a^  2a  1a^  1a ]   
 0.00000000 	 [ 5a^  2a  1b^  1b ]   
 0.00000000 	 [ 2a^  5a  1a^  1a ]   
 0.00000000 	 [ 2a^  5a  1b^  1b ]   
 0.00000000 	 [ 5b^  2b  1a^  1a ]   
 0.00000000 	 [ 5b^  2b  1b^  1b ]   
 0.00000000 	 [ 2b^  5b  1a^  1a ]   
 0.00000000 	 [ 2b^  5b  1b^  1b ]  
]
246  [ -0.10172157 	 [ 5a^  1a  2a^  2a ]   
 -0.10172157 	 [ 5a^  1a  2b^  2b ]   
 -0.10172157 	 [ 1a^  5a  2a^  2a ]   
 -0.10172157 	 [ 1a^  5a  2b^  2b ]   
 -0.10172157 	 [ 5b^  1b  2a^  2a ]   
 -0.10172157 	 [ 5b^  1b  2b^  2b ]   
 -0.10172157 	 [ 1b^  5b  2a^  2a ]   
 -0.10172157 	 [ 1b^  5b  2b^  2b ]  
]
247  [ 0.00000000 	 [ 2a^  1a  5a^  5a ]   
 0.00000000 	 [ 2a^  1a  5b^  5b ]   
 0.00000000 	 [ 1a^  2a  5a^  5a ]   
 0.00000000 	 [ 1a^  2a  5b^  5b ]   
 0.00000000 	 [ 2b^  1b  5a^  5a ]   
 0.00000000 	 [ 2b^  1b  5b^  5b ]   
 0.00000000 	 [ 1b^  2b  5a^  5a ]   
 0.00000000 	 [ 1b^  2b  5b^  5b ]  
]
248  [ 0.00000000 	 [ 5a^  1a  2a^  0a ]   
 0.00000000 	 [ 5a^  1a  0a^  2a ]   
 0.00000000 	 [ 5a^  1a  2b^  0b ]   
 0.00000000 	 [ 5a^  1a  0b^  2b ]   
 0.00000000 	 [ 1a^  5a  2a^  0a ]   
 0.00000000 	 [ 1a^  5a  0a^  2a ]   
 0.00000000 	 [ 1a^  5a  2b^  0b ]   
 0.00000000 	 [ 1a^  5a  0b^  2b ]   
 0.00000000 	 [ 5b^  1b  2a^  0a ]   
 0.00000000 	 [ 5b^  1b  0a^  2a ]   
 0.00000000 	 [ 5b^  1b  2b^  0b ]   
 0.00000000 	 [ 5b^  1b  0b^  2b ]   
 0.00000000 	 [ 1b^  5b  2a^  0a ]   
 0.00000000 	 [ 1b^  5b  0a^  2a ]   
 0.00000000 	 [ 1b^  5b  2b^  0b ]   
 0.00000000 	 [ 1b^  5b  0b^  2b ]  
]
249  [ 0.00000000 	 [ 5a^  0a  2a^  1a ]   
 0.00000000 	 [ 5a^  0a  1a^  2a ]   
 0.00000000 	 [ 5a^  0a  2b^  1b ]   
 0.00000000 	 [ 5a^  0a  1b^  2b ]   
 0.00000000 	 [ 0a^  5a  2a^  1a ]   
 0.00000000 	 [ 0a^  5a  1a^  2a ]   
 0.00000000 	 [ 0a^  5a  2b^  1b ]   
 0.00000000 	 [ 0a^  5a  1b^  2b ]   
 0.00000000 	 [ 5b^  0b  2a^  1a ]   
 0.00000000 	 [ 5b^  0b  1a^  2a ]   
 0.00000000 	 [ 5b^  0b  2b^  1b ]   
 0.00000000 	 [ 5b^  0b  1b^  2b ]   
 0.00000000 	 [ 0b^  5b  2a^  1a ]   
 0.00000000 	 [ 0b^  5b  1a^  2a ]   
 0.00000000 	 [ 0b^  5b  2b^  1b ]   
 0.00000000 	 [ 0b^  5b  1b^  2b ]  
]
250  [ 0.00000000 	 [ 5a^  2a  1a^  0a ]   
 0.00000000 	 [ 5a^  2a  0a^  1a ]   
 0.00000000 	 [ 5a^  2a  1b^  0b ]   
 0.00000000 	 [ 5a^  2a  0b^  1b ]   
 0.00000000 	 [ 2a^  5a  1a^  0a ]   
 0.00000000 	 [ 2a^  5a  0a^  1a ]   
 0.00000000 	 [ 2a^  5a  1b^  0b ]   
 0.00000000 	 [ 2a^  5a  0b^  1b ]   
 0.00000000 	 [ 5b^  2b  1a^  0a ]   
 0.00000000 	 [ 5b^  2b  0a^  1a ]   
 0.00000000 	 [ 5b^  2b  1b^  0b ]   
 0.00000000 	 [ 5b^  2b  0b^  1b ]   
 0.00000000 	 [ 2b^  5b  1a^  0a ]   
 0.00000000 	 [ 2b^  5b  0a^  1a ]   
 0.00000000 	 [ 2b^  5b  1b^  0b ]   
 0.00000000 	 [ 2b^  5b  0b^  1b ]  
]
251  [ 0.04641398 	 [ 5a^  3a  5a^  3a ]   
 0.04641398 	 [ 5a^  3a  3a^  5a ]   
 0.04641398 	 [ 5a^  3a  5b^  3b ]   
 0.04641398 	 [ 5a^  3a  3b^  5b ]   
 0.04641398 	 [ 3a^  5a  5a^  3a ]   
 0.04641398 	 [ 3a^  5a  3a^  5a ]   
 0.04641398 	 [ 3a^  5a  5b^  3b ]   
 0.04641398 	 [ 3a^  5a  3b^  5b ]   
 0.04641398 	 [ 5b^  3b  5a^  3a ]   
 0.04641398 	 [ 5b^  3b  3a^  5a ]   
 0.04641398 	 [ 5b^  3b  5b^  3b ]   
 0.04641398 	 [ 5b^  3b  3b^  5b ]   
 0.04641398 	 [ 3b^  5b  5a^  3a ]   
 0.04641398 	 [ 3b^  5b  3a^  5a ]   
 0.04641398 	 [ 3b^  5b  5b^  3b ]   
 0.04641398 	 [ 3b^  5b  3b^  5b ]  
]
252  [ 0.13258439 	 [ 5a^  3a  3a^  3a ]   
 0.13258439 	 [ 5a^  3a  3b^  3b ]   
 0.13258439 	 [ 3a^  5a  3a^  3a ]   
 0.13258439 	 [ 3a^  5a  3b^  3b ]   
 0.13258439 	 [ 5b^  3b  3a^  3a ]   
 0.13258439 	 [ 5b^  3b  3b^  3b ]   
 0.13258439 	 [ 3b^  5b  3a^  3a ]   
 0.13258439 	 [ 3b^  5b  3b^  3b ]   
 -0.06629220 	 [ 5a^  3a ]   
 0.06629220 	 [ 3a^  5a ]   
 -0.06629220 	 [ 5b^  3b ]   
 0.06629220 	 [ 3b^  5b ]  
]
253  [ 0.03913061 	 [ 3a^  5a  5a^  5a ]   
 0.03913061 	 [ 3a^  5a  5b^  5b ]   
 0.03913061 	 [ 5a^  3a  5a^  5a ]   
 0.03913061 	 [ 5a^  3a  5b^  5b ]   
 0.03913061 	 [ 3b^  5b  5a^  5a ]   
 0.03913061 	 [ 3b^  5b  5b^  5b ]   
 0.03913061 	 [ 5b^  3b  5a^  5a ]   
 0.03913061 	 [ 5b^  3b  5b^  5b ]   
 -0.01956530 	 [ 3a^  5a ]   
 0.01956530 	 [ 5a^  3a ]   
 -0.01956530 	 [ 3b^  5b ]   
 0.01956530 	 [ 5b^  3b ]  
]
254  [ -1.13128001 	 [ 5a^  3a ]   
 -1.13128001 	 [ 3a^  5a ]   
 -1.13128001 	 [ 5b^  3b ]   
 -1.13128001 	 [ 3b^  5b ]  
]
255  [ 0.58414216 	 [ 5a^  5a  3a^  3a ]   
 0.58414216 	 [ 5a^  5a  3b^  3b ]   
 0.58414216 	 [ 5b^  5b  3a^  3a ]   
 0.58414216 	 [ 5b^  5b  3b^  3b ]  
]
256  [ -0.00214145 	 [ 5a^  0a  3b^  0b ]   
 -0.00214145 	 [ 5a^  0a  0b^  3b ]   
 -0.00214145 	 [ 0a^  5a  3b^  0b ]   
 -0.00214145 	 [ 0a^  5a  0b^  3b ]  
]
257  [ -0.00214145 	 [ 5b^  0b  3a^  0a ]   
 -0.00214145 	 [ 5b^  0b  0a^  3a ]   
 -0.00214145 	 [ 0b^  5b  3a^  0a ]   
 -0.00214145 	 [ 0b^  5b  0a^  3a ]  
]
258  [ -0.00214145 	 [ 5a^  0a  3a^  0a ]   
 -0.00214145 	 [ 5a^  0a  0a^  3a ]   
 -0.00214145 	 [ 0a^  5a  3a^  0a ]   
 -0.00214145 	 [ 0a^  5a  0a^  3a ]   
 -0.00214145 	 [ 5b^  0b  3b^  0b ]   
 -0.00214145 	 [ 5b^  0b  0b^  3b ]   
 -0.00214145 	 [ 0b^  5b  3b^  0b ]   
 -0.00214145 	 [ 0b^  5b  0b^  3b ]   
 0.00107072 	 [ 5a^  3a ]   
 -0.00107072 	 [ 3a^  5a ]   
 0.00107072 	 [ 5b^  3b ]   
 -0.00107072 	 [ 3b^  5b ]  
]
259  [ 0.00373773 	 [ 5a^  3a  3b^  0b ]   
 0.00373773 	 [ 5a^  3a  0b^  3b ]   
 0.00373773 	 [ 3a^  5a  3b^  0b ]   
 0.00373773 	 [ 3a^  5a  0b^  3b ]  
]
260  [ 0.00373773 	 [ 5b^  3b  3a^  0a ]   
 0.00373773 	 [ 5b^  3b  0a^  3a ]   
 0.00373773 	 [ 3b^  5b  3a^  0a ]   
 0.00373773 	 [ 3b^  5b  0a^  3a ]  
]
261  [ 0.00373773 	 [ 5a^  3a  3a^  0a ]   
 0.00373773 	 [ 5a^  3a  0a^  3a ]   
 0.00373773 	 [ 3a^  5a  3a^  0a ]   
 0.00373773 	 [ 3a^  5a  0a^  3a ]   
 0.00373773 	 [ 5b^  3b  3b^  0b ]   
 0.00373773 	 [ 5b^  3b  0b^  3b ]   
 0.00373773 	 [ 3b^  5b  3b^  0b ]   
 0.00373773 	 [ 3b^  5b  0b^  3b ]   
 -0.00186886 	 [ 5a^  0a ]   
 0.00186886 	 [ 0a^  5a ]   
 -0.00186886 	 [ 5b^  0b ]   
 0.00186886 	 [ 0b^  5b ]  
]
262  [ 0.00713042 	 [ 5a^  3a  5b^  0b ]   
 0.00713042 	 [ 5a^  3a  0b^  5b ]   
 0.00713042 	 [ 3a^  5a  5b^  0b ]   
 0.00713042 	 [ 3a^  5a  0b^  5b ]  
]
263  [ 0.00713042 	 [ 5b^  3b  5a^  0a ]   
 0.00713042 	 [ 5b^  3b  0a^  5a ]   
 0.00713042 	 [ 3b^  5b  5a^  0a ]   
 0.00713042 	 [ 3b^  5b  0a^  5a ]  
]
264  [ 0.00713042 	 [ 5a^  3a  5a^  0a ]   
 0.00713042 	 [ 5a^  3a  0a^  5a ]   
 0.00713042 	 [ 3a^  5a  5a^  0a ]   
 0.00713042 	 [ 3a^  5a  0a^  5a ]   
 0.00713042 	 [ 5b^  3b  5b^  0b ]   
 0.00713042 	 [ 5b^  3b  0b^  5b ]   
 0.00713042 	 [ 3b^  5b  5b^  0b ]   
 0.00713042 	 [ 3b^  5b  0b^  5b ]   
 -0.00356521 	 [ 3a^  0a ]   
 0.00356521 	 [ 0a^  3a ]   
 -0.00356521 	 [ 3b^  0b ]   
 0.00356521 	 [ 0b^  3b ]  
]
265  [ 0.22472617 	 [ 5a^  3a  0a^  0a ]   
 0.22472617 	 [ 5a^  3a  0b^  0b ]   
 0.22472617 	 [ 3a^  5a  0a^  0a ]   
 0.22472617 	 [ 3a^  5a  0b^  0b ]   
 0.22472617 	 [ 5b^  3b  0a^  0a ]   
 0.22472617 	 [ 5b^  3b  0b^  0b ]   
 0.22472617 	 [ 3b^  5b  0a^  0a ]   
 0.22472617 	 [ 3b^  5b  0b^  0b ]  
]
266  [ 0.02304260 	 [ 5a^  0a  3a^  3a ]   
 0.02304260 	 [ 5a^  0a  3b^  3b ]   
 0.02304260 	 [ 0a^  5a  3a^  3a ]   
 0.02304260 	 [ 0a^  5a  3b^  3b ]   
 0.02304260 	 [ 5b^  0b  3a^  3a ]   
 0.02304260 	 [ 5b^  0b  3b^  3b ]   
 0.02304260 	 [ 0b^  5b  3a^  3a ]   
 0.02304260 	 [ 0b^  5b  3b^  3b ]  
]
267  [ -0.02097026 	 [ 3a^  0a  5a^  5a ]   
 -0.02097026 	 [ 3a^  0a  5b^  5b ]   
 -0.02097026 	 [ 0a^  3a  5a^  5a ]   
 -0.02097026 	 [ 0a^  3a  5b^  5b ]   
 -0.02097026 	 [ 3b^  0b  5a^  5a ]   
 -0.02097026 	 [ 3b^  0b  5b^  5b ]   
 -0.02097026 	 [ 0b^  3b  5a^  5a ]   
 -0.02097026 	 [ 0b^  3b  5b^  5b ]  
]
268  [ 0.00404472 	 [ 5a^  1a  3b^  1b ]   
 0.00404472 	 [ 5a^  1a  1b^  3b ]   
 0.00404472 	 [ 1a^  5a  3b^  1b ]   
 0.00404472 	 [ 1a^  5a  1b^  3b ]  
]
269  [ 0.00404472 	 [ 5b^  1b  3a^  1a ]   
 0.00404472 	 [ 5b^  1b  1a^  3a ]   
 0.00404472 	 [ 1b^  5b  3a^  1a ]   
 0.00404472 	 [ 1b^  5b  1a^  3a ]  
]
270  [ 0.00404472 	 [ 5a^  1a  3a^  1a ]   
 0.00404472 	 [ 5a^  1a  1a^  3a ]   
 0.00404472 	 [ 1a^  5a  3a^  1a ]   
 0.00404472 	 [ 1a^  5a  1a^  3a ]   
 0.00404472 	 [ 5b^  1b  3b^  1b ]   
 0.00404472 	 [ 5b^  1b  1b^  3b ]   
 0.00404472 	 [ 1b^  5b  3b^  1b ]   
 0.00404472 	 [ 1b^  5b  1b^  3b ]   
 -0.00202236 	 [ 5a^  3a ]   
 0.00202236 	 [ 3a^  5a ]   
 -0.00202236 	 [ 5b^  3b ]   
 0.00202236 	 [ 3b^  5b ]  
]
271  [ 0.06886661 	 [ 5a^  3a  3b^  1b ]   
 0.06886661 	 [ 5a^  3a  1b^  3b ]   
 0.06886661 	 [ 3a^  5a  3b^  1b ]   
 0.06886661 	 [ 3a^  5a  1b^  3b ]  
]
272  [ 0.06886661 	 [ 5b^  3b  3a^  1a ]   
 0.06886661 	 [ 5b^  3b  1a^  3a ]   
 0.06886661 	 [ 3b^  5b  3a^  1a ]   
 0.06886661 	 [ 3b^  5b  1a^  3a ]  
]
273  [ 0.06886661 	 [ 5a^  3a  3a^  1a ]   
 0.06886661 	 [ 5a^  3a  1a^  3a ]   
 0.06886661 	 [ 3a^  5a  3a^  1a ]   
 0.06886661 	 [ 3a^  5a  1a^  3a ]   
 0.06886661 	 [ 5b^  3b  3b^  1b ]   
 0.06886661 	 [ 5b^  3b  1b^  3b ]   
 0.06886661 	 [ 3b^  5b  3b^  1b ]   
 0.06886661 	 [ 3b^  5b  1b^  3b ]   
 -0.03443331 	 [ 5a^  1a ]   
 0.03443331 	 [ 1a^  5a ]   
 -0.03443331 	 [ 5b^  1b ]   
 0.03443331 	 [ 1b^  5b ]  
]
274  [ -0.04975127 	 [ 5a^  3a  5b^  1b ]   
 -0.04975127 	 [ 5a^  3a  1b^  5b ]   
 -0.04975127 	 [ 3a^  5a  5b^  1b ]   
 -0.04975127 	 [ 3a^  5a  1b^  5b ]  
]
275  [ -0.04975127 	 [ 5b^  3b  5a^  1a ]   
 -0.04975127 	 [ 5b^  3b  1a^  5a ]   
 -0.04975127 	 [ 3b^  5b  5a^  1a ]   
 -0.04975127 	 [ 3b^  5b  1a^  5a ]  
]
276  [ -0.04975127 	 [ 5a^  3a  5a^  1a ]   
 -0.04975127 	 [ 5a^  3a  1a^  5a ]   
 -0.04975127 	 [ 3a^  5a  5a^  1a ]   
 -0.04975127 	 [ 3a^  5a  1a^  5a ]   
 -0.04975127 	 [ 5b^  3b  5b^  1b ]   
 -0.04975127 	 [ 5b^  3b  1b^  5b ]   
 -0.04975127 	 [ 3b^  5b  5b^  1b ]   
 -0.04975127 	 [ 3b^  5b  1b^  5b ]   
 0.02487564 	 [ 3a^  1a ]   
 -0.02487564 	 [ 1a^  3a ]   
 0.02487564 	 [ 3b^  1b ]   
 -0.02487564 	 [ 1b^  3b ]  
]
277  [ 0.06949054 	 [ 5a^  3a  1a^  1a ]   
 0.06949054 	 [ 5a^  3a  1b^  1b ]   
 0.06949054 	 [ 3a^  5a  1a^  1a ]   
 0.06949054 	 [ 3a^  5a  1b^  1b ]   
 0.06949054 	 [ 5b^  3b  1a^  1a ]   
 0.06949054 	 [ 5b^  3b  1b^  1b ]   
 0.06949054 	 [ 3b^  5b  1a^  1a ]   
 0.06949054 	 [ 3b^  5b  1b^  1b ]  
]
278  [ -0.06969173 	 [ 5a^  1a  3a^  3a ]   
 -0.06969173 	 [ 5a^  1a  3b^  3b ]   
 -0.06969173 	 [ 1a^  5a  3a^  3a ]   
 -0.06969173 	 [ 1a^  5a  3b^  3b ]   
 -0.06969173 	 [ 5b^  1b  3a^  3a ]   
 -0.06969173 	 [ 5b^  1b  3b^  3b ]   
 -0.06969173 	 [ 1b^  5b  3a^  3a ]   
 -0.06969173 	 [ 1b^  5b  3b^  3b ]  
]
279  [ -0.04207839 	 [ 3a^  1a  5a^  5a ]   
 -0.04207839 	 [ 3a^  1a  5b^  5b ]   
 -0.04207839 	 [ 1a^  3a  5a^  5a ]   
 -0.04207839 	 [ 1a^  3a  5b^  5b ]   
 -0.04207839 	 [ 3b^  1b  5a^  5a ]   
 -0.04207839 	 [ 3b^  1b  5b^  5b ]   
 -0.04207839 	 [ 1b^  3b  5a^  5a ]   
 -0.04207839 	 [ 1b^  3b  5b^  5b ]  
]
280  [ 0.01919919 	 [ 5a^  1a  3a^  0a ]   
 0.01919919 	 [ 5a^  1a  0a^  3a ]   
 0.01919919 	 [ 5a^  1a  3b^  0b ]   
 0.01919919 	 [ 5a^  1a  0b^  3b ]   
 0.01919919 	 [ 1a^  5a  3a^  0a ]   
 0.01919919 	 [ 1a^  5a  0a^  3a ]   
 0.01919919 	 [ 1a^  5a  3b^  0b ]   
 0.01919919 	 [ 1a^  5a  0b^  3b ]   
 0.01919919 	 [ 5b^  1b  3a^  0a ]   
 0.01919919 	 [ 5b^  1b  0a^  3a ]   
 0.01919919 	 [ 5b^  1b  3b^  0b ]   
 0.01919919 	 [ 5b^  1b  0b^  3b ]   
 0.01919919 	 [ 1b^  5b  3a^  0a ]   
 0.01919919 	 [ 1b^  5b  0a^  3a ]   
 0.01919919 	 [ 1b^  5b  3b^  0b ]   
 0.01919919 	 [ 1b^  5b  0b^  3b ]  
]
281  [ 0.02081177 	 [ 5a^  0a  3a^  1a ]   
 0.02081177 	 [ 5a^  0a  1a^  3a ]   
 0.02081177 	 [ 5a^  0a  3b^  1b ]   
 0.02081177 	 [ 5a^  0a  1b^  3b ]   
 0.02081177 	 [ 0a^  5a  3a^  1a ]   
 0.02081177 	 [ 0a^  5a  1a^  3a ]   
 0.02081177 	 [ 0a^  5a  3b^  1b ]   
 0.02081177 	 [ 0a^  5a  1b^  3b ]   
 0.02081177 	 [ 5b^  0b  3a^  1a ]   
 0.02081177 	 [ 5b^  0b  1a^  3a ]   
 0.02081177 	 [ 5b^  0b  3b^  1b ]   
 0.02081177 	 [ 5b^  0b  1b^  3b ]   
 0.02081177 	 [ 0b^  5b  3a^  1a ]   
 0.02081177 	 [ 0b^  5b  1a^  3a ]   
 0.02081177 	 [ 0b^  5b  3b^  1b ]   
 0.02081177 	 [ 0b^  5b  1b^  3b ]  
]
282  [ -0.00380190 	 [ 5a^  3a  1a^  0a ]   
 -0.00380190 	 [ 5a^  3a  0a^  1a ]   
 -0.00380190 	 [ 5a^  3a  1b^  0b ]   
 -0.00380190 	 [ 5a^  3a  0b^  1b ]   
 -0.00380190 	 [ 3a^  5a  1a^  0a ]   
 -0.00380190 	 [ 3a^  5a  0a^  1a ]   
 -0.00380190 	 [ 3a^  5a  1b^  0b ]   
 -0.00380190 	 [ 3a^  5a  0b^  1b ]   
 -0.00380190 	 [ 5b^  3b  1a^  0a ]   
 -0.00380190 	 [ 5b^  3b  0a^  1a ]   
 -0.00380190 	 [ 5b^  3b  1b^  0b ]   
 -0.00380190 	 [ 5b^  3b  0b^  1b ]   
 -0.00380190 	 [ 3b^  5b  1a^  0a ]   
 -0.00380190 	 [ 3b^  5b  0a^  1a ]   
 -0.00380190 	 [ 3b^  5b  1b^  0b ]   
 -0.00380190 	 [ 3b^  5b  0b^  1b ]  
]
283  [ -0.01619861 	 [ 5a^  2a  3b^  2b ]   
 -0.01619861 	 [ 5a^  2a  2b^  3b ]   
 -0.01619861 	 [ 2a^  5a  3b^  2b ]   
 -0.01619861 	 [ 2a^  5a  2b^  3b ]  
]
284  [ -0.01619861 	 [ 5b^  2b  3a^  2a ]   
 -0.01619861 	 [ 5b^  2b  2a^  3a ]   
 -0.01619861 	 [ 2b^  5b  3a^  2a ]   
 -0.01619861 	 [ 2b^  5b  2a^  3a ]  
]
285  [ -0.01619861 	 [ 5a^  2a  3a^  2a ]   
 -0.01619861 	 [ 5a^  2a  2a^  3a ]   
 -0.01619861 	 [ 2a^  5a  3a^  2a ]   
 -0.01619861 	 [ 2a^  5a  2a^  3a ]   
 -0.01619861 	 [ 5b^  2b  3b^  2b ]   
 -0.01619861 	 [ 5b^  2b  2b^  3b ]   
 -0.01619861 	 [ 2b^  5b  3b^  2b ]   
 -0.01619861 	 [ 2b^  5b  2b^  3b ]   
 0.00809931 	 [ 5a^  3a ]   
 -0.00809931 	 [ 3a^  5a ]   
 0.00809931 	 [ 5b^  3b ]   
 -0.00809931 	 [ 3b^  5b ]  
]
286  [ 0.00000000 	 [ 5a^  3a  3b^  2b ]   
 0.00000000 	 [ 5a^  3a  2b^  3b ]   
 0.00000000 	 [ 3a^  5a  3b^  2b ]   
 0.00000000 	 [ 3a^  5a  2b^  3b ]  
]
287  [ 0.00000000 	 [ 5b^  3b  3a^  2a ]   
 0.00000000 	 [ 5b^  3b  2a^  3a ]   
 0.00000000 	 [ 3b^  5b  3a^  2a ]   
 0.00000000 	 [ 3b^  5b  2a^  3a ]  
]
288  [ 0.00000000 	 [ 5a^  3a  3a^  2a ]   
 0.00000000 	 [ 5a^  3a  2a^  3a ]   
 0.00000000 	 [ 3a^  5a  3a^  2a ]   
 0.00000000 	 [ 3a^  5a  2a^  3a ]   
 0.00000000 	 [ 5b^  3b  3b^  2b ]   
 0.00000000 	 [ 5b^  3b  2b^  3b ]   
 0.00000000 	 [ 3b^  5b  3b^  2b ]   
 0.00000000 	 [ 3b^  5b  2b^  3b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
289  [ 0.00000000 	 [ 5a^  3a  5b^  2b ]   
 0.00000000 	 [ 5a^  3a  2b^  5b ]   
 0.00000000 	 [ 3a^  5a  5b^  2b ]   
 0.00000000 	 [ 3a^  5a  2b^  5b ]  
]
290  [ 0.00000000 	 [ 5b^  3b  5a^  2a ]   
 0.00000000 	 [ 5b^  3b  2a^  5a ]   
 0.00000000 	 [ 3b^  5b  5a^  2a ]   
 0.00000000 	 [ 3b^  5b  2a^  5a ]  
]
291  [ 0.00000000 	 [ 5a^  3a  5a^  2a ]   
 0.00000000 	 [ 5a^  3a  2a^  5a ]   
 0.00000000 	 [ 3a^  5a  5a^  2a ]   
 0.00000000 	 [ 3a^  5a  2a^  5a ]   
 0.00000000 	 [ 5b^  3b  5b^  2b ]   
 0.00000000 	 [ 5b^  3b  2b^  5b ]   
 0.00000000 	 [ 3b^  5b  5b^  2b ]   
 0.00000000 	 [ 3b^  5b  2b^  5b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
292  [ 0.05269731 	 [ 5a^  3a  2a^  2a ]   
 0.05269731 	 [ 5a^  3a  2b^  2b ]   
 0.05269731 	 [ 3a^  5a  2a^  2a ]   
 0.05269731 	 [ 3a^  5a  2b^  2b ]   
 0.05269731 	 [ 5b^  3b  2a^  2a ]   
 0.05269731 	 [ 5b^  3b  2b^  2b ]   
 0.05269731 	 [ 3b^  5b  2a^  2a ]   
 0.05269731 	 [ 3b^  5b  2b^  2b ]  
]
293  [ 0.00000000 	 [ 5a^  2a  3a^  3a ]   
 0.00000000 	 [ 5a^  2a  3b^  3b ]   
 0.00000000 	 [ 2a^  5a  3a^  3a ]   
 0.00000000 	 [ 2a^  5a  3b^  3b ]   
 0.00000000 	 [ 5b^  2b  3a^  3a ]   
 0.00000000 	 [ 5b^  2b  3b^  3b ]   
 0.00000000 	 [ 2b^  5b  3a^  3a ]   
 0.00000000 	 [ 2b^  5b  3b^  3b ]  
]
294  [ 0.00000000 	 [ 3a^  2a  5a^  5a ]   
 0.00000000 	 [ 3a^  2a  5b^  5b ]   
 0.00000000 	 [ 2a^  3a  5a^  5a ]   
 0.00000000 	 [ 2a^  3a  5b^  5b ]   
 0.00000000 	 [ 3b^  2b  5a^  5a ]   
 0.00000000 	 [ 3b^  2b  5b^  5b ]   
 0.00000000 	 [ 2b^  3b  5a^  5a ]   
 0.00000000 	 [ 2b^  3b  5b^  5b ]  
]
295  [ 0.00000000 	 [ 5a^  2a  3a^  0a ]   
 0.00000000 	 [ 5a^  2a  0a^  3a ]   
 0.00000000 	 [ 5a^  2a  3b^  0b ]   
 0.00000000 	 [ 5a^  2a  0b^  3b ]   
 0.00000000 	 [ 2a^  5a  3a^  0a ]   
 0.00000000 	 [ 2a^  5a  0a^  3a ]   
 0.00000000 	 [ 2a^  5a  3b^  0b ]   
 0.00000000 	 [ 2a^  5a  0b^  3b ]   
 0.00000000 	 [ 5b^  2b  3a^  0a ]   
 0.00000000 	 [ 5b^  2b  0a^  3a ]   
 0.00000000 	 [ 5b^  2b  3b^  0b ]   
 0.00000000 	 [ 5b^  2b  0b^  3b ]   
 0.00000000 	 [ 2b^  5b  3a^  0a ]   
 0.00000000 	 [ 2b^  5b  0a^  3a ]   
 0.00000000 	 [ 2b^  5b  3b^  0b ]   
 0.00000000 	 [ 2b^  5b  0b^  3b ]  
]
296  [ 0.00000000 	 [ 5a^  0a  3a^  2a ]   
 0.00000000 	 [ 5a^  0a  2a^  3a ]   
 0.00000000 	 [ 5a^  0a  3b^  2b ]   
 0.00000000 	 [ 5a^  0a  2b^  3b ]   
 0.00000000 	 [ 0a^  5a  3a^  2a ]   
 0.00000000 	 [ 0a^  5a  2a^  3a ]   
 0.00000000 	 [ 0a^  5a  3b^  2b ]   
 0.00000000 	 [ 0a^  5a  2b^  3b ]   
 0.00000000 	 [ 5b^  0b  3a^  2a ]   
 0.00000000 	 [ 5b^  0b  2a^  3a ]   
 0.00000000 	 [ 5b^  0b  3b^  2b ]   
 0.00000000 	 [ 5b^  0b  2b^  3b ]   
 0.00000000 	 [ 0b^  5b  3a^  2a ]   
 0.00000000 	 [ 0b^  5b  2a^  3a ]   
 0.00000000 	 [ 0b^  5b  3b^  2b ]   
 0.00000000 	 [ 0b^  5b  2b^  3b ]  
]
297  [ -0.00000000 	 [ 5a^  3a  2a^  0a ]   
 -0.00000000 	 [ 5a^  3a  0a^  2a ]   
 -0.00000000 	 [ 5a^  3a  2b^  0b ]   
 -0.00000000 	 [ 5a^  3a  0b^  2b ]   
 -0.00000000 	 [ 3a^  5a  2a^  0a ]   
 -0.00000000 	 [ 3a^  5a  0a^  2a ]   
 -0.00000000 	 [ 3a^  5a  2b^  0b ]   
 -0.00000000 	 [ 3a^  5a  0b^  2b ]   
 -0.00000000 	 [ 5b^  3b  2a^  0a ]   
 -0.00000000 	 [ 5b^  3b  0a^  2a ]   
 -0.00000000 	 [ 5b^  3b  2b^  0b ]   
 -0.00000000 	 [ 5b^  3b  0b^  2b ]   
 -0.00000000 	 [ 3b^  5b  2a^  0a ]   
 -0.00000000 	 [ 3b^  5b  0a^  2a ]   
 -0.00000000 	 [ 3b^  5b  2b^  0b ]   
 -0.00000000 	 [ 3b^  5b  0b^  2b ]  
]
298  [ 0.00000000 	 [ 5a^  2a  3a^  1a ]   
 0.00000000 	 [ 5a^  2a  1a^  3a ]   
 0.00000000 	 [ 5a^  2a  3b^  1b ]   
 0.00000000 	 [ 5a^  2a  1b^  3b ]   
 0.00000000 	 [ 2a^  5a  3a^  1a ]   
 0.00000000 	 [ 2a^  5a  1a^  3a ]   
 0.00000000 	 [ 2a^  5a  3b^  1b ]   
 0.00000000 	 [ 2a^  5a  1b^  3b ]   
 0.00000000 	 [ 5b^  2b  3a^  1a ]   
 0.00000000 	 [ 5b^  2b  1a^  3a ]   
 0.00000000 	 [ 5b^  2b  3b^  1b ]   
 0.00000000 	 [ 5b^  2b  1b^  3b ]   
 0.00000000 	 [ 2b^  5b  3a^  1a ]   
 0.00000000 	 [ 2b^  5b  1a^  3a ]   
 0.00000000 	 [ 2b^  5b  3b^  1b ]   
 0.00000000 	 [ 2b^  5b  1b^  3b ]  
]
299  [ 0.00000000 	 [ 5a^  1a  3a^  2a ]   
 0.00000000 	 [ 5a^  1a  2a^  3a ]   
 0.00000000 	 [ 5a^  1a  3b^  2b ]   
 0.00000000 	 [ 5a^  1a  2b^  3b ]   
 0.00000000 	 [ 1a^  5a  3a^  2a ]   
 0.00000000 	 [ 1a^  5a  2a^  3a ]   
 0.00000000 	 [ 1a^  5a  3b^  2b ]   
 0.00000000 	 [ 1a^  5a  2b^  3b ]   
 0.00000000 	 [ 5b^  1b  3a^  2a ]   
 0.00000000 	 [ 5b^  1b  2a^  3a ]   
 0.00000000 	 [ 5b^  1b  3b^  2b ]   
 0.00000000 	 [ 5b^  1b  2b^  3b ]   
 0.00000000 	 [ 1b^  5b  3a^  2a ]   
 0.00000000 	 [ 1b^  5b  2a^  3a ]   
 0.00000000 	 [ 1b^  5b  3b^  2b ]   
 0.00000000 	 [ 1b^  5b  2b^  3b ]  
]
300  [ -0.00000000 	 [ 5a^  3a  2a^  1a ]   
 -0.00000000 	 [ 5a^  3a  1a^  2a ]   
 -0.00000000 	 [ 5a^  3a  2b^  1b ]   
 -0.00000000 	 [ 5a^  3a  1b^  2b ]   
 -0.00000000 	 [ 3a^  5a  2a^  1a ]   
 -0.00000000 	 [ 3a^  5a  1a^  2a ]   
 -0.00000000 	 [ 3a^  5a  2b^  1b ]   
 -0.00000000 	 [ 3a^  5a  1b^  2b ]   
 -0.00000000 	 [ 5b^  3b  2a^  1a ]   
 -0.00000000 	 [ 5b^  3b  1a^  2a ]   
 -0.00000000 	 [ 5b^  3b  2b^  1b ]   
 -0.00000000 	 [ 5b^  3b  1b^  2b ]   
 -0.00000000 	 [ 3b^  5b  2a^  1a ]   
 -0.00000000 	 [ 3b^  5b  1a^  2a ]   
 -0.00000000 	 [ 3b^  5b  2b^  1b ]   
 -0.00000000 	 [ 3b^  5b  1b^  2b ]  
]
301  [ 0.01926866 	 [ 5a^  4a  5a^  4a ]   
 0.01926866 	 [ 5a^  4a  4a^  5a ]   
 0.01926866 	 [ 5a^  4a  5b^  4b ]   
 0.01926866 	 [ 5a^  4a  4b^  5b ]   
 0.01926866 	 [ 4a^  5a  5a^  4a ]   
 0.01926866 	 [ 4a^  5a  4a^  5a ]   
 0.01926866 	 [ 4a^  5a  5b^  4b ]   
 0.01926866 	 [ 4a^  5a  4b^  5b ]   
 0.01926866 	 [ 5b^  4b  5a^  4a ]   
 0.01926866 	 [ 5b^  4b  4a^  5a ]   
 0.01926866 	 [ 5b^  4b  5b^  4b ]   
 0.01926866 	 [ 5b^  4b  4b^  5b ]   
 0.01926866 	 [ 4b^  5b  5a^  4a ]   
 0.01926866 	 [ 4b^  5b  4a^  5a ]   
 0.01926866 	 [ 4b^  5b  5b^  4b ]   
 0.01926866 	 [ 4b^  5b  4b^  5b ]  
]
302  [ 0.00000000 	 [ 5a^  4a  4a^  4a ]   
 0.00000000 	 [ 5a^  4a  4b^  4b ]   
 0.00000000 	 [ 4a^  5a  4a^  4a ]   
 0.00000000 	 [ 4a^  5a  4b^  4b ]   
 0.00000000 	 [ 5b^  4b  4a^  4a ]   
 0.00000000 	 [ 5b^  4b  4b^  4b ]   
 0.00000000 	 [ 4b^  5b  4a^  4a ]   
 0.00000000 	 [ 4b^  5b  4b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
303  [ 0.00000000 	 [ 4a^  5a  5a^  5a ]   
 0.00000000 	 [ 4a^  5a  5b^  5b ]   
 0.00000000 	 [ 5a^  4a  5a^  5a ]   
 0.00000000 	 [ 5a^  4a  5b^  5b ]   
 0.00000000 	 [ 4b^  5b  5a^  5a ]   
 0.00000000 	 [ 4b^  5b  5b^  5b ]   
 0.00000000 	 [ 5b^  4b  5a^  5a ]   
 0.00000000 	 [ 5b^  4b  5b^  5b ]   
 -0.00000000 	 [ 4a^  5a ]   
 0.00000000 	 [ 5a^  4a ]   
 -0.00000000 	 [ 4b^  5b ]   
 0.00000000 	 [ 5b^  4b ]  
]
304  [ -0.00000000 	 [ 5a^  4a ]   
 -0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 -0.00000000 	 [ 4b^  5b ]  
]
305  [ 0.62867465 	 [ 5a^  5a  4a^  4a ]   
 0.62867465 	 [ 5a^  5a  4b^  4b ]   
 0.62867465 	 [ 5b^  5b  4a^  4a ]   
 0.62867465 	 [ 5b^  5b  4b^  4b ]  
]
306  [ 0.00000000 	 [ 5a^  0a  4b^  0b ]   
 0.00000000 	 [ 5a^  0a  0b^  4b ]   
 0.00000000 	 [ 0a^  5a  4b^  0b ]   
 0.00000000 	 [ 0a^  5a  0b^  4b ]  
]
307  [ 0.00000000 	 [ 5b^  0b  4a^  0a ]   
 0.00000000 	 [ 5b^  0b  0a^  4a ]   
 0.00000000 	 [ 0b^  5b  4a^  0a ]   
 0.00000000 	 [ 0b^  5b  0a^  4a ]  
]
308  [ 0.00000000 	 [ 5a^  0a  4a^  0a ]   
 0.00000000 	 [ 5a^  0a  0a^  4a ]   
 0.00000000 	 [ 0a^  5a  4a^  0a ]   
 0.00000000 	 [ 0a^  5a  0a^  4a ]   
 0.00000000 	 [ 5b^  0b  4b^  0b ]   
 0.00000000 	 [ 5b^  0b  0b^  4b ]   
 0.00000000 	 [ 0b^  5b  4b^  0b ]   
 0.00000000 	 [ 0b^  5b  0b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
309  [ -0.01390931 	 [ 5a^  4a  4b^  0b ]   
 -0.01390931 	 [ 5a^  4a  0b^  4b ]   
 -0.01390931 	 [ 4a^  5a  4b^  0b ]   
 -0.01390931 	 [ 4a^  5a  0b^  4b ]  
]
310  [ -0.01390931 	 [ 5b^  4b  4a^  0a ]   
 -0.01390931 	 [ 5b^  4b  0a^  4a ]   
 -0.01390931 	 [ 4b^  5b  4a^  0a ]   
 -0.01390931 	 [ 4b^  5b  0a^  4a ]  
]
311  [ -0.01390931 	 [ 5a^  4a  4a^  0a ]   
 -0.01390931 	 [ 5a^  4a  0a^  4a ]   
 -0.01390931 	 [ 4a^  5a  4a^  0a ]   
 -0.01390931 	 [ 4a^  5a  0a^  4a ]   
 -0.01390931 	 [ 5b^  4b  4b^  0b ]   
 -0.01390931 	 [ 5b^  4b  0b^  4b ]   
 -0.01390931 	 [ 4b^  5b  4b^  0b ]   
 -0.01390931 	 [ 4b^  5b  0b^  4b ]   
 0.00695466 	 [ 5a^  0a ]   
 -0.00695466 	 [ 0a^  5a ]   
 0.00695466 	 [ 5b^  0b ]   
 -0.00695466 	 [ 0b^  5b ]  
]
312  [ -0.00000000 	 [ 5a^  4a  5b^  0b ]   
 -0.00000000 	 [ 5a^  4a  0b^  5b ]   
 -0.00000000 	 [ 4a^  5a  5b^  0b ]   
 -0.00000000 	 [ 4a^  5a  0b^  5b ]  
]
313  [ -0.00000000 	 [ 5b^  4b  5a^  0a ]   
 -0.00000000 	 [ 5b^  4b  0a^  5a ]   
 -0.00000000 	 [ 4b^  5b  5a^  0a ]   
 -0.00000000 	 [ 4b^  5b  0a^  5a ]  
]
314  [ -0.00000000 	 [ 5a^  4a  5a^  0a ]   
 -0.00000000 	 [ 5a^  4a  0a^  5a ]   
 -0.00000000 	 [ 4a^  5a  5a^  0a ]   
 -0.00000000 	 [ 4a^  5a  0a^  5a ]   
 -0.00000000 	 [ 5b^  4b  5b^  0b ]   
 -0.00000000 	 [ 5b^  4b  0b^  5b ]   
 -0.00000000 	 [ 4b^  5b  5b^  0b ]   
 -0.00000000 	 [ 4b^  5b  0b^  5b ]   
 0.00000000 	 [ 4a^  0a ]   
 -0.00000000 	 [ 0a^  4a ]   
 0.00000000 	 [ 4b^  0b ]   
 -0.00000000 	 [ 0b^  4b ]  
]
315  [ 0.00000000 	 [ 5a^  4a  0a^  0a ]   
 0.00000000 	 [ 5a^  4a  0b^  0b ]   
 0.00000000 	 [ 4a^  5a  0a^  0a ]   
 0.00000000 	 [ 4a^  5a  0b^  0b ]   
 0.00000000 	 [ 5b^  4b  0a^  0a ]   
 0.00000000 	 [ 5b^  4b  0b^  0b ]   
 0.00000000 	 [ 4b^  5b  0a^  0a ]   
 0.00000000 	 [ 4b^  5b  0b^  0b ]  
]
316  [ 0.00543357 	 [ 5a^  0a  4a^  4a ]   
 0.00543357 	 [ 5a^  0a  4b^  4b ]   
 0.00543357 	 [ 0a^  5a  4a^  4a ]   
 0.00543357 	 [ 0a^  5a  4b^  4b ]   
 0.00543357 	 [ 5b^  0b  4a^  4a ]   
 0.00543357 	 [ 5b^  0b  4b^  4b ]   
 0.00543357 	 [ 0b^  5b  4a^  4a ]   
 0.00543357 	 [ 0b^  5b  4b^  4b ]  
]
317  [ 0.00000000 	 [ 4a^  0a  5a^  5a ]   
 0.00000000 	 [ 4a^  0a  5b^  5b ]   
 0.00000000 	 [ 0a^  4a  5a^  5a ]   
 0.00000000 	 [ 0a^  4a  5b^  5b ]   
 0.00000000 	 [ 4b^  0b  5a^  5a ]   
 0.00000000 	 [ 4b^  0b  5b^  5b ]   
 0.00000000 	 [ 0b^  4b  5a^  5a ]   
 0.00000000 	 [ 0b^  4b  5b^  5b ]  
]
318  [ 0.00000000 	 [ 5a^  1a  4b^  1b ]   
 0.00000000 	 [ 5a^  1a  1b^  4b ]   
 0.00000000 	 [ 1a^  5a  4b^  1b ]   
 0.00000000 	 [ 1a^  5a  1b^  4b ]  
]
319  [ 0.00000000 	 [ 5b^  1b  4a^  1a ]   
 0.00000000 	 [ 5b^  1b  1a^  4a ]   
 0.00000000 	 [ 1b^  5b  4a^  1a ]   
 0.00000000 	 [ 1b^  5b  1a^  4a ]  
]
320  [ 0.00000000 	 [ 5a^  1a  4a^  1a ]   
 0.00000000 	 [ 5a^  1a  1a^  4a ]   
 0.00000000 	 [ 1a^  5a  4a^  1a ]   
 0.00000000 	 [ 1a^  5a  1a^  4a ]   
 0.00000000 	 [ 5b^  1b  4b^  1b ]   
 0.00000000 	 [ 5b^  1b  1b^  4b ]   
 0.00000000 	 [ 1b^  5b  4b^  1b ]   
 0.00000000 	 [ 1b^  5b  1b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
321  [ -0.05267191 	 [ 5a^  4a  4b^  1b ]   
 -0.05267191 	 [ 5a^  4a  1b^  4b ]   
 -0.05267191 	 [ 4a^  5a  4b^  1b ]   
 -0.05267191 	 [ 4a^  5a  1b^  4b ]  
]
322  [ -0.05267191 	 [ 5b^  4b  4a^  1a ]   
 -0.05267191 	 [ 5b^  4b  1a^  4a ]   
 -0.05267191 	 [ 4b^  5b  4a^  1a ]   
 -0.05267191 	 [ 4b^  5b  1a^  4a ]  
]
323  [ -0.05267191 	 [ 5a^  4a  4a^  1a ]   
 -0.05267191 	 [ 5a^  4a  1a^  4a ]   
 -0.05267191 	 [ 4a^  5a  4a^  1a ]   
 -0.05267191 	 [ 4a^  5a  1a^  4a ]   
 -0.05267191 	 [ 5b^  4b  4b^  1b ]   
 -0.05267191 	 [ 5b^  4b  1b^  4b ]   
 -0.05267191 	 [ 4b^  5b  4b^  1b ]   
 -0.05267191 	 [ 4b^  5b  1b^  4b ]   
 0.02633596 	 [ 5a^  1a ]   
 -0.02633596 	 [ 1a^  5a ]   
 0.02633596 	 [ 5b^  1b ]   
 -0.02633596 	 [ 1b^  5b ]  
]
324  [ -0.00000000 	 [ 5a^  4a  5b^  1b ]   
 -0.00000000 	 [ 5a^  4a  1b^  5b ]   
 -0.00000000 	 [ 4a^  5a  5b^  1b ]   
 -0.00000000 	 [ 4a^  5a  1b^  5b ]  
]
325  [ -0.00000000 	 [ 5b^  4b  5a^  1a ]   
 -0.00000000 	 [ 5b^  4b  1a^  5a ]   
 -0.00000000 	 [ 4b^  5b  5a^  1a ]   
 -0.00000000 	 [ 4b^  5b  1a^  5a ]  
]
326  [ -0.00000000 	 [ 5a^  4a  5a^  1a ]   
 -0.00000000 	 [ 5a^  4a  1a^  5a ]   
 -0.00000000 	 [ 4a^  5a  5a^  1a ]   
 -0.00000000 	 [ 4a^  5a  1a^  5a ]   
 -0.00000000 	 [ 5b^  4b  5b^  1b ]   
 -0.00000000 	 [ 5b^  4b  1b^  5b ]   
 -0.00000000 	 [ 4b^  5b  5b^  1b ]   
 -0.00000000 	 [ 4b^  5b  1b^  5b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
327  [ 0.00000000 	 [ 5a^  4a  1a^  1a ]   
 0.00000000 	 [ 5a^  4a  1b^  1b ]   
 0.00000000 	 [ 4a^  5a  1a^  1a ]   
 0.00000000 	 [ 4a^  5a  1b^  1b ]   
 0.00000000 	 [ 5b^  4b  1a^  1a ]   
 0.00000000 	 [ 5b^  4b  1b^  1b ]   
 0.00000000 	 [ 4b^  5b  1a^  1a ]   
 0.00000000 	 [ 4b^  5b  1b^  1b ]  
]
328  [ -0.15965180 	 [ 5a^  1a  4a^  4a ]   
 -0.15965180 	 [ 5a^  1a  4b^  4b ]   
 -0.15965180 	 [ 1a^  5a  4a^  4a ]   
 -0.15965180 	 [ 1a^  5a  4b^  4b ]   
 -0.15965180 	 [ 5b^  1b  4a^  4a ]   
 -0.15965180 	 [ 5b^  1b  4b^  4b ]   
 -0.15965180 	 [ 1b^  5b  4a^  4a ]   
 -0.15965180 	 [ 1b^  5b  4b^  4b ]  
]
329  [ 0.00000000 	 [ 4a^  1a  5a^  5a ]   
 0.00000000 	 [ 4a^  1a  5b^  5b ]   
 0.00000000 	 [ 1a^  4a  5a^  5a ]   
 0.00000000 	 [ 1a^  4a  5b^  5b ]   
 0.00000000 	 [ 4b^  1b  5a^  5a ]   
 0.00000000 	 [ 4b^  1b  5b^  5b ]   
 0.00000000 	 [ 1b^  4b  5a^  5a ]   
 0.00000000 	 [ 1b^  4b  5b^  5b ]  
]
330  [ 0.00000000 	 [ 5a^  1a  4a^  0a ]   
 0.00000000 	 [ 5a^  1a  0a^  4a ]   
 0.00000000 	 [ 5a^  1a  4b^  0b ]   
 0.00000000 	 [ 5a^  1a  0b^  4b ]   
 0.00000000 	 [ 1a^  5a  4a^  0a ]   
 0.00000000 	 [ 1a^  5a  0a^  4a ]   
 0.00000000 	 [ 1a^  5a  4b^  0b ]   
 0.00000000 	 [ 1a^  5a  0b^  4b ]   
 0.00000000 	 [ 5b^  1b  4a^  0a ]   
 0.00000000 	 [ 5b^  1b  0a^  4a ]   
 0.00000000 	 [ 5b^  1b  4b^  0b ]   
 0.00000000 	 [ 5b^  1b  0b^  4b ]   
 0.00000000 	 [ 1b^  5b  4a^  0a ]   
 0.00000000 	 [ 1b^  5b  0a^  4a ]   
 0.00000000 	 [ 1b^  5b  4b^  0b ]   
 0.00000000 	 [ 1b^  5b  0b^  4b ]  
]
331  [ 0.00000000 	 [ 5a^  0a  4a^  1a ]   
 0.00000000 	 [ 5a^  0a  1a^  4a ]   
 0.00000000 	 [ 5a^  0a  4b^  1b ]   
 0.00000000 	 [ 5a^  0a  1b^  4b ]   
 0.00000000 	 [ 0a^  5a  4a^  1a ]   
 0.00000000 	 [ 0a^  5a  1a^  4a ]   
 0.00000000 	 [ 0a^  5a  4b^  1b ]   
 0.00000000 	 [ 0a^  5a  1b^  4b ]   
 0.00000000 	 [ 5b^  0b  4a^  1a ]   
 0.00000000 	 [ 5b^  0b  1a^  4a ]   
 0.00000000 	 [ 5b^  0b  4b^  1b ]   
 0.00000000 	 [ 5b^  0b  1b^  4b ]   
 0.00000000 	 [ 0b^  5b  4a^  1a ]   
 0.00000000 	 [ 0b^  5b  1a^  4a ]   
 0.00000000 	 [ 0b^  5b  4b^  1b ]   
 0.00000000 	 [ 0b^  5b  1b^  4b ]  
]
332  [ 0.00000000 	 [ 5a^  4a  1a^  0a ]   
 0.00000000 	 [ 5a^  4a  0a^  1a ]   
 0.00000000 	 [ 5a^  4a  1b^  0b ]   
 0.00000000 	 [ 5a^  4a  0b^  1b ]   
 0.00000000 	 [ 4a^  5a  1a^  0a ]   
 0.00000000 	 [ 4a^  5a  0a^  1a ]   
 0.00000000 	 [ 4a^  5a  1b^  0b ]   
 0.00000000 	 [ 4a^  5a  0b^  1b ]   
 0.00000000 	 [ 5b^  4b  1a^  0a ]   
 0.00000000 	 [ 5b^  4b  0a^  1a ]   
 0.00000000 	 [ 5b^  4b  1b^  0b ]   
 0.00000000 	 [ 5b^  4b  0b^  1b ]   
 0.00000000 	 [ 4b^  5b  1a^  0a ]   
 0.00000000 	 [ 4b^  5b  0a^  1a ]   
 0.00000000 	 [ 4b^  5b  1b^  0b ]   
 0.00000000 	 [ 4b^  5b  0b^  1b ]  
]
333  [ 0.00000000 	 [ 5a^  2a  4b^  2b ]   
 0.00000000 	 [ 5a^  2a  2b^  4b ]   
 0.00000000 	 [ 2a^  5a  4b^  2b ]   
 0.00000000 	 [ 2a^  5a  2b^  4b ]  
]
334  [ 0.00000000 	 [ 5b^  2b  4a^  2a ]   
 0.00000000 	 [ 5b^  2b  2a^  4a ]   
 0.00000000 	 [ 2b^  5b  4a^  2a ]   
 0.00000000 	 [ 2b^  5b  2a^  4a ]  
]
335  [ 0.00000000 	 [ 5a^  2a  4a^  2a ]   
 0.00000000 	 [ 5a^  2a  2a^  4a ]   
 0.00000000 	 [ 2a^  5a  4a^  2a ]   
 0.00000000 	 [ 2a^  5a  2a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  2b ]   
 0.00000000 	 [ 5b^  2b  2b^  4b ]   
 0.00000000 	 [ 2b^  5b  4b^  2b ]   
 0.00000000 	 [ 2b^  5b  2b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
336  [ 0.00000000 	 [ 5a^  4a  4b^  2b ]   
 0.00000000 	 [ 5a^  4a  2b^  4b ]   
 0.00000000 	 [ 4a^  5a  4b^  2b ]   
 0.00000000 	 [ 4a^  5a  2b^  4b ]  
]
337  [ 0.00000000 	 [ 5b^  4b  4a^  2a ]   
 0.00000000 	 [ 5b^  4b  2a^  4a ]   
 0.00000000 	 [ 4b^  5b  4a^  2a ]   
 0.00000000 	 [ 4b^  5b  2a^  4a ]  
]
338  [ 0.00000000 	 [ 5a^  4a  4a^  2a ]   
 0.00000000 	 [ 5a^  4a  2a^  4a ]   
 0.00000000 	 [ 4a^  5a  4a^  2a ]   
 0.00000000 	 [ 4a^  5a  2a^  4a ]   
 0.00000000 	 [ 5b^  4b  4b^  2b ]   
 0.00000000 	 [ 5b^  4b  2b^  4b ]   
 0.00000000 	 [ 4b^  5b  4b^  2b ]   
 0.00000000 	 [ 4b^  5b  2b^  4b ]   
 -0.00000000 	 [ 5a^  2a ]   
 0.00000000 	 [ 2a^  5a ]   
 -0.00000000 	 [ 5b^  2b ]   
 0.00000000 	 [ 2b^  5b ]  
]
339  [ 0.00000000 	 [ 5a^  4a  5b^  2b ]   
 0.00000000 	 [ 5a^  4a  2b^  5b ]   
 0.00000000 	 [ 4a^  5a  5b^  2b ]   
 0.00000000 	 [ 4a^  5a  2b^  5b ]  
]
340  [ 0.00000000 	 [ 5b^  4b  5a^  2a ]   
 0.00000000 	 [ 5b^  4b  2a^  5a ]   
 0.00000000 	 [ 4b^  5b  5a^  2a ]   
 0.00000000 	 [ 4b^  5b  2a^  5a ]  
]
341  [ 0.00000000 	 [ 5a^  4a  5a^  2a ]   
 0.00000000 	 [ 5a^  4a  2a^  5a ]   
 0.00000000 	 [ 4a^  5a  5a^  2a ]   
 0.00000000 	 [ 4a^  5a  2a^  5a ]   
 0.00000000 	 [ 5b^  4b  5b^  2b ]   
 0.00000000 	 [ 5b^  4b  2b^  5b ]   
 0.00000000 	 [ 4b^  5b  5b^  2b ]   
 0.00000000 	 [ 4b^  5b  2b^  5b ]   
 -0.00000000 	 [ 4a^  2a ]   
 0.00000000 	 [ 2a^  4a ]   
 -0.00000000 	 [ 4b^  2b ]   
 0.00000000 	 [ 2b^  4b ]  
]
342  [ 0.00000000 	 [ 5a^  4a  2a^  2a ]   
 0.00000000 	 [ 5a^  4a  2b^  2b ]   
 0.00000000 	 [ 4a^  5a  2a^  2a ]   
 0.00000000 	 [ 4a^  5a  2b^  2b ]   
 0.00000000 	 [ 5b^  4b  2a^  2a ]   
 0.00000000 	 [ 5b^  4b  2b^  2b ]   
 0.00000000 	 [ 4b^  5b  2a^  2a ]   
 0.00000000 	 [ 4b^  5b  2b^  2b ]  
]
343  [ 0.00000000 	 [ 5a^  2a  4a^  4a ]   
 0.00000000 	 [ 5a^  2a  4b^  4b ]   
 0.00000000 	 [ 2a^  5a  4a^  4a ]   
 0.00000000 	 [ 2a^  5a  4b^  4b ]   
 0.00000000 	 [ 5b^  2b  4a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  4b ]   
 0.00000000 	 [ 2b^  5b  4a^  4a ]   
 0.00000000 	 [ 2b^  5b  4b^  4b ]  
]
344  [ 0.00000000 	 [ 4a^  2a  5a^  5a ]   
 0.00000000 	 [ 4a^  2a  5b^  5b ]   
 0.00000000 	 [ 2a^  4a  5a^  5a ]   
 0.00000000 	 [ 2a^  4a  5b^  5b ]   
 0.00000000 	 [ 4b^  2b  5a^  5a ]   
 0.00000000 	 [ 4b^  2b  5b^  5b ]   
 0.00000000 	 [ 2b^  4b  5a^  5a ]   
 0.00000000 	 [ 2b^  4b  5b^  5b ]  
]
345  [ 0.00000000 	 [ 5a^  2a  4a^  0a ]   
 0.00000000 	 [ 5a^  2a  0a^  4a ]   
 0.00000000 	 [ 5a^  2a  4b^  0b ]   
 0.00000000 	 [ 5a^  2a  0b^  4b ]   
 0.00000000 	 [ 2a^  5a  4a^  0a ]   
 0.00000000 	 [ 2a^  5a  0a^  4a ]   
 0.00000000 	 [ 2a^  5a  4b^  0b ]   
 0.00000000 	 [ 2a^  5a  0b^  4b ]   
 0.00000000 	 [ 5b^  2b  4a^  0a ]   
 0.00000000 	 [ 5b^  2b  0a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  0b ]   
 0.00000000 	 [ 5b^  2b  0b^  4b ]   
 0.00000000 	 [ 2b^  5b  4a^  0a ]   
 0.00000000 	 [ 2b^  5b  0a^  4a ]   
 0.00000000 	 [ 2b^  5b  4b^  0b ]   
 0.00000000 	 [ 2b^  5b  0b^  4b ]  
]
346  [ -0.00000000 	 [ 5a^  0a  4a^  2a ]   
 -0.00000000 	 [ 5a^  0a  2a^  4a ]   
 -0.00000000 	 [ 5a^  0a  4b^  2b ]   
 -0.00000000 	 [ 5a^  0a  2b^  4b ]   
 -0.00000000 	 [ 0a^  5a  4a^  2a ]   
 -0.00000000 	 [ 0a^  5a  2a^  4a ]   
 -0.00000000 	 [ 0a^  5a  4b^  2b ]   
 -0.00000000 	 [ 0a^  5a  2b^  4b ]   
 -0.00000000 	 [ 5b^  0b  4a^  2a ]   
 -0.00000000 	 [ 5b^  0b  2a^  4a ]   
 -0.00000000 	 [ 5b^  0b  4b^  2b ]   
 -0.00000000 	 [ 5b^  0b  2b^  4b ]   
 -0.00000000 	 [ 0b^  5b  4a^  2a ]   
 -0.00000000 	 [ 0b^  5b  2a^  4a ]   
 -0.00000000 	 [ 0b^  5b  4b^  2b ]   
 -0.00000000 	 [ 0b^  5b  2b^  4b ]  
]
347  [ 0.00000000 	 [ 5a^  4a  2a^  0a ]   
 0.00000000 	 [ 5a^  4a  0a^  2a ]   
 0.00000000 	 [ 5a^  4a  2b^  0b ]   
 0.00000000 	 [ 5a^  4a  0b^  2b ]   
 0.00000000 	 [ 4a^  5a  2a^  0a ]   
 0.00000000 	 [ 4a^  5a  0a^  2a ]   
 0.00000000 	 [ 4a^  5a  2b^  0b ]   
 0.00000000 	 [ 4a^  5a  0b^  2b ]   
 0.00000000 	 [ 5b^  4b  2a^  0a ]   
 0.00000000 	 [ 5b^  4b  0a^  2a ]   
 0.00000000 	 [ 5b^  4b  2b^  0b ]   
 0.00000000 	 [ 5b^  4b  0b^  2b ]   
 0.00000000 	 [ 4b^  5b  2a^  0a ]   
 0.00000000 	 [ 4b^  5b  0a^  2a ]   
 0.00000000 	 [ 4b^  5b  2b^  0b ]   
 0.00000000 	 [ 4b^  5b  0b^  2b ]  
]
348  [ 0.00000000 	 [ 5a^  2a  4a^  1a ]   
 0.00000000 	 [ 5a^  2a  1a^  4a ]   
 0.00000000 	 [ 5a^  2a  4b^  1b ]   
 0.00000000 	 [ 5a^  2a  1b^  4b ]   
 0.00000000 	 [ 2a^  5a  4a^  1a ]   
 0.00000000 	 [ 2a^  5a  1a^  4a ]   
 0.00000000 	 [ 2a^  5a  4b^  1b ]   
 0.00000000 	 [ 2a^  5a  1b^  4b ]   
 0.00000000 	 [ 5b^  2b  4a^  1a ]   
 0.00000000 	 [ 5b^  2b  1a^  4a ]   
 0.00000000 	 [ 5b^  2b  4b^  1b ]   
 0.00000000 	 [ 5b^  2b  1b^  4b ]   
 0.00000000 	 [ 2b^  5b  4a^  1a ]   
 0.00000000 	 [ 2b^  5b  1a^  4a ]   
 0.00000000 	 [ 2b^  5b  4b^  1b ]   
 0.00000000 	 [ 2b^  5b  1b^  4b ]  
]
349  [ -0.00000000 	 [ 5a^  1a  4a^  2a ]   
 -0.00000000 	 [ 5a^  1a  2a^  4a ]   
 -0.00000000 	 [ 5a^  1a  4b^  2b ]   
 -0.00000000 	 [ 5a^  1a  2b^  4b ]   
 -0.00000000 	 [ 1a^  5a  4a^  2a ]   
 -0.00000000 	 [ 1a^  5a  2a^  4a ]   
 -0.00000000 	 [ 1a^  5a  4b^  2b ]   
 -0.00000000 	 [ 1a^  5a  2b^  4b ]   
 -0.00000000 	 [ 5b^  1b  4a^  2a ]   
 -0.00000000 	 [ 5b^  1b  2a^  4a ]   
 -0.00000000 	 [ 5b^  1b  4b^  2b ]   
 -0.00000000 	 [ 5b^  1b  2b^  4b ]   
 -0.00000000 	 [ 1b^  5b  4a^  2a ]   
 -0.00000000 	 [ 1b^  5b  2a^  4a ]   
 -0.00000000 	 [ 1b^  5b  4b^  2b ]   
 -0.00000000 	 [ 1b^  5b  2b^  4b ]  
]
350  [ 0.00000000 	 [ 5a^  4a  2a^  1a ]   
 0.00000000 	 [ 5a^  4a  1a^  2a ]   
 0.00000000 	 [ 5a^  4a  2b^  1b ]   
 0.00000000 	 [ 5a^  4a  1b^  2b ]   
 0.00000000 	 [ 4a^  5a  2a^  1a ]   
 0.00000000 	 [ 4a^  5a  1a^  2a ]   
 0.00000000 	 [ 4a^  5a  2b^  1b ]   
 0.00000000 	 [ 4a^  5a  1b^  2b ]   
 0.00000000 	 [ 5b^  4b  2a^  1a ]   
 0.00000000 	 [ 5b^  4b  1a^  2a ]   
 0.00000000 	 [ 5b^  4b  2b^  1b ]   
 0.00000000 	 [ 5b^  4b  1b^  2b ]   
 0.00000000 	 [ 4b^  5b  2a^  1a ]   
 0.00000000 	 [ 4b^  5b  1a^  2a ]   
 0.00000000 	 [ 4b^  5b  2b^  1b ]   
 0.00000000 	 [ 4b^  5b  1b^  2b ]  
]
351  [ 0.00000000 	 [ 5a^  3a  4b^  3b ]   
 0.00000000 	 [ 5a^  3a  3b^  4b ]   
 0.00000000 	 [ 3a^  5a  4b^  3b ]   
 0.00000000 	 [ 3a^  5a  3b^  4b ]  
]
352  [ 0.00000000 	 [ 5b^  3b  4a^  3a ]   
 0.00000000 	 [ 5b^  3b  3a^  4a ]   
 0.00000000 	 [ 3b^  5b  4a^  3a ]   
 0.00000000 	 [ 3b^  5b  3a^  4a ]  
]
353  [ 0.00000000 	 [ 5a^  3a  4a^  3a ]   
 0.00000000 	 [ 5a^  3a  3a^  4a ]   
 0.00000000 	 [ 3a^  5a  4a^  3a ]   
 0.00000000 	 [ 3a^  5a  3a^  4a ]   
 0.00000000 	 [ 5b^  3b  4b^  3b ]   
 0.00000000 	 [ 5b^  3b  3b^  4b ]   
 0.00000000 	 [ 3b^  5b  4b^  3b ]   
 0.00000000 	 [ 3b^  5b  3b^  4b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
354  [ -0.00314918 	 [ 5a^  4a  4b^  3b ]   
 -0.00314918 	 [ 5a^  4a  3b^  4b ]   
 -0.00314918 	 [ 4a^  5a  4b^  3b ]   
 -0.00314918 	 [ 4a^  5a  3b^  4b ]  
]
355  [ -0.00314918 	 [ 5b^  4b  4a^  3a ]   
 -0.00314918 	 [ 5b^  4b  3a^  4a ]   
 -0.00314918 	 [ 4b^  5b  4a^  3a ]   
 -0.00314918 	 [ 4b^  5b  3a^  4a ]  
]
356  [ -0.00314918 	 [ 5a^  4a  4a^  3a ]   
 -0.00314918 	 [ 5a^  4a  3a^  4a ]   
 -0.00314918 	 [ 4a^  5a  4a^  3a ]   
 -0.00314918 	 [ 4a^  5a  3a^  4a ]   
 -0.00314918 	 [ 5b^  4b  4b^  3b ]   
 -0.00314918 	 [ 5b^  4b  3b^  4b ]   
 -0.00314918 	 [ 4b^  5b  4b^  3b ]   
 -0.00314918 	 [ 4b^  5b  3b^  4b ]   
 0.00157459 	 [ 5a^  3a ]   
 -0.00157459 	 [ 3a^  5a ]   
 0.00157459 	 [ 5b^  3b ]   
 -0.00157459 	 [ 3b^  5b ]  
]
357  [ -0.00000000 	 [ 5a^  4a  5b^  3b ]   
 -0.00000000 	 [ 5a^  4a  3b^  5b ]   
 -0.00000000 	 [ 4a^  5a  5b^  3b ]   
 -0.00000000 	 [ 4a^  5a  3b^  5b ]  
]
358  [ -0.00000000 	 [ 5b^  4b  5a^  3a ]   
 -0.00000000 	 [ 5b^  4b  3a^  5a ]   
 -0.00000000 	 [ 4b^  5b  5a^  3a ]   
 -0.00000000 	 [ 4b^  5b  3a^  5a ]  
]
359  [ -0.00000000 	 [ 5a^  4a  5a^  3a ]   
 -0.00000000 	 [ 5a^  4a  3a^  5a ]   
 -0.00000000 	 [ 4a^  5a  5a^  3a ]   
 -0.00000000 	 [ 4a^  5a  3a^  5a ]   
 -0.00000000 	 [ 5b^  4b  5b^  3b ]   
 -0.00000000 	 [ 5b^  4b  3b^  5b ]   
 -0.00000000 	 [ 4b^  5b  5b^  3b ]   
 -0.00000000 	 [ 4b^  5b  3b^  5b ]   
 0.00000000 	 [ 4a^  3a ]   
 -0.00000000 	 [ 3a^  4a ]   
 0.00000000 	 [ 4b^  3b ]   
 -0.00000000 	 [ 3b^  4b ]  
]
360  [ 0.00000000 	 [ 5a^  4a  3a^  3a ]   
 0.00000000 	 [ 5a^  4a  3b^  3b ]   
 0.00000000 	 [ 4a^  5a  3a^  3a ]   
 0.00000000 	 [ 4a^  5a  3b^  3b ]   
 0.00000000 	 [ 5b^  4b  3a^  3a ]   
 0.00000000 	 [ 5b^  4b  3b^  3b ]   
 0.00000000 	 [ 4b^  5b  3a^  3a ]   
 0.00000000 	 [ 4b^  5b  3b^  3b ]  
]
361  [ 0.11991894 	 [ 5a^  3a  4a^  4a ]   
 0.11991894 	 [ 5a^  3a  4b^  4b ]   
 0.11991894 	 [ 3a^  5a  4a^  4a ]   
 0.11991894 	 [ 3a^  5a  4b^  4b ]   
 0.11991894 	 [ 5b^  3b  4a^  4a ]   
 0.11991894 	 [ 5b^  3b  4b^  4b ]   
 0.11991894 	 [ 3b^  5b  4a^  4a ]   
 0.11991894 	 [ 3b^  5b  4b^  4b ]  
]
362  [ -0.00000000 	 [ 4a^  3a  5a^  5a ]   
 -0.00000000 	 [ 4a^  3a  5b^  5b ]   
 -0.00000000 	 [ 3a^  4a  5a^  5a ]   
 -0.00000000 	 [ 3a^  4a  5b^  5b ]   
 -0.00000000 	 [ 4b^  3b  5a^  5a ]   
 -0.00000000 	 [ 4b^  3b  5b^  5b ]   
 -0.00000000 	 [ 3b^  4b  5a^  5a ]   
 -0.00000000 	 [ 3b^  4b  5b^  5b ]  
]
363  [ 0.00000000 	 [ 5a^  3a  4a^  0a ]   
 0.00000000 	 [ 5a^  3a  0a^  4a ]   
 0.00000000 	 [ 5a^  3a  4b^  0b ]   
 0.00000000 	 [ 5a^  3a  0b^  4b ]   
 0.00000000 	 [ 3a^  5a  4a^  0a ]   
 0.00000000 	 [ 3a^  5a  0a^  4a ]   
 0.00000000 	 [ 3a^  5a  4b^  0b ]   
 0.00000000 	 [ 3a^  5a  0b^  4b ]   
 0.00000000 	 [ 5b^  3b  4a^  0a ]   
 0.00000000 	 [ 5b^  3b  0a^  4a ]   
 0.00000000 	 [ 5b^  3b  4b^  0b ]   
 0.00000000 	 [ 5b^  3b  0b^  4b ]   
 0.00000000 	 [ 3b^  5b  4a^  0a ]   
 0.00000000 	 [ 3b^  5b  0a^  4a ]   
 0.00000000 	 [ 3b^  5b  4b^  0b ]   
 0.00000000 	 [ 3b^  5b  0b^  4b ]  
]
364  [ 0.00000000 	 [ 5a^  0a  4a^  3a ]   
 0.00000000 	 [ 5a^  0a  3a^  4a ]   
 0.00000000 	 [ 5a^  0a  4b^  3b ]   
 0.00000000 	 [ 5a^  0a  3b^  4b ]   
 0.00000000 	 [ 0a^  5a  4a^  3a ]   
 0.00000000 	 [ 0a^  5a  3a^  4a ]   
 0.00000000 	 [ 0a^  5a  4b^  3b ]   
 0.00000000 	 [ 0a^  5a  3b^  4b ]   
 0.00000000 	 [ 5b^  0b  4a^  3a ]   
 0.00000000 	 [ 5b^  0b  3a^  4a ]   
 0.00000000 	 [ 5b^  0b  4b^  3b ]   
 0.00000000 	 [ 5b^  0b  3b^  4b ]   
 0.00000000 	 [ 0b^  5b  4a^  3a ]   
 0.00000000 	 [ 0b^  5b  3a^  4a ]   
 0.00000000 	 [ 0b^  5b  4b^  3b ]   
 0.00000000 	 [ 0b^  5b  3b^  4b ]  
]
365  [ -0.00000000 	 [ 5a^  4a  3a^  0a ]   
 -0.00000000 	 [ 5a^  4a  0a^  3a ]   
 -0.00000000 	 [ 5a^  4a  3b^  0b ]   
 -0.00000000 	 [ 5a^  4a  0b^  3b ]   
 -0.00000000 	 [ 4a^  5a  3a^  0a ]   
 -0.00000000 	 [ 4a^  5a  0a^  3a ]   
 -0.00000000 	 [ 4a^  5a  3b^  0b ]   
 -0.00000000 	 [ 4a^  5a  0b^  3b ]   
 -0.00000000 	 [ 5b^  4b  3a^  0a ]   
 -0.00000000 	 [ 5b^  4b  0a^  3a ]   
 -0.00000000 	 [ 5b^  4b  3b^  0b ]   
 -0.00000000 	 [ 5b^  4b  0b^  3b ]   
 -0.00000000 	 [ 4b^  5b  3a^  0a ]   
 -0.00000000 	 [ 4b^  5b  0a^  3a ]   
 -0.00000000 	 [ 4b^  5b  3b^  0b ]   
 -0.00000000 	 [ 4b^  5b  0b^  3b ]  
]
366  [ 0.00000000 	 [ 5a^  3a  4a^  1a ]   
 0.00000000 	 [ 5a^  3a  1a^  4a ]   
 0.00000000 	 [ 5a^  3a  4b^  1b ]   
 0.00000000 	 [ 5a^  3a  1b^  4b ]   
 0.00000000 	 [ 3a^  5a  4a^  1a ]   
 0.00000000 	 [ 3a^  5a  1a^  4a ]   
 0.00000000 	 [ 3a^  5a  4b^  1b ]   
 0.00000000 	 [ 3a^  5a  1b^  4b ]   
 0.00000000 	 [ 5b^  3b  4a^  1a ]   
 0.00000000 	 [ 5b^  3b  1a^  4a ]   
 0.00000000 	 [ 5b^  3b  4b^  1b ]   
 0.00000000 	 [ 5b^  3b  1b^  4b ]   
 0.00000000 	 [ 3b^  5b  4a^  1a ]   
 0.00000000 	 [ 3b^  5b  1a^  4a ]   
 0.00000000 	 [ 3b^  5b  4b^  1b ]   
 0.00000000 	 [ 3b^  5b  1b^  4b ]  
]
367  [ -0.00000000 	 [ 5a^  1a  4a^  3a ]   
 -0.00000000 	 [ 5a^  1a  3a^  4a ]   
 -0.00000000 	 [ 5a^  1a  4b^  3b ]   
 -0.00000000 	 [ 5a^  1a  3b^  4b ]   
 -0.00000000 	 [ 1a^  5a  4a^  3a ]   
 -0.00000000 	 [ 1a^  5a  3a^  4a ]   
 -0.00000000 	 [ 1a^  5a  4b^  3b ]   
 -0.00000000 	 [ 1a^  5a  3b^  4b ]   
 -0.00000000 	 [ 5b^  1b  4a^  3a ]   
 -0.00000000 	 [ 5b^  1b  3a^  4a ]   
 -0.00000000 	 [ 5b^  1b  4b^  3b ]   
 -0.00000000 	 [ 5b^  1b  3b^  4b ]   
 -0.00000000 	 [ 1b^  5b  4a^  3a ]   
 -0.00000000 	 [ 1b^  5b  3a^  4a ]   
 -0.00000000 	 [ 1b^  5b  4b^  3b ]   
 -0.00000000 	 [ 1b^  5b  3b^  4b ]  
]
368  [ -0.00000000 	 [ 5a^  4a  3a^  1a ]   
 -0.00000000 	 [ 5a^  4a  1a^  3a ]   
 -0.00000000 	 [ 5a^  4a  3b^  1b ]   
 -0.00000000 	 [ 5a^  4a  1b^  3b ]   
 -0.00000000 	 [ 4a^  5a  3a^  1a ]   
 -0.00000000 	 [ 4a^  5a  1a^  3a ]   
 -0.00000000 	 [ 4a^  5a  3b^  1b ]   
 -0.00000000 	 [ 4a^  5a  1b^  3b ]   
 -0.00000000 	 [ 5b^  4b  3a^  1a ]   
 -0.00000000 	 [ 5b^  4b  1a^  3a ]   
 -0.00000000 	 [ 5b^  4b  3b^  1b ]   
 -0.00000000 	 [ 5b^  4b  1b^  3b ]   
 -0.00000000 	 [ 4b^  5b  3a^  1a ]   
 -0.00000000 	 [ 4b^  5b  1a^  3a ]   
 -0.00000000 	 [ 4b^  5b  3b^  1b ]   
 -0.00000000 	 [ 4b^  5b  1b^  3b ]  
]
369  [ 0.00000000 	 [ 5a^  3a  4a^  2a ]   
 0.00000000 	 [ 5a^  3a  2a^  4a ]   
 0.00000000 	 [ 5a^  3a  4b^  2b ]   
 0.00000000 	 [ 5a^  3a  2b^  4b ]   
 0.00000000 	 [ 3a^  5a  4a^  2a ]   
 0.00000000 	 [ 3a^  5a  2a^  4a ]   
 0.00000000 	 [ 3a^  5a  4b^  2b ]   
 0.00000000 	 [ 3a^  5a  2b^  4b ]   
 0.00000000 	 [ 5b^  3b  4a^  2a ]   
 0.00000000 	 [ 5b^  3b  2a^  4a ]   
 0.00000000 	 [ 5b^  3b  4b^  2b ]   
 0.00000000 	 [ 5b^  3b  2b^  4b ]   
 0.00000000 	 [ 3b^  5b  4a^  2a ]   
 0.00000000 	 [ 3b^  5b  2a^  4a ]   
 0.00000000 	 [ 3b^  5b  4b^  2b ]   
 0.00000000 	 [ 3b^  5b  2b^  4b ]  
]
370  [ -0.00000000 	 [ 5a^  2a  4a^  3a ]   
 -0.00000000 	 [ 5a^  2a  3a^  4a ]   
 -0.00000000 	 [ 5a^  2a  4b^  3b ]   
 -0.00000000 	 [ 5a^  2a  3b^  4b ]   
 -0.00000000 	 [ 2a^  5a  4a^  3a ]   
 -0.00000000 	 [ 2a^  5a  3a^  4a ]   
 -0.00000000 	 [ 2a^  5a  4b^  3b ]   
 -0.00000000 	 [ 2a^  5a  3b^  4b ]   
 -0.00000000 	 [ 5b^  2b  4a^  3a ]   
 -0.00000000 	 [ 5b^  2b  3a^  4a ]   
 -0.00000000 	 [ 5b^  2b  4b^  3b ]   
 -0.00000000 	 [ 5b^  2b  3b^  4b ]   
 -0.00000000 	 [ 2b^  5b  4a^  3a ]   
 -0.00000000 	 [ 2b^  5b  3a^  4a ]   
 -0.00000000 	 [ 2b^  5b  4b^  3b ]   
 -0.00000000 	 [ 2b^  5b  3b^  4b ]  
]
371  [ 0.00000000 	 [ 5a^  4a  3a^  2a ]   
 0.00000000 	 [ 5a^  4a  2a^  3a ]   
 0.00000000 	 [ 5a^  4a  3b^  2b ]   
 0.00000000 	 [ 5a^  4a  2b^  3b ]   
 0.00000000 	 [ 4a^  5a  3a^  2a ]   
 0.00000000 	 [ 4a^  5a  2a^  3a ]   
 0.00000000 	 [ 4a^  5a  3b^  2b ]   
 0.00000000 	 [ 4a^  5a  2b^  3b ]   
 0.00000000 	 [ 5b^  4b  3a^  2a ]   
 0.00000000 	 [ 5b^  4b  2a^  3a ]   
 0.00000000 	 [ 5b^  4b  3b^  2b ]   
 0.00000000 	 [ 5b^  4b  2b^  3b ]   
 0.00000000 	 [ 4b^  5b  3a^  2a ]   
 0.00000000 	 [ 4b^  5b  2a^  3a ]   
 0.00000000 	 [ 4b^  5b  3b^  2b ]   
 0.00000000 	 [ 4b^  5b  2b^  3b ]  
]
372  [ -5.86425187 	 [ 6a^  6a ]   
 -5.86425187 	 [ 6b^  6b ]  
]
373  [ 0.31017374 	 [ 6a^  6a  6a^  6a ]   
 0.31017374 	 [ 6a^  6a  6b^  6b ]   
 0.31017374 	 [ 6b^  6b  6a^  6a ]   
 0.31017374 	 [ 6b^  6b  6b^  6b ]  
]
374  [ 0.00826073 	 [ 6a^  0a  6a^  0a ]   
 0.00826073 	 [ 6a^  0a  0a^  6a ]   
 0.00826073 	 [ 6a^  0a  6b^  0b ]   
 0.00826073 	 [ 6a^  0a  0b^  6b ]   
 0.00826073 	 [ 0a^  6a  6a^  0a ]   
 0.00826073 	 [ 0a^  6a  0a^  6a ]   
 0.00826073 	 [ 0a^  6a  6b^  0b ]   
 0.00826073 	 [ 0a^  6a  0b^  6b ]   
 0.00826073 	 [ 6b^  0b  6a^  0a ]   
 0.00826073 	 [ 6b^  0b  0a^  6a ]   
 0.00826073 	 [ 6b^  0b  6b^  0b ]   
 0.00826073 	 [ 6b^  0b  0b^  6b ]   
 0.00826073 	 [ 0b^  6b  6a^  0a ]   
 0.00826073 	 [ 0b^  6b  0a^  6a ]   
 0.00826073 	 [ 0b^  6b  6b^  0b ]   
 0.00826073 	 [ 0b^  6b  0b^  6b ]  
]
375  [ -0.00000000 	 [ 6a^  0a  0a^  0a ]   
 -0.00000000 	 [ 6a^  0a  0b^  0b ]   
 -0.00000000 	 [ 0a^  6a  0a^  0a ]   
 -0.00000000 	 [ 0a^  6a  0b^  0b ]   
 -0.00000000 	 [ 6b^  0b  0a^  0a ]   
 -0.00000000 	 [ 6b^  0b  0b^  0b ]   
 -0.00000000 	 [ 0b^  6b  0a^  0a ]   
 -0.00000000 	 [ 0b^  6b  0b^  0b ]   
 0.00000000 	 [ 6a^  0a ]   
 -0.00000000 	 [ 0a^  6a ]   
 0.00000000 	 [ 6b^  0b ]   
 -0.00000000 	 [ 0b^  6b ]  
]
376  [ 0.00000000 	 [ 0a^  6a  6a^  6a ]   
 0.00000000 	 [ 0a^  6a  6b^  6b ]   
 0.00000000 	 [ 6a^  0a  6a^  6a ]   
 0.00000000 	 [ 6a^  0a  6b^  6b ]   
 0.00000000 	 [ 0b^  6b  6a^  6a ]   
 0.00000000 	 [ 0b^  6b  6b^  6b ]   
 0.00000000 	 [ 6b^  0b  6a^  6a ]   
 0.00000000 	 [ 6b^  0b  6b^  6b ]   
 -0.00000000 	 [ 0a^  6a ]   
 0.00000000 	 [ 6a^  0a ]   
 -0.00000000 	 [ 0b^  6b ]   
 0.00000000 	 [ 6b^  0b ]  
]
377  [ -0.00000000 	 [ 6a^  0a ]   
 -0.00000000 	 [ 0a^  6a ]   
 -0.00000000 	 [ 6b^  0b ]   
 -0.00000000 	 [ 0b^  6b ]  
]
378  [ 0.79152295 	 [ 6a^  6a  0a^  0a ]   
 0.79152295 	 [ 6a^  6a  0b^  0b ]   
 0.79152295 	 [ 6b^  6b  0a^  0a ]   
 0.79152295 	 [ 6b^  6b  0b^  0b ]  
]
379  [ 0.02847089 	 [ 6a^  1a  6a^  1a ]   
 0.02847089 	 [ 6a^  1a  1a^  6a ]   
 0.02847089 	 [ 6a^  1a  6b^  1b ]   
 0.02847089 	 [ 6a^  1a  1b^  6b ]   
 0.02847089 	 [ 1a^  6a  6a^  1a ]   
 0.02847089 	 [ 1a^  6a  1a^  6a ]   
 0.02847089 	 [ 1a^  6a  6b^  1b ]   
 0.02847089 	 [ 1a^  6a  1b^  6b ]   
 0.02847089 	 [ 6b^  1b  6a^  1a ]   
 0.02847089 	 [ 6b^  1b  1a^  6a ]   
 0.02847089 	 [ 6b^  1b  6b^  1b ]   
 0.02847089 	 [ 6b^  1b  1b^  6b ]   
 0.02847089 	 [ 1b^  6b  6a^  1a ]   
 0.02847089 	 [ 1b^  6b  1a^  6a ]   
 0.02847089 	 [ 1b^  6b  6b^  1b ]   
 0.02847089 	 [ 1b^  6b  1b^  6b ]  
]
380  [ 0.00000000 	 [ 6a^  1a  1a^  1a ]   
 0.00000000 	 [ 6a^  1a  1b^  1b ]   
 0.00000000 	 [ 1a^  6a  1a^  1a ]   
 0.00000000 	 [ 1a^  6a  1b^  1b ]   
 0.00000000 	 [ 6b^  1b  1a^  1a ]   
 0.00000000 	 [ 6b^  1b  1b^  1b ]   
 0.00000000 	 [ 1b^  6b  1a^  1a ]   
 0.00000000 	 [ 1b^  6b  1b^  1b ]   
 -0.00000000 	 [ 6a^  1a ]   
 0.00000000 	 [ 1a^  6a ]   
 -0.00000000 	 [ 6b^  1b ]   
 0.00000000 	 [ 1b^  6b ]  
]
381  [ 0.00000000 	 [ 1a^  6a  6a^  6a ]   
 0.00000000 	 [ 1a^  6a  6b^  6b ]   
 0.00000000 	 [ 6a^  1a  6a^  6a ]   
 0.00000000 	 [ 6a^  1a  6b^  6b ]   
 0.00000000 	 [ 1b^  6b  6a^  6a ]   
 0.00000000 	 [ 1b^  6b  6b^  6b ]   
 0.00000000 	 [ 6b^  1b  6a^  6a ]   
 0.00000000 	 [ 6b^  1b  6b^  6b ]   
 -0.00000000 	 [ 1a^  6a ]   
 0.00000000 	 [ 6a^  1a ]   
 -0.00000000 	 [ 1b^  6b ]   
 0.00000000 	 [ 6b^  1b ]  
]
382  [ -0.00000000 	 [ 6a^  1a ]   
 -0.00000000 	 [ 1a^  6a ]   
 -0.00000000 	 [ 6b^  1b ]   
 -0.00000000 	 [ 1b^  6b ]  
]
383  [ 0.62130601 	 [ 6a^  6a  1a^  1a ]   
 0.62130601 	 [ 6a^  6a  1b^  1b ]   
 0.62130601 	 [ 6b^  6b  1a^  1a ]   
 0.62130601 	 [ 6b^  6b  1b^  1b ]  
]
384  [ 0.00000000 	 [ 6a^  0a  1b^  0b ]   
 0.00000000 	 [ 6a^  0a  0b^  1b ]   
 0.00000000 	 [ 0a^  6a  1b^  0b ]   
 0.00000000 	 [ 0a^  6a  0b^  1b ]  
]
385  [ 0.00000000 	 [ 6b^  0b  1a^  0a ]   
 0.00000000 	 [ 6b^  0b  0a^  1a ]   
 0.00000000 	 [ 0b^  6b  1a^  0a ]   
 0.00000000 	 [ 0b^  6b  0a^  1a ]  
]
386  [ 0.00000000 	 [ 6a^  0a  1a^  0a ]   
 0.00000000 	 [ 6a^  0a  0a^  1a ]   
 0.00000000 	 [ 0a^  6a  1a^  0a ]   
 0.00000000 	 [ 0a^  6a  0a^  1a ]   
 0.00000000 	 [ 6b^  0b  1b^  0b ]   
 0.00000000 	 [ 6b^  0b  0b^  1b ]   
 0.00000000 	 [ 0b^  6b  1b^  0b ]   
 0.00000000 	 [ 0b^  6b  0b^  1b ]   
 -0.00000000 	 [ 6a^  1a ]   
 0.00000000 	 [ 1a^  6a ]   
 -0.00000000 	 [ 6b^  1b ]   
 0.00000000 	 [ 1b^  6b ]  
]
387  [ 0.00000000 	 [ 6a^  1a  1b^  0b ]   
 0.00000000 	 [ 6a^  1a  0b^  1b ]   
 0.00000000 	 [ 1a^  6a  1b^  0b ]   
 0.00000000 	 [ 1a^  6a  0b^  1b ]  
]
388  [ 0.00000000 	 [ 6b^  1b  1a^  0a ]   
 0.00000000 	 [ 6b^  1b  0a^  1a ]   
 0.00000000 	 [ 1b^  6b  1a^  0a ]   
 0.00000000 	 [ 1b^  6b  0a^  1a ]  
]
389  [ 0.00000000 	 [ 6a^  1a  1a^  0a ]   
 0.00000000 	 [ 6a^  1a  0a^  1a ]   
 0.00000000 	 [ 1a^  6a  1a^  0a ]   
 0.00000000 	 [ 1a^  6a  0a^  1a ]   
 0.00000000 	 [ 6b^  1b  1b^  0b ]   
 0.00000000 	 [ 6b^  1b  0b^  1b ]   
 0.00000000 	 [ 1b^  6b  1b^  0b ]   
 0.00000000 	 [ 1b^  6b  0b^  1b ]   
 -0.00000000 	 [ 6a^  0a ]   
 0.00000000 	 [ 0a^  6a ]   
 -0.00000000 	 [ 6b^  0b ]   
 0.00000000 	 [ 0b^  6b ]  
]
390  [ 0.01282902 	 [ 6a^  1a  6b^  0b ]   
 0.01282902 	 [ 6a^  1a  0b^  6b ]   
 0.01282902 	 [ 1a^  6a  6b^  0b ]   
 0.01282902 	 [ 1a^  6a  0b^  6b ]  
]
391  [ 0.01282902 	 [ 6b^  1b  6a^  0a ]   
 0.01282902 	 [ 6b^  1b  0a^  6a ]   
 0.01282902 	 [ 1b^  6b  6a^  0a ]   
 0.01282902 	 [ 1b^  6b  0a^  6a ]  
]
392  [ 0.01282902 	 [ 6a^  1a  6a^  0a ]   
 0.01282902 	 [ 6a^  1a  0a^  6a ]   
 0.01282902 	 [ 1a^  6a  6a^  0a ]   
 0.01282902 	 [ 1a^  6a  0a^  6a ]   
 0.01282902 	 [ 6b^  1b  6b^  0b ]   
 0.01282902 	 [ 6b^  1b  0b^  6b ]   
 0.01282902 	 [ 1b^  6b  6b^  0b ]   
 0.01282902 	 [ 1b^  6b  0b^  6b ]   
 -0.00641451 	 [ 1a^  0a ]   
 0.00641451 	 [ 0a^  1a ]   
 -0.00641451 	 [ 1b^  0b ]   
 0.00641451 	 [ 0b^  1b ]  
]
393  [ 0.00000000 	 [ 6a^  1a  0a^  0a ]   
 0.00000000 	 [ 6a^  1a  0b^  0b ]   
 0.00000000 	 [ 1a^  6a  0a^  0a ]   
 0.00000000 	 [ 1a^  6a  0b^  0b ]   
 0.00000000 	 [ 6b^  1b  0a^  0a ]   
 0.00000000 	 [ 6b^  1b  0b^  0b ]   
 0.00000000 	 [ 1b^  6b  0a^  0a ]   
 0.00000000 	 [ 1b^  6b  0b^  0b ]  
]
394  [ 0.00000000 	 [ 6a^  0a  1a^  1a ]   
 0.00000000 	 [ 6a^  0a  1b^  1b ]   
 0.00000000 	 [ 0a^  6a  1a^  1a ]   
 0.00000000 	 [ 0a^  6a  1b^  1b ]   
 0.00000000 	 [ 6b^  0b  1a^  1a ]   
 0.00000000 	 [ 6b^  0b  1b^  1b ]   
 0.00000000 	 [ 0b^  6b  1a^  1a ]   
 0.00000000 	 [ 0b^  6b  1b^  1b ]  
]
395  [ -0.00643517 	 [ 1a^  0a  6a^  6a ]   
 -0.00643517 	 [ 1a^  0a  6b^  6b ]   
 -0.00643517 	 [ 0a^  1a  6a^  6a ]   
 -0.00643517 	 [ 0a^  1a  6b^  6b ]   
 -0.00643517 	 [ 1b^  0b  6a^  6a ]   
 -0.00643517 	 [ 1b^  0b  6b^  6b ]   
 -0.00643517 	 [ 0b^  1b  6a^  6a ]   
 -0.00643517 	 [ 0b^  1b  6b^  6b ]  
]
396  [ 0.07943536 	 [ 6a^  2a  6a^  2a ]   
 0.07943536 	 [ 6a^  2a  2a^  6a ]   
 0.07943536 	 [ 6a^  2a  6b^  2b ]   
 0.07943536 	 [ 6a^  2a  2b^  6b ]   
 0.07943536 	 [ 2a^  6a  6a^  2a ]   
 0.07943536 	 [ 2a^  6a  2a^  6a ]   
 0.07943536 	 [ 2a^  6a  6b^  2b ]   
 0.07943536 	 [ 2a^  6a  2b^  6b ]   
 0.07943536 	 [ 6b^  2b  6a^  2a ]   
 0.07943536 	 [ 6b^  2b  2a^  6a ]   
 0.07943536 	 [ 6b^  2b  6b^  2b ]   
 0.07943536 	 [ 6b^  2b  2b^  6b ]   
 0.07943536 	 [ 2b^  6b  6a^  2a ]   
 0.07943536 	 [ 2b^  6b  2a^  6a ]   
 0.07943536 	 [ 2b^  6b  6b^  2b ]   
 0.07943536 	 [ 2b^  6b  2b^  6b ]  
]
397  [ 0.09640997 	 [ 6a^  2a  2a^  2a ]   
 0.09640997 	 [ 6a^  2a  2b^  2b ]   
 0.09640997 	 [ 2a^  6a  2a^  2a ]   
 0.09640997 	 [ 2a^  6a  2b^  2b ]   
 0.09640997 	 [ 6b^  2b  2a^  2a ]   
 0.09640997 	 [ 6b^  2b  2b^  2b ]   
 0.09640997 	 [ 2b^  6b  2a^  2a ]   
 0.09640997 	 [ 2b^  6b  2b^  2b ]   
 -0.04820498 	 [ 6a^  2a ]   
 0.04820498 	 [ 2a^  6a ]   
 -0.04820498 	 [ 6b^  2b ]   
 0.04820498 	 [ 2b^  6b ]  
]
398  [ 0.03423737 	 [ 2a^  6a  6a^  6a ]   
 0.03423737 	 [ 2a^  6a  6b^  6b ]   
 0.03423737 	 [ 6a^  2a  6a^  6a ]   
 0.03423737 	 [ 6a^  2a  6b^  6b ]   
 0.03423737 	 [ 2b^  6b  6a^  6a ]   
 0.03423737 	 [ 2b^  6b  6b^  6b ]   
 0.03423737 	 [ 6b^  2b  6a^  6a ]   
 0.03423737 	 [ 6b^  2b  6b^  6b ]   
 -0.01711869 	 [ 2a^  6a ]   
 0.01711869 	 [ 6a^  2a ]   
 -0.01711869 	 [ 2b^  6b ]   
 0.01711869 	 [ 6b^  2b ]  
]
399  [ -1.60096676 	 [ 6a^  2a ]   
 -1.60096676 	 [ 2a^  6a ]   
 -1.60096676 	 [ 6b^  2b ]   
 -1.60096676 	 [ 2b^  6b ]  
]
400  [ 0.62094435 	 [ 6a^  6a  2a^  2a ]   
 0.62094435 	 [ 6a^  6a  2b^  2b ]   
 0.62094435 	 [ 6b^  6b  2a^  2a ]   
 0.62094435 	 [ 6b^  6b  2b^  2b ]  
]
401  [ 0.01519774 	 [ 6a^  0a  2b^  0b ]   
 0.01519774 	 [ 6a^  0a  0b^  2b ]   
 0.01519774 	 [ 0a^  6a  2b^  0b ]   
 0.01519774 	 [ 0a^  6a  0b^  2b ]  
]
402  [ 0.01519774 	 [ 6b^  0b  2a^  0a ]   
 0.01519774 	 [ 6b^  0b  0a^  2a ]   
 0.01519774 	 [ 0b^  6b  2a^  0a ]   
 0.01519774 	 [ 0b^  6b  0a^  2a ]  
]
403  [ 0.01519774 	 [ 6a^  0a  2a^  0a ]   
 0.01519774 	 [ 6a^  0a  0a^  2a ]   
 0.01519774 	 [ 0a^  6a  2a^  0a ]   
 0.01519774 	 [ 0a^  6a  0a^  2a ]   
 0.01519774 	 [ 6b^  0b  2b^  0b ]   
 0.01519774 	 [ 6b^  0b  0b^  2b ]   
 0.01519774 	 [ 0b^  6b  2b^  0b ]   
 0.01519774 	 [ 0b^  6b  0b^  2b ]   
 -0.00759887 	 [ 6a^  2a ]   
 0.00759887 	 [ 2a^  6a ]   
 -0.00759887 	 [ 6b^  2b ]   
 0.00759887 	 [ 2b^  6b ]  
]
404  [ 0.00000000 	 [ 6a^  2a  2b^  0b ]   
 0.00000000 	 [ 6a^  2a  0b^  2b ]   
 0.00000000 	 [ 2a^  6a  2b^  0b ]   
 0.00000000 	 [ 2a^  6a  0b^  2b ]  
]
405  [ 0.00000000 	 [ 6b^  2b  2a^  0a ]   
 0.00000000 	 [ 6b^  2b  0a^  2a ]   
 0.00000000 	 [ 2b^  6b  2a^  0a ]   
 0.00000000 	 [ 2b^  6b  0a^  2a ]  
]
406  [ 0.00000000 	 [ 6a^  2a  2a^  0a ]   
 0.00000000 	 [ 6a^  2a  0a^  2a ]   
 0.00000000 	 [ 2a^  6a  2a^  0a ]   
 0.00000000 	 [ 2a^  6a  0a^  2a ]   
 0.00000000 	 [ 6b^  2b  2b^  0b ]   
 0.00000000 	 [ 6b^  2b  0b^  2b ]   
 0.00000000 	 [ 2b^  6b  2b^  0b ]   
 0.00000000 	 [ 2b^  6b  0b^  2b ]   
 -0.00000000 	 [ 6a^  0a ]   
 0.00000000 	 [ 0a^  6a ]   
 -0.00000000 	 [ 6b^  0b ]   
 0.00000000 	 [ 0b^  6b ]  
]
407  [ -0.00000000 	 [ 6a^  2a  6b^  0b ]   
 -0.00000000 	 [ 6a^  2a  0b^  6b ]   
 -0.00000000 	 [ 2a^  6a  6b^  0b ]   
 -0.00000000 	 [ 2a^  6a  0b^  6b ]  
]
408  [ -0.00000000 	 [ 6b^  2b  6a^  0a ]   
 -0.00000000 	 [ 6b^  2b  0a^  6a ]   
 -0.00000000 	 [ 2b^  6b  6a^  0a ]   
 -0.00000000 	 [ 2b^  6b  0a^  6a ]  
]
409  [ -0.00000000 	 [ 6a^  2a  6a^  0a ]   
 -0.00000000 	 [ 6a^  2a  0a^  6a ]   
 -0.00000000 	 [ 2a^  6a  6a^  0a ]   
 -0.00000000 	 [ 2a^  6a  0a^  6a ]   
 -0.00000000 	 [ 6b^  2b  6b^  0b ]   
 -0.00000000 	 [ 6b^  2b  0b^  6b ]   
 -0.00000000 	 [ 2b^  6b  6b^  0b ]   
 -0.00000000 	 [ 2b^  6b  0b^  6b ]   
 0.00000000 	 [ 2a^  0a ]   
 -0.00000000 	 [ 0a^  2a ]   
 0.00000000 	 [ 2b^  0b ]   
 -0.00000000 	 [ 0b^  2b ]  
]
410  [ 0.33926283 	 [ 6a^  2a  0a^  0a ]   
 0.33926283 	 [ 6a^  2a  0b^  0b ]   
 0.33926283 	 [ 2a^  6a  0a^  0a ]   
 0.33926283 	 [ 2a^  6a  0b^  0b ]   
 0.33926283 	 [ 6b^  2b  0a^  0a ]   
 0.33926283 	 [ 6b^  2b  0b^  0b ]   
 0.33926283 	 [ 2b^  6b  0a^  0a ]   
 0.33926283 	 [ 2b^  6b  0b^  0b ]  
]
411  [ 0.00000000 	 [ 6a^  0a  2a^  2a ]   
 0.00000000 	 [ 6a^  0a  2b^  2b ]   
 0.00000000 	 [ 0a^  6a  2a^  2a ]   
 0.00000000 	 [ 0a^  6a  2b^  2b ]   
 0.00000000 	 [ 6b^  0b  2a^  2a ]   
 0.00000000 	 [ 6b^  0b  2b^  2b ]   
 0.00000000 	 [ 0b^  6b  2a^  2a ]   
 0.00000000 	 [ 0b^  6b  2b^  2b ]  
]
412  [ -0.00000000 	 [ 2a^  0a  6a^  6a ]   
 -0.00000000 	 [ 2a^  0a  6b^  6b ]   
 -0.00000000 	 [ 0a^  2a  6a^  6a ]   
 -0.00000000 	 [ 0a^  2a  6b^  6b ]   
 -0.00000000 	 [ 2b^  0b  6a^  6a ]   
 -0.00000000 	 [ 2b^  0b  6b^  6b ]   
 -0.00000000 	 [ 0b^  2b  6a^  6a ]   
 -0.00000000 	 [ 0b^  2b  6b^  6b ]  
]
413  [ 0.02046365 	 [ 6a^  1a  2b^  1b ]   
 0.02046365 	 [ 6a^  1a  1b^  2b ]   
 0.02046365 	 [ 1a^  6a  2b^  1b ]   
 0.02046365 	 [ 1a^  6a  1b^  2b ]  
]
414  [ 0.02046365 	 [ 6b^  1b  2a^  1a ]   
 0.02046365 	 [ 6b^  1b  1a^  2a ]   
 0.02046365 	 [ 1b^  6b  2a^  1a ]   
 0.02046365 	 [ 1b^  6b  1a^  2a ]  
]
415  [ 0.02046365 	 [ 6a^  1a  2a^  1a ]   
 0.02046365 	 [ 6a^  1a  1a^  2a ]   
 0.02046365 	 [ 1a^  6a  2a^  1a ]   
 0.02046365 	 [ 1a^  6a  1a^  2a ]   
 0.02046365 	 [ 6b^  1b  2b^  1b ]   
 0.02046365 	 [ 6b^  1b  1b^  2b ]   
 0.02046365 	 [ 1b^  6b  2b^  1b ]   
 0.02046365 	 [ 1b^  6b  1b^  2b ]   
 -0.01023182 	 [ 6a^  2a ]   
 0.01023182 	 [ 2a^  6a ]   
 -0.01023182 	 [ 6b^  2b ]   
 0.01023182 	 [ 2b^  6b ]  
]
416  [ -0.00000000 	 [ 6a^  2a  2b^  1b ]   
 -0.00000000 	 [ 6a^  2a  1b^  2b ]   
 -0.00000000 	 [ 2a^  6a  2b^  1b ]   
 -0.00000000 	 [ 2a^  6a  1b^  2b ]  
]
417  [ -0.00000000 	 [ 6b^  2b  2a^  1a ]   
 -0.00000000 	 [ 6b^  2b  1a^  2a ]   
 -0.00000000 	 [ 2b^  6b  2a^  1a ]   
 -0.00000000 	 [ 2b^  6b  1a^  2a ]  
]
418  [ -0.00000000 	 [ 6a^  2a  2a^  1a ]   
 -0.00000000 	 [ 6a^  2a  1a^  2a ]   
 -0.00000000 	 [ 2a^  6a  2a^  1a ]   
 -0.00000000 	 [ 2a^  6a  1a^  2a ]   
 -0.00000000 	 [ 6b^  2b  2b^  1b ]   
 -0.00000000 	 [ 6b^  2b  1b^  2b ]   
 -0.00000000 	 [ 2b^  6b  2b^  1b ]   
 -0.00000000 	 [ 2b^  6b  1b^  2b ]   
 0.00000000 	 [ 6a^  1a ]   
 -0.00000000 	 [ 1a^  6a ]   
 0.00000000 	 [ 6b^  1b ]   
 -0.00000000 	 [ 1b^  6b ]  
]
419  [ -0.00000000 	 [ 6a^  2a  6b^  1b ]   
 -0.00000000 	 [ 6a^  2a  1b^  6b ]   
 -0.00000000 	 [ 2a^  6a  6b^  1b ]   
 -0.00000000 	 [ 2a^  6a  1b^  6b ]  
]
420  [ -0.00000000 	 [ 6b^  2b  6a^  1a ]   
 -0.00000000 	 [ 6b^  2b  1a^  6a ]   
 -0.00000000 	 [ 2b^  6b  6a^  1a ]   
 -0.00000000 	 [ 2b^  6b  1a^  6a ]  
]
421  [ -0.00000000 	 [ 6a^  2a  6a^  1a ]   
 -0.00000000 	 [ 6a^  2a  1a^  6a ]   
 -0.00000000 	 [ 2a^  6a  6a^  1a ]   
 -0.00000000 	 [ 2a^  6a  1a^  6a ]   
 -0.00000000 	 [ 6b^  2b  6b^  1b ]   
 -0.00000000 	 [ 6b^  2b  1b^  6b ]   
 -0.00000000 	 [ 2b^  6b  6b^  1b ]   
 -0.00000000 	 [ 2b^  6b  1b^  6b ]   
 0.00000000 	 [ 2a^  1a ]   
 -0.00000000 	 [ 1a^  2a ]   
 0.00000000 	 [ 2b^  1b ]   
 -0.00000000 	 [ 1b^  2b ]  
]
422  [ 0.09511759 	 [ 6a^  2a  1a^  1a ]   
 0.09511759 	 [ 6a^  2a  1b^  1b ]   
 0.09511759 	 [ 2a^  6a  1a^  1a ]   
 0.09511759 	 [ 2a^  6a  1b^  1b ]   
 0.09511759 	 [ 6b^  2b  1a^  1a ]   
 0.09511759 	 [ 6b^  2b  1b^  1b ]   
 0.09511759 	 [ 2b^  6b  1a^  1a ]   
 0.09511759 	 [ 2b^  6b  1b^  1b ]  
]
423  [ 0.00000000 	 [ 6a^  1a  2a^  2a ]   
 0.00000000 	 [ 6a^  1a  2b^  2b ]   
 0.00000000 	 [ 1a^  6a  2a^  2a ]   
 0.00000000 	 [ 1a^  6a  2b^  2b ]   
 0.00000000 	 [ 6b^  1b  2a^  2a ]   
 0.00000000 	 [ 6b^  1b  2b^  2b ]   
 0.00000000 	 [ 1b^  6b  2a^  2a ]   
 0.00000000 	 [ 1b^  6b  2b^  2b ]  
]
424  [ 0.00000000 	 [ 2a^  1a  6a^  6a ]   
 0.00000000 	 [ 2a^  1a  6b^  6b ]   
 0.00000000 	 [ 1a^  2a  6a^  6a ]   
 0.00000000 	 [ 1a^  2a  6b^  6b ]   
 0.00000000 	 [ 2b^  1b  6a^  6a ]   
 0.00000000 	 [ 2b^  1b  6b^  6b ]   
 0.00000000 	 [ 1b^  2b  6a^  6a ]   
 0.00000000 	 [ 1b^  2b  6b^  6b ]  
]
425  [ 0.01234842 	 [ 6a^  1a  2a^  0a ]   
 0.01234842 	 [ 6a^  1a  0a^  2a ]   
 0.01234842 	 [ 6a^  1a  2b^  0b ]   
 0.01234842 	 [ 6a^  1a  0b^  2b ]   
 0.01234842 	 [ 1a^  6a  2a^  0a ]   
 0.01234842 	 [ 1a^  6a  0a^  2a ]   
 0.01234842 	 [ 1a^  6a  2b^  0b ]   
 0.01234842 	 [ 1a^  6a  0b^  2b ]   
 0.01234842 	 [ 6b^  1b  2a^  0a ]   
 0.01234842 	 [ 6b^  1b  0a^  2a ]   
 0.01234842 	 [ 6b^  1b  2b^  0b ]   
 0.01234842 	 [ 6b^  1b  0b^  2b ]   
 0.01234842 	 [ 1b^  6b  2a^  0a ]   
 0.01234842 	 [ 1b^  6b  0a^  2a ]   
 0.01234842 	 [ 1b^  6b  2b^  0b ]   
 0.01234842 	 [ 1b^  6b  0b^  2b ]  
]
426  [ 0.02058378 	 [ 6a^  0a  2a^  1a ]   
 0.02058378 	 [ 6a^  0a  1a^  2a ]   
 0.02058378 	 [ 6a^  0a  2b^  1b ]   
 0.02058378 	 [ 6a^  0a  1b^  2b ]   
 0.02058378 	 [ 0a^  6a  2a^  1a ]   
 0.02058378 	 [ 0a^  6a  1a^  2a ]   
 0.02058378 	 [ 0a^  6a  2b^  1b ]   
 0.02058378 	 [ 0a^  6a  1b^  2b ]   
 0.02058378 	 [ 6b^  0b  2a^  1a ]   
 0.02058378 	 [ 6b^  0b  1a^  2a ]   
 0.02058378 	 [ 6b^  0b  2b^  1b ]   
 0.02058378 	 [ 6b^  0b  1b^  2b ]   
 0.02058378 	 [ 0b^  6b  2a^  1a ]   
 0.02058378 	 [ 0b^  6b  1a^  2a ]   
 0.02058378 	 [ 0b^  6b  2b^  1b ]   
 0.02058378 	 [ 0b^  6b  1b^  2b ]  
]
427  [ -0.00794698 	 [ 6a^  2a  1a^  0a ]   
 -0.00794698 	 [ 6a^  2a  0a^  1a ]   
 -0.00794698 	 [ 6a^  2a  1b^  0b ]   
 -0.00794698 	 [ 6a^  2a  0b^  1b ]   
 -0.00794698 	 [ 2a^  6a  1a^  0a ]   
 -0.00794698 	 [ 2a^  6a  0a^  1a ]   
 -0.00794698 	 [ 2a^  6a  1b^  0b ]   
 -0.00794698 	 [ 2a^  6a  0b^  1b ]   
 -0.00794698 	 [ 6b^  2b  1a^  0a ]   
 -0.00794698 	 [ 6b^  2b  0a^  1a ]   
 -0.00794698 	 [ 6b^  2b  1b^  0b ]   
 -0.00794698 	 [ 6b^  2b  0b^  1b ]   
 -0.00794698 	 [ 2b^  6b  1a^  0a ]   
 -0.00794698 	 [ 2b^  6b  0a^  1a ]   
 -0.00794698 	 [ 2b^  6b  1b^  0b ]   
 -0.00794698 	 [ 2b^  6b  0b^  1b ]  
]
428  [ 0.04013671 	 [ 6a^  3a  6a^  3a ]   
 0.04013671 	 [ 6a^  3a  3a^  6a ]   
 0.04013671 	 [ 6a^  3a  6b^  3b ]   
 0.04013671 	 [ 6a^  3a  3b^  6b ]   
 0.04013671 	 [ 3a^  6a  6a^  3a ]   
 0.04013671 	 [ 3a^  6a  3a^  6a ]   
 0.04013671 	 [ 3a^  6a  6b^  3b ]   
 0.04013671 	 [ 3a^  6a  3b^  6b ]   
 0.04013671 	 [ 6b^  3b  6a^  3a ]   
 0.04013671 	 [ 6b^  3b  3a^  6a ]   
 0.04013671 	 [ 6b^  3b  6b^  3b ]   
 0.04013671 	 [ 6b^  3b  3b^  6b ]   
 0.04013671 	 [ 3b^  6b  6a^  3a ]   
 0.04013671 	 [ 3b^  6b  3a^  6a ]   
 0.04013671 	 [ 3b^  6b  6b^  3b ]   
 0.04013671 	 [ 3b^  6b  3b^  6b ]  
]
429  [ -0.00000000 	 [ 6a^  3a  3a^  3a ]   
 -0.00000000 	 [ 6a^  3a  3b^  3b ]   
 -0.00000000 	 [ 3a^  6a  3a^  3a ]   
 -0.00000000 	 [ 3a^  6a  3b^  3b ]   
 -0.00000000 	 [ 6b^  3b  3a^  3a ]   
 -0.00000000 	 [ 6b^  3b  3b^  3b ]   
 -0.00000000 	 [ 3b^  6b  3a^  3a ]   
 -0.00000000 	 [ 3b^  6b  3b^  3b ]   
 0.00000000 	 [ 6a^  3a ]   
 -0.00000000 	 [ 3a^  6a ]   
 0.00000000 	 [ 6b^  3b ]   
 -0.00000000 	 [ 3b^  6b ]  
]
430  [ -0.00000000 	 [ 3a^  6a  6a^  6a ]   
 -0.00000000 	 [ 3a^  6a  6b^  6b ]   
 -0.00000000 	 [ 6a^  3a  6a^  6a ]   
 -0.00000000 	 [ 6a^  3a  6b^  6b ]   
 -0.00000000 	 [ 3b^  6b  6a^  6a ]   
 -0.00000000 	 [ 3b^  6b  6b^  6b ]   
 -0.00000000 	 [ 6b^  3b  6a^  6a ]   
 -0.00000000 	 [ 6b^  3b  6b^  6b ]   
 0.00000000 	 [ 3a^  6a ]   
 -0.00000000 	 [ 6a^  3a ]   
 0.00000000 	 [ 3b^  6b ]   
 -0.00000000 	 [ 6b^  3b ]  
]
431  [ 0.00000000 	 [ 6a^  3a ]   
 0.00000000 	 [ 3a^  6a ]   
 0.00000000 	 [ 6b^  3b ]   
 0.00000000 	 [ 3b^  6b ]  
]
432  [ 0.58425246 	 [ 6a^  6a  3a^  3a ]   
 0.58425246 	 [ 6a^  6a  3b^  3b ]   
 0.58425246 	 [ 6b^  6b  3a^  3a ]   
 0.58425246 	 [ 6b^  6b  3b^  3b ]  
]
433  [ 0.00000000 	 [ 6a^  0a  3b^  0b ]   
 0.00000000 	 [ 6a^  0a  0b^  3b ]   
 0.00000000 	 [ 0a^  6a  3b^  0b ]   
 0.00000000 	 [ 0a^  6a  0b^  3b ]  
]
434  [ 0.00000000 	 [ 6b^  0b  3a^  0a ]   
 0.00000000 	 [ 6b^  0b  0a^  3a ]   
 0.00000000 	 [ 0b^  6b  3a^  0a ]   
 0.00000000 	 [ 0b^  6b  0a^  3a ]  
]
435  [ 0.00000000 	 [ 6a^  0a  3a^  0a ]   
 0.00000000 	 [ 6a^  0a  0a^  3a ]   
 0.00000000 	 [ 0a^  6a  3a^  0a ]   
 0.00000000 	 [ 0a^  6a  0a^  3a ]   
 0.00000000 	 [ 6b^  0b  3b^  0b ]   
 0.00000000 	 [ 6b^  0b  0b^  3b ]   
 0.00000000 	 [ 0b^  6b  3b^  0b ]   
 0.00000000 	 [ 0b^  6b  0b^  3b ]   
 -0.00000000 	 [ 6a^  3a ]   
 0.00000000 	 [ 3a^  6a ]   
 -0.00000000 	 [ 6b^  3b ]   
 0.00000000 	 [ 3b^  6b ]  
]
436  [ 0.00000000 	 [ 6a^  3a  3b^  0b ]   
 0.00000000 	 [ 6a^  3a  0b^  3b ]   
 0.00000000 	 [ 3a^  6a  3b^  0b ]   
 0.00000000 	 [ 3a^  6a  0b^  3b ]  
]
437  [ 0.00000000 	 [ 6b^  3b  3a^  0a ]   
 0.00000000 	 [ 6b^  3b  0a^  3a ]   
 0.00000000 	 [ 3b^  6b  3a^  0a ]   
 0.00000000 	 [ 3b^  6b  0a^  3a ]  
]
438  [ 0.00000000 	 [ 6a^  3a  3a^  0a ]   
 0.00000000 	 [ 6a^  3a  0a^  3a ]   
 0.00000000 	 [ 3a^  6a  3a^  0a ]   
 0.00000000 	 [ 3a^  6a  0a^  3a ]   
 0.00000000 	 [ 6b^  3b  3b^  0b ]   
 0.00000000 	 [ 6b^  3b  0b^  3b ]   
 0.00000000 	 [ 3b^  6b  3b^  0b ]   
 0.00000000 	 [ 3b^  6b  0b^  3b ]   
 -0.00000000 	 [ 6a^  0a ]   
 0.00000000 	 [ 0a^  6a ]   
 -0.00000000 	 [ 6b^  0b ]   
 0.00000000 	 [ 0b^  6b ]  
]
439  [ 0.01307806 	 [ 6a^  3a  6b^  0b ]   
 0.01307806 	 [ 6a^  3a  0b^  6b ]   
 0.01307806 	 [ 3a^  6a  6b^  0b ]   
 0.01307806 	 [ 3a^  6a  0b^  6b ]  
]
440  [ 0.01307806 	 [ 6b^  3b  6a^  0a ]   
 0.01307806 	 [ 6b^  3b  0a^  6a ]   
 0.01307806 	 [ 3b^  6b  6a^  0a ]   
 0.01307806 	 [ 3b^  6b  0a^  6a ]  
]
441  [ 0.01307806 	 [ 6a^  3a  6a^  0a ]   
 0.01307806 	 [ 6a^  3a  0a^  6a ]   
 0.01307806 	 [ 3a^  6a  6a^  0a ]   
 0.01307806 	 [ 3a^  6a  0a^  6a ]   
 0.01307806 	 [ 6b^  3b  6b^  0b ]   
 0.01307806 	 [ 6b^  3b  0b^  6b ]   
 0.01307806 	 [ 3b^  6b  6b^  0b ]   
 0.01307806 	 [ 3b^  6b  0b^  6b ]   
 -0.00653903 	 [ 3a^  0a ]   
 0.00653903 	 [ 0a^  3a ]   
 -0.00653903 	 [ 3b^  0b ]   
 0.00653903 	 [ 0b^  3b ]  
]
442  [ -0.00000000 	 [ 6a^  3a  0a^  0a ]   
 -0.00000000 	 [ 6a^  3a  0b^  0b ]   
 -0.00000000 	 [ 3a^  6a  0a^  0a ]   
 -0.00000000 	 [ 3a^  6a  0b^  0b ]   
 -0.00000000 	 [ 6b^  3b  0a^  0a ]   
 -0.00000000 	 [ 6b^  3b  0b^  0b ]   
 -0.00000000 	 [ 3b^  6b  0a^  0a ]   
 -0.00000000 	 [ 3b^  6b  0b^  0b ]  
]
443  [ 0.00000000 	 [ 6a^  0a  3a^  3a ]   
 0.00000000 	 [ 6a^  0a  3b^  3b ]   
 0.00000000 	 [ 0a^  6a  3a^  3a ]   
 0.00000000 	 [ 0a^  6a  3b^  3b ]   
 0.00000000 	 [ 6b^  0b  3a^  3a ]   
 0.00000000 	 [ 6b^  0b  3b^  3b ]   
 0.00000000 	 [ 0b^  6b  3a^  3a ]   
 0.00000000 	 [ 0b^  6b  3b^  3b ]  
]
444  [ -0.00606025 	 [ 3a^  0a  6a^  6a ]   
 -0.00606025 	 [ 3a^  0a  6b^  6b ]   
 -0.00606025 	 [ 0a^  3a  6a^  6a ]   
 -0.00606025 	 [ 0a^  3a  6b^  6b ]   
 -0.00606025 	 [ 3b^  0b  6a^  6a ]   
 -0.00606025 	 [ 3b^  0b  6b^  6b ]   
 -0.00606025 	 [ 0b^  3b  6a^  6a ]   
 -0.00606025 	 [ 0b^  3b  6b^  6b ]  
]
445  [ -0.00000000 	 [ 6a^  1a  3b^  1b ]   
 -0.00000000 	 [ 6a^  1a  1b^  3b ]   
 -0.00000000 	 [ 1a^  6a  3b^  1b ]   
 -0.00000000 	 [ 1a^  6a  1b^  3b ]  
]
446  [ -0.00000000 	 [ 6b^  1b  3a^  1a ]   
 -0.00000000 	 [ 6b^  1b  1a^  3a ]   
 -0.00000000 	 [ 1b^  6b  3a^  1a ]   
 -0.00000000 	 [ 1b^  6b  1a^  3a ]  
]
447  [ -0.00000000 	 [ 6a^  1a  3a^  1a ]   
 -0.00000000 	 [ 6a^  1a  1a^  3a ]   
 -0.00000000 	 [ 1a^  6a  3a^  1a ]   
 -0.00000000 	 [ 1a^  6a  1a^  3a ]   
 -0.00000000 	 [ 6b^  1b  3b^  1b ]   
 -0.00000000 	 [ 6b^  1b  1b^  3b ]   
 -0.00000000 	 [ 1b^  6b  3b^  1b ]   
 -0.00000000 	 [ 1b^  6b  1b^  3b ]   
 0.00000000 	 [ 6a^  3a ]   
 -0.00000000 	 [ 3a^  6a ]   
 0.00000000 	 [ 6b^  3b ]   
 -0.00000000 	 [ 3b^  6b ]  
]
448  [ 0.00000000 	 [ 6a^  3a  3b^  1b ]   
 0.00000000 	 [ 6a^  3a  1b^  3b ]   
 0.00000000 	 [ 3a^  6a  3b^  1b ]   
 0.00000000 	 [ 3a^  6a  1b^  3b ]  
]
449  [ 0.00000000 	 [ 6b^  3b  3a^  1a ]   
 0.00000000 	 [ 6b^  3b  1a^  3a ]   
 0.00000000 	 [ 3b^  6b  3a^  1a ]   
 0.00000000 	 [ 3b^  6b  1a^  3a ]  
]
450  [ 0.00000000 	 [ 6a^  3a  3a^  1a ]   
 0.00000000 	 [ 6a^  3a  1a^  3a ]   
 0.00000000 	 [ 3a^  6a  3a^  1a ]   
 0.00000000 	 [ 3a^  6a  1a^  3a ]   
 0.00000000 	 [ 6b^  3b  3b^  1b ]   
 0.00000000 	 [ 6b^  3b  1b^  3b ]   
 0.00000000 	 [ 3b^  6b  3b^  1b ]   
 0.00000000 	 [ 3b^  6b  1b^  3b ]   
 -0.00000000 	 [ 6a^  1a ]   
 0.00000000 	 [ 1a^  6a ]   
 -0.00000000 	 [ 6b^  1b ]   
 0.00000000 	 [ 1b^  6b ]  
]
451  [ 0.00182629 	 [ 6a^  3a  6b^  1b ]   
 0.00182629 	 [ 6a^  3a  1b^  6b ]   
 0.00182629 	 [ 3a^  6a  6b^  1b ]   
 0.00182629 	 [ 3a^  6a  1b^  6b ]  
]
452  [ 0.00182629 	 [ 6b^  3b  6a^  1a ]   
 0.00182629 	 [ 6b^  3b  1a^  6a ]   
 0.00182629 	 [ 3b^  6b  6a^  1a ]   
 0.00182629 	 [ 3b^  6b  1a^  6a ]  
]
453  [ 0.00182629 	 [ 6a^  3a  6a^  1a ]   
 0.00182629 	 [ 6a^  3a  1a^  6a ]   
 0.00182629 	 [ 3a^  6a  6a^  1a ]   
 0.00182629 	 [ 3a^  6a  1a^  6a ]   
 0.00182629 	 [ 6b^  3b  6b^  1b ]   
 0.00182629 	 [ 6b^  3b  1b^  6b ]   
 0.00182629 	 [ 3b^  6b  6b^  1b ]   
 0.00182629 	 [ 3b^  6b  1b^  6b ]   
 -0.00091314 	 [ 3a^  1a ]   
 0.00091314 	 [ 1a^  3a ]   
 -0.00091314 	 [ 3b^  1b ]   
 0.00091314 	 [ 1b^  3b ]  
]
454  [ -0.00000000 	 [ 6a^  3a  1a^  1a ]   
 -0.00000000 	 [ 6a^  3a  1b^  1b ]   
 -0.00000000 	 [ 3a^  6a  1a^  1a ]   
 -0.00000000 	 [ 3a^  6a  1b^  1b ]   
 -0.00000000 	 [ 6b^  3b  1a^  1a ]   
 -0.00000000 	 [ 6b^  3b  1b^  1b ]   
 -0.00000000 	 [ 3b^  6b  1a^  1a ]   
 -0.00000000 	 [ 3b^  6b  1b^  1b ]  
]
455  [ 0.00000000 	 [ 6a^  1a  3a^  3a ]   
 0.00000000 	 [ 6a^  1a  3b^  3b ]   
 0.00000000 	 [ 1a^  6a  3a^  3a ]   
 0.00000000 	 [ 1a^  6a  3b^  3b ]   
 0.00000000 	 [ 6b^  1b  3a^  3a ]   
 0.00000000 	 [ 6b^  1b  3b^  3b ]   
 0.00000000 	 [ 1b^  6b  3a^  3a ]   
 0.00000000 	 [ 1b^  6b  3b^  3b ]  
]
456  [ -0.01461411 	 [ 3a^  1a  6a^  6a ]   
 -0.01461411 	 [ 3a^  1a  6b^  6b ]   
 -0.01461411 	 [ 1a^  3a  6a^  6a ]   
 -0.01461411 	 [ 1a^  3a  6b^  6b ]   
 -0.01461411 	 [ 3b^  1b  6a^  6a ]   
 -0.01461411 	 [ 3b^  1b  6b^  6b ]   
 -0.01461411 	 [ 1b^  3b  6a^  6a ]   
 -0.01461411 	 [ 1b^  3b  6b^  6b ]  
]
457  [ -0.00000000 	 [ 6a^  1a  3a^  0a ]   
 -0.00000000 	 [ 6a^  1a  0a^  3a ]   
 -0.00000000 	 [ 6a^  1a  3b^  0b ]   
 -0.00000000 	 [ 6a^  1a  0b^  3b ]   
 -0.00000000 	 [ 1a^  6a  3a^  0a ]   
 -0.00000000 	 [ 1a^  6a  0a^  3a ]   
 -0.00000000 	 [ 1a^  6a  3b^  0b ]   
 -0.00000000 	 [ 1a^  6a  0b^  3b ]   
 -0.00000000 	 [ 6b^  1b  3a^  0a ]   
 -0.00000000 	 [ 6b^  1b  0a^  3a ]   
 -0.00000000 	 [ 6b^  1b  3b^  0b ]   
 -0.00000000 	 [ 6b^  1b  0b^  3b ]   
 -0.00000000 	 [ 1b^  6b  3a^  0a ]   
 -0.00000000 	 [ 1b^  6b  0a^  3a ]   
 -0.00000000 	 [ 1b^  6b  3b^  0b ]   
 -0.00000000 	 [ 1b^  6b  0b^  3b ]  
]
458  [ -0.00000000 	 [ 6a^  0a  3a^  1a ]   
 -0.00000000 	 [ 6a^  0a  1a^  3a ]   
 -0.00000000 	 [ 6a^  0a  3b^  1b ]   
 -0.00000000 	 [ 6a^  0a  1b^  3b ]   
 -0.00000000 	 [ 0a^  6a  3a^  1a ]   
 -0.00000000 	 [ 0a^  6a  1a^  3a ]   
 -0.00000000 	 [ 0a^  6a  3b^  1b ]   
 -0.00000000 	 [ 0a^  6a  1b^  3b ]   
 -0.00000000 	 [ 6b^  0b  3a^  1a ]   
 -0.00000000 	 [ 6b^  0b  1a^  3a ]   
 -0.00000000 	 [ 6b^  0b  3b^  1b ]   
 -0.00000000 	 [ 6b^  0b  1b^  3b ]   
 -0.00000000 	 [ 0b^  6b  3a^  1a ]   
 -0.00000000 	 [ 0b^  6b  1a^  3a ]   
 -0.00000000 	 [ 0b^  6b  3b^  1b ]   
 -0.00000000 	 [ 0b^  6b  1b^  3b ]  
]
459  [ 0.00000000 	 [ 6a^  3a  1a^  0a ]   
 0.00000000 	 [ 6a^  3a  0a^  1a ]   
 0.00000000 	 [ 6a^  3a  1b^  0b ]   
 0.00000000 	 [ 6a^  3a  0b^  1b ]   
 0.00000000 	 [ 3a^  6a  1a^  0a ]   
 0.00000000 	 [ 3a^  6a  0a^  1a ]   
 0.00000000 	 [ 3a^  6a  1b^  0b ]   
 0.00000000 	 [ 3a^  6a  0b^  1b ]   
 0.00000000 	 [ 6b^  3b  1a^  0a ]   
 0.00000000 	 [ 6b^  3b  0a^  1a ]   
 0.00000000 	 [ 6b^  3b  1b^  0b ]   
 0.00000000 	 [ 6b^  3b  0b^  1b ]   
 0.00000000 	 [ 3b^  6b  1a^  0a ]   
 0.00000000 	 [ 3b^  6b  0a^  1a ]   
 0.00000000 	 [ 3b^  6b  1b^  0b ]   
 0.00000000 	 [ 3b^  6b  0b^  1b ]  
]
460  [ 0.00000000 	 [ 6a^  2a  3b^  2b ]   
 0.00000000 	 [ 6a^  2a  2b^  3b ]   
 0.00000000 	 [ 2a^  6a  3b^  2b ]   
 0.00000000 	 [ 2a^  6a  2b^  3b ]  
]
461  [ 0.00000000 	 [ 6b^  2b  3a^  2a ]   
 0.00000000 	 [ 6b^  2b  2a^  3a ]   
 0.00000000 	 [ 2b^  6b  3a^  2a ]   
 0.00000000 	 [ 2b^  6b  2a^  3a ]  
]
462  [ 0.00000000 	 [ 6a^  2a  3a^  2a ]   
 0.00000000 	 [ 6a^  2a  2a^  3a ]   
 0.00000000 	 [ 2a^  6a  3a^  2a ]   
 0.00000000 	 [ 2a^  6a  2a^  3a ]   
 0.00000000 	 [ 6b^  2b  3b^  2b ]   
 0.00000000 	 [ 6b^  2b  2b^  3b ]   
 0.00000000 	 [ 2b^  6b  3b^  2b ]   
 0.00000000 	 [ 2b^  6b  2b^  3b ]   
 -0.00000000 	 [ 6a^  3a ]   
 0.00000000 	 [ 3a^  6a ]   
 -0.00000000 	 [ 6b^  3b ]   
 0.00000000 	 [ 3b^  6b ]  
]
463  [ 0.00821836 	 [ 6a^  3a  3b^  2b ]   
 0.00821836 	 [ 6a^  3a  2b^  3b ]   
 0.00821836 	 [ 3a^  6a  3b^  2b ]   
 0.00821836 	 [ 3a^  6a  2b^  3b ]  
]
464  [ 0.00821836 	 [ 6b^  3b  3a^  2a ]   
 0.00821836 	 [ 6b^  3b  2a^  3a ]   
 0.00821836 	 [ 3b^  6b  3a^  2a ]   
 0.00821836 	 [ 3b^  6b  2a^  3a ]  
]
465  [ 0.00821836 	 [ 6a^  3a  3a^  2a ]   
 0.00821836 	 [ 6a^  3a  2a^  3a ]   
 0.00821836 	 [ 3a^  6a  3a^  2a ]   
 0.00821836 	 [ 3a^  6a  2a^  3a ]   
 0.00821836 	 [ 6b^  3b  3b^  2b ]   
 0.00821836 	 [ 6b^  3b  2b^  3b ]   
 0.00821836 	 [ 3b^  6b  3b^  2b ]   
 0.00821836 	 [ 3b^  6b  2b^  3b ]   
 -0.00410918 	 [ 6a^  2a ]   
 0.00410918 	 [ 2a^  6a ]   
 -0.00410918 	 [ 6b^  2b ]   
 0.00410918 	 [ 2b^  6b ]  
]
466  [ 0.00000000 	 [ 6a^  3a  6b^  2b ]   
 0.00000000 	 [ 6a^  3a  2b^  6b ]   
 0.00000000 	 [ 3a^  6a  6b^  2b ]   
 0.00000000 	 [ 3a^  6a  2b^  6b ]  
]
467  [ 0.00000000 	 [ 6b^  3b  6a^  2a ]   
 0.00000000 	 [ 6b^  3b  2a^  6a ]   
 0.00000000 	 [ 3b^  6b  6a^  2a ]   
 0.00000000 	 [ 3b^  6b  2a^  6a ]  
]
468  [ 0.00000000 	 [ 6a^  3a  6a^  2a ]   
 0.00000000 	 [ 6a^  3a  2a^  6a ]   
 0.00000000 	 [ 3a^  6a  6a^  2a ]   
 0.00000000 	 [ 3a^  6a  2a^  6a ]   
 0.00000000 	 [ 6b^  3b  6b^  2b ]   
 0.00000000 	 [ 6b^  3b  2b^  6b ]   
 0.00000000 	 [ 3b^  6b  6b^  2b ]   
 0.00000000 	 [ 3b^  6b  2b^  6b ]   
 -0.00000000 	 [ 3a^  2a ]   
 0.00000000 	 [ 2a^  3a ]   
 -0.00000000 	 [ 3b^  2b ]   
 0.00000000 	 [ 2b^  3b ]  
]
469  [ -0.00000000 	 [ 6a^  3a  2a^  2a ]   
 -0.00000000 	 [ 6a^  3a  2b^  2b ]   
 -0.00000000 	 [ 3a^  6a  2a^  2a ]   
 -0.00000000 	 [ 3a^  6a  2b^  2b ]   
 -0.00000000 	 [ 6b^  3b  2a^  2a ]   
 -0.00000000 	 [ 6b^  3b  2b^  2b ]   
 -0.00000000 	 [ 3b^  6b  2a^  2a ]   
 -0.00000000 	 [ 3b^  6b  2b^  2b ]  
]
470  [ 0.13621787 	 [ 6a^  2a  3a^  3a ]   
 0.13621787 	 [ 6a^  2a  3b^  3b ]   
 0.13621787 	 [ 2a^  6a  3a^  3a ]   
 0.13621787 	 [ 2a^  6a  3b^  3b ]   
 0.13621787 	 [ 6b^  2b  3a^  3a ]   
 0.13621787 	 [ 6b^  2b  3b^  3b ]   
 0.13621787 	 [ 2b^  6b  3a^  3a ]   
 0.13621787 	 [ 2b^  6b  3b^  3b ]  
]
471  [ 0.00000000 	 [ 3a^  2a  6a^  6a ]   
 0.00000000 	 [ 3a^  2a  6b^  6b ]   
 0.00000000 	 [ 2a^  3a  6a^  6a ]   
 0.00000000 	 [ 2a^  3a  6b^  6b ]   
 0.00000000 	 [ 3b^  2b  6a^  6a ]   
 0.00000000 	 [ 3b^  2b  6b^  6b ]   
 0.00000000 	 [ 2b^  3b  6a^  6a ]   
 0.00000000 	 [ 2b^  3b  6b^  6b ]  
]
472  [ 0.00097305 	 [ 6a^  2a  3a^  0a ]   
 0.00097305 	 [ 6a^  2a  0a^  3a ]   
 0.00097305 	 [ 6a^  2a  3b^  0b ]   
 0.00097305 	 [ 6a^  2a  0b^  3b ]   
 0.00097305 	 [ 2a^  6a  3a^  0a ]   
 0.00097305 	 [ 2a^  6a  0a^  3a ]   
 0.00097305 	 [ 2a^  6a  3b^  0b ]   
 0.00097305 	 [ 2a^  6a  0b^  3b ]   
 0.00097305 	 [ 6b^  2b  3a^  0a ]   
 0.00097305 	 [ 6b^  2b  0a^  3a ]   
 0.00097305 	 [ 6b^  2b  3b^  0b ]   
 0.00097305 	 [ 6b^  2b  0b^  3b ]   
 0.00097305 	 [ 2b^  6b  3a^  0a ]   
 0.00097305 	 [ 2b^  6b  0a^  3a ]   
 0.00097305 	 [ 2b^  6b  3b^  0b ]   
 0.00097305 	 [ 2b^  6b  0b^  3b ]  
]
473  [ 0.00836860 	 [ 6a^  0a  3a^  2a ]   
 0.00836860 	 [ 6a^  0a  2a^  3a ]   
 0.00836860 	 [ 6a^  0a  3b^  2b ]   
 0.00836860 	 [ 6a^  0a  2b^  3b ]   
 0.00836860 	 [ 0a^  6a  3a^  2a ]   
 0.00836860 	 [ 0a^  6a  2a^  3a ]   
 0.00836860 	 [ 0a^  6a  3b^  2b ]   
 0.00836860 	 [ 0a^  6a  2b^  3b ]   
 0.00836860 	 [ 6b^  0b  3a^  2a ]   
 0.00836860 	 [ 6b^  0b  2a^  3a ]   
 0.00836860 	 [ 6b^  0b  3b^  2b ]   
 0.00836860 	 [ 6b^  0b  2b^  3b ]   
 0.00836860 	 [ 0b^  6b  3a^  2a ]   
 0.00836860 	 [ 0b^  6b  2a^  3a ]   
 0.00836860 	 [ 0b^  6b  3b^  2b ]   
 0.00836860 	 [ 0b^  6b  2b^  3b ]  
]
474  [ 0.01241113 	 [ 6a^  3a  2a^  0a ]   
 0.01241113 	 [ 6a^  3a  0a^  2a ]   
 0.01241113 	 [ 6a^  3a  2b^  0b ]   
 0.01241113 	 [ 6a^  3a  0b^  2b ]   
 0.01241113 	 [ 3a^  6a  2a^  0a ]   
 0.01241113 	 [ 3a^  6a  0a^  2a ]   
 0.01241113 	 [ 3a^  6a  2b^  0b ]   
 0.01241113 	 [ 3a^  6a  0b^  2b ]   
 0.01241113 	 [ 6b^  3b  2a^  0a ]   
 0.01241113 	 [ 6b^  3b  0a^  2a ]   
 0.01241113 	 [ 6b^  3b  2b^  0b ]   
 0.01241113 	 [ 6b^  3b  0b^  2b ]   
 0.01241113 	 [ 3b^  6b  2a^  0a ]   
 0.01241113 	 [ 3b^  6b  0a^  2a ]   
 0.01241113 	 [ 3b^  6b  2b^  0b ]   
 0.01241113 	 [ 3b^  6b  0b^  2b ]  
]
475  [ 0.09709828 	 [ 6a^  2a  3a^  1a ]   
 0.09709828 	 [ 6a^  2a  1a^  3a ]   
 0.09709828 	 [ 6a^  2a  3b^  1b ]   
 0.09709828 	 [ 6a^  2a  1b^  3b ]   
 0.09709828 	 [ 2a^  6a  3a^  1a ]   
 0.09709828 	 [ 2a^  6a  1a^  3a ]   
 0.09709828 	 [ 2a^  6a  3b^  1b ]   
 0.09709828 	 [ 2a^  6a  1b^  3b ]   
 0.09709828 	 [ 6b^  2b  3a^  1a ]   
 0.09709828 	 [ 6b^  2b  1a^  3a ]   
 0.09709828 	 [ 6b^  2b  3b^  1b ]   
 0.09709828 	 [ 6b^  2b  1b^  3b ]   
 0.09709828 	 [ 2b^  6b  3a^  1a ]   
 0.09709828 	 [ 2b^  6b  1a^  3a ]   
 0.09709828 	 [ 2b^  6b  3b^  1b ]   
 0.09709828 	 [ 2b^  6b  1b^  3b ]  
]
476  [ 0.04568786 	 [ 6a^  1a  3a^  2a ]   
 0.04568786 	 [ 6a^  1a  2a^  3a ]   
 0.04568786 	 [ 6a^  1a  3b^  2b ]   
 0.04568786 	 [ 6a^  1a  2b^  3b ]   
 0.04568786 	 [ 1a^  6a  3a^  2a ]   
 0.04568786 	 [ 1a^  6a  2a^  3a ]   
 0.04568786 	 [ 1a^  6a  3b^  2b ]   
 0.04568786 	 [ 1a^  6a  2b^  3b ]   
 0.04568786 	 [ 6b^  1b  3a^  2a ]   
 0.04568786 	 [ 6b^  1b  2a^  3a ]   
 0.04568786 	 [ 6b^  1b  3b^  2b ]   
 0.04568786 	 [ 6b^  1b  2b^  3b ]   
 0.04568786 	 [ 1b^  6b  3a^  2a ]   
 0.04568786 	 [ 1b^  6b  2a^  3a ]   
 0.04568786 	 [ 1b^  6b  3b^  2b ]   
 0.04568786 	 [ 1b^  6b  2b^  3b ]  
]
477  [ 0.08785431 	 [ 6a^  3a  2a^  1a ]   
 0.08785431 	 [ 6a^  3a  1a^  2a ]   
 0.08785431 	 [ 6a^  3a  2b^  1b ]   
 0.08785431 	 [ 6a^  3a  1b^  2b ]   
 0.08785431 	 [ 3a^  6a  2a^  1a ]   
 0.08785431 	 [ 3a^  6a  1a^  2a ]   
 0.08785431 	 [ 3a^  6a  2b^  1b ]   
 0.08785431 	 [ 3a^  6a  1b^  2b ]   
 0.08785431 	 [ 6b^  3b  2a^  1a ]   
 0.08785431 	 [ 6b^  3b  1a^  2a ]   
 0.08785431 	 [ 6b^  3b  2b^  1b ]   
 0.08785431 	 [ 6b^  3b  1b^  2b ]   
 0.08785431 	 [ 3b^  6b  2a^  1a ]   
 0.08785431 	 [ 3b^  6b  1a^  2a ]   
 0.08785431 	 [ 3b^  6b  2b^  1b ]   
 0.08785431 	 [ 3b^  6b  1b^  2b ]  
]
478  [ 0.00966462 	 [ 6a^  4a  6a^  4a ]   
 0.00966462 	 [ 6a^  4a  4a^  6a ]   
 0.00966462 	 [ 6a^  4a  6b^  4b ]   
 0.00966462 	 [ 6a^  4a  4b^  6b ]   
 0.00966462 	 [ 4a^  6a  6a^  4a ]   
 0.00966462 	 [ 4a^  6a  4a^  6a ]   
 0.00966462 	 [ 4a^  6a  6b^  4b ]   
 0.00966462 	 [ 4a^  6a  4b^  6b ]   
 0.00966462 	 [ 6b^  4b  6a^  4a ]   
 0.00966462 	 [ 6b^  4b  4a^  6a ]   
 0.00966462 	 [ 6b^  4b  6b^  4b ]   
 0.00966462 	 [ 6b^  4b  4b^  6b ]   
 0.00966462 	 [ 4b^  6b  6a^  4a ]   
 0.00966462 	 [ 4b^  6b  4a^  6a ]   
 0.00966462 	 [ 4b^  6b  6b^  4b ]   
 0.00966462 	 [ 4b^  6b  4b^  6b ]  
]
479  [ -0.00000000 	 [ 6a^  4a  4a^  4a ]   
 -0.00000000 	 [ 6a^  4a  4b^  4b ]   
 -0.00000000 	 [ 4a^  6a  4a^  4a ]   
 -0.00000000 	 [ 4a^  6a  4b^  4b ]   
 -0.00000000 	 [ 6b^  4b  4a^  4a ]   
 -0.00000000 	 [ 6b^  4b  4b^  4b ]   
 -0.00000000 	 [ 4b^  6b  4a^  4a ]   
 -0.00000000 	 [ 4b^  6b  4b^  4b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
480  [ -0.00000000 	 [ 4a^  6a  6a^  6a ]   
 -0.00000000 	 [ 4a^  6a  6b^  6b ]   
 -0.00000000 	 [ 6a^  4a  6a^  6a ]   
 -0.00000000 	 [ 6a^  4a  6b^  6b ]   
 -0.00000000 	 [ 4b^  6b  6a^  6a ]   
 -0.00000000 	 [ 4b^  6b  6b^  6b ]   
 -0.00000000 	 [ 6b^  4b  6a^  6a ]   
 -0.00000000 	 [ 6b^  4b  6b^  6b ]   
 0.00000000 	 [ 4a^  6a ]   
 -0.00000000 	 [ 6a^  4a ]   
 0.00000000 	 [ 4b^  6b ]   
 -0.00000000 	 [ 6b^  4b ]  
]
481  [ 0.00000000 	 [ 6a^  4a ]   
 0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 0.00000000 	 [ 4b^  6b ]  
]
482  [ 0.59363244 	 [ 6a^  6a  4a^  4a ]   
 0.59363244 	 [ 6a^  6a  4b^  4b ]   
 0.59363244 	 [ 6b^  6b  4a^  4a ]   
 0.59363244 	 [ 6b^  6b  4b^  4b ]  
]
483  [ -0.00000000 	 [ 6a^  0a  4b^  0b ]   
 -0.00000000 	 [ 6a^  0a  0b^  4b ]   
 -0.00000000 	 [ 0a^  6a  4b^  0b ]   
 -0.00000000 	 [ 0a^  6a  0b^  4b ]  
]
484  [ -0.00000000 	 [ 6b^  0b  4a^  0a ]   
 -0.00000000 	 [ 6b^  0b  0a^  4a ]   
 -0.00000000 	 [ 0b^  6b  4a^  0a ]   
 -0.00000000 	 [ 0b^  6b  0a^  4a ]  
]
485  [ -0.00000000 	 [ 6a^  0a  4a^  0a ]   
 -0.00000000 	 [ 6a^  0a  0a^  4a ]   
 -0.00000000 	 [ 0a^  6a  4a^  0a ]   
 -0.00000000 	 [ 0a^  6a  0a^  4a ]   
 -0.00000000 	 [ 6b^  0b  4b^  0b ]   
 -0.00000000 	 [ 6b^  0b  0b^  4b ]   
 -0.00000000 	 [ 0b^  6b  4b^  0b ]   
 -0.00000000 	 [ 0b^  6b  0b^  4b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
486  [ -0.00000000 	 [ 6a^  4a  4b^  0b ]   
 -0.00000000 	 [ 6a^  4a  0b^  4b ]   
 -0.00000000 	 [ 4a^  6a  4b^  0b ]   
 -0.00000000 	 [ 4a^  6a  0b^  4b ]  
]
487  [ -0.00000000 	 [ 6b^  4b  4a^  0a ]   
 -0.00000000 	 [ 6b^  4b  0a^  4a ]   
 -0.00000000 	 [ 4b^  6b  4a^  0a ]   
 -0.00000000 	 [ 4b^  6b  0a^  4a ]  
]
488  [ -0.00000000 	 [ 6a^  4a  4a^  0a ]   
 -0.00000000 	 [ 6a^  4a  0a^  4a ]   
 -0.00000000 	 [ 4a^  6a  4a^  0a ]   
 -0.00000000 	 [ 4a^  6a  0a^  4a ]   
 -0.00000000 	 [ 6b^  4b  4b^  0b ]   
 -0.00000000 	 [ 6b^  4b  0b^  4b ]   
 -0.00000000 	 [ 4b^  6b  4b^  0b ]   
 -0.00000000 	 [ 4b^  6b  0b^  4b ]   
 0.00000000 	 [ 6a^  0a ]   
 -0.00000000 	 [ 0a^  6a ]   
 0.00000000 	 [ 6b^  0b ]   
 -0.00000000 	 [ 0b^  6b ]  
]
489  [ 0.00000000 	 [ 6a^  4a  6b^  0b ]   
 0.00000000 	 [ 6a^  4a  0b^  6b ]   
 0.00000000 	 [ 4a^  6a  6b^  0b ]   
 0.00000000 	 [ 4a^  6a  0b^  6b ]  
]
490  [ 0.00000000 	 [ 6b^  4b  6a^  0a ]   
 0.00000000 	 [ 6b^  4b  0a^  6a ]   
 0.00000000 	 [ 4b^  6b  6a^  0a ]   
 0.00000000 	 [ 4b^  6b  0a^  6a ]  
]
491  [ 0.00000000 	 [ 6a^  4a  6a^  0a ]   
 0.00000000 	 [ 6a^  4a  0a^  6a ]   
 0.00000000 	 [ 4a^  6a  6a^  0a ]   
 0.00000000 	 [ 4a^  6a  0a^  6a ]   
 0.00000000 	 [ 6b^  4b  6b^  0b ]   
 0.00000000 	 [ 6b^  4b  0b^  6b ]   
 0.00000000 	 [ 4b^  6b  6b^  0b ]   
 0.00000000 	 [ 4b^  6b  0b^  6b ]   
 -0.00000000 	 [ 4a^  0a ]   
 0.00000000 	 [ 0a^  4a ]   
 -0.00000000 	 [ 4b^  0b ]   
 0.00000000 	 [ 0b^  4b ]  
]
492  [ -0.00000000 	 [ 6a^  4a  0a^  0a ]   
 -0.00000000 	 [ 6a^  4a  0b^  0b ]   
 -0.00000000 	 [ 4a^  6a  0a^  0a ]   
 -0.00000000 	 [ 4a^  6a  0b^  0b ]   
 -0.00000000 	 [ 6b^  4b  0a^  0a ]   
 -0.00000000 	 [ 6b^  4b  0b^  0b ]   
 -0.00000000 	 [ 4b^  6b  0a^  0a ]   
 -0.00000000 	 [ 4b^  6b  0b^  0b ]  
]
493  [ -0.00000000 	 [ 6a^  0a  4a^  4a ]   
 -0.00000000 	 [ 6a^  0a  4b^  4b ]   
 -0.00000000 	 [ 0a^  6a  4a^  4a ]   
 -0.00000000 	 [ 0a^  6a  4b^  4b ]   
 -0.00000000 	 [ 6b^  0b  4a^  4a ]   
 -0.00000000 	 [ 6b^  0b  4b^  4b ]   
 -0.00000000 	 [ 0b^  6b  4a^  4a ]   
 -0.00000000 	 [ 0b^  6b  4b^  4b ]  
]
494  [ 0.00000000 	 [ 4a^  0a  6a^  6a ]   
 0.00000000 	 [ 4a^  0a  6b^  6b ]   
 0.00000000 	 [ 0a^  4a  6a^  6a ]   
 0.00000000 	 [ 0a^  4a  6b^  6b ]   
 0.00000000 	 [ 4b^  0b  6a^  6a ]   
 0.00000000 	 [ 4b^  0b  6b^  6b ]   
 0.00000000 	 [ 0b^  4b  6a^  6a ]   
 0.00000000 	 [ 0b^  4b  6b^  6b ]  
]
495  [ -0.00000000 	 [ 6a^  1a  4b^  1b ]   
 -0.00000000 	 [ 6a^  1a  1b^  4b ]   
 -0.00000000 	 [ 1a^  6a  4b^  1b ]   
 -0.00000000 	 [ 1a^  6a  1b^  4b ]  
]
496  [ -0.00000000 	 [ 6b^  1b  4a^  1a ]   
 -0.00000000 	 [ 6b^  1b  1a^  4a ]   
 -0.00000000 	 [ 1b^  6b  4a^  1a ]   
 -0.00000000 	 [ 1b^  6b  1a^  4a ]  
]
497  [ -0.00000000 	 [ 6a^  1a  4a^  1a ]   
 -0.00000000 	 [ 6a^  1a  1a^  4a ]   
 -0.00000000 	 [ 1a^  6a  4a^  1a ]   
 -0.00000000 	 [ 1a^  6a  1a^  4a ]   
 -0.00000000 	 [ 6b^  1b  4b^  1b ]   
 -0.00000000 	 [ 6b^  1b  1b^  4b ]   
 -0.00000000 	 [ 1b^  6b  4b^  1b ]   
 -0.00000000 	 [ 1b^  6b  1b^  4b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
498  [ 0.00000000 	 [ 6a^  4a  4b^  1b ]   
 0.00000000 	 [ 6a^  4a  1b^  4b ]   
 0.00000000 	 [ 4a^  6a  4b^  1b ]   
 0.00000000 	 [ 4a^  6a  1b^  4b ]  
]
499  [ 0.00000000 	 [ 6b^  4b  4a^  1a ]   
 0.00000000 	 [ 6b^  4b  1a^  4a ]   
 0.00000000 	 [ 4b^  6b  4a^  1a ]   
 0.00000000 	 [ 4b^  6b  1a^  4a ]  
]
500  [ 0.00000000 	 [ 6a^  4a  4a^  1a ]   
 0.00000000 	 [ 6a^  4a  1a^  4a ]   
 0.00000000 	 [ 4a^  6a  4a^  1a ]   
 0.00000000 	 [ 4a^  6a  1a^  4a ]   
 0.00000000 	 [ 6b^  4b  4b^  1b ]   
 0.00000000 	 [ 6b^  4b  1b^  4b ]   
 0.00000000 	 [ 4b^  6b  4b^  1b ]   
 0.00000000 	 [ 4b^  6b  1b^  4b ]   
 -0.00000000 	 [ 6a^  1a ]   
 0.00000000 	 [ 1a^  6a ]   
 -0.00000000 	 [ 6b^  1b ]   
 0.00000000 	 [ 1b^  6b ]  
]
501  [ -0.00000000 	 [ 6a^  4a  6b^  1b ]   
 -0.00000000 	 [ 6a^  4a  1b^  6b ]   
 -0.00000000 	 [ 4a^  6a  6b^  1b ]   
 -0.00000000 	 [ 4a^  6a  1b^  6b ]  
]
502  [ -0.00000000 	 [ 6b^  4b  6a^  1a ]   
 -0.00000000 	 [ 6b^  4b  1a^  6a ]   
 -0.00000000 	 [ 4b^  6b  6a^  1a ]   
 -0.00000000 	 [ 4b^  6b  1a^  6a ]  
]
503  [ -0.00000000 	 [ 6a^  4a  6a^  1a ]   
 -0.00000000 	 [ 6a^  4a  1a^  6a ]   
 -0.00000000 	 [ 4a^  6a  6a^  1a ]   
 -0.00000000 	 [ 4a^  6a  1a^  6a ]   
 -0.00000000 	 [ 6b^  4b  6b^  1b ]   
 -0.00000000 	 [ 6b^  4b  1b^  6b ]   
 -0.00000000 	 [ 4b^  6b  6b^  1b ]   
 -0.00000000 	 [ 4b^  6b  1b^  6b ]   
 0.00000000 	 [ 4a^  1a ]   
 -0.00000000 	 [ 1a^  4a ]   
 0.00000000 	 [ 4b^  1b ]   
 -0.00000000 	 [ 1b^  4b ]  
]
504  [ -0.00000000 	 [ 6a^  4a  1a^  1a ]   
 -0.00000000 	 [ 6a^  4a  1b^  1b ]   
 -0.00000000 	 [ 4a^  6a  1a^  1a ]   
 -0.00000000 	 [ 4a^  6a  1b^  1b ]   
 -0.00000000 	 [ 6b^  4b  1a^  1a ]   
 -0.00000000 	 [ 6b^  4b  1b^  1b ]   
 -0.00000000 	 [ 4b^  6b  1a^  1a ]   
 -0.00000000 	 [ 4b^  6b  1b^  1b ]  
]
505  [ 0.00000000 	 [ 6a^  1a  4a^  4a ]   
 0.00000000 	 [ 6a^  1a  4b^  4b ]   
 0.00000000 	 [ 1a^  6a  4a^  4a ]   
 0.00000000 	 [ 1a^  6a  4b^  4b ]   
 0.00000000 	 [ 6b^  1b  4a^  4a ]   
 0.00000000 	 [ 6b^  1b  4b^  4b ]   
 0.00000000 	 [ 1b^  6b  4a^  4a ]   
 0.00000000 	 [ 1b^  6b  4b^  4b ]  
]
506  [ 0.00000000 	 [ 4a^  1a  6a^  6a ]   
 0.00000000 	 [ 4a^  1a  6b^  6b ]   
 0.00000000 	 [ 1a^  4a  6a^  6a ]   
 0.00000000 	 [ 1a^  4a  6b^  6b ]   
 0.00000000 	 [ 4b^  1b  6a^  6a ]   
 0.00000000 	 [ 4b^  1b  6b^  6b ]   
 0.00000000 	 [ 1b^  4b  6a^  6a ]   
 0.00000000 	 [ 1b^  4b  6b^  6b ]  
]
507  [ -0.00000000 	 [ 6a^  1a  4a^  0a ]   
 -0.00000000 	 [ 6a^  1a  0a^  4a ]   
 -0.00000000 	 [ 6a^  1a  4b^  0b ]   
 -0.00000000 	 [ 6a^  1a  0b^  4b ]   
 -0.00000000 	 [ 1a^  6a  4a^  0a ]   
 -0.00000000 	 [ 1a^  6a  0a^  4a ]   
 -0.00000000 	 [ 1a^  6a  4b^  0b ]   
 -0.00000000 	 [ 1a^  6a  0b^  4b ]   
 -0.00000000 	 [ 6b^  1b  4a^  0a ]   
 -0.00000000 	 [ 6b^  1b  0a^  4a ]   
 -0.00000000 	 [ 6b^  1b  4b^  0b ]   
 -0.00000000 	 [ 6b^  1b  0b^  4b ]   
 -0.00000000 	 [ 1b^  6b  4a^  0a ]   
 -0.00000000 	 [ 1b^  6b  0a^  4a ]   
 -0.00000000 	 [ 1b^  6b  4b^  0b ]   
 -0.00000000 	 [ 1b^  6b  0b^  4b ]  
]
508  [ -0.00000000 	 [ 6a^  0a  4a^  1a ]   
 -0.00000000 	 [ 6a^  0a  1a^  4a ]   
 -0.00000000 	 [ 6a^  0a  4b^  1b ]   
 -0.00000000 	 [ 6a^  0a  1b^  4b ]   
 -0.00000000 	 [ 0a^  6a  4a^  1a ]   
 -0.00000000 	 [ 0a^  6a  1a^  4a ]   
 -0.00000000 	 [ 0a^  6a  4b^  1b ]   
 -0.00000000 	 [ 0a^  6a  1b^  4b ]   
 -0.00000000 	 [ 6b^  0b  4a^  1a ]   
 -0.00000000 	 [ 6b^  0b  1a^  4a ]   
 -0.00000000 	 [ 6b^  0b  4b^  1b ]   
 -0.00000000 	 [ 6b^  0b  1b^  4b ]   
 -0.00000000 	 [ 0b^  6b  4a^  1a ]   
 -0.00000000 	 [ 0b^  6b  1a^  4a ]   
 -0.00000000 	 [ 0b^  6b  4b^  1b ]   
 -0.00000000 	 [ 0b^  6b  1b^  4b ]  
]
509  [ -0.00000000 	 [ 6a^  4a  1a^  0a ]   
 -0.00000000 	 [ 6a^  4a  0a^  1a ]   
 -0.00000000 	 [ 6a^  4a  1b^  0b ]   
 -0.00000000 	 [ 6a^  4a  0b^  1b ]   
 -0.00000000 	 [ 4a^  6a  1a^  0a ]   
 -0.00000000 	 [ 4a^  6a  0a^  1a ]   
 -0.00000000 	 [ 4a^  6a  1b^  0b ]   
 -0.00000000 	 [ 4a^  6a  0b^  1b ]   
 -0.00000000 	 [ 6b^  4b  1a^  0a ]   
 -0.00000000 	 [ 6b^  4b  0a^  1a ]   
 -0.00000000 	 [ 6b^  4b  1b^  0b ]   
 -0.00000000 	 [ 6b^  4b  0b^  1b ]   
 -0.00000000 	 [ 4b^  6b  1a^  0a ]   
 -0.00000000 	 [ 4b^  6b  0a^  1a ]   
 -0.00000000 	 [ 4b^  6b  1b^  0b ]   
 -0.00000000 	 [ 4b^  6b  0b^  1b ]  
]
510  [ -0.00000000 	 [ 6a^  2a  4b^  2b ]   
 -0.00000000 	 [ 6a^  2a  2b^  4b ]   
 -0.00000000 	 [ 2a^  6a  4b^  2b ]   
 -0.00000000 	 [ 2a^  6a  2b^  4b ]  
]
511  [ -0.00000000 	 [ 6b^  2b  4a^  2a ]   
 -0.00000000 	 [ 6b^  2b  2a^  4a ]   
 -0.00000000 	 [ 2b^  6b  4a^  2a ]   
 -0.00000000 	 [ 2b^  6b  2a^  4a ]  
]
512  [ -0.00000000 	 [ 6a^  2a  4a^  2a ]   
 -0.00000000 	 [ 6a^  2a  2a^  4a ]   
 -0.00000000 	 [ 2a^  6a  4a^  2a ]   
 -0.00000000 	 [ 2a^  6a  2a^  4a ]   
 -0.00000000 	 [ 6b^  2b  4b^  2b ]   
 -0.00000000 	 [ 6b^  2b  2b^  4b ]   
 -0.00000000 	 [ 2b^  6b  4b^  2b ]   
 -0.00000000 	 [ 2b^  6b  2b^  4b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
513  [ 0.02226405 	 [ 6a^  4a  4b^  2b ]   
 0.02226405 	 [ 6a^  4a  2b^  4b ]   
 0.02226405 	 [ 4a^  6a  4b^  2b ]   
 0.02226405 	 [ 4a^  6a  2b^  4b ]  
]
514  [ 0.02226405 	 [ 6b^  4b  4a^  2a ]   
 0.02226405 	 [ 6b^  4b  2a^  4a ]   
 0.02226405 	 [ 4b^  6b  4a^  2a ]   
 0.02226405 	 [ 4b^  6b  2a^  4a ]  
]
515  [ 0.02226405 	 [ 6a^  4a  4a^  2a ]   
 0.02226405 	 [ 6a^  4a  2a^  4a ]   
 0.02226405 	 [ 4a^  6a  4a^  2a ]   
 0.02226405 	 [ 4a^  6a  2a^  4a ]   
 0.02226405 	 [ 6b^  4b  4b^  2b ]   
 0.02226405 	 [ 6b^  4b  2b^  4b ]   
 0.02226405 	 [ 4b^  6b  4b^  2b ]   
 0.02226405 	 [ 4b^  6b  2b^  4b ]   
 -0.01113203 	 [ 6a^  2a ]   
 0.01113203 	 [ 2a^  6a ]   
 -0.01113203 	 [ 6b^  2b ]   
 0.01113203 	 [ 2b^  6b ]  
]
516  [ -0.00000000 	 [ 6a^  4a  6b^  2b ]   
 -0.00000000 	 [ 6a^  4a  2b^  6b ]   
 -0.00000000 	 [ 4a^  6a  6b^  2b ]   
 -0.00000000 	 [ 4a^  6a  2b^  6b ]  
]
517  [ -0.00000000 	 [ 6b^  4b  6a^  2a ]   
 -0.00000000 	 [ 6b^  4b  2a^  6a ]   
 -0.00000000 	 [ 4b^  6b  6a^  2a ]   
 -0.00000000 	 [ 4b^  6b  2a^  6a ]  
]
518  [ -0.00000000 	 [ 6a^  4a  6a^  2a ]   
 -0.00000000 	 [ 6a^  4a  2a^  6a ]   
 -0.00000000 	 [ 4a^  6a  6a^  2a ]   
 -0.00000000 	 [ 4a^  6a  2a^  6a ]   
 -0.00000000 	 [ 6b^  4b  6b^  2b ]   
 -0.00000000 	 [ 6b^  4b  2b^  6b ]   
 -0.00000000 	 [ 4b^  6b  6b^  2b ]   
 -0.00000000 	 [ 4b^  6b  2b^  6b ]   
 0.00000000 	 [ 4a^  2a ]   
 -0.00000000 	 [ 2a^  4a ]   
 0.00000000 	 [ 4b^  2b ]   
 -0.00000000 	 [ 2b^  4b ]  
]
519  [ -0.00000000 	 [ 6a^  4a  2a^  2a ]   
 -0.00000000 	 [ 6a^  4a  2b^  2b ]   
 -0.00000000 	 [ 4a^  6a  2a^  2a ]   
 -0.00000000 	 [ 4a^  6a  2b^  2b ]   
 -0.00000000 	 [ 6b^  4b  2a^  2a ]   
 -0.00000000 	 [ 6b^  4b  2b^  2b ]   
 -0.00000000 	 [ 4b^  6b  2a^  2a ]   
 -0.00000000 	 [ 4b^  6b  2b^  2b ]  
]
520  [ 0.17312636 	 [ 6a^  2a  4a^  4a ]   
 0.17312636 	 [ 6a^  2a  4b^  4b ]   
 0.17312636 	 [ 2a^  6a  4a^  4a ]   
 0.17312636 	 [ 2a^  6a  4b^  4b ]   
 0.17312636 	 [ 6b^  2b  4a^  4a ]   
 0.17312636 	 [ 6b^  2b  4b^  4b ]   
 0.17312636 	 [ 2b^  6b  4a^  4a ]   
 0.17312636 	 [ 2b^  6b  4b^  4b ]  
]
521  [ 0.00000000 	 [ 4a^  2a  6a^  6a ]   
 0.00000000 	 [ 4a^  2a  6b^  6b ]   
 0.00000000 	 [ 2a^  4a  6a^  6a ]   
 0.00000000 	 [ 2a^  4a  6b^  6b ]   
 0.00000000 	 [ 4b^  2b  6a^  6a ]   
 0.00000000 	 [ 4b^  2b  6b^  6b ]   
 0.00000000 	 [ 2b^  4b  6a^  6a ]   
 0.00000000 	 [ 2b^  4b  6b^  6b ]  
]
522  [ -0.00000000 	 [ 6a^  2a  4a^  0a ]   
 -0.00000000 	 [ 6a^  2a  0a^  4a ]   
 -0.00000000 	 [ 6a^  2a  4b^  0b ]   
 -0.00000000 	 [ 6a^  2a  0b^  4b ]   
 -0.00000000 	 [ 2a^  6a  4a^  0a ]   
 -0.00000000 	 [ 2a^  6a  0a^  4a ]   
 -0.00000000 	 [ 2a^  6a  4b^  0b ]   
 -0.00000000 	 [ 2a^  6a  0b^  4b ]   
 -0.00000000 	 [ 6b^  2b  4a^  0a ]   
 -0.00000000 	 [ 6b^  2b  0a^  4a ]   
 -0.00000000 	 [ 6b^  2b  4b^  0b ]   
 -0.00000000 	 [ 6b^  2b  0b^  4b ]   
 -0.00000000 	 [ 2b^  6b  4a^  0a ]   
 -0.00000000 	 [ 2b^  6b  0a^  4a ]   
 -0.00000000 	 [ 2b^  6b  4b^  0b ]   
 -0.00000000 	 [ 2b^  6b  0b^  4b ]  
]
523  [ 0.00000000 	 [ 6a^  0a  4a^  2a ]   
 0.00000000 	 [ 6a^  0a  2a^  4a ]   
 0.00000000 	 [ 6a^  0a  4b^  2b ]   
 0.00000000 	 [ 6a^  0a  2b^  4b ]   
 0.00000000 	 [ 0a^  6a  4a^  2a ]   
 0.00000000 	 [ 0a^  6a  2a^  4a ]   
 0.00000000 	 [ 0a^  6a  4b^  2b ]   
 0.00000000 	 [ 0a^  6a  2b^  4b ]   
 0.00000000 	 [ 6b^  0b  4a^  2a ]   
 0.00000000 	 [ 6b^  0b  2a^  4a ]   
 0.00000000 	 [ 6b^  0b  4b^  2b ]   
 0.00000000 	 [ 6b^  0b  2b^  4b ]   
 0.00000000 	 [ 0b^  6b  4a^  2a ]   
 0.00000000 	 [ 0b^  6b  2a^  4a ]   
 0.00000000 	 [ 0b^  6b  4b^  2b ]   
 0.00000000 	 [ 0b^  6b  2b^  4b ]  
]
524  [ -0.00000000 	 [ 6a^  4a  2a^  0a ]   
 -0.00000000 	 [ 6a^  4a  0a^  2a ]   
 -0.00000000 	 [ 6a^  4a  2b^  0b ]   
 -0.00000000 	 [ 6a^  4a  0b^  2b ]   
 -0.00000000 	 [ 4a^  6a  2a^  0a ]   
 -0.00000000 	 [ 4a^  6a  0a^  2a ]   
 -0.00000000 	 [ 4a^  6a  2b^  0b ]   
 -0.00000000 	 [ 4a^  6a  0b^  2b ]   
 -0.00000000 	 [ 6b^  4b  2a^  0a ]   
 -0.00000000 	 [ 6b^  4b  0a^  2a ]   
 -0.00000000 	 [ 6b^  4b  2b^  0b ]   
 -0.00000000 	 [ 6b^  4b  0b^  2b ]   
 -0.00000000 	 [ 4b^  6b  2a^  0a ]   
 -0.00000000 	 [ 4b^  6b  0a^  2a ]   
 -0.00000000 	 [ 4b^  6b  2b^  0b ]   
 -0.00000000 	 [ 4b^  6b  0b^  2b ]  
]
525  [ -0.00000000 	 [ 6a^  2a  4a^  1a ]   
 -0.00000000 	 [ 6a^  2a  1a^  4a ]   
 -0.00000000 	 [ 6a^  2a  4b^  1b ]   
 -0.00000000 	 [ 6a^  2a  1b^  4b ]   
 -0.00000000 	 [ 2a^  6a  4a^  1a ]   
 -0.00000000 	 [ 2a^  6a  1a^  4a ]   
 -0.00000000 	 [ 2a^  6a  4b^  1b ]   
 -0.00000000 	 [ 2a^  6a  1b^  4b ]   
 -0.00000000 	 [ 6b^  2b  4a^  1a ]   
 -0.00000000 	 [ 6b^  2b  1a^  4a ]   
 -0.00000000 	 [ 6b^  2b  4b^  1b ]   
 -0.00000000 	 [ 6b^  2b  1b^  4b ]   
 -0.00000000 	 [ 2b^  6b  4a^  1a ]   
 -0.00000000 	 [ 2b^  6b  1a^  4a ]   
 -0.00000000 	 [ 2b^  6b  4b^  1b ]   
 -0.00000000 	 [ 2b^  6b  1b^  4b ]  
]
526  [ -0.00000000 	 [ 6a^  1a  4a^  2a ]   
 -0.00000000 	 [ 6a^  1a  2a^  4a ]   
 -0.00000000 	 [ 6a^  1a  4b^  2b ]   
 -0.00000000 	 [ 6a^  1a  2b^  4b ]   
 -0.00000000 	 [ 1a^  6a  4a^  2a ]   
 -0.00000000 	 [ 1a^  6a  2a^  4a ]   
 -0.00000000 	 [ 1a^  6a  4b^  2b ]   
 -0.00000000 	 [ 1a^  6a  2b^  4b ]   
 -0.00000000 	 [ 6b^  1b  4a^  2a ]   
 -0.00000000 	 [ 6b^  1b  2a^  4a ]   
 -0.00000000 	 [ 6b^  1b  4b^  2b ]   
 -0.00000000 	 [ 6b^  1b  2b^  4b ]   
 -0.00000000 	 [ 1b^  6b  4a^  2a ]   
 -0.00000000 	 [ 1b^  6b  2a^  4a ]   
 -0.00000000 	 [ 1b^  6b  4b^  2b ]   
 -0.00000000 	 [ 1b^  6b  2b^  4b ]  
]
527  [ -0.00000000 	 [ 6a^  4a  2a^  1a ]   
 -0.00000000 	 [ 6a^  4a  1a^  2a ]   
 -0.00000000 	 [ 6a^  4a  2b^  1b ]   
 -0.00000000 	 [ 6a^  4a  1b^  2b ]   
 -0.00000000 	 [ 4a^  6a  2a^  1a ]   
 -0.00000000 	 [ 4a^  6a  1a^  2a ]   
 -0.00000000 	 [ 4a^  6a  2b^  1b ]   
 -0.00000000 	 [ 4a^  6a  1b^  2b ]   
 -0.00000000 	 [ 6b^  4b  2a^  1a ]   
 -0.00000000 	 [ 6b^  4b  1a^  2a ]   
 -0.00000000 	 [ 6b^  4b  2b^  1b ]   
 -0.00000000 	 [ 6b^  4b  1b^  2b ]   
 -0.00000000 	 [ 4b^  6b  2a^  1a ]   
 -0.00000000 	 [ 4b^  6b  1a^  2a ]   
 -0.00000000 	 [ 4b^  6b  2b^  1b ]   
 -0.00000000 	 [ 4b^  6b  1b^  2b ]  
]
528  [ -0.00000000 	 [ 6a^  3a  4b^  3b ]   
 -0.00000000 	 [ 6a^  3a  3b^  4b ]   
 -0.00000000 	 [ 3a^  6a  4b^  3b ]   
 -0.00000000 	 [ 3a^  6a  3b^  4b ]  
]
529  [ -0.00000000 	 [ 6b^  3b  4a^  3a ]   
 -0.00000000 	 [ 6b^  3b  3a^  4a ]   
 -0.00000000 	 [ 3b^  6b  4a^  3a ]   
 -0.00000000 	 [ 3b^  6b  3a^  4a ]  
]
530  [ -0.00000000 	 [ 6a^  3a  4a^  3a ]   
 -0.00000000 	 [ 6a^  3a  3a^  4a ]   
 -0.00000000 	 [ 3a^  6a  4a^  3a ]   
 -0.00000000 	 [ 3a^  6a  3a^  4a ]   
 -0.00000000 	 [ 6b^  3b  4b^  3b ]   
 -0.00000000 	 [ 6b^  3b  3b^  4b ]   
 -0.00000000 	 [ 3b^  6b  4b^  3b ]   
 -0.00000000 	 [ 3b^  6b  3b^  4b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
531  [ -0.00000000 	 [ 6a^  4a  4b^  3b ]   
 -0.00000000 	 [ 6a^  4a  3b^  4b ]   
 -0.00000000 	 [ 4a^  6a  4b^  3b ]   
 -0.00000000 	 [ 4a^  6a  3b^  4b ]  
]
532  [ -0.00000000 	 [ 6b^  4b  4a^  3a ]   
 -0.00000000 	 [ 6b^  4b  3a^  4a ]   
 -0.00000000 	 [ 4b^  6b  4a^  3a ]   
 -0.00000000 	 [ 4b^  6b  3a^  4a ]  
]
533  [ -0.00000000 	 [ 6a^  4a  4a^  3a ]   
 -0.00000000 	 [ 6a^  4a  3a^  4a ]   
 -0.00000000 	 [ 4a^  6a  4a^  3a ]   
 -0.00000000 	 [ 4a^  6a  3a^  4a ]   
 -0.00000000 	 [ 6b^  4b  4b^  3b ]   
 -0.00000000 	 [ 6b^  4b  3b^  4b ]   
 -0.00000000 	 [ 4b^  6b  4b^  3b ]   
 -0.00000000 	 [ 4b^  6b  3b^  4b ]   
 0.00000000 	 [ 6a^  3a ]   
 -0.00000000 	 [ 3a^  6a ]   
 0.00000000 	 [ 6b^  3b ]   
 -0.00000000 	 [ 3b^  6b ]  
]
534  [ 0.00000000 	 [ 6a^  4a  6b^  3b ]   
 0.00000000 	 [ 6a^  4a  3b^  6b ]   
 0.00000000 	 [ 4a^  6a  6b^  3b ]   
 0.00000000 	 [ 4a^  6a  3b^  6b ]  
]
535  [ 0.00000000 	 [ 6b^  4b  6a^  3a ]   
 0.00000000 	 [ 6b^  4b  3a^  6a ]   
 0.00000000 	 [ 4b^  6b  6a^  3a ]   
 0.00000000 	 [ 4b^  6b  3a^  6a ]  
]
536  [ 0.00000000 	 [ 6a^  4a  6a^  3a ]   
 0.00000000 	 [ 6a^  4a  3a^  6a ]   
 0.00000000 	 [ 4a^  6a  6a^  3a ]   
 0.00000000 	 [ 4a^  6a  3a^  6a ]   
 0.00000000 	 [ 6b^  4b  6b^  3b ]   
 0.00000000 	 [ 6b^  4b  3b^  6b ]   
 0.00000000 	 [ 4b^  6b  6b^  3b ]   
 0.00000000 	 [ 4b^  6b  3b^  6b ]   
 -0.00000000 	 [ 4a^  3a ]   
 0.00000000 	 [ 3a^  4a ]   
 -0.00000000 	 [ 4b^  3b ]   
 0.00000000 	 [ 3b^  4b ]  
]
537  [ -0.00000000 	 [ 6a^  4a  3a^  3a ]   
 -0.00000000 	 [ 6a^  4a  3b^  3b ]   
 -0.00000000 	 [ 4a^  6a  3a^  3a ]   
 -0.00000000 	 [ 4a^  6a  3b^  3b ]   
 -0.00000000 	 [ 6b^  4b  3a^  3a ]   
 -0.00000000 	 [ 6b^  4b  3b^  3b ]   
 -0.00000000 	 [ 4b^  6b  3a^  3a ]   
 -0.00000000 	 [ 4b^  6b  3b^  3b ]  
]
538  [ -0.00000000 	 [ 6a^  3a  4a^  4a ]   
 -0.00000000 	 [ 6a^  3a  4b^  4b ]   
 -0.00000000 	 [ 3a^  6a  4a^  4a ]   
 -0.00000000 	 [ 3a^  6a  4b^  4b ]   
 -0.00000000 	 [ 6b^  3b  4a^  4a ]   
 -0.00000000 	 [ 6b^  3b  4b^  4b ]   
 -0.00000000 	 [ 3b^  6b  4a^  4a ]   
 -0.00000000 	 [ 3b^  6b  4b^  4b ]  
]
539  [ -0.00000000 	 [ 4a^  3a  6a^  6a ]   
 -0.00000000 	 [ 4a^  3a  6b^  6b ]   
 -0.00000000 	 [ 3a^  4a  6a^  6a ]   
 -0.00000000 	 [ 3a^  4a  6b^  6b ]   
 -0.00000000 	 [ 4b^  3b  6a^  6a ]   
 -0.00000000 	 [ 4b^  3b  6b^  6b ]   
 -0.00000000 	 [ 3b^  4b  6a^  6a ]   
 -0.00000000 	 [ 3b^  4b  6b^  6b ]  
]
540  [ 0.00000000 	 [ 6a^  3a  4a^  0a ]   
 0.00000000 	 [ 6a^  3a  0a^  4a ]   
 0.00000000 	 [ 6a^  3a  4b^  0b ]   
 0.00000000 	 [ 6a^  3a  0b^  4b ]   
 0.00000000 	 [ 3a^  6a  4a^  0a ]   
 0.00000000 	 [ 3a^  6a  0a^  4a ]   
 0.00000000 	 [ 3a^  6a  4b^  0b ]   
 0.00000000 	 [ 3a^  6a  0b^  4b ]   
 0.00000000 	 [ 6b^  3b  4a^  0a ]   
 0.00000000 	 [ 6b^  3b  0a^  4a ]   
 0.00000000 	 [ 6b^  3b  4b^  0b ]   
 0.00000000 	 [ 6b^  3b  0b^  4b ]   
 0.00000000 	 [ 3b^  6b  4a^  0a ]   
 0.00000000 	 [ 3b^  6b  0a^  4a ]   
 0.00000000 	 [ 3b^  6b  4b^  0b ]   
 0.00000000 	 [ 3b^  6b  0b^  4b ]  
]
541  [ -0.00000000 	 [ 6a^  0a  4a^  3a ]   
 -0.00000000 	 [ 6a^  0a  3a^  4a ]   
 -0.00000000 	 [ 6a^  0a  4b^  3b ]   
 -0.00000000 	 [ 6a^  0a  3b^  4b ]   
 -0.00000000 	 [ 0a^  6a  4a^  3a ]   
 -0.00000000 	 [ 0a^  6a  3a^  4a ]   
 -0.00000000 	 [ 0a^  6a  4b^  3b ]   
 -0.00000000 	 [ 0a^  6a  3b^  4b ]   
 -0.00000000 	 [ 6b^  0b  4a^  3a ]   
 -0.00000000 	 [ 6b^  0b  3a^  4a ]   
 -0.00000000 	 [ 6b^  0b  4b^  3b ]   
 -0.00000000 	 [ 6b^  0b  3b^  4b ]   
 -0.00000000 	 [ 0b^  6b  4a^  3a ]   
 -0.00000000 	 [ 0b^  6b  3a^  4a ]   
 -0.00000000 	 [ 0b^  6b  4b^  3b ]   
 -0.00000000 	 [ 0b^  6b  3b^  4b ]  
]
542  [ 0.00000000 	 [ 6a^  4a  3a^  0a ]   
 0.00000000 	 [ 6a^  4a  0a^  3a ]   
 0.00000000 	 [ 6a^  4a  3b^  0b ]   
 0.00000000 	 [ 6a^  4a  0b^  3b ]   
 0.00000000 	 [ 4a^  6a  3a^  0a ]   
 0.00000000 	 [ 4a^  6a  0a^  3a ]   
 0.00000000 	 [ 4a^  6a  3b^  0b ]   
 0.00000000 	 [ 4a^  6a  0b^  3b ]   
 0.00000000 	 [ 6b^  4b  3a^  0a ]   
 0.00000000 	 [ 6b^  4b  0a^  3a ]   
 0.00000000 	 [ 6b^  4b  3b^  0b ]   
 0.00000000 	 [ 6b^  4b  0b^  3b ]   
 0.00000000 	 [ 4b^  6b  3a^  0a ]   
 0.00000000 	 [ 4b^  6b  0a^  3a ]   
 0.00000000 	 [ 4b^  6b  3b^  0b ]   
 0.00000000 	 [ 4b^  6b  0b^  3b ]  
]
543  [ 0.00000000 	 [ 6a^  3a  4a^  1a ]   
 0.00000000 	 [ 6a^  3a  1a^  4a ]   
 0.00000000 	 [ 6a^  3a  4b^  1b ]   
 0.00000000 	 [ 6a^  3a  1b^  4b ]   
 0.00000000 	 [ 3a^  6a  4a^  1a ]   
 0.00000000 	 [ 3a^  6a  1a^  4a ]   
 0.00000000 	 [ 3a^  6a  4b^  1b ]   
 0.00000000 	 [ 3a^  6a  1b^  4b ]   
 0.00000000 	 [ 6b^  3b  4a^  1a ]   
 0.00000000 	 [ 6b^  3b  1a^  4a ]   
 0.00000000 	 [ 6b^  3b  4b^  1b ]   
 0.00000000 	 [ 6b^  3b  1b^  4b ]   
 0.00000000 	 [ 3b^  6b  4a^  1a ]   
 0.00000000 	 [ 3b^  6b  1a^  4a ]   
 0.00000000 	 [ 3b^  6b  4b^  1b ]   
 0.00000000 	 [ 3b^  6b  1b^  4b ]  
]
544  [ -0.00000000 	 [ 6a^  1a  4a^  3a ]   
 -0.00000000 	 [ 6a^  1a  3a^  4a ]   
 -0.00000000 	 [ 6a^  1a  4b^  3b ]   
 -0.00000000 	 [ 6a^  1a  3b^  4b ]   
 -0.00000000 	 [ 1a^  6a  4a^  3a ]   
 -0.00000000 	 [ 1a^  6a  3a^  4a ]   
 -0.00000000 	 [ 1a^  6a  4b^  3b ]   
 -0.00000000 	 [ 1a^  6a  3b^  4b ]   
 -0.00000000 	 [ 6b^  1b  4a^  3a ]   
 -0.00000000 	 [ 6b^  1b  3a^  4a ]   
 -0.00000000 	 [ 6b^  1b  4b^  3b ]   
 -0.00000000 	 [ 6b^  1b  3b^  4b ]   
 -0.00000000 	 [ 1b^  6b  4a^  3a ]   
 -0.00000000 	 [ 1b^  6b  3a^  4a ]   
 -0.00000000 	 [ 1b^  6b  4b^  3b ]   
 -0.00000000 	 [ 1b^  6b  3b^  4b ]  
]
545  [ 0.00000000 	 [ 6a^  4a  3a^  1a ]   
 0.00000000 	 [ 6a^  4a  1a^  3a ]   
 0.00000000 	 [ 6a^  4a  3b^  1b ]   
 0.00000000 	 [ 6a^  4a  1b^  3b ]   
 0.00000000 	 [ 4a^  6a  3a^  1a ]   
 0.00000000 	 [ 4a^  6a  1a^  3a ]   
 0.00000000 	 [ 4a^  6a  3b^  1b ]   
 0.00000000 	 [ 4a^  6a  1b^  3b ]   
 0.00000000 	 [ 6b^  4b  3a^  1a ]   
 0.00000000 	 [ 6b^  4b  1a^  3a ]   
 0.00000000 	 [ 6b^  4b  3b^  1b ]   
 0.00000000 	 [ 6b^  4b  1b^  3b ]   
 0.00000000 	 [ 4b^  6b  3a^  1a ]   
 0.00000000 	 [ 4b^  6b  1a^  3a ]   
 0.00000000 	 [ 4b^  6b  3b^  1b ]   
 0.00000000 	 [ 4b^  6b  1b^  3b ]  
]
546  [ 0.00000000 	 [ 6a^  3a  4a^  2a ]   
 0.00000000 	 [ 6a^  3a  2a^  4a ]   
 0.00000000 	 [ 6a^  3a  4b^  2b ]   
 0.00000000 	 [ 6a^  3a  2b^  4b ]   
 0.00000000 	 [ 3a^  6a  4a^  2a ]   
 0.00000000 	 [ 3a^  6a  2a^  4a ]   
 0.00000000 	 [ 3a^  6a  4b^  2b ]   
 0.00000000 	 [ 3a^  6a  2b^  4b ]   
 0.00000000 	 [ 6b^  3b  4a^  2a ]   
 0.00000000 	 [ 6b^  3b  2a^  4a ]   
 0.00000000 	 [ 6b^  3b  4b^  2b ]   
 0.00000000 	 [ 6b^  3b  2b^  4b ]   
 0.00000000 	 [ 3b^  6b  4a^  2a ]   
 0.00000000 	 [ 3b^  6b  2a^  4a ]   
 0.00000000 	 [ 3b^  6b  4b^  2b ]   
 0.00000000 	 [ 3b^  6b  2b^  4b ]  
]
547  [ -0.00000000 	 [ 6a^  2a  4a^  3a ]   
 -0.00000000 	 [ 6a^  2a  3a^  4a ]   
 -0.00000000 	 [ 6a^  2a  4b^  3b ]   
 -0.00000000 	 [ 6a^  2a  3b^  4b ]   
 -0.00000000 	 [ 2a^  6a  4a^  3a ]   
 -0.00000000 	 [ 2a^  6a  3a^  4a ]   
 -0.00000000 	 [ 2a^  6a  4b^  3b ]   
 -0.00000000 	 [ 2a^  6a  3b^  4b ]   
 -0.00000000 	 [ 6b^  2b  4a^  3a ]   
 -0.00000000 	 [ 6b^  2b  3a^  4a ]   
 -0.00000000 	 [ 6b^  2b  4b^  3b ]   
 -0.00000000 	 [ 6b^  2b  3b^  4b ]   
 -0.00000000 	 [ 2b^  6b  4a^  3a ]   
 -0.00000000 	 [ 2b^  6b  3a^  4a ]   
 -0.00000000 	 [ 2b^  6b  4b^  3b ]   
 -0.00000000 	 [ 2b^  6b  3b^  4b ]  
]
548  [ 0.00000000 	 [ 6a^  4a  3a^  2a ]   
 0.00000000 	 [ 6a^  4a  2a^  3a ]   
 0.00000000 	 [ 6a^  4a  3b^  2b ]   
 0.00000000 	 [ 6a^  4a  2b^  3b ]   
 0.00000000 	 [ 4a^  6a  3a^  2a ]   
 0.00000000 	 [ 4a^  6a  2a^  3a ]   
 0.00000000 	 [ 4a^  6a  3b^  2b ]   
 0.00000000 	 [ 4a^  6a  2b^  3b ]   
 0.00000000 	 [ 6b^  4b  3a^  2a ]   
 0.00000000 	 [ 6b^  4b  2a^  3a ]   
 0.00000000 	 [ 6b^  4b  3b^  2b ]   
 0.00000000 	 [ 6b^  4b  2b^  3b ]   
 0.00000000 	 [ 4b^  6b  3a^  2a ]   
 0.00000000 	 [ 4b^  6b  2a^  3a ]   
 0.00000000 	 [ 4b^  6b  3b^  2b ]   
 0.00000000 	 [ 4b^  6b  2b^  3b ]  
]
549  [ 0.04637615 	 [ 6a^  5a  6a^  5a ]   
 0.04637615 	 [ 6a^  5a  5a^  6a ]   
 0.04637615 	 [ 6a^  5a  6b^  5b ]   
 0.04637615 	 [ 6a^  5a  5b^  6b ]   
 0.04637615 	 [ 5a^  6a  6a^  5a ]   
 0.04637615 	 [ 5a^  6a  5a^  6a ]   
 0.04637615 	 [ 5a^  6a  6b^  5b ]   
 0.04637615 	 [ 5a^  6a  5b^  6b ]   
 0.04637615 	 [ 6b^  5b  6a^  5a ]   
 0.04637615 	 [ 6b^  5b  5a^  6a ]   
 0.04637615 	 [ 6b^  5b  6b^  5b ]   
 0.04637615 	 [ 6b^  5b  5b^  6b ]   
 0.04637615 	 [ 5b^  6b  6a^  5a ]   
 0.04637615 	 [ 5b^  6b  5a^  6a ]   
 0.04637615 	 [ 5b^  6b  6b^  5b ]   
 0.04637615 	 [ 5b^  6b  5b^  6b ]  
]
550  [ 0.00000000 	 [ 6a^  5a  5a^  5a ]   
 0.00000000 	 [ 6a^  5a  5b^  5b ]   
 0.00000000 	 [ 5a^  6a  5a^  5a ]   
 0.00000000 	 [ 5a^  6a  5b^  5b ]   
 0.00000000 	 [ 6b^  5b  5a^  5a ]   
 0.00000000 	 [ 6b^  5b  5b^  5b ]   
 0.00000000 	 [ 5b^  6b  5a^  5a ]   
 0.00000000 	 [ 5b^  6b  5b^  5b ]   
 -0.00000000 	 [ 6a^  5a ]   
 0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 0.00000000 	 [ 5b^  6b ]  
]
551  [ 0.00000000 	 [ 5a^  6a  6a^  6a ]   
 0.00000000 	 [ 5a^  6a  6b^  6b ]   
 0.00000000 	 [ 6a^  5a  6a^  6a ]   
 0.00000000 	 [ 6a^  5a  6b^  6b ]   
 0.00000000 	 [ 5b^  6b  6a^  6a ]   
 0.00000000 	 [ 5b^  6b  6b^  6b ]   
 0.00000000 	 [ 6b^  5b  6a^  6a ]   
 0.00000000 	 [ 6b^  5b  6b^  6b ]   
 -0.00000000 	 [ 5a^  6a ]   
 0.00000000 	 [ 6a^  5a ]   
 -0.00000000 	 [ 5b^  6b ]   
 0.00000000 	 [ 6b^  5b ]  
]
552  [ -0.00000000 	 [ 6a^  5a ]   
 -0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 -0.00000000 	 [ 5b^  6b ]  
]
553  [ 0.59204395 	 [ 6a^  6a  5a^  5a ]   
 0.59204395 	 [ 6a^  6a  5b^  5b ]   
 0.59204395 	 [ 6b^  6b  5a^  5a ]   
 0.59204395 	 [ 6b^  6b  5b^  5b ]  
]
554  [ 0.00000000 	 [ 6a^  0a  5b^  0b ]   
 0.00000000 	 [ 6a^  0a  0b^  5b ]   
 0.00000000 	 [ 0a^  6a  5b^  0b ]   
 0.00000000 	 [ 0a^  6a  0b^  5b ]  
]
555  [ 0.00000000 	 [ 6b^  0b  5a^  0a ]   
 0.00000000 	 [ 6b^  0b  0a^  5a ]   
 0.00000000 	 [ 0b^  6b  5a^  0a ]   
 0.00000000 	 [ 0b^  6b  0a^  5a ]  
]
556  [ 0.00000000 	 [ 6a^  0a  5a^  0a ]   
 0.00000000 	 [ 6a^  0a  0a^  5a ]   
 0.00000000 	 [ 0a^  6a  5a^  0a ]   
 0.00000000 	 [ 0a^  6a  0a^  5a ]   
 0.00000000 	 [ 6b^  0b  5b^  0b ]   
 0.00000000 	 [ 6b^  0b  0b^  5b ]   
 0.00000000 	 [ 0b^  6b  5b^  0b ]   
 0.00000000 	 [ 0b^  6b  0b^  5b ]   
 -0.00000000 	 [ 6a^  5a ]   
 0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 0.00000000 	 [ 5b^  6b ]  
]
557  [ 0.00000000 	 [ 6a^  5a  5b^  0b ]   
 0.00000000 	 [ 6a^  5a  0b^  5b ]   
 0.00000000 	 [ 5a^  6a  5b^  0b ]   
 0.00000000 	 [ 5a^  6a  0b^  5b ]  
]
558  [ 0.00000000 	 [ 6b^  5b  5a^  0a ]   
 0.00000000 	 [ 6b^  5b  0a^  5a ]   
 0.00000000 	 [ 5b^  6b  5a^  0a ]   
 0.00000000 	 [ 5b^  6b  0a^  5a ]  
]
559  [ 0.00000000 	 [ 6a^  5a  5a^  0a ]   
 0.00000000 	 [ 6a^  5a  0a^  5a ]   
 0.00000000 	 [ 5a^  6a  5a^  0a ]   
 0.00000000 	 [ 5a^  6a  0a^  5a ]   
 0.00000000 	 [ 6b^  5b  5b^  0b ]   
 0.00000000 	 [ 6b^  5b  0b^  5b ]   
 0.00000000 	 [ 5b^  6b  5b^  0b ]   
 0.00000000 	 [ 5b^  6b  0b^  5b ]   
 -0.00000000 	 [ 6a^  0a ]   
 0.00000000 	 [ 0a^  6a ]   
 -0.00000000 	 [ 6b^  0b ]   
 0.00000000 	 [ 0b^  6b ]  
]
560  [ -0.00795892 	 [ 6a^  5a  6b^  0b ]   
 -0.00795892 	 [ 6a^  5a  0b^  6b ]   
 -0.00795892 	 [ 5a^  6a  6b^  0b ]   
 -0.00795892 	 [ 5a^  6a  0b^  6b ]  
]
561  [ -0.00795892 	 [ 6b^  5b  6a^  0a ]   
 -0.00795892 	 [ 6b^  5b  0a^  6a ]   
 -0.00795892 	 [ 5b^  6b  6a^  0a ]   
 -0.00795892 	 [ 5b^  6b  0a^  6a ]  
]
562  [ -0.00795892 	 [ 6a^  5a  6a^  0a ]   
 -0.00795892 	 [ 6a^  5a  0a^  6a ]   
 -0.00795892 	 [ 5a^  6a  6a^  0a ]   
 -0.00795892 	 [ 5a^  6a  0a^  6a ]   
 -0.00795892 	 [ 6b^  5b  6b^  0b ]   
 -0.00795892 	 [ 6b^  5b  0b^  6b ]   
 -0.00795892 	 [ 5b^  6b  6b^  0b ]   
 -0.00795892 	 [ 5b^  6b  0b^  6b ]   
 0.00397946 	 [ 5a^  0a ]   
 -0.00397946 	 [ 0a^  5a ]   
 0.00397946 	 [ 5b^  0b ]   
 -0.00397946 	 [ 0b^  5b ]  
]
563  [ 0.00000000 	 [ 6a^  5a  0a^  0a ]   
 0.00000000 	 [ 6a^  5a  0b^  0b ]   
 0.00000000 	 [ 5a^  6a  0a^  0a ]   
 0.00000000 	 [ 5a^  6a  0b^  0b ]   
 0.00000000 	 [ 6b^  5b  0a^  0a ]   
 0.00000000 	 [ 6b^  5b  0b^  0b ]   
 0.00000000 	 [ 5b^  6b  0a^  0a ]   
 0.00000000 	 [ 5b^  6b  0b^  0b ]  
]
564  [ -0.00000000 	 [ 6a^  0a  5a^  5a ]   
 -0.00000000 	 [ 6a^  0a  5b^  5b ]   
 -0.00000000 	 [ 0a^  6a  5a^  5a ]   
 -0.00000000 	 [ 0a^  6a  5b^  5b ]   
 -0.00000000 	 [ 6b^  0b  5a^  5a ]   
 -0.00000000 	 [ 6b^  0b  5b^  5b ]   
 -0.00000000 	 [ 0b^  6b  5a^  5a ]   
 -0.00000000 	 [ 0b^  6b  5b^  5b ]  
]
565  [ 0.00133284 	 [ 5a^  0a  6a^  6a ]   
 0.00133284 	 [ 5a^  0a  6b^  6b ]   
 0.00133284 	 [ 0a^  5a  6a^  6a ]   
 0.00133284 	 [ 0a^  5a  6b^  6b ]   
 0.00133284 	 [ 5b^  0b  6a^  6a ]   
 0.00133284 	 [ 5b^  0b  6b^  6b ]   
 0.00133284 	 [ 0b^  5b  6a^  6a ]   
 0.00133284 	 [ 0b^  5b  6b^  6b ]  
]
566  [ -0.00000000 	 [ 6a^  1a  5b^  1b ]   
 -0.00000000 	 [ 6a^  1a  1b^  5b ]   
 -0.00000000 	 [ 1a^  6a  5b^  1b ]   
 -0.00000000 	 [ 1a^  6a  1b^  5b ]  
]
567  [ -0.00000000 	 [ 6b^  1b  5a^  1a ]   
 -0.00000000 	 [ 6b^  1b  1a^  5a ]   
 -0.00000000 	 [ 1b^  6b  5a^  1a ]   
 -0.00000000 	 [ 1b^  6b  1a^  5a ]  
]
568  [ -0.00000000 	 [ 6a^  1a  5a^  1a ]   
 -0.00000000 	 [ 6a^  1a  1a^  5a ]   
 -0.00000000 	 [ 1a^  6a  5a^  1a ]   
 -0.00000000 	 [ 1a^  6a  1a^  5a ]   
 -0.00000000 	 [ 6b^  1b  5b^  1b ]   
 -0.00000000 	 [ 6b^  1b  1b^  5b ]   
 -0.00000000 	 [ 1b^  6b  5b^  1b ]   
 -0.00000000 	 [ 1b^  6b  1b^  5b ]   
 0.00000000 	 [ 6a^  5a ]   
 -0.00000000 	 [ 5a^  6a ]   
 0.00000000 	 [ 6b^  5b ]   
 -0.00000000 	 [ 5b^  6b ]  
]
569  [ -0.00000000 	 [ 6a^  5a  5b^  1b ]   
 -0.00000000 	 [ 6a^  5a  1b^  5b ]   
 -0.00000000 	 [ 5a^  6a  5b^  1b ]   
 -0.00000000 	 [ 5a^  6a  1b^  5b ]  
]
570  [ -0.00000000 	 [ 6b^  5b  5a^  1a ]   
 -0.00000000 	 [ 6b^  5b  1a^  5a ]   
 -0.00000000 	 [ 5b^  6b  5a^  1a ]   
 -0.00000000 	 [ 5b^  6b  1a^  5a ]  
]
571  [ -0.00000000 	 [ 6a^  5a  5a^  1a ]   
 -0.00000000 	 [ 6a^  5a  1a^  5a ]   
 -0.00000000 	 [ 5a^  6a  5a^  1a ]   
 -0.00000000 	 [ 5a^  6a  1a^  5a ]   
 -0.00000000 	 [ 6b^  5b  5b^  1b ]   
 -0.00000000 	 [ 6b^  5b  1b^  5b ]   
 -0.00000000 	 [ 5b^  6b  5b^  1b ]   
 -0.00000000 	 [ 5b^  6b  1b^  5b ]   
 0.00000000 	 [ 6a^  1a ]   
 -0.00000000 	 [ 1a^  6a ]   
 0.00000000 	 [ 6b^  1b ]   
 -0.00000000 	 [ 1b^  6b ]  
]
572  [ 0.02801030 	 [ 6a^  5a  6b^  1b ]   
 0.02801030 	 [ 6a^  5a  1b^  6b ]   
 0.02801030 	 [ 5a^  6a  6b^  1b ]   
 0.02801030 	 [ 5a^  6a  1b^  6b ]  
]
573  [ 0.02801030 	 [ 6b^  5b  6a^  1a ]   
 0.02801030 	 [ 6b^  5b  1a^  6a ]   
 0.02801030 	 [ 5b^  6b  6a^  1a ]   
 0.02801030 	 [ 5b^  6b  1a^  6a ]  
]
574  [ 0.02801030 	 [ 6a^  5a  6a^  1a ]   
 0.02801030 	 [ 6a^  5a  1a^  6a ]   
 0.02801030 	 [ 5a^  6a  6a^  1a ]   
 0.02801030 	 [ 5a^  6a  1a^  6a ]   
 0.02801030 	 [ 6b^  5b  6b^  1b ]   
 0.02801030 	 [ 6b^  5b  1b^  6b ]   
 0.02801030 	 [ 5b^  6b  6b^  1b ]   
 0.02801030 	 [ 5b^  6b  1b^  6b ]   
 -0.01400515 	 [ 5a^  1a ]   
 0.01400515 	 [ 1a^  5a ]   
 -0.01400515 	 [ 5b^  1b ]   
 0.01400515 	 [ 1b^  5b ]  
]
575  [ 0.00000000 	 [ 6a^  5a  1a^  1a ]   
 0.00000000 	 [ 6a^  5a  1b^  1b ]   
 0.00000000 	 [ 5a^  6a  1a^  1a ]   
 0.00000000 	 [ 5a^  6a  1b^  1b ]   
 0.00000000 	 [ 6b^  5b  1a^  1a ]   
 0.00000000 	 [ 6b^  5b  1b^  1b ]   
 0.00000000 	 [ 5b^  6b  1a^  1a ]   
 0.00000000 	 [ 5b^  6b  1b^  1b ]  
]
576  [ -0.00000000 	 [ 6a^  1a  5a^  5a ]   
 -0.00000000 	 [ 6a^  1a  5b^  5b ]   
 -0.00000000 	 [ 1a^  6a  5a^  5a ]   
 -0.00000000 	 [ 1a^  6a  5b^  5b ]   
 -0.00000000 	 [ 6b^  1b  5a^  5a ]   
 -0.00000000 	 [ 6b^  1b  5b^  5b ]   
 -0.00000000 	 [ 1b^  6b  5a^  5a ]   
 -0.00000000 	 [ 1b^  6b  5b^  5b ]  
]
577  [ -0.05445327 	 [ 5a^  1a  6a^  6a ]   
 -0.05445327 	 [ 5a^  1a  6b^  6b ]   
 -0.05445327 	 [ 1a^  5a  6a^  6a ]   
 -0.05445327 	 [ 1a^  5a  6b^  6b ]   
 -0.05445327 	 [ 5b^  1b  6a^  6a ]   
 -0.05445327 	 [ 5b^  1b  6b^  6b ]   
 -0.05445327 	 [ 1b^  5b  6a^  6a ]   
 -0.05445327 	 [ 1b^  5b  6b^  6b ]  
]
578  [ 0.00000000 	 [ 6a^  1a  5a^  0a ]   
 0.00000000 	 [ 6a^  1a  0a^  5a ]   
 0.00000000 	 [ 6a^  1a  5b^  0b ]   
 0.00000000 	 [ 6a^  1a  0b^  5b ]   
 0.00000000 	 [ 1a^  6a  5a^  0a ]   
 0.00000000 	 [ 1a^  6a  0a^  5a ]   
 0.00000000 	 [ 1a^  6a  5b^  0b ]   
 0.00000000 	 [ 1a^  6a  0b^  5b ]   
 0.00000000 	 [ 6b^  1b  5a^  0a ]   
 0.00000000 	 [ 6b^  1b  0a^  5a ]   
 0.00000000 	 [ 6b^  1b  5b^  0b ]   
 0.00000000 	 [ 6b^  1b  0b^  5b ]   
 0.00000000 	 [ 1b^  6b  5a^  0a ]   
 0.00000000 	 [ 1b^  6b  0a^  5a ]   
 0.00000000 	 [ 1b^  6b  5b^  0b ]   
 0.00000000 	 [ 1b^  6b  0b^  5b ]  
]
579  [ 0.00000000 	 [ 6a^  0a  5a^  1a ]   
 0.00000000 	 [ 6a^  0a  1a^  5a ]   
 0.00000000 	 [ 6a^  0a  5b^  1b ]   
 0.00000000 	 [ 6a^  0a  1b^  5b ]   
 0.00000000 	 [ 0a^  6a  5a^  1a ]   
 0.00000000 	 [ 0a^  6a  1a^  5a ]   
 0.00000000 	 [ 0a^  6a  5b^  1b ]   
 0.00000000 	 [ 0a^  6a  1b^  5b ]   
 0.00000000 	 [ 6b^  0b  5a^  1a ]   
 0.00000000 	 [ 6b^  0b  1a^  5a ]   
 0.00000000 	 [ 6b^  0b  5b^  1b ]   
 0.00000000 	 [ 6b^  0b  1b^  5b ]   
 0.00000000 	 [ 0b^  6b  5a^  1a ]   
 0.00000000 	 [ 0b^  6b  1a^  5a ]   
 0.00000000 	 [ 0b^  6b  5b^  1b ]   
 0.00000000 	 [ 0b^  6b  1b^  5b ]  
]
580  [ -0.00000000 	 [ 6a^  5a  1a^  0a ]   
 -0.00000000 	 [ 6a^  5a  0a^  1a ]   
 -0.00000000 	 [ 6a^  5a  1b^  0b ]   
 -0.00000000 	 [ 6a^  5a  0b^  1b ]   
 -0.00000000 	 [ 5a^  6a  1a^  0a ]   
 -0.00000000 	 [ 5a^  6a  0a^  1a ]   
 -0.00000000 	 [ 5a^  6a  1b^  0b ]   
 -0.00000000 	 [ 5a^  6a  0b^  1b ]   
 -0.00000000 	 [ 6b^  5b  1a^  0a ]   
 -0.00000000 	 [ 6b^  5b  0a^  1a ]   
 -0.00000000 	 [ 6b^  5b  1b^  0b ]   
 -0.00000000 	 [ 6b^  5b  0b^  1b ]   
 -0.00000000 	 [ 5b^  6b  1a^  0a ]   
 -0.00000000 	 [ 5b^  6b  0a^  1a ]   
 -0.00000000 	 [ 5b^  6b  1b^  0b ]   
 -0.00000000 	 [ 5b^  6b  0b^  1b ]  
]
581  [ 0.00000000 	 [ 6a^  2a  5b^  2b ]   
 0.00000000 	 [ 6a^  2a  2b^  5b ]   
 0.00000000 	 [ 2a^  6a  5b^  2b ]   
 0.00000000 	 [ 2a^  6a  2b^  5b ]  
]
582  [ 0.00000000 	 [ 6b^  2b  5a^  2a ]   
 0.00000000 	 [ 6b^  2b  2a^  5a ]   
 0.00000000 	 [ 2b^  6b  5a^  2a ]   
 0.00000000 	 [ 2b^  6b  2a^  5a ]  
]
583  [ 0.00000000 	 [ 6a^  2a  5a^  2a ]   
 0.00000000 	 [ 6a^  2a  2a^  5a ]   
 0.00000000 	 [ 2a^  6a  5a^  2a ]   
 0.00000000 	 [ 2a^  6a  2a^  5a ]   
 0.00000000 	 [ 6b^  2b  5b^  2b ]   
 0.00000000 	 [ 6b^  2b  2b^  5b ]   
 0.00000000 	 [ 2b^  6b  5b^  2b ]   
 0.00000000 	 [ 2b^  6b  2b^  5b ]   
 -0.00000000 	 [ 6a^  5a ]   
 0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 0.00000000 	 [ 5b^  6b ]  
]
584  [ -0.03028858 	 [ 6a^  5a  5b^  2b ]   
 -0.03028858 	 [ 6a^  5a  2b^  5b ]   
 -0.03028858 	 [ 5a^  6a  5b^  2b ]   
 -0.03028858 	 [ 5a^  6a  2b^  5b ]  
]
585  [ -0.03028858 	 [ 6b^  5b  5a^  2a ]   
 -0.03028858 	 [ 6b^  5b  2a^  5a ]   
 -0.03028858 	 [ 5b^  6b  5a^  2a ]   
 -0.03028858 	 [ 5b^  6b  2a^  5a ]  
]
586  [ -0.03028858 	 [ 6a^  5a  5a^  2a ]   
 -0.03028858 	 [ 6a^  5a  2a^  5a ]   
 -0.03028858 	 [ 5a^  6a  5a^  2a ]   
 -0.03028858 	 [ 5a^  6a  2a^  5a ]   
 -0.03028858 	 [ 6b^  5b  5b^  2b ]   
 -0.03028858 	 [ 6b^  5b  2b^  5b ]   
 -0.03028858 	 [ 5b^  6b  5b^  2b ]   
 -0.03028858 	 [ 5b^  6b  2b^  5b ]   
 0.01514429 	 [ 6a^  2a ]   
 -0.01514429 	 [ 2a^  6a ]   
 0.01514429 	 [ 6b^  2b ]   
 -0.01514429 	 [ 2b^  6b ]  
]
587  [ -0.00000000 	 [ 6a^  5a  6b^  2b ]   
 -0.00000000 	 [ 6a^  5a  2b^  6b ]   
 -0.00000000 	 [ 5a^  6a  6b^  2b ]   
 -0.00000000 	 [ 5a^  6a  2b^  6b ]  
]
588  [ -0.00000000 	 [ 6b^  5b  6a^  2a ]   
 -0.00000000 	 [ 6b^  5b  2a^  6a ]   
 -0.00000000 	 [ 5b^  6b  6a^  2a ]   
 -0.00000000 	 [ 5b^  6b  2a^  6a ]  
]
589  [ -0.00000000 	 [ 6a^  5a  6a^  2a ]   
 -0.00000000 	 [ 6a^  5a  2a^  6a ]   
 -0.00000000 	 [ 5a^  6a  6a^  2a ]   
 -0.00000000 	 [ 5a^  6a  2a^  6a ]   
 -0.00000000 	 [ 6b^  5b  6b^  2b ]   
 -0.00000000 	 [ 6b^  5b  2b^  6b ]   
 -0.00000000 	 [ 5b^  6b  6b^  2b ]   
 -0.00000000 	 [ 5b^  6b  2b^  6b ]   
 0.00000000 	 [ 5a^  2a ]   
 -0.00000000 	 [ 2a^  5a ]   
 0.00000000 	 [ 5b^  2b ]   
 -0.00000000 	 [ 2b^  5b ]  
]
590  [ 0.00000000 	 [ 6a^  5a  2a^  2a ]   
 0.00000000 	 [ 6a^  5a  2b^  2b ]   
 0.00000000 	 [ 5a^  6a  2a^  2a ]   
 0.00000000 	 [ 5a^  6a  2b^  2b ]   
 0.00000000 	 [ 6b^  5b  2a^  2a ]   
 0.00000000 	 [ 6b^  5b  2b^  2b ]   
 0.00000000 	 [ 5b^  6b  2a^  2a ]   
 0.00000000 	 [ 5b^  6b  2b^  2b ]  
]
591  [ 0.03762436 	 [ 6a^  2a  5a^  5a ]   
 0.03762436 	 [ 6a^  2a  5b^  5b ]   
 0.03762436 	 [ 2a^  6a  5a^  5a ]   
 0.03762436 	 [ 2a^  6a  5b^  5b ]   
 0.03762436 	 [ 6b^  2b  5a^  5a ]   
 0.03762436 	 [ 6b^  2b  5b^  5b ]   
 0.03762436 	 [ 2b^  6b  5a^  5a ]   
 0.03762436 	 [ 2b^  6b  5b^  5b ]  
]
592  [ 0.00000000 	 [ 5a^  2a  6a^  6a ]   
 0.00000000 	 [ 5a^  2a  6b^  6b ]   
 0.00000000 	 [ 2a^  5a  6a^  6a ]   
 0.00000000 	 [ 2a^  5a  6b^  6b ]   
 0.00000000 	 [ 5b^  2b  6a^  6a ]   
 0.00000000 	 [ 5b^  2b  6b^  6b ]   
 0.00000000 	 [ 2b^  5b  6a^  6a ]   
 0.00000000 	 [ 2b^  5b  6b^  6b ]  
]
593  [ 0.00861989 	 [ 6a^  2a  5a^  0a ]   
 0.00861989 	 [ 6a^  2a  0a^  5a ]   
 0.00861989 	 [ 6a^  2a  5b^  0b ]   
 0.00861989 	 [ 6a^  2a  0b^  5b ]   
 0.00861989 	 [ 2a^  6a  5a^  0a ]   
 0.00861989 	 [ 2a^  6a  0a^  5a ]   
 0.00861989 	 [ 2a^  6a  5b^  0b ]   
 0.00861989 	 [ 2a^  6a  0b^  5b ]   
 0.00861989 	 [ 6b^  2b  5a^  0a ]   
 0.00861989 	 [ 6b^  2b  0a^  5a ]   
 0.00861989 	 [ 6b^  2b  5b^  0b ]   
 0.00861989 	 [ 6b^  2b  0b^  5b ]   
 0.00861989 	 [ 2b^  6b  5a^  0a ]   
 0.00861989 	 [ 2b^  6b  0a^  5a ]   
 0.00861989 	 [ 2b^  6b  5b^  0b ]   
 0.00861989 	 [ 2b^  6b  0b^  5b ]  
]
594  [ -0.00565466 	 [ 6a^  0a  5a^  2a ]   
 -0.00565466 	 [ 6a^  0a  2a^  5a ]   
 -0.00565466 	 [ 6a^  0a  5b^  2b ]   
 -0.00565466 	 [ 6a^  0a  2b^  5b ]   
 -0.00565466 	 [ 0a^  6a  5a^  2a ]   
 -0.00565466 	 [ 0a^  6a  2a^  5a ]   
 -0.00565466 	 [ 0a^  6a  5b^  2b ]   
 -0.00565466 	 [ 0a^  6a  2b^  5b ]   
 -0.00565466 	 [ 6b^  0b  5a^  2a ]   
 -0.00565466 	 [ 6b^  0b  2a^  5a ]   
 -0.00565466 	 [ 6b^  0b  5b^  2b ]   
 -0.00565466 	 [ 6b^  0b  2b^  5b ]   
 -0.00565466 	 [ 0b^  6b  5a^  2a ]   
 -0.00565466 	 [ 0b^  6b  2a^  5a ]   
 -0.00565466 	 [ 0b^  6b  5b^  2b ]   
 -0.00565466 	 [ 0b^  6b  2b^  5b ]  
]
595  [ -0.00794070 	 [ 6a^  5a  2a^  0a ]   
 -0.00794070 	 [ 6a^  5a  0a^  2a ]   
 -0.00794070 	 [ 6a^  5a  2b^  0b ]   
 -0.00794070 	 [ 6a^  5a  0b^  2b ]   
 -0.00794070 	 [ 5a^  6a  2a^  0a ]   
 -0.00794070 	 [ 5a^  6a  0a^  2a ]   
 -0.00794070 	 [ 5a^  6a  2b^  0b ]   
 -0.00794070 	 [ 5a^  6a  0b^  2b ]   
 -0.00794070 	 [ 6b^  5b  2a^  0a ]   
 -0.00794070 	 [ 6b^  5b  0a^  2a ]   
 -0.00794070 	 [ 6b^  5b  2b^  0b ]   
 -0.00794070 	 [ 6b^  5b  0b^  2b ]   
 -0.00794070 	 [ 5b^  6b  2a^  0a ]   
 -0.00794070 	 [ 5b^  6b  0a^  2a ]   
 -0.00794070 	 [ 5b^  6b  2b^  0b ]   
 -0.00794070 	 [ 5b^  6b  0b^  2b ]  
]
596  [ -0.07412199 	 [ 6a^  2a  5a^  1a ]   
 -0.07412199 	 [ 6a^  2a  1a^  5a ]   
 -0.07412199 	 [ 6a^  2a  5b^  1b ]   
 -0.07412199 	 [ 6a^  2a  1b^  5b ]   
 -0.07412199 	 [ 2a^  6a  5a^  1a ]   
 -0.07412199 	 [ 2a^  6a  1a^  5a ]   
 -0.07412199 	 [ 2a^  6a  5b^  1b ]   
 -0.07412199 	 [ 2a^  6a  1b^  5b ]   
 -0.07412199 	 [ 6b^  2b  5a^  1a ]   
 -0.07412199 	 [ 6b^  2b  1a^  5a ]   
 -0.07412199 	 [ 6b^  2b  5b^  1b ]   
 -0.07412199 	 [ 6b^  2b  1b^  5b ]   
 -0.07412199 	 [ 2b^  6b  5a^  1a ]   
 -0.07412199 	 [ 2b^  6b  1a^  5a ]   
 -0.07412199 	 [ 2b^  6b  5b^  1b ]   
 -0.07412199 	 [ 2b^  6b  1b^  5b ]  
]
597  [ -0.03616932 	 [ 6a^  1a  5a^  2a ]   
 -0.03616932 	 [ 6a^  1a  2a^  5a ]   
 -0.03616932 	 [ 6a^  1a  5b^  2b ]   
 -0.03616932 	 [ 6a^  1a  2b^  5b ]   
 -0.03616932 	 [ 1a^  6a  5a^  2a ]   
 -0.03616932 	 [ 1a^  6a  2a^  5a ]   
 -0.03616932 	 [ 1a^  6a  5b^  2b ]   
 -0.03616932 	 [ 1a^  6a  2b^  5b ]   
 -0.03616932 	 [ 6b^  1b  5a^  2a ]   
 -0.03616932 	 [ 6b^  1b  2a^  5a ]   
 -0.03616932 	 [ 6b^  1b  5b^  2b ]   
 -0.03616932 	 [ 6b^  1b  2b^  5b ]   
 -0.03616932 	 [ 1b^  6b  5a^  2a ]   
 -0.03616932 	 [ 1b^  6b  2a^  5a ]   
 -0.03616932 	 [ 1b^  6b  5b^  2b ]   
 -0.03616932 	 [ 1b^  6b  2b^  5b ]  
]
598  [ -0.08096616 	 [ 6a^  5a  2a^  1a ]   
 -0.08096616 	 [ 6a^  5a  1a^  2a ]   
 -0.08096616 	 [ 6a^  5a  2b^  1b ]   
 -0.08096616 	 [ 6a^  5a  1b^  2b ]   
 -0.08096616 	 [ 5a^  6a  2a^  1a ]   
 -0.08096616 	 [ 5a^  6a  1a^  2a ]   
 -0.08096616 	 [ 5a^  6a  2b^  1b ]   
 -0.08096616 	 [ 5a^  6a  1b^  2b ]   
 -0.08096616 	 [ 6b^  5b  2a^  1a ]   
 -0.08096616 	 [ 6b^  5b  1a^  2a ]   
 -0.08096616 	 [ 6b^  5b  2b^  1b ]   
 -0.08096616 	 [ 6b^  5b  1b^  2b ]   
 -0.08096616 	 [ 5b^  6b  2a^  1a ]   
 -0.08096616 	 [ 5b^  6b  1a^  2a ]   
 -0.08096616 	 [ 5b^  6b  2b^  1b ]   
 -0.08096616 	 [ 5b^  6b  1b^  2b ]  
]
599  [ 0.00000000 	 [ 6a^  3a  5b^  3b ]   
 0.00000000 	 [ 6a^  3a  3b^  5b ]   
 0.00000000 	 [ 3a^  6a  5b^  3b ]   
 0.00000000 	 [ 3a^  6a  3b^  5b ]  
]
600  [ 0.00000000 	 [ 6b^  3b  5a^  3a ]   
 0.00000000 	 [ 6b^  3b  3a^  5a ]   
 0.00000000 	 [ 3b^  6b  5a^  3a ]   
 0.00000000 	 [ 3b^  6b  3a^  5a ]  
]
601  [ 0.00000000 	 [ 6a^  3a  5a^  3a ]   
 0.00000000 	 [ 6a^  3a  3a^  5a ]   
 0.00000000 	 [ 3a^  6a  5a^  3a ]   
 0.00000000 	 [ 3a^  6a  3a^  5a ]   
 0.00000000 	 [ 6b^  3b  5b^  3b ]   
 0.00000000 	 [ 6b^  3b  3b^  5b ]   
 0.00000000 	 [ 3b^  6b  5b^  3b ]   
 0.00000000 	 [ 3b^  6b  3b^  5b ]   
 -0.00000000 	 [ 6a^  5a ]   
 0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 0.00000000 	 [ 5b^  6b ]  
]
602  [ -0.00000000 	 [ 6a^  5a  5b^  3b ]   
 -0.00000000 	 [ 6a^  5a  3b^  5b ]   
 -0.00000000 	 [ 5a^  6a  5b^  3b ]   
 -0.00000000 	 [ 5a^  6a  3b^  5b ]  
]
603  [ -0.00000000 	 [ 6b^  5b  5a^  3a ]   
 -0.00000000 	 [ 6b^  5b  3a^  5a ]   
 -0.00000000 	 [ 5b^  6b  5a^  3a ]   
 -0.00000000 	 [ 5b^  6b  3a^  5a ]  
]
604  [ -0.00000000 	 [ 6a^  5a  5a^  3a ]   
 -0.00000000 	 [ 6a^  5a  3a^  5a ]   
 -0.00000000 	 [ 5a^  6a  5a^  3a ]   
 -0.00000000 	 [ 5a^  6a  3a^  5a ]   
 -0.00000000 	 [ 6b^  5b  5b^  3b ]   
 -0.00000000 	 [ 6b^  5b  3b^  5b ]   
 -0.00000000 	 [ 5b^  6b  5b^  3b ]   
 -0.00000000 	 [ 5b^  6b  3b^  5b ]   
 0.00000000 	 [ 6a^  3a ]   
 -0.00000000 	 [ 3a^  6a ]   
 0.00000000 	 [ 6b^  3b ]   
 -0.00000000 	 [ 3b^  6b ]  
]
605  [ -0.05910011 	 [ 6a^  5a  6b^  3b ]   
 -0.05910011 	 [ 6a^  5a  3b^  6b ]   
 -0.05910011 	 [ 5a^  6a  6b^  3b ]   
 -0.05910011 	 [ 5a^  6a  3b^  6b ]  
]
606  [ -0.05910011 	 [ 6b^  5b  6a^  3a ]   
 -0.05910011 	 [ 6b^  5b  3a^  6a ]   
 -0.05910011 	 [ 5b^  6b  6a^  3a ]   
 -0.05910011 	 [ 5b^  6b  3a^  6a ]  
]
607  [ -0.05910011 	 [ 6a^  5a  6a^  3a ]   
 -0.05910011 	 [ 6a^  5a  3a^  6a ]   
 -0.05910011 	 [ 5a^  6a  6a^  3a ]   
 -0.05910011 	 [ 5a^  6a  3a^  6a ]   
 -0.05910011 	 [ 6b^  5b  6b^  3b ]   
 -0.05910011 	 [ 6b^  5b  3b^  6b ]   
 -0.05910011 	 [ 5b^  6b  6b^  3b ]   
 -0.05910011 	 [ 5b^  6b  3b^  6b ]   
 0.02955006 	 [ 5a^  3a ]   
 -0.02955006 	 [ 3a^  5a ]   
 0.02955006 	 [ 5b^  3b ]   
 -0.02955006 	 [ 3b^  5b ]  
]
608  [ 0.00000000 	 [ 6a^  5a  3a^  3a ]   
 0.00000000 	 [ 6a^  5a  3b^  3b ]   
 0.00000000 	 [ 5a^  6a  3a^  3a ]   
 0.00000000 	 [ 5a^  6a  3b^  3b ]   
 0.00000000 	 [ 6b^  5b  3a^  3a ]   
 0.00000000 	 [ 6b^  5b  3b^  3b ]   
 0.00000000 	 [ 5b^  6b  3a^  3a ]   
 0.00000000 	 [ 5b^  6b  3b^  3b ]  
]
609  [ -0.00000000 	 [ 6a^  3a  5a^  5a ]   
 -0.00000000 	 [ 6a^  3a  5b^  5b ]   
 -0.00000000 	 [ 3a^  6a  5a^  5a ]   
 -0.00000000 	 [ 3a^  6a  5b^  5b ]   
 -0.00000000 	 [ 6b^  3b  5a^  5a ]   
 -0.00000000 	 [ 6b^  3b  5b^  5b ]   
 -0.00000000 	 [ 3b^  6b  5a^  5a ]   
 -0.00000000 	 [ 3b^  6b  5b^  5b ]  
]
610  [ 0.01352695 	 [ 5a^  3a  6a^  6a ]   
 0.01352695 	 [ 5a^  3a  6b^  6b ]   
 0.01352695 	 [ 3a^  5a  6a^  6a ]   
 0.01352695 	 [ 3a^  5a  6b^  6b ]   
 0.01352695 	 [ 5b^  3b  6a^  6a ]   
 0.01352695 	 [ 5b^  3b  6b^  6b ]   
 0.01352695 	 [ 3b^  5b  6a^  6a ]   
 0.01352695 	 [ 3b^  5b  6b^  6b ]  
]
611  [ -0.00000000 	 [ 6a^  3a  5a^  0a ]   
 -0.00000000 	 [ 6a^  3a  0a^  5a ]   
 -0.00000000 	 [ 6a^  3a  5b^  0b ]   
 -0.00000000 	 [ 6a^  3a  0b^  5b ]   
 -0.00000000 	 [ 3a^  6a  5a^  0a ]   
 -0.00000000 	 [ 3a^  6a  0a^  5a ]   
 -0.00000000 	 [ 3a^  6a  5b^  0b ]   
 -0.00000000 	 [ 3a^  6a  0b^  5b ]   
 -0.00000000 	 [ 6b^  3b  5a^  0a ]   
 -0.00000000 	 [ 6b^  3b  0a^  5a ]   
 -0.00000000 	 [ 6b^  3b  5b^  0b ]   
 -0.00000000 	 [ 6b^  3b  0b^  5b ]   
 -0.00000000 	 [ 3b^  6b  5a^  0a ]   
 -0.00000000 	 [ 3b^  6b  0a^  5a ]   
 -0.00000000 	 [ 3b^  6b  5b^  0b ]   
 -0.00000000 	 [ 3b^  6b  0b^  5b ]  
]
612  [ 0.00000000 	 [ 6a^  0a  5a^  3a ]   
 0.00000000 	 [ 6a^  0a  3a^  5a ]   
 0.00000000 	 [ 6a^  0a  5b^  3b ]   
 0.00000000 	 [ 6a^  0a  3b^  5b ]   
 0.00000000 	 [ 0a^  6a  5a^  3a ]   
 0.00000000 	 [ 0a^  6a  3a^  5a ]   
 0.00000000 	 [ 0a^  6a  5b^  3b ]   
 0.00000000 	 [ 0a^  6a  3b^  5b ]   
 0.00000000 	 [ 6b^  0b  5a^  3a ]   
 0.00000000 	 [ 6b^  0b  3a^  5a ]   
 0.00000000 	 [ 6b^  0b  5b^  3b ]   
 0.00000000 	 [ 6b^  0b  3b^  5b ]   
 0.00000000 	 [ 0b^  6b  5a^  3a ]   
 0.00000000 	 [ 0b^  6b  3a^  5a ]   
 0.00000000 	 [ 0b^  6b  5b^  3b ]   
 0.00000000 	 [ 0b^  6b  3b^  5b ]  
]
613  [ -0.00000000 	 [ 6a^  5a  3a^  0a ]   
 -0.00000000 	 [ 6a^  5a  0a^  3a ]   
 -0.00000000 	 [ 6a^  5a  3b^  0b ]   
 -0.00000000 	 [ 6a^  5a  0b^  3b ]   
 -0.00000000 	 [ 5a^  6a  3a^  0a ]   
 -0.00000000 	 [ 5a^  6a  0a^  3a ]   
 -0.00000000 	 [ 5a^  6a  3b^  0b ]   
 -0.00000000 	 [ 5a^  6a  0b^  3b ]   
 -0.00000000 	 [ 6b^  5b  3a^  0a ]   
 -0.00000000 	 [ 6b^  5b  0a^  3a ]   
 -0.00000000 	 [ 6b^  5b  3b^  0b ]   
 -0.00000000 	 [ 6b^  5b  0b^  3b ]   
 -0.00000000 	 [ 5b^  6b  3a^  0a ]   
 -0.00000000 	 [ 5b^  6b  0a^  3a ]   
 -0.00000000 	 [ 5b^  6b  3b^  0b ]   
 -0.00000000 	 [ 5b^  6b  0b^  3b ]  
]
614  [ 0.00000000 	 [ 6a^  3a  5a^  1a ]   
 0.00000000 	 [ 6a^  3a  1a^  5a ]   
 0.00000000 	 [ 6a^  3a  5b^  1b ]   
 0.00000000 	 [ 6a^  3a  1b^  5b ]   
 0.00000000 	 [ 3a^  6a  5a^  1a ]   
 0.00000000 	 [ 3a^  6a  1a^  5a ]   
 0.00000000 	 [ 3a^  6a  5b^  1b ]   
 0.00000000 	 [ 3a^  6a  1b^  5b ]   
 0.00000000 	 [ 6b^  3b  5a^  1a ]   
 0.00000000 	 [ 6b^  3b  1a^  5a ]   
 0.00000000 	 [ 6b^  3b  5b^  1b ]   
 0.00000000 	 [ 6b^  3b  1b^  5b ]   
 0.00000000 	 [ 3b^  6b  5a^  1a ]   
 0.00000000 	 [ 3b^  6b  1a^  5a ]   
 0.00000000 	 [ 3b^  6b  5b^  1b ]   
 0.00000000 	 [ 3b^  6b  1b^  5b ]  
]
615  [ 0.00000000 	 [ 6a^  1a  5a^  3a ]   
 0.00000000 	 [ 6a^  1a  3a^  5a ]   
 0.00000000 	 [ 6a^  1a  5b^  3b ]   
 0.00000000 	 [ 6a^  1a  3b^  5b ]   
 0.00000000 	 [ 1a^  6a  5a^  3a ]   
 0.00000000 	 [ 1a^  6a  3a^  5a ]   
 0.00000000 	 [ 1a^  6a  5b^  3b ]   
 0.00000000 	 [ 1a^  6a  3b^  5b ]   
 0.00000000 	 [ 6b^  1b  5a^  3a ]   
 0.00000000 	 [ 6b^  1b  3a^  5a ]   
 0.00000000 	 [ 6b^  1b  5b^  3b ]   
 0.00000000 	 [ 6b^  1b  3b^  5b ]   
 0.00000000 	 [ 1b^  6b  5a^  3a ]   
 0.00000000 	 [ 1b^  6b  3a^  5a ]   
 0.00000000 	 [ 1b^  6b  5b^  3b ]   
 0.00000000 	 [ 1b^  6b  3b^  5b ]  
]
616  [ -0.00000000 	 [ 6a^  5a  3a^  1a ]   
 -0.00000000 	 [ 6a^  5a  1a^  3a ]   
 -0.00000000 	 [ 6a^  5a  3b^  1b ]   
 -0.00000000 	 [ 6a^  5a  1b^  3b ]   
 -0.00000000 	 [ 5a^  6a  3a^  1a ]   
 -0.00000000 	 [ 5a^  6a  1a^  3a ]   
 -0.00000000 	 [ 5a^  6a  3b^  1b ]   
 -0.00000000 	 [ 5a^  6a  1b^  3b ]   
 -0.00000000 	 [ 6b^  5b  3a^  1a ]   
 -0.00000000 	 [ 6b^  5b  1a^  3a ]   
 -0.00000000 	 [ 6b^  5b  3b^  1b ]   
 -0.00000000 	 [ 6b^  5b  1b^  3b ]   
 -0.00000000 	 [ 5b^  6b  3a^  1a ]   
 -0.00000000 	 [ 5b^  6b  1a^  3a ]   
 -0.00000000 	 [ 5b^  6b  3b^  1b ]   
 -0.00000000 	 [ 5b^  6b  1b^  3b ]  
]
617  [ 0.02972764 	 [ 6a^  3a  5a^  2a ]   
 0.02972764 	 [ 6a^  3a  2a^  5a ]   
 0.02972764 	 [ 6a^  3a  5b^  2b ]   
 0.02972764 	 [ 6a^  3a  2b^  5b ]   
 0.02972764 	 [ 3a^  6a  5a^  2a ]   
 0.02972764 	 [ 3a^  6a  2a^  5a ]   
 0.02972764 	 [ 3a^  6a  5b^  2b ]   
 0.02972764 	 [ 3a^  6a  2b^  5b ]   
 0.02972764 	 [ 6b^  3b  5a^  2a ]   
 0.02972764 	 [ 6b^  3b  2a^  5a ]   
 0.02972764 	 [ 6b^  3b  5b^  2b ]   
 0.02972764 	 [ 6b^  3b  2b^  5b ]   
 0.02972764 	 [ 3b^  6b  5a^  2a ]   
 0.02972764 	 [ 3b^  6b  2a^  5a ]   
 0.02972764 	 [ 3b^  6b  5b^  2b ]   
 0.02972764 	 [ 3b^  6b  2b^  5b ]  
]
618  [ 0.09320921 	 [ 6a^  2a  5a^  3a ]   
 0.09320921 	 [ 6a^  2a  3a^  5a ]   
 0.09320921 	 [ 6a^  2a  5b^  3b ]   
 0.09320921 	 [ 6a^  2a  3b^  5b ]   
 0.09320921 	 [ 2a^  6a  5a^  3a ]   
 0.09320921 	 [ 2a^  6a  3a^  5a ]   
 0.09320921 	 [ 2a^  6a  5b^  3b ]   
 0.09320921 	 [ 2a^  6a  3b^  5b ]   
 0.09320921 	 [ 6b^  2b  5a^  3a ]   
 0.09320921 	 [ 6b^  2b  3a^  5a ]   
 0.09320921 	 [ 6b^  2b  5b^  3b ]   
 0.09320921 	 [ 6b^  2b  3b^  5b ]   
 0.09320921 	 [ 2b^  6b  5a^  3a ]   
 0.09320921 	 [ 2b^  6b  3a^  5a ]   
 0.09320921 	 [ 2b^  6b  5b^  3b ]   
 0.09320921 	 [ 2b^  6b  3b^  5b ]  
]
619  [ 0.03664106 	 [ 6a^  5a  3a^  2a ]   
 0.03664106 	 [ 6a^  5a  2a^  3a ]   
 0.03664106 	 [ 6a^  5a  3b^  2b ]   
 0.03664106 	 [ 6a^  5a  2b^  3b ]   
 0.03664106 	 [ 5a^  6a  3a^  2a ]   
 0.03664106 	 [ 5a^  6a  2a^  3a ]   
 0.03664106 	 [ 5a^  6a  3b^  2b ]   
 0.03664106 	 [ 5a^  6a  2b^  3b ]   
 0.03664106 	 [ 6b^  5b  3a^  2a ]   
 0.03664106 	 [ 6b^  5b  2a^  3a ]   
 0.03664106 	 [ 6b^  5b  3b^  2b ]   
 0.03664106 	 [ 6b^  5b  2b^  3b ]   
 0.03664106 	 [ 5b^  6b  3a^  2a ]   
 0.03664106 	 [ 5b^  6b  2a^  3a ]   
 0.03664106 	 [ 5b^  6b  3b^  2b ]   
 0.03664106 	 [ 5b^  6b  2b^  3b ]  
]
620  [ 0.00000000 	 [ 6a^  4a  5b^  4b ]   
 0.00000000 	 [ 6a^  4a  4b^  5b ]   
 0.00000000 	 [ 4a^  6a  5b^  4b ]   
 0.00000000 	 [ 4a^  6a  4b^  5b ]  
]
621  [ 0.00000000 	 [ 6b^  4b  5a^  4a ]   
 0.00000000 	 [ 6b^  4b  4a^  5a ]   
 0.00000000 	 [ 4b^  6b  5a^  4a ]   
 0.00000000 	 [ 4b^  6b  4a^  5a ]  
]
622  [ 0.00000000 	 [ 6a^  4a  5a^  4a ]   
 0.00000000 	 [ 6a^  4a  4a^  5a ]   
 0.00000000 	 [ 4a^  6a  5a^  4a ]   
 0.00000000 	 [ 4a^  6a  4a^  5a ]   
 0.00000000 	 [ 6b^  4b  5b^  4b ]   
 0.00000000 	 [ 6b^  4b  4b^  5b ]   
 0.00000000 	 [ 4b^  6b  5b^  4b ]   
 0.00000000 	 [ 4b^  6b  4b^  5b ]   
 -0.00000000 	 [ 6a^  5a ]   
 0.00000000 	 [ 5a^  6a ]   
 -0.00000000 	 [ 6b^  5b ]   
 0.00000000 	 [ 5b^  6b ]  
]
623  [ -0.00000000 	 [ 6a^  5a  5b^  4b ]   
 -0.00000000 	 [ 6a^  5a  4b^  5b ]   
 -0.00000000 	 [ 5a^  6a  5b^  4b ]   
 -0.00000000 	 [ 5a^  6a  4b^  5b ]  
]
624  [ -0.00000000 	 [ 6b^  5b  5a^  4a ]   
 -0.00000000 	 [ 6b^  5b  4a^  5a ]   
 -0.00000000 	 [ 5b^  6b  5a^  4a ]   
 -0.00000000 	 [ 5b^  6b  4a^  5a ]  
]
625  [ -0.00000000 	 [ 6a^  5a  5a^  4a ]   
 -0.00000000 	 [ 6a^  5a  4a^  5a ]   
 -0.00000000 	 [ 5a^  6a  5a^  4a ]   
 -0.00000000 	 [ 5a^  6a  4a^  5a ]   
 -0.00000000 	 [ 6b^  5b  5b^  4b ]   
 -0.00000000 	 [ 6b^  5b  4b^  5b ]   
 -0.00000000 	 [ 5b^  6b  5b^  4b ]   
 -0.00000000 	 [ 5b^  6b  4b^  5b ]   
 0.00000000 	 [ 6a^  4a ]   
 -0.00000000 	 [ 4a^  6a ]   
 0.00000000 	 [ 6b^  4b ]   
 -0.00000000 	 [ 4b^  6b ]  
]
626  [ 0.00000000 	 [ 6a^  5a  6b^  4b ]   
 0.00000000 	 [ 6a^  5a  4b^  6b ]   
 0.00000000 	 [ 5a^  6a  6b^  4b ]   
 0.00000000 	 [ 5a^  6a  4b^  6b ]  
]
627  [ 0.00000000 	 [ 6b^  5b  6a^  4a ]   
 0.00000000 	 [ 6b^  5b  4a^  6a ]   
 0.00000000 	 [ 5b^  6b  6a^  4a ]   
 0.00000000 	 [ 5b^  6b  4a^  6a ]  
]
628  [ 0.00000000 	 [ 6a^  5a  6a^  4a ]   
 0.00000000 	 [ 6a^  5a  4a^  6a ]   
 0.00000000 	 [ 5a^  6a  6a^  4a ]   
 0.00000000 	 [ 5a^  6a  4a^  6a ]   
 0.00000000 	 [ 6b^  5b  6b^  4b ]   
 0.00000000 	 [ 6b^  5b  4b^  6b ]   
 0.00000000 	 [ 5b^  6b  6b^  4b ]   
 0.00000000 	 [ 5b^  6b  4b^  6b ]   
 -0.00000000 	 [ 5a^  4a ]   
 0.00000000 	 [ 4a^  5a ]   
 -0.00000000 	 [ 5b^  4b ]   
 0.00000000 	 [ 4b^  5b ]  
]
629  [ -0.00000000 	 [ 6a^  5a  4a^  4a ]   
 -0.00000000 	 [ 6a^  5a  4b^  4b ]   
 -0.00000000 	 [ 5a^  6a  4a^  4a ]   
 -0.00000000 	 [ 5a^  6a  4b^  4b ]   
 -0.00000000 	 [ 6b^  5b  4a^  4a ]   
 -0.00000000 	 [ 6b^  5b  4b^  4b ]   
 -0.00000000 	 [ 5b^  6b  4a^  4a ]   
 -0.00000000 	 [ 5b^  6b  4b^  4b ]  
]
630  [ -0.00000000 	 [ 6a^  4a  5a^  5a ]   
 -0.00000000 	 [ 6a^  4a  5b^  5b ]   
 -0.00000000 	 [ 4a^  6a  5a^  5a ]   
 -0.00000000 	 [ 4a^  6a  5b^  5b ]   
 -0.00000000 	 [ 6b^  4b  5a^  5a ]   
 -0.00000000 	 [ 6b^  4b  5b^  5b ]   
 -0.00000000 	 [ 4b^  6b  5a^  5a ]   
 -0.00000000 	 [ 4b^  6b  5b^  5b ]  
]
631  [ 0.00000000 	 [ 5a^  4a  6a^  6a ]   
 0.00000000 	 [ 5a^  4a  6b^  6b ]   
 0.00000000 	 [ 4a^  5a  6a^  6a ]   
 0.00000000 	 [ 4a^  5a  6b^  6b ]   
 0.00000000 	 [ 5b^  4b  6a^  6a ]   
 0.00000000 	 [ 5b^  4b  6b^  6b ]   
 0.00000000 	 [ 4b^  5b  6a^  6a ]   
 0.00000000 	 [ 4b^  5b  6b^  6b ]  
]
632  [ 0.00000000 	 [ 6a^  4a  5a^  0a ]   
 0.00000000 	 [ 6a^  4a  0a^  5a ]   
 0.00000000 	 [ 6a^  4a  5b^  0b ]   
 0.00000000 	 [ 6a^  4a  0b^  5b ]   
 0.00000000 	 [ 4a^  6a  5a^  0a ]   
 0.00000000 	 [ 4a^  6a  0a^  5a ]   
 0.00000000 	 [ 4a^  6a  5b^  0b ]   
 0.00000000 	 [ 4a^  6a  0b^  5b ]   
 0.00000000 	 [ 6b^  4b  5a^  0a ]   
 0.00000000 	 [ 6b^  4b  0a^  5a ]   
 0.00000000 	 [ 6b^  4b  5b^  0b ]   
 0.00000000 	 [ 6b^  4b  0b^  5b ]   
 0.00000000 	 [ 4b^  6b  5a^  0a ]   
 0.00000000 	 [ 4b^  6b  0a^  5a ]   
 0.00000000 	 [ 4b^  6b  5b^  0b ]   
 0.00000000 	 [ 4b^  6b  0b^  5b ]  
]
633  [ 0.00000000 	 [ 6a^  0a  5a^  4a ]   
 0.00000000 	 [ 6a^  0a  4a^  5a ]   
 0.00000000 	 [ 6a^  0a  5b^  4b ]   
 0.00000000 	 [ 6a^  0a  4b^  5b ]   
 0.00000000 	 [ 0a^  6a  5a^  4a ]   
 0.00000000 	 [ 0a^  6a  4a^  5a ]   
 0.00000000 	 [ 0a^  6a  5b^  4b ]   
 0.00000000 	 [ 0a^  6a  4b^  5b ]   
 0.00000000 	 [ 6b^  0b  5a^  4a ]   
 0.00000000 	 [ 6b^  0b  4a^  5a ]   
 0.00000000 	 [ 6b^  0b  5b^  4b ]   
 0.00000000 	 [ 6b^  0b  4b^  5b ]   
 0.00000000 	 [ 0b^  6b  5a^  4a ]   
 0.00000000 	 [ 0b^  6b  4a^  5a ]   
 0.00000000 	 [ 0b^  6b  5b^  4b ]   
 0.00000000 	 [ 0b^  6b  4b^  5b ]  
]
634  [ 0.00000000 	 [ 6a^  5a  4a^  0a ]   
 0.00000000 	 [ 6a^  5a  0a^  4a ]   
 0.00000000 	 [ 6a^  5a  4b^  0b ]   
 0.00000000 	 [ 6a^  5a  0b^  4b ]   
 0.00000000 	 [ 5a^  6a  4a^  0a ]   
 0.00000000 	 [ 5a^  6a  0a^  4a ]   
 0.00000000 	 [ 5a^  6a  4b^  0b ]   
 0.00000000 	 [ 5a^  6a  0b^  4b ]   
 0.00000000 	 [ 6b^  5b  4a^  0a ]   
 0.00000000 	 [ 6b^  5b  0a^  4a ]   
 0.00000000 	 [ 6b^  5b  4b^  0b ]   
 0.00000000 	 [ 6b^  5b  0b^  4b ]   
 0.00000000 	 [ 5b^  6b  4a^  0a ]   
 0.00000000 	 [ 5b^  6b  0a^  4a ]   
 0.00000000 	 [ 5b^  6b  4b^  0b ]   
 0.00000000 	 [ 5b^  6b  0b^  4b ]  
]
635  [ 0.00000000 	 [ 6a^  4a  5a^  1a ]   
 0.00000000 	 [ 6a^  4a  1a^  5a ]   
 0.00000000 	 [ 6a^  4a  5b^  1b ]   
 0.00000000 	 [ 6a^  4a  1b^  5b ]   
 0.00000000 	 [ 4a^  6a  5a^  1a ]   
 0.00000000 	 [ 4a^  6a  1a^  5a ]   
 0.00000000 	 [ 4a^  6a  5b^  1b ]   
 0.00000000 	 [ 4a^  6a  1b^  5b ]   
 0.00000000 	 [ 6b^  4b  5a^  1a ]   
 0.00000000 	 [ 6b^  4b  1a^  5a ]   
 0.00000000 	 [ 6b^  4b  5b^  1b ]   
 0.00000000 	 [ 6b^  4b  1b^  5b ]   
 0.00000000 	 [ 4b^  6b  5a^  1a ]   
 0.00000000 	 [ 4b^  6b  1a^  5a ]   
 0.00000000 	 [ 4b^  6b  5b^  1b ]   
 0.00000000 	 [ 4b^  6b  1b^  5b ]  
]
636  [ 0.00000000 	 [ 6a^  1a  5a^  4a ]   
 0.00000000 	 [ 6a^  1a  4a^  5a ]   
 0.00000000 	 [ 6a^  1a  5b^  4b ]   
 0.00000000 	 [ 6a^  1a  4b^  5b ]   
 0.00000000 	 [ 1a^  6a  5a^  4a ]   
 0.00000000 	 [ 1a^  6a  4a^  5a ]   
 0.00000000 	 [ 1a^  6a  5b^  4b ]   
 0.00000000 	 [ 1a^  6a  4b^  5b ]   
 0.00000000 	 [ 6b^  1b  5a^  4a ]   
 0.00000000 	 [ 6b^  1b  4a^  5a ]   
 0.00000000 	 [ 6b^  1b  5b^  4b ]   
 0.00000000 	 [ 6b^  1b  4b^  5b ]   
 0.00000000 	 [ 1b^  6b  5a^  4a ]   
 0.00000000 	 [ 1b^  6b  4a^  5a ]   
 0.00000000 	 [ 1b^  6b  5b^  4b ]   
 0.00000000 	 [ 1b^  6b  4b^  5b ]  
]
637  [ -0.00000000 	 [ 6a^  5a  4a^  1a ]   
 -0.00000000 	 [ 6a^  5a  1a^  4a ]   
 -0.00000000 	 [ 6a^  5a  4b^  1b ]   
 -0.00000000 	 [ 6a^  5a  1b^  4b ]   
 -0.00000000 	 [ 5a^  6a  4a^  1a ]   
 -0.00000000 	 [ 5a^  6a  1a^  4a ]   
 -0.00000000 	 [ 5a^  6a  4b^  1b ]   
 -0.00000000 	 [ 5a^  6a  1b^  4b ]   
 -0.00000000 	 [ 6b^  5b  4a^  1a ]   
 -0.00000000 	 [ 6b^  5b  1a^  4a ]   
 -0.00000000 	 [ 6b^  5b  4b^  1b ]   
 -0.00000000 	 [ 6b^  5b  1b^  4b ]   
 -0.00000000 	 [ 5b^  6b  4a^  1a ]   
 -0.00000000 	 [ 5b^  6b  1a^  4a ]   
 -0.00000000 	 [ 5b^  6b  4b^  1b ]   
 -0.00000000 	 [ 5b^  6b  1b^  4b ]  
]
638  [ -0.00000000 	 [ 6a^  4a  5a^  2a ]   
 -0.00000000 	 [ 6a^  4a  2a^  5a ]   
 -0.00000000 	 [ 6a^  4a  5b^  2b ]   
 -0.00000000 	 [ 6a^  4a  2b^  5b ]   
 -0.00000000 	 [ 4a^  6a  5a^  2a ]   
 -0.00000000 	 [ 4a^  6a  2a^  5a ]   
 -0.00000000 	 [ 4a^  6a  5b^  2b ]   
 -0.00000000 	 [ 4a^  6a  2b^  5b ]   
 -0.00000000 	 [ 6b^  4b  5a^  2a ]   
 -0.00000000 	 [ 6b^  4b  2a^  5a ]   
 -0.00000000 	 [ 6b^  4b  5b^  2b ]   
 -0.00000000 	 [ 6b^  4b  2b^  5b ]   
 -0.00000000 	 [ 4b^  6b  5a^  2a ]   
 -0.00000000 	 [ 4b^  6b  2a^  5a ]   
 -0.00000000 	 [ 4b^  6b  5b^  2b ]   
 -0.00000000 	 [ 4b^  6b  2b^  5b ]  
]
639  [ 0.00000000 	 [ 6a^  2a  5a^  4a ]   
 0.00000000 	 [ 6a^  2a  4a^  5a ]   
 0.00000000 	 [ 6a^  2a  5b^  4b ]   
 0.00000000 	 [ 6a^  2a  4b^  5b ]   
 0.00000000 	 [ 2a^  6a  5a^  4a ]   
 0.00000000 	 [ 2a^  6a  4a^  5a ]   
 0.00000000 	 [ 2a^  6a  5b^  4b ]   
 0.00000000 	 [ 2a^  6a  4b^  5b ]   
 0.00000000 	 [ 6b^  2b  5a^  4a ]   
 0.00000000 	 [ 6b^  2b  4a^  5a ]   
 0.00000000 	 [ 6b^  2b  5b^  4b ]   
 0.00000000 	 [ 6b^  2b  4b^  5b ]   
 0.00000000 	 [ 2b^  6b  5a^  4a ]   
 0.00000000 	 [ 2b^  6b  4a^  5a ]   
 0.00000000 	 [ 2b^  6b  5b^  4b ]   
 0.00000000 	 [ 2b^  6b  4b^  5b ]  
]
640  [ -0.00000000 	 [ 6a^  5a  4a^  2a ]   
 -0.00000000 	 [ 6a^  5a  2a^  4a ]   
 -0.00000000 	 [ 6a^  5a  4b^  2b ]   
 -0.00000000 	 [ 6a^  5a  2b^  4b ]   
 -0.00000000 	 [ 5a^  6a  4a^  2a ]   
 -0.00000000 	 [ 5a^  6a  2a^  4a ]   
 -0.00000000 	 [ 5a^  6a  4b^  2b ]   
 -0.00000000 	 [ 5a^  6a  2b^  4b ]   
 -0.00000000 	 [ 6b^  5b  4a^  2a ]   
 -0.00000000 	 [ 6b^  5b  2a^  4a ]   
 -0.00000000 	 [ 6b^  5b  4b^  2b ]   
 -0.00000000 	 [ 6b^  5b  2b^  4b ]   
 -0.00000000 	 [ 5b^  6b  4a^  2a ]   
 -0.00000000 	 [ 5b^  6b  2a^  4a ]   
 -0.00000000 	 [ 5b^  6b  4b^  2b ]   
 -0.00000000 	 [ 5b^  6b  2b^  4b ]  
]
641  [ -0.00000000 	 [ 6a^  4a  5a^  3a ]   
 -0.00000000 	 [ 6a^  4a  3a^  5a ]   
 -0.00000000 	 [ 6a^  4a  5b^  3b ]   
 -0.00000000 	 [ 6a^  4a  3b^  5b ]   
 -0.00000000 	 [ 4a^  6a  5a^  3a ]   
 -0.00000000 	 [ 4a^  6a  3a^  5a ]   
 -0.00000000 	 [ 4a^  6a  5b^  3b ]   
 -0.00000000 	 [ 4a^  6a  3b^  5b ]   
 -0.00000000 	 [ 6b^  4b  5a^  3a ]   
 -0.00000000 	 [ 6b^  4b  3a^  5a ]   
 -0.00000000 	 [ 6b^  4b  5b^  3b ]   
 -0.00000000 	 [ 6b^  4b  3b^  5b ]   
 -0.00000000 	 [ 4b^  6b  5a^  3a ]   
 -0.00000000 	 [ 4b^  6b  3a^  5a ]   
 -0.00000000 	 [ 4b^  6b  5b^  3b ]   
 -0.00000000 	 [ 4b^  6b  3b^  5b ]  
]
642  [ 0.00000000 	 [ 6a^  3a  5a^  4a ]   
 0.00000000 	 [ 6a^  3a  4a^  5a ]   
 0.00000000 	 [ 6a^  3a  5b^  4b ]   
 0.00000000 	 [ 6a^  3a  4b^  5b ]   
 0.00000000 	 [ 3a^  6a  5a^  4a ]   
 0.00000000 	 [ 3a^  6a  4a^  5a ]   
 0.00000000 	 [ 3a^  6a  5b^  4b ]   
 0.00000000 	 [ 3a^  6a  4b^  5b ]   
 0.00000000 	 [ 6b^  3b  5a^  4a ]   
 0.00000000 	 [ 6b^  3b  4a^  5a ]   
 0.00000000 	 [ 6b^  3b  5b^  4b ]   
 0.00000000 	 [ 6b^  3b  4b^  5b ]   
 0.00000000 	 [ 3b^  6b  5a^  4a ]   
 0.00000000 	 [ 3b^  6b  4a^  5a ]   
 0.00000000 	 [ 3b^  6b  5b^  4b ]   
 0.00000000 	 [ 3b^  6b  4b^  5b ]  
]
643  [ 0.00000000 	 [ 6a^  5a  4a^  3a ]   
 0.00000000 	 [ 6a^  5a  3a^  4a ]   
 0.00000000 	 [ 6a^  5a  4b^  3b ]   
 0.00000000 	 [ 6a^  5a  3b^  4b ]   
 0.00000000 	 [ 5a^  6a  4a^  3a ]   
 0.00000000 	 [ 5a^  6a  3a^  4a ]   
 0.00000000 	 [ 5a^  6a  4b^  3b ]   
 0.00000000 	 [ 5a^  6a  3b^  4b ]   
 0.00000000 	 [ 6b^  5b  4a^  3a ]   
 0.00000000 	 [ 6b^  5b  3a^  4a ]   
 0.00000000 	 [ 6b^  5b  4b^  3b ]   
 0.00000000 	 [ 6b^  5b  3b^  4b ]   
 0.00000000 	 [ 5b^  6b  4a^  3a ]   
 0.00000000 	 [ 5b^  6b  3a^  4a ]   
 0.00000000 	 [ 5b^  6b  4b^  3b ]   
 0.00000000 	 [ 5b^  6b  3b^  4b ]  
]


==> anc/lih_631_csf.dat <==
CSF_pool = 

0  (  -5.63389121 	 [ 0a^  0a ]   
  -5.63389121 	 [ 0b^  0b ]  
)
1  (  0.82429293 	 [ 0a^  0a  0a^  0a ]   
  0.82429293 	 [ 0a^  0a  0b^  0b ]   
  0.82429293 	 [ 0b^  0b  0a^  0a ]   
  0.82429293 	 [ 0b^  0b  0b^  0b ]  
)
2  (  -1.81763158 	 [ 1a^  1a ]   
  -1.81763158 	 [ 1b^  1b ]  
)
3  (  0.23786517 	 [ 1a^  1a  1a^  1a ]   
  0.23786517 	 [ 1a^  1a  1b^  1b ]   
  0.23786517 	 [ 1b^  1b  1a^  1a ]   
  0.23786517 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.00476022 	 [ 1a^  0a  1a^  0a ]   
  0.00476022 	 [ 1a^  0a  0a^  1a ]   
  0.00476022 	 [ 1a^  0a  1b^  0b ]   
  0.00476022 	 [ 1a^  0a  0b^  1b ]   
  0.00476022 	 [ 0a^  1a  1a^  0a ]   
  0.00476022 	 [ 0a^  1a  0a^  1a ]   
  0.00476022 	 [ 0a^  1a  1b^  0b ]   
  0.00476022 	 [ 0a^  1a  0b^  1b ]   
  0.00476022 	 [ 1b^  0b  1a^  0a ]   
  0.00476022 	 [ 1b^  0b  0a^  1a ]   
  0.00476022 	 [ 1b^  0b  1b^  0b ]   
  0.00476022 	 [ 1b^  0b  0b^  1b ]   
  0.00476022 	 [ 0b^  1b  1a^  0a ]   
  0.00476022 	 [ 0b^  1b  0a^  1a ]   
  0.00476022 	 [ 0b^  1b  1b^  0b ]   
  0.00476022 	 [ 0b^  1b  0b^  1b ]  
)
5  (  -0.09414852 	 [ 1a^  0a  0a^  0a ]   
  -0.09414852 	 [ 1a^  0a  0b^  0b ]   
  -0.09414852 	 [ 0a^  1a  0a^  0a ]   
  -0.09414852 	 [ 0a^  1a  0b^  0b ]   
  -0.09414852 	 [ 1b^  0b  0a^  0a ]   
  -0.09414852 	 [ 1b^  0b  0b^  0b ]   
  -0.09414852 	 [ 0b^  1b  0a^  0a ]   
  -0.09414852 	 [ 0b^  1b  0b^  0b ]   
  0.04707426 	 [ 1a^  0a ]   
  -0.04707426 	 [ 0a^  1a ]   
  0.04707426 	 [ 1b^  0b ]   
  -0.04707426 	 [ 0b^  1b ]  
)
6  (  0.00566986 	 [ 0a^  1a  1a^  1a ]   
  0.00566986 	 [ 0a^  1a  1b^  1b ]   
  0.00566986 	 [ 1a^  0a  1a^  1a ]   
  0.00566986 	 [ 1a^  0a  1b^  1b ]   
  0.00566986 	 [ 0b^  1b  1a^  1a ]   
  0.00566986 	 [ 0b^  1b  1b^  1b ]   
  0.00566986 	 [ 1b^  0b  1a^  1a ]   
  0.00566986 	 [ 1b^  0b  1b^  1b ]   
  -0.00283493 	 [ 0a^  1a ]   
  0.00283493 	 [ 1a^  0a ]   
  -0.00283493 	 [ 0b^  1b ]   
  0.00283493 	 [ 1b^  0b ]  
)
7  (  0.12416720 	 [ 1a^  0a ]   
  0.12416720 	 [ 0a^  1a ]   
  0.12416720 	 [ 1b^  0b ]   
  0.12416720 	 [ 0b^  1b ]  
)
8  (  0.34245226 	 [ 1a^  1a  0a^  0a ]   
  0.34245226 	 [ 1a^  1a  0b^  0b ]   
  0.34245226 	 [ 1b^  1b  0a^  0a ]   
  0.34245226 	 [ 1b^  1b  0b^  0b ]  
)
9  (  -1.01455357 	 [ 2a^  2a ]   
  -1.01455357 	 [ 2b^  2b ]  
)
10  (  0.11409624 	 [ 2a^  2a  2a^  2a ]   
  0.11409624 	 [ 2a^  2a  2b^  2b ]   
  0.11409624 	 [ 2b^  2b  2a^  2a ]   
  0.11409624 	 [ 2b^  2b  2b^  2b ]  
)
11  (  0.00293498 	 [ 2a^  0a  2a^  0a ]   
  0.00293498 	 [ 2a^  0a  0a^  2a ]   
  0.00293498 	 [ 2a^  0a  2b^  0b ]   
  0.00293498 	 [ 2a^  0a  0b^  2b ]   
  0.00293498 	 [ 0a^  2a  2a^  0a ]   
  0.00293498 	 [ 0a^  2a  0a^  2a ]   
  0.00293498 	 [ 0a^  2a  2b^  0b ]   
  0.00293498 	 [ 0a^  2a  0b^  2b ]   
  0.00293498 	 [ 2b^  0b  2a^  0a ]   
  0.00293498 	 [ 2b^  0b  0a^  2a ]   
  0.00293498 	 [ 2b^  0b  2b^  0b ]   
  0.00293498 	 [ 2b^  0b  0b^  2b ]   
  0.00293498 	 [ 0b^  2b  2a^  0a ]   
  0.00293498 	 [ 0b^  2b  0a^  2a ]   
  0.00293498 	 [ 0b^  2b  2b^  0b ]   
  0.00293498 	 [ 0b^  2b  0b^  2b ]  
)
12  (  -0.07222838 	 [ 2a^  0a  0a^  0a ]   
  -0.07222838 	 [ 2a^  0a  0b^  0b ]   
  -0.07222838 	 [ 0a^  2a  0a^  0a ]   
  -0.07222838 	 [ 0a^  2a  0b^  0b ]   
  -0.07222838 	 [ 2b^  0b  0a^  0a ]   
  -0.07222838 	 [ 2b^  0b  0b^  0b ]   
  -0.07222838 	 [ 0b^  2b  0a^  0a ]   
  -0.07222838 	 [ 0b^  2b  0b^  0b ]   
  0.03611419 	 [ 2a^  0a ]   
  -0.03611419 	 [ 0a^  2a ]   
  0.03611419 	 [ 2b^  0b ]   
  -0.03611419 	 [ 0b^  2b ]  
)
13  (  0.00131077 	 [ 0a^  2a  2a^  2a ]   
  0.00131077 	 [ 0a^  2a  2b^  2b ]   
  0.00131077 	 [ 2a^  0a  2a^  2a ]   
  0.00131077 	 [ 2a^  0a  2b^  2b ]   
  0.00131077 	 [ 0b^  2b  2a^  2a ]   
  0.00131077 	 [ 0b^  2b  2b^  2b ]   
  0.00131077 	 [ 2b^  0b  2a^  2a ]   
  0.00131077 	 [ 2b^  0b  2b^  2b ]   
  -0.00065539 	 [ 0a^  2a ]   
  0.00065539 	 [ 2a^  0a ]   
  -0.00065539 	 [ 0b^  2b ]   
  0.00065539 	 [ 2b^  0b ]  
)
14  (  0.11033429 	 [ 2a^  0a ]   
  0.11033429 	 [ 0a^  2a ]   
  0.11033429 	 [ 2b^  0b ]   
  0.11033429 	 [ 0b^  2b ]  
)
15  (  0.25380943 	 [ 2a^  2a  0a^  0a ]   
  0.25380943 	 [ 2a^  2a  0b^  0b ]   
  0.25380943 	 [ 2b^  2b  0a^  0a ]   
  0.25380943 	 [ 2b^  2b  0b^  0b ]  
)
16  (  0.00472226 	 [ 2a^  1a  2a^  1a ]   
  0.00472226 	 [ 2a^  1a  1a^  2a ]   
  0.00472226 	 [ 2a^  1a  2b^  1b ]   
  0.00472226 	 [ 2a^  1a  1b^  2b ]   
  0.00472226 	 [ 1a^  2a  2a^  1a ]   
  0.00472226 	 [ 1a^  2a  1a^  2a ]   
  0.00472226 	 [ 1a^  2a  2b^  1b ]   
  0.00472226 	 [ 1a^  2a  1b^  2b ]   
  0.00472226 	 [ 2b^  1b  2a^  1a ]   
  0.00472226 	 [ 2b^  1b  1a^  2a ]   
  0.00472226 	 [ 2b^  1b  2b^  1b ]   
  0.00472226 	 [ 2b^  1b  1b^  2b ]   
  0.00472226 	 [ 1b^  2b  2a^  1a ]   
  0.00472226 	 [ 1b^  2b  1a^  2a ]   
  0.00472226 	 [ 1b^  2b  2b^  1b ]   
  0.00472226 	 [ 1b^  2b  1b^  2b ]  
)
17  (  -0.04320896 	 [ 2a^  1a  1a^  1a ]   
  -0.04320896 	 [ 2a^  1a  1b^  1b ]   
  -0.04320896 	 [ 1a^  2a  1a^  1a ]   
  -0.04320896 	 [ 1a^  2a  1b^  1b ]   
  -0.04320896 	 [ 2b^  1b  1a^  1a ]   
  -0.04320896 	 [ 2b^  1b  1b^  1b ]   
  -0.04320896 	 [ 1b^  2b  1a^  1a ]   
  -0.04320896 	 [ 1b^  2b  1b^  1b ]   
  0.02160448 	 [ 2a^  1a ]   
  -0.02160448 	 [ 1a^  2a ]   
  0.02160448 	 [ 2b^  1b ]   
  -0.02160448 	 [ 1b^  2b ]  
)
18  (  0.00746883 	 [ 1a^  2a  2a^  2a ]   
  0.00746883 	 [ 1a^  2a  2b^  2b ]   
  0.00746883 	 [ 2a^  1a  2a^  2a ]   
  0.00746883 	 [ 2a^  1a  2b^  2b ]   
  0.00746883 	 [ 1b^  2b  2a^  2a ]   
  0.00746883 	 [ 1b^  2b  2b^  2b ]   
  0.00746883 	 [ 2b^  1b  2a^  2a ]   
  0.00746883 	 [ 2b^  1b  2b^  2b ]   
  -0.00373442 	 [ 1a^  2a ]   
  0.00373442 	 [ 2a^  1a ]   
  -0.00373442 	 [ 1b^  2b ]   
  0.00373442 	 [ 2b^  1b ]  
)
19  (  0.04316354 	 [ 2a^  1a ]   
  0.04316354 	 [ 1a^  2a ]   
  0.04316354 	 [ 2b^  1b ]   
  0.04316354 	 [ 1b^  2b ]  
)
20  (  0.17001978 	 [ 2a^  2a  1a^  1a ]   
  0.17001978 	 [ 2a^  2a  1b^  1b ]   
  0.17001978 	 [ 2b^  2b  1a^  1a ]   
  0.17001978 	 [ 2b^  2b  1b^  1b ]  
)
21  (  0.00563541 	 [ 2a^  0a  1a^  0a ]   
  0.00563541 	 [ 2a^  0a  0a^  1a ]   
  0.00563541 	 [ 2a^  0a  1b^  0b ]   
  0.00563541 	 [ 2a^  0a  0b^  1b ]   
  0.00563541 	 [ 0a^  2a  1a^  0a ]   
  0.00563541 	 [ 0a^  2a  0a^  1a ]   
  0.00563541 	 [ 0a^  2a  1b^  0b ]   
  0.00563541 	 [ 0a^  2a  0b^  1b ]   
  0.00563541 	 [ 2b^  0b  1a^  0a ]   
  0.00563541 	 [ 2b^  0b  0a^  1a ]   
  0.00563541 	 [ 2b^  0b  1b^  0b ]   
  0.00563541 	 [ 2b^  0b  0b^  1b ]   
  0.00563541 	 [ 0b^  2b  1a^  0a ]   
  0.00563541 	 [ 0b^  2b  0a^  1a ]   
  0.00563541 	 [ 0b^  2b  1b^  0b ]   
  0.00563541 	 [ 0b^  2b  0b^  1b ]   
  -0.00281770 	 [ 2a^  1a ]   
  0.00281770 	 [ 1a^  2a ]   
  -0.00281770 	 [ 2b^  1b ]   
  0.00281770 	 [ 1b^  2b ]  
)
22  (  -0.00204137 	 [ 2a^  1a  0a^  1a ]   
  -0.00204137 	 [ 2a^  1a  1a^  0a ]   
  -0.00204137 	 [ 2a^  1a  0b^  1b ]   
  -0.00204137 	 [ 2a^  1a  1b^  0b ]   
  -0.00204137 	 [ 1a^  2a  0a^  1a ]   
  -0.00204137 	 [ 1a^  2a  1a^  0a ]   
  -0.00204137 	 [ 1a^  2a  0b^  1b ]   
  -0.00204137 	 [ 1a^  2a  1b^  0b ]   
  -0.00204137 	 [ 2b^  1b  0a^  1a ]   
  -0.00204137 	 [ 2b^  1b  1a^  0a ]   
  -0.00204137 	 [ 2b^  1b  0b^  1b ]   
  -0.00204137 	 [ 2b^  1b  1b^  0b ]   
  -0.00204137 	 [ 1b^  2b  0a^  1a ]   
  -0.00204137 	 [ 1b^  2b  1a^  0a ]   
  -0.00204137 	 [ 1b^  2b  0b^  1b ]   
  -0.00204137 	 [ 1b^  2b  1b^  0b ]   
  0.00102068 	 [ 2a^  0a ]   
  -0.00102068 	 [ 0a^  2a ]   
  0.00102068 	 [ 2b^  0b ]   
  -0.00102068 	 [ 0b^  2b ]  
)
23  (  0.00025637 	 [ 1a^  2a  0a^  2a ]   
  0.00025637 	 [ 1a^  2a  2a^  0a ]   
  0.00025637 	 [ 1a^  2a  0b^  2b ]   
  0.00025637 	 [ 1a^  2a  2b^  0b ]   
  0.00025637 	 [ 2a^  1a  0a^  2a ]   
  0.00025637 	 [ 2a^  1a  2a^  0a ]   
  0.00025637 	 [ 2a^  1a  0b^  2b ]   
  0.00025637 	 [ 2a^  1a  2b^  0b ]   
  0.00025637 	 [ 1b^  2b  0a^  2a ]   
  0.00025637 	 [ 1b^  2b  2a^  0a ]   
  0.00025637 	 [ 1b^  2b  0b^  2b ]   
  0.00025637 	 [ 1b^  2b  2b^  0b ]   
  0.00025637 	 [ 2b^  1b  0a^  2a ]   
  0.00025637 	 [ 2b^  1b  2a^  0a ]   
  0.00025637 	 [ 2b^  1b  0b^  2b ]   
  0.00025637 	 [ 2b^  1b  2b^  0b ]   
  -0.00012819 	 [ 1a^  0a ]   
  0.00012819 	 [ 0a^  1a ]   
  -0.00012819 	 [ 1b^  0b ]   
  0.00012819 	 [ 0b^  1b ]  
)
24  (  0.00968607 	 [ 2a^  1a  0a^  0a ]   
  0.00968607 	 [ 2a^  1a  0b^  0b ]   
  0.00968607 	 [ 1a^  2a  0a^  0a ]   
  0.00968607 	 [ 1a^  2a  0b^  0b ]   
  0.00968607 	 [ 2b^  1b  0a^  0a ]   
  0.00968607 	 [ 2b^  1b  0b^  0b ]   
  0.00968607 	 [ 1b^  2b  0a^  0a ]   
  0.00968607 	 [ 1b^  2b  0b^  0b ]  
)
25  (  -0.00610022 	 [ 2a^  0a  1a^  1a ]   
  -0.00610022 	 [ 2a^  0a  1b^  1b ]   
  -0.00610022 	 [ 0a^  2a  1a^  1a ]   
  -0.00610022 	 [ 0a^  2a  1b^  1b ]   
  -0.00610022 	 [ 2b^  0b  1a^  1a ]   
  -0.00610022 	 [ 2b^  0b  1b^  1b ]   
  -0.00610022 	 [ 0b^  2b  1a^  1a ]   
  -0.00610022 	 [ 0b^  2b  1b^  1b ]  
)
26  (  -0.00347899 	 [ 1a^  0a  2a^  2a ]   
  -0.00347899 	 [ 1a^  0a  2b^  2b ]   
  -0.00347899 	 [ 0a^  1a  2a^  2a ]   
  -0.00347899 	 [ 0a^  1a  2b^  2b ]   
  -0.00347899 	 [ 1b^  0b  2a^  2a ]   
  -0.00347899 	 [ 1b^  0b  2b^  2b ]   
  -0.00347899 	 [ 0b^  1b  2a^  2a ]   
  -0.00347899 	 [ 0b^  1b  2b^  2b ]  
)
27  (  -0.82138926 	 [ 3a^  3a ]   
  -0.82138926 	 [ 3b^  3b ]  
)
28  (  0.08178215 	 [ 3a^  3a  3a^  3a ]   
  0.08178215 	 [ 3a^  3a  3b^  3b ]   
  0.08178215 	 [ 3b^  3b  3a^  3a ]   
  0.08178215 	 [ 3b^  3b  3b^  3b ]  
)
29  (  0.00132848 	 [ 3a^  0a  3a^  0a ]   
  0.00132848 	 [ 3a^  0a  0a^  3a ]   
  0.00132848 	 [ 3a^  0a  3b^  0b ]   
  0.00132848 	 [ 3a^  0a  0b^  3b ]   
  0.00132848 	 [ 0a^  3a  3a^  0a ]   
  0.00132848 	 [ 0a^  3a  0a^  3a ]   
  0.00132848 	 [ 0a^  3a  3b^  0b ]   
  0.00132848 	 [ 0a^  3a  0b^  3b ]   
  0.00132848 	 [ 3b^  0b  3a^  0a ]   
  0.00132848 	 [ 3b^  0b  0a^  3a ]   
  0.00132848 	 [ 3b^  0b  3b^  0b ]   
  0.00132848 	 [ 3b^  0b  0b^  3b ]   
  0.00132848 	 [ 0b^  3b  3a^  0a ]   
  0.00132848 	 [ 0b^  3b  0a^  3a ]   
  0.00132848 	 [ 0b^  3b  3b^  0b ]   
  0.00132848 	 [ 0b^  3b  0b^  3b ]  
)
30  (  -0.01961675 	 [ 3a^  0a  0a^  0a ]   
  -0.01961675 	 [ 3a^  0a  0b^  0b ]   
  -0.01961675 	 [ 0a^  3a  0a^  0a ]   
  -0.01961675 	 [ 0a^  3a  0b^  0b ]   
  -0.01961675 	 [ 3b^  0b  0a^  0a ]   
  -0.01961675 	 [ 3b^  0b  0b^  0b ]   
  -0.01961675 	 [ 0b^  3b  0a^  0a ]   
  -0.01961675 	 [ 0b^  3b  0b^  0b ]   
  0.00980837 	 [ 3a^  0a ]   
  -0.00980837 	 [ 0a^  3a ]   
  0.00980837 	 [ 3b^  0b ]   
  -0.00980837 	 [ 0b^  3b ]  
)
31  (  -0.00146955 	 [ 0a^  3a  3a^  3a ]   
  -0.00146955 	 [ 0a^  3a  3b^  3b ]   
  -0.00146955 	 [ 3a^  0a  3a^  3a ]   
  -0.00146955 	 [ 3a^  0a  3b^  3b ]   
  -0.00146955 	 [ 0b^  3b  3a^  3a ]   
  -0.00146955 	 [ 0b^  3b  3b^  3b ]   
  -0.00146955 	 [ 3b^  0b  3a^  3a ]   
  -0.00146955 	 [ 3b^  0b  3b^  3b ]   
  0.00073477 	 [ 0a^  3a ]   
  -0.00073477 	 [ 3a^  0a ]   
  0.00073477 	 [ 0b^  3b ]   
  -0.00073477 	 [ 3b^  0b ]  
)
32  (  0.04148425 	 [ 3a^  0a ]   
  0.04148425 	 [ 0a^  3a ]   
  0.04148425 	 [ 3b^  0b ]   
  0.04148425 	 [ 0b^  3b ]  
)
33  (  0.20369077 	 [ 3a^  3a  0a^  0a ]   
  0.20369077 	 [ 3a^  3a  0b^  0b ]   
  0.20369077 	 [ 3b^  3b  0a^  0a ]   
  0.20369077 	 [ 3b^  3b  0b^  0b ]  
)
34  (  0.01414001 	 [ 3a^  1a  3a^  1a ]   
  0.01414001 	 [ 3a^  1a  1a^  3a ]   
  0.01414001 	 [ 3a^  1a  3b^  1b ]   
  0.01414001 	 [ 3a^  1a  1b^  3b ]   
  0.01414001 	 [ 1a^  3a  3a^  1a ]   
  0.01414001 	 [ 1a^  3a  1a^  3a ]   
  0.01414001 	 [ 1a^  3a  3b^  1b ]   
  0.01414001 	 [ 1a^  3a  1b^  3b ]   
  0.01414001 	 [ 3b^  1b  3a^  1a ]   
  0.01414001 	 [ 3b^  1b  1a^  3a ]   
  0.01414001 	 [ 3b^  1b  3b^  1b ]   
  0.01414001 	 [ 3b^  1b  1b^  3b ]   
  0.01414001 	 [ 1b^  3b  3a^  1a ]   
  0.01414001 	 [ 1b^  3b  1a^  3a ]   
  0.01414001 	 [ 1b^  3b  3b^  1b ]   
  0.01414001 	 [ 1b^  3b  1b^  3b ]  
)
35  (  -0.08311114 	 [ 3a^  1a  1a^  1a ]   
  -0.08311114 	 [ 3a^  1a  1b^  1b ]   
  -0.08311114 	 [ 1a^  3a  1a^  1a ]   
  -0.08311114 	 [ 1a^  3a  1b^  1b ]   
  -0.08311114 	 [ 3b^  1b  1a^  1a ]   
  -0.08311114 	 [ 3b^  1b  1b^  1b ]   
  -0.08311114 	 [ 1b^  3b  1a^  1a ]   
  -0.08311114 	 [ 1b^  3b  1b^  1b ]   
  0.04155557 	 [ 3a^  1a ]   
  -0.04155557 	 [ 1a^  3a ]   
  0.04155557 	 [ 3b^  1b ]   
  -0.04155557 	 [ 1b^  3b ]  
)
36  (  -0.01464479 	 [ 1a^  3a  3a^  3a ]   
  -0.01464479 	 [ 1a^  3a  3b^  3b ]   
  -0.01464479 	 [ 3a^  1a  3a^  3a ]   
  -0.01464479 	 [ 3a^  1a  3b^  3b ]   
  -0.01464479 	 [ 1b^  3b  3a^  3a ]   
  -0.01464479 	 [ 1b^  3b  3b^  3b ]   
  -0.01464479 	 [ 3b^  1b  3a^  3a ]   
  -0.01464479 	 [ 3b^  1b  3b^  3b ]   
  0.00732239 	 [ 1a^  3a ]   
  -0.00732239 	 [ 3a^  1a ]   
  0.00732239 	 [ 1b^  3b ]   
  -0.00732239 	 [ 3b^  1b ]  
)
37  (  0.22185033 	 [ 3a^  1a ]   
  0.22185033 	 [ 1a^  3a ]   
  0.22185033 	 [ 3b^  1b ]   
  0.22185033 	 [ 1b^  3b ]  
)
38  (  0.21999303 	 [ 3a^  3a  1a^  1a ]   
  0.21999303 	 [ 3a^  3a  1b^  1b ]   
  0.21999303 	 [ 3b^  3b  1a^  1a ]   
  0.21999303 	 [ 3b^  3b  1b^  1b ]  
)
39  (  0.00014992 	 [ 3a^  0a  1a^  0a ]   
  0.00014992 	 [ 3a^  0a  0a^  1a ]   
  0.00014992 	 [ 3a^  0a  1b^  0b ]   
  0.00014992 	 [ 3a^  0a  0b^  1b ]   
  0.00014992 	 [ 0a^  3a  1a^  0a ]   
  0.00014992 	 [ 0a^  3a  0a^  1a ]   
  0.00014992 	 [ 0a^  3a  1b^  0b ]   
  0.00014992 	 [ 0a^  3a  0b^  1b ]   
  0.00014992 	 [ 3b^  0b  1a^  0a ]   
  0.00014992 	 [ 3b^  0b  0a^  1a ]   
  0.00014992 	 [ 3b^  0b  1b^  0b ]   
  0.00014992 	 [ 3b^  0b  0b^  1b ]   
  0.00014992 	 [ 0b^  3b  1a^  0a ]   
  0.00014992 	 [ 0b^  3b  0a^  1a ]   
  0.00014992 	 [ 0b^  3b  1b^  0b ]   
  0.00014992 	 [ 0b^  3b  0b^  1b ]   
  -0.00007496 	 [ 3a^  1a ]   
  0.00007496 	 [ 1a^  3a ]   
  -0.00007496 	 [ 3b^  1b ]   
  0.00007496 	 [ 1b^  3b ]  
)
40  (  -0.00222344 	 [ 3a^  1a  0a^  1a ]   
  -0.00222344 	 [ 3a^  1a  1a^  0a ]   
  -0.00222344 	 [ 3a^  1a  0b^  1b ]   
  -0.00222344 	 [ 3a^  1a  1b^  0b ]   
  -0.00222344 	 [ 1a^  3a  0a^  1a ]   
  -0.00222344 	 [ 1a^  3a  1a^  0a ]   
  -0.00222344 	 [ 1a^  3a  0b^  1b ]   
  -0.00222344 	 [ 1a^  3a  1b^  0b ]   
  -0.00222344 	 [ 3b^  1b  0a^  1a ]   
  -0.00222344 	 [ 3b^  1b  1a^  0a ]   
  -0.00222344 	 [ 3b^  1b  0b^  1b ]   
  -0.00222344 	 [ 3b^  1b  1b^  0b ]   
  -0.00222344 	 [ 1b^  3b  0a^  1a ]   
  -0.00222344 	 [ 1b^  3b  1a^  0a ]   
  -0.00222344 	 [ 1b^  3b  0b^  1b ]   
  -0.00222344 	 [ 1b^  3b  1b^  0b ]   
  0.00111172 	 [ 3a^  0a ]   
  -0.00111172 	 [ 0a^  3a ]   
  0.00111172 	 [ 3b^  0b ]   
  -0.00111172 	 [ 0b^  3b ]  
)
41  (  0.00254991 	 [ 1a^  3a  0a^  3a ]   
  0.00254991 	 [ 1a^  3a  3a^  0a ]   
  0.00254991 	 [ 1a^  3a  0b^  3b ]   
  0.00254991 	 [ 1a^  3a  3b^  0b ]   
  0.00254991 	 [ 3a^  1a  0a^  3a ]   
  0.00254991 	 [ 3a^  1a  3a^  0a ]   
  0.00254991 	 [ 3a^  1a  0b^  3b ]   
  0.00254991 	 [ 3a^  1a  3b^  0b ]   
  0.00254991 	 [ 1b^  3b  0a^  3a ]   
  0.00254991 	 [ 1b^  3b  3a^  0a ]   
  0.00254991 	 [ 1b^  3b  0b^  3b ]   
  0.00254991 	 [ 1b^  3b  3b^  0b ]   
  0.00254991 	 [ 3b^  1b  0a^  3a ]   
  0.00254991 	 [ 3b^  1b  3a^  0a ]   
  0.00254991 	 [ 3b^  1b  0b^  3b ]   
  0.00254991 	 [ 3b^  1b  3b^  0b ]   
  -0.00127495 	 [ 1a^  0a ]   
  0.00127495 	 [ 0a^  1a ]   
  -0.00127495 	 [ 1b^  0b ]   
  0.00127495 	 [ 0b^  1b ]  
)
42  (  -0.03959669 	 [ 3a^  1a  0a^  0a ]   
  -0.03959669 	 [ 3a^  1a  0b^  0b ]   
  -0.03959669 	 [ 1a^  3a  0a^  0a ]   
  -0.03959669 	 [ 1a^  3a  0b^  0b ]   
  -0.03959669 	 [ 3b^  1b  0a^  0a ]   
  -0.03959669 	 [ 3b^  1b  0b^  0b ]   
  -0.03959669 	 [ 1b^  3b  0a^  0a ]   
  -0.03959669 	 [ 1b^  3b  0b^  0b ]  
)
43  (  -0.00801671 	 [ 3a^  0a  1a^  1a ]   
  -0.00801671 	 [ 3a^  0a  1b^  1b ]   
  -0.00801671 	 [ 0a^  3a  1a^  1a ]   
  -0.00801671 	 [ 0a^  3a  1b^  1b ]   
  -0.00801671 	 [ 3b^  0b  1a^  1a ]   
  -0.00801671 	 [ 3b^  0b  1b^  1b ]   
  -0.00801671 	 [ 0b^  3b  1a^  1a ]   
  -0.00801671 	 [ 0b^  3b  1b^  1b ]  
)
44  (  0.00064590 	 [ 1a^  0a  3a^  3a ]   
  0.00064590 	 [ 1a^  0a  3b^  3b ]   
  0.00064590 	 [ 0a^  1a  3a^  3a ]   
  0.00064590 	 [ 0a^  1a  3b^  3b ]   
  0.00064590 	 [ 1b^  0b  3a^  3a ]   
  0.00064590 	 [ 1b^  0b  3b^  3b ]   
  0.00064590 	 [ 0b^  1b  3a^  3a ]   
  0.00064590 	 [ 0b^  1b  3b^  3b ]  
)
45  (  0.00538403 	 [ 3a^  2a  3a^  2a ]   
  0.00538403 	 [ 3a^  2a  2a^  3a ]   
  0.00538403 	 [ 3a^  2a  3b^  2b ]   
  0.00538403 	 [ 3a^  2a  2b^  3b ]   
  0.00538403 	 [ 2a^  3a  3a^  2a ]   
  0.00538403 	 [ 2a^  3a  2a^  3a ]   
  0.00538403 	 [ 2a^  3a  3b^  2b ]   
  0.00538403 	 [ 2a^  3a  2b^  3b ]   
  0.00538403 	 [ 3b^  2b  3a^  2a ]   
  0.00538403 	 [ 3b^  2b  2a^  3a ]   
  0.00538403 	 [ 3b^  2b  3b^  2b ]   
  0.00538403 	 [ 3b^  2b  2b^  3b ]   
  0.00538403 	 [ 2b^  3b  3a^  2a ]   
  0.00538403 	 [ 2b^  3b  2a^  3a ]   
  0.00538403 	 [ 2b^  3b  3b^  2b ]   
  0.00538403 	 [ 2b^  3b  2b^  3b ]  
)
46  (  0.00848949 	 [ 3a^  2a  2a^  2a ]   
  0.00848949 	 [ 3a^  2a  2b^  2b ]   
  0.00848949 	 [ 2a^  3a  2a^  2a ]   
  0.00848949 	 [ 2a^  3a  2b^  2b ]   
  0.00848949 	 [ 3b^  2b  2a^  2a ]   
  0.00848949 	 [ 3b^  2b  2b^  2b ]   
  0.00848949 	 [ 2b^  3b  2a^  2a ]   
  0.00848949 	 [ 2b^  3b  2b^  2b ]   
  -0.00424475 	 [ 3a^  2a ]   
  0.00424475 	 [ 2a^  3a ]   
  -0.00424475 	 [ 3b^  2b ]   
  0.00424475 	 [ 2b^  3b ]  
)
47  (  0.01158917 	 [ 2a^  3a  3a^  3a ]   
  0.01158917 	 [ 2a^  3a  3b^  3b ]   
  0.01158917 	 [ 3a^  2a  3a^  3a ]   
  0.01158917 	 [ 3a^  2a  3b^  3b ]   
  0.01158917 	 [ 2b^  3b  3a^  3a ]   
  0.01158917 	 [ 2b^  3b  3b^  3b ]   
  0.01158917 	 [ 3b^  2b  3a^  3a ]   
  0.01158917 	 [ 3b^  2b  3b^  3b ]   
  -0.00579459 	 [ 2a^  3a ]   
  0.00579459 	 [ 3a^  2a ]   
  -0.00579459 	 [ 2b^  3b ]   
  0.00579459 	 [ 3b^  2b ]  
)
48  (  -0.19554627 	 [ 3a^  2a ]   
  -0.19554627 	 [ 2a^  3a ]   
  -0.19554627 	 [ 3b^  2b ]   
  -0.19554627 	 [ 2b^  3b ]  
)
49  (  0.14485135 	 [ 3a^  3a  2a^  2a ]   
  0.14485135 	 [ 3a^  3a  2b^  2b ]   
  0.14485135 	 [ 3b^  3b  2a^  2a ]   
  0.14485135 	 [ 3b^  3b  2b^  2b ]  
)
50  (  0.00264927 	 [ 3a^  0a  2a^  0a ]   
  0.00264927 	 [ 3a^  0a  0a^  2a ]   
  0.00264927 	 [ 3a^  0a  2b^  0b ]   
  0.00264927 	 [ 3a^  0a  0b^  2b ]   
  0.00264927 	 [ 0a^  3a  2a^  0a ]   
  0.00264927 	 [ 0a^  3a  0a^  2a ]   
  0.00264927 	 [ 0a^  3a  2b^  0b ]   
  0.00264927 	 [ 0a^  3a  0b^  2b ]   
  0.00264927 	 [ 3b^  0b  2a^  0a ]   
  0.00264927 	 [ 3b^  0b  0a^  2a ]   
  0.00264927 	 [ 3b^  0b  2b^  0b ]   
  0.00264927 	 [ 3b^  0b  0b^  2b ]   
  0.00264927 	 [ 0b^  3b  2a^  0a ]   
  0.00264927 	 [ 0b^  3b  0a^  2a ]   
  0.00264927 	 [ 0b^  3b  2b^  0b ]   
  0.00264927 	 [ 0b^  3b  0b^  2b ]   
  -0.00132464 	 [ 3a^  2a ]   
  0.00132464 	 [ 2a^  3a ]   
  -0.00132464 	 [ 3b^  2b ]   
  0.00132464 	 [ 2b^  3b ]  
)
51  (  -0.00030172 	 [ 3a^  2a  0a^  2a ]   
  -0.00030172 	 [ 3a^  2a  2a^  0a ]   
  -0.00030172 	 [ 3a^  2a  0b^  2b ]   
  -0.00030172 	 [ 3a^  2a  2b^  0b ]   
  -0.00030172 	 [ 2a^  3a  0a^  2a ]   
  -0.00030172 	 [ 2a^  3a  2a^  0a ]   
  -0.00030172 	 [ 2a^  3a  0b^  2b ]   
  -0.00030172 	 [ 2a^  3a  2b^  0b ]   
  -0.00030172 	 [ 3b^  2b  0a^  2a ]   
  -0.00030172 	 [ 3b^  2b  2a^  0a ]   
  -0.00030172 	 [ 3b^  2b  0b^  2b ]   
  -0.00030172 	 [ 3b^  2b  2b^  0b ]   
  -0.00030172 	 [ 2b^  3b  0a^  2a ]   
  -0.00030172 	 [ 2b^  3b  2a^  0a ]   
  -0.00030172 	 [ 2b^  3b  0b^  2b ]   
  -0.00030172 	 [ 2b^  3b  2b^  0b ]   
  0.00015086 	 [ 3a^  0a ]   
  -0.00015086 	 [ 0a^  3a ]   
  0.00015086 	 [ 3b^  0b ]   
  -0.00015086 	 [ 0b^  3b ]  
)
52  (  0.00001787 	 [ 2a^  3a  0a^  3a ]   
  0.00001787 	 [ 2a^  3a  3a^  0a ]   
  0.00001787 	 [ 2a^  3a  0b^  3b ]   
  0.00001787 	 [ 2a^  3a  3b^  0b ]   
  0.00001787 	 [ 3a^  2a  0a^  3a ]   
  0.00001787 	 [ 3a^  2a  3a^  0a ]   
  0.00001787 	 [ 3a^  2a  0b^  3b ]   
  0.00001787 	 [ 3a^  2a  3b^  0b ]   
  0.00001787 	 [ 2b^  3b  0a^  3a ]   
  0.00001787 	 [ 2b^  3b  3a^  0a ]   
  0.00001787 	 [ 2b^  3b  0b^  3b ]   
  0.00001787 	 [ 2b^  3b  3b^  0b ]   
  0.00001787 	 [ 3b^  2b  0a^  3a ]   
  0.00001787 	 [ 3b^  2b  3a^  0a ]   
  0.00001787 	 [ 3b^  2b  0b^  3b ]   
  0.00001787 	 [ 3b^  2b  3b^  0b ]   
  -0.00000893 	 [ 2a^  0a ]   
  0.00000893 	 [ 0a^  2a ]   
  -0.00000893 	 [ 2b^  0b ]   
  0.00000893 	 [ 0b^  2b ]  
)
53  (  0.04922961 	 [ 3a^  2a  0a^  0a ]   
  0.04922961 	 [ 3a^  2a  0b^  0b ]   
  0.04922961 	 [ 2a^  3a  0a^  0a ]   
  0.04922961 	 [ 2a^  3a  0b^  0b ]   
  0.04922961 	 [ 3b^  2b  0a^  0a ]   
  0.04922961 	 [ 3b^  2b  0b^  0b ]   
  0.04922961 	 [ 2b^  3b  0a^  0a ]   
  0.04922961 	 [ 2b^  3b  0b^  0b ]  
)
54  (  0.00238195 	 [ 3a^  0a  2a^  2a ]   
  0.00238195 	 [ 3a^  0a  2b^  2b ]   
  0.00238195 	 [ 0a^  3a  2a^  2a ]   
  0.00238195 	 [ 0a^  3a  2b^  2b ]   
  0.00238195 	 [ 3b^  0b  2a^  2a ]   
  0.00238195 	 [ 3b^  0b  2b^  2b ]   
  0.00238195 	 [ 0b^  3b  2a^  2a ]   
  0.00238195 	 [ 0b^  3b  2b^  2b ]  
)
55  (  -0.00128977 	 [ 2a^  0a  3a^  3a ]   
  -0.00128977 	 [ 2a^  0a  3b^  3b ]   
  -0.00128977 	 [ 0a^  2a  3a^  3a ]   
  -0.00128977 	 [ 0a^  2a  3b^  3b ]   
  -0.00128977 	 [ 2b^  0b  3a^  3a ]   
  -0.00128977 	 [ 2b^  0b  3b^  3b ]   
  -0.00128977 	 [ 0b^  2b  3a^  3a ]   
  -0.00128977 	 [ 0b^  2b  3b^  3b ]  
)
56  (  0.01270347 	 [ 3a^  1a  2a^  1a ]   
  0.01270347 	 [ 3a^  1a  1a^  2a ]   
  0.01270347 	 [ 3a^  1a  2b^  1b ]   
  0.01270347 	 [ 3a^  1a  1b^  2b ]   
  0.01270347 	 [ 1a^  3a  2a^  1a ]   
  0.01270347 	 [ 1a^  3a  1a^  2a ]   
  0.01270347 	 [ 1a^  3a  2b^  1b ]   
  0.01270347 	 [ 1a^  3a  1b^  2b ]   
  0.01270347 	 [ 3b^  1b  2a^  1a ]   
  0.01270347 	 [ 3b^  1b  1a^  2a ]   
  0.01270347 	 [ 3b^  1b  2b^  1b ]   
  0.01270347 	 [ 3b^  1b  1b^  2b ]   
  0.01270347 	 [ 1b^  3b  2a^  1a ]   
  0.01270347 	 [ 1b^  3b  1a^  2a ]   
  0.01270347 	 [ 1b^  3b  2b^  1b ]   
  0.01270347 	 [ 1b^  3b  1b^  2b ]   
  -0.00635173 	 [ 3a^  2a ]   
  0.00635173 	 [ 2a^  3a ]   
  -0.00635173 	 [ 3b^  2b ]   
  0.00635173 	 [ 2b^  3b ]  
)
57  (  -0.00110479 	 [ 3a^  2a  1a^  2a ]   
  -0.00110479 	 [ 3a^  2a  2a^  1a ]   
  -0.00110479 	 [ 3a^  2a  1b^  2b ]   
  -0.00110479 	 [ 3a^  2a  2b^  1b ]   
  -0.00110479 	 [ 2a^  3a  1a^  2a ]   
  -0.00110479 	 [ 2a^  3a  2a^  1a ]   
  -0.00110479 	 [ 2a^  3a  1b^  2b ]   
  -0.00110479 	 [ 2a^  3a  2b^  1b ]   
  -0.00110479 	 [ 3b^  2b  1a^  2a ]   
  -0.00110479 	 [ 3b^  2b  2a^  1a ]   
  -0.00110479 	 [ 3b^  2b  1b^  2b ]   
  -0.00110479 	 [ 3b^  2b  2b^  1b ]   
  -0.00110479 	 [ 2b^  3b  1a^  2a ]   
  -0.00110479 	 [ 2b^  3b  2a^  1a ]   
  -0.00110479 	 [ 2b^  3b  1b^  2b ]   
  -0.00110479 	 [ 2b^  3b  2b^  1b ]   
  0.00055240 	 [ 3a^  1a ]   
  -0.00055240 	 [ 1a^  3a ]   
  0.00055240 	 [ 3b^  1b ]   
  -0.00055240 	 [ 1b^  3b ]  
)
58  (  -0.00583964 	 [ 2a^  3a  1a^  3a ]   
  -0.00583964 	 [ 2a^  3a  3a^  1a ]   
  -0.00583964 	 [ 2a^  3a  1b^  3b ]   
  -0.00583964 	 [ 2a^  3a  3b^  1b ]   
  -0.00583964 	 [ 3a^  2a  1a^  3a ]   
  -0.00583964 	 [ 3a^  2a  3a^  1a ]   
  -0.00583964 	 [ 3a^  2a  1b^  3b ]   
  -0.00583964 	 [ 3a^  2a  3b^  1b ]   
  -0.00583964 	 [ 2b^  3b  1a^  3a ]   
  -0.00583964 	 [ 2b^  3b  3a^  1a ]   
  -0.00583964 	 [ 2b^  3b  1b^  3b ]   
  -0.00583964 	 [ 2b^  3b  3b^  1b ]   
  -0.00583964 	 [ 3b^  2b  1a^  3a ]   
  -0.00583964 	 [ 3b^  2b  3a^  1a ]   
  -0.00583964 	 [ 3b^  2b  1b^  3b ]   
  -0.00583964 	 [ 3b^  2b  3b^  1b ]   
  0.00291982 	 [ 2a^  1a ]   
  -0.00291982 	 [ 1a^  2a ]   
  0.00291982 	 [ 2b^  1b ]   
  -0.00291982 	 [ 1b^  2b ]  
)
59  (  0.03476521 	 [ 3a^  2a  1a^  1a ]   
  0.03476521 	 [ 3a^  2a  1b^  1b ]   
  0.03476521 	 [ 2a^  3a  1a^  1a ]   
  0.03476521 	 [ 2a^  3a  1b^  1b ]   
  0.03476521 	 [ 3b^  2b  1a^  1a ]   
  0.03476521 	 [ 3b^  2b  1b^  1b ]   
  0.03476521 	 [ 2b^  3b  1a^  1a ]   
  0.03476521 	 [ 2b^  3b  1b^  1b ]  
)
60  (  -0.00632262 	 [ 3a^  1a  2a^  2a ]   
  -0.00632262 	 [ 3a^  1a  2b^  2b ]   
  -0.00632262 	 [ 1a^  3a  2a^  2a ]   
  -0.00632262 	 [ 1a^  3a  2b^  2b ]   
  -0.00632262 	 [ 3b^  1b  2a^  2a ]   
  -0.00632262 	 [ 3b^  1b  2b^  2b ]   
  -0.00632262 	 [ 1b^  3b  2a^  2a ]   
  -0.00632262 	 [ 1b^  3b  2b^  2b ]  
)
61  (  -0.00960416 	 [ 2a^  1a  3a^  3a ]   
  -0.00960416 	 [ 2a^  1a  3b^  3b ]   
  -0.00960416 	 [ 1a^  2a  3a^  3a ]   
  -0.00960416 	 [ 1a^  2a  3b^  3b ]   
  -0.00960416 	 [ 2b^  1b  3a^  3a ]   
  -0.00960416 	 [ 2b^  1b  3b^  3b ]   
  -0.00960416 	 [ 1b^  2b  3a^  3a ]   
  -0.00960416 	 [ 1b^  2b  3b^  3b ]  
)
62  (  0.00165085 	 [ 3a^  1a  2a^  0a ]   
  0.00165085 	 [ 3a^  1a  0a^  2a ]   
  0.00165085 	 [ 3a^  1a  2b^  0b ]   
  0.00165085 	 [ 3a^  1a  0b^  2b ]   
  0.00165085 	 [ 1a^  3a  2a^  0a ]   
  0.00165085 	 [ 1a^  3a  0a^  2a ]   
  0.00165085 	 [ 1a^  3a  2b^  0b ]   
  0.00165085 	 [ 1a^  3a  0b^  2b ]   
  0.00165085 	 [ 3b^  1b  2a^  0a ]   
  0.00165085 	 [ 3b^  1b  0a^  2a ]   
  0.00165085 	 [ 3b^  1b  2b^  0b ]   
  0.00165085 	 [ 3b^  1b  0b^  2b ]   
  0.00165085 	 [ 1b^  3b  2a^  0a ]   
  0.00165085 	 [ 1b^  3b  0a^  2a ]   
  0.00165085 	 [ 1b^  3b  2b^  0b ]   
  0.00165085 	 [ 1b^  3b  0b^  2b ]  
)
63  (  0.00112076 	 [ 3a^  0a  2a^  1a ]   
  0.00112076 	 [ 3a^  0a  1a^  2a ]   
  0.00112076 	 [ 3a^  0a  2b^  1b ]   
  0.00112076 	 [ 3a^  0a  1b^  2b ]   
  0.00112076 	 [ 0a^  3a  2a^  1a ]   
  0.00112076 	 [ 0a^  3a  1a^  2a ]   
  0.00112076 	 [ 0a^  3a  2b^  1b ]   
  0.00112076 	 [ 0a^  3a  1b^  2b ]   
  0.00112076 	 [ 3b^  0b  2a^  1a ]   
  0.00112076 	 [ 3b^  0b  1a^  2a ]   
  0.00112076 	 [ 3b^  0b  2b^  1b ]   
  0.00112076 	 [ 3b^  0b  1b^  2b ]   
  0.00112076 	 [ 0b^  3b  2a^  1a ]   
  0.00112076 	 [ 0b^  3b  1a^  2a ]   
  0.00112076 	 [ 0b^  3b  2b^  1b ]   
  0.00112076 	 [ 0b^  3b  1b^  2b ]  
)
64  (  -0.00063460 	 [ 3a^  2a  1a^  0a ]   
  -0.00063460 	 [ 3a^  2a  0a^  1a ]   
  -0.00063460 	 [ 3a^  2a  1b^  0b ]   
  -0.00063460 	 [ 3a^  2a  0b^  1b ]   
  -0.00063460 	 [ 2a^  3a  1a^  0a ]   
  -0.00063460 	 [ 2a^  3a  0a^  1a ]   
  -0.00063460 	 [ 2a^  3a  1b^  0b ]   
  -0.00063460 	 [ 2a^  3a  0b^  1b ]   
  -0.00063460 	 [ 3b^  2b  1a^  0a ]   
  -0.00063460 	 [ 3b^  2b  0a^  1a ]   
  -0.00063460 	 [ 3b^  2b  1b^  0b ]   
  -0.00063460 	 [ 3b^  2b  0b^  1b ]   
  -0.00063460 	 [ 2b^  3b  1a^  0a ]   
  -0.00063460 	 [ 2b^  3b  0a^  1a ]   
  -0.00063460 	 [ 2b^  3b  1b^  0b ]   
  -0.00063460 	 [ 2b^  3b  0b^  1b ]  
)
65  (  -0.94316549 	 [ 4a^  4a ]   
  -0.94316549 	 [ 4b^  4b ]  
)
66  (  0.10895213 	 [ 4a^  4a  4a^  4a ]   
  0.10895213 	 [ 4a^  4a  4b^  4b ]   
  0.10895213 	 [ 4b^  4b  4a^  4a ]   
  0.10895213 	 [ 4b^  4b  4b^  4b ]  
)
67  (  0.00521862 	 [ 4a^  0a  4a^  0a ]   
  0.00521862 	 [ 4a^  0a  0a^  4a ]   
  0.00521862 	 [ 4a^  0a  4b^  0b ]   
  0.00521862 	 [ 4a^  0a  0b^  4b ]   
  0.00521862 	 [ 0a^  4a  4a^  0a ]   
  0.00521862 	 [ 0a^  4a  0a^  4a ]   
  0.00521862 	 [ 0a^  4a  4b^  0b ]   
  0.00521862 	 [ 0a^  4a  0b^  4b ]   
  0.00521862 	 [ 4b^  0b  4a^  0a ]   
  0.00521862 	 [ 4b^  0b  0a^  4a ]   
  0.00521862 	 [ 4b^  0b  4b^  0b ]   
  0.00521862 	 [ 4b^  0b  0b^  4b ]   
  0.00521862 	 [ 0b^  4b  4a^  0a ]   
  0.00521862 	 [ 0b^  4b  0a^  4a ]   
  0.00521862 	 [ 0b^  4b  4b^  0b ]   
  0.00521862 	 [ 0b^  4b  0b^  4b ]  
)
68  (  0.08772795 	 [ 4a^  0a  0a^  0a ]   
  0.08772795 	 [ 4a^  0a  0b^  0b ]   
  0.08772795 	 [ 0a^  4a  0a^  0a ]   
  0.08772795 	 [ 0a^  4a  0b^  0b ]   
  0.08772795 	 [ 4b^  0b  0a^  0a ]   
  0.08772795 	 [ 4b^  0b  0b^  0b ]   
  0.08772795 	 [ 0b^  4b  0a^  0a ]   
  0.08772795 	 [ 0b^  4b  0b^  0b ]   
  -0.04386397 	 [ 4a^  0a ]   
  0.04386397 	 [ 0a^  4a ]   
  -0.04386397 	 [ 4b^  0b ]   
  0.04386397 	 [ 0b^  4b ]  
)
69  (  -0.00208574 	 [ 0a^  4a  4a^  4a ]   
  -0.00208574 	 [ 0a^  4a  4b^  4b ]   
  -0.00208574 	 [ 4a^  0a  4a^  4a ]   
  -0.00208574 	 [ 4a^  0a  4b^  4b ]   
  -0.00208574 	 [ 0b^  4b  4a^  4a ]   
  -0.00208574 	 [ 0b^  4b  4b^  4b ]   
  -0.00208574 	 [ 4b^  0b  4a^  4a ]   
  -0.00208574 	 [ 4b^  0b  4b^  4b ]   
  0.00104287 	 [ 0a^  4a ]   
  -0.00104287 	 [ 4a^  0a ]   
  0.00104287 	 [ 0b^  4b ]   
  -0.00104287 	 [ 4b^  0b ]  
)
70  (  -0.13963802 	 [ 4a^  0a ]   
  -0.13963802 	 [ 0a^  4a ]   
  -0.13963802 	 [ 4b^  0b ]   
  -0.13963802 	 [ 0b^  4b ]  
)
71  (  0.30394953 	 [ 4a^  4a  0a^  0a ]   
  0.30394953 	 [ 4a^  4a  0b^  0b ]   
  0.30394953 	 [ 4b^  4b  0a^  0a ]   
  0.30394953 	 [ 4b^  4b  0b^  0b ]  
)
72  (  0.00188709 	 [ 4a^  1a  4a^  1a ]   
  0.00188709 	 [ 4a^  1a  1a^  4a ]   
  0.00188709 	 [ 4a^  1a  4b^  1b ]   
  0.00188709 	 [ 4a^  1a  1b^  4b ]   
  0.00188709 	 [ 1a^  4a  4a^  1a ]   
  0.00188709 	 [ 1a^  4a  1a^  4a ]   
  0.00188709 	 [ 1a^  4a  4b^  1b ]   
  0.00188709 	 [ 1a^  4a  1b^  4b ]   
  0.00188709 	 [ 4b^  1b  4a^  1a ]   
  0.00188709 	 [ 4b^  1b  1a^  4a ]   
  0.00188709 	 [ 4b^  1b  4b^  1b ]   
  0.00188709 	 [ 4b^  1b  1b^  4b ]   
  0.00188709 	 [ 1b^  4b  4a^  1a ]   
  0.00188709 	 [ 1b^  4b  1a^  4a ]   
  0.00188709 	 [ 1b^  4b  4b^  1b ]   
  0.00188709 	 [ 1b^  4b  1b^  4b ]  
)
73  (  -0.01981342 	 [ 4a^  1a  1a^  1a ]   
  -0.01981342 	 [ 4a^  1a  1b^  1b ]   
  -0.01981342 	 [ 1a^  4a  1a^  1a ]   
  -0.01981342 	 [ 1a^  4a  1b^  1b ]   
  -0.01981342 	 [ 4b^  1b  1a^  1a ]   
  -0.01981342 	 [ 4b^  1b  1b^  1b ]   
  -0.01981342 	 [ 1b^  4b  1a^  1a ]   
  -0.01981342 	 [ 1b^  4b  1b^  1b ]   
  0.00990671 	 [ 4a^  1a ]   
  -0.00990671 	 [ 1a^  4a ]   
  0.00990671 	 [ 4b^  1b ]   
  -0.00990671 	 [ 1b^  4b ]  
)
74  (  -0.01213791 	 [ 1a^  4a  4a^  4a ]   
  -0.01213791 	 [ 1a^  4a  4b^  4b ]   
  -0.01213791 	 [ 4a^  1a  4a^  4a ]   
  -0.01213791 	 [ 4a^  1a  4b^  4b ]   
  -0.01213791 	 [ 1b^  4b  4a^  4a ]   
  -0.01213791 	 [ 1b^  4b  4b^  4b ]   
  -0.01213791 	 [ 4b^  1b  4a^  4a ]   
  -0.01213791 	 [ 4b^  1b  4b^  4b ]   
  0.00606895 	 [ 1a^  4a ]   
  -0.00606895 	 [ 4a^  1a ]   
  0.00606895 	 [ 1b^  4b ]   
  -0.00606895 	 [ 4b^  1b ]  
)
75  (  0.11369521 	 [ 4a^  1a ]   
  0.11369521 	 [ 1a^  4a ]   
  0.11369521 	 [ 4b^  1b ]   
  0.11369521 	 [ 1b^  4b ]  
)
76  (  0.18362707 	 [ 4a^  4a  1a^  1a ]   
  0.18362707 	 [ 4a^  4a  1b^  1b ]   
  0.18362707 	 [ 4b^  4b  1a^  1a ]   
  0.18362707 	 [ 4b^  4b  1b^  1b ]  
)
77  (  -0.00525604 	 [ 4a^  0a  1a^  0a ]   
  -0.00525604 	 [ 4a^  0a  0a^  1a ]   
  -0.00525604 	 [ 4a^  0a  1b^  0b ]   
  -0.00525604 	 [ 4a^  0a  0b^  1b ]   
  -0.00525604 	 [ 0a^  4a  1a^  0a ]   
  -0.00525604 	 [ 0a^  4a  0a^  1a ]   
  -0.00525604 	 [ 0a^  4a  1b^  0b ]   
  -0.00525604 	 [ 0a^  4a  0b^  1b ]   
  -0.00525604 	 [ 4b^  0b  1a^  0a ]   
  -0.00525604 	 [ 4b^  0b  0a^  1a ]   
  -0.00525604 	 [ 4b^  0b  1b^  0b ]   
  -0.00525604 	 [ 4b^  0b  0b^  1b ]   
  -0.00525604 	 [ 0b^  4b  1a^  0a ]   
  -0.00525604 	 [ 0b^  4b  0a^  1a ]   
  -0.00525604 	 [ 0b^  4b  1b^  0b ]   
  -0.00525604 	 [ 0b^  4b  0b^  1b ]   
  0.00262802 	 [ 4a^  1a ]   
  -0.00262802 	 [ 1a^  4a ]   
  0.00262802 	 [ 4b^  1b ]   
  -0.00262802 	 [ 1b^  4b ]  
)
78  (  0.00052375 	 [ 4a^  1a  0a^  1a ]   
  0.00052375 	 [ 4a^  1a  1a^  0a ]   
  0.00052375 	 [ 4a^  1a  0b^  1b ]   
  0.00052375 	 [ 4a^  1a  1b^  0b ]   
  0.00052375 	 [ 1a^  4a  0a^  1a ]   
  0.00052375 	 [ 1a^  4a  1a^  0a ]   
  0.00052375 	 [ 1a^  4a  0b^  1b ]   
  0.00052375 	 [ 1a^  4a  1b^  0b ]   
  0.00052375 	 [ 4b^  1b  0a^  1a ]   
  0.00052375 	 [ 4b^  1b  1a^  0a ]   
  0.00052375 	 [ 4b^  1b  0b^  1b ]   
  0.00052375 	 [ 4b^  1b  1b^  0b ]   
  0.00052375 	 [ 1b^  4b  0a^  1a ]   
  0.00052375 	 [ 1b^  4b  1a^  0a ]   
  0.00052375 	 [ 1b^  4b  0b^  1b ]   
  0.00052375 	 [ 1b^  4b  1b^  0b ]   
  -0.00026188 	 [ 4a^  0a ]   
  0.00026188 	 [ 0a^  4a ]   
  -0.00026188 	 [ 4b^  0b ]   
  0.00026188 	 [ 0b^  4b ]  
)
79  (  -0.00056632 	 [ 1a^  4a  0a^  4a ]   
  -0.00056632 	 [ 1a^  4a  4a^  0a ]   
  -0.00056632 	 [ 1a^  4a  0b^  4b ]   
  -0.00056632 	 [ 1a^  4a  4b^  0b ]   
  -0.00056632 	 [ 4a^  1a  0a^  4a ]   
  -0.00056632 	 [ 4a^  1a  4a^  0a ]   
  -0.00056632 	 [ 4a^  1a  0b^  4b ]   
  -0.00056632 	 [ 4a^  1a  4b^  0b ]   
  -0.00056632 	 [ 1b^  4b  0a^  4a ]   
  -0.00056632 	 [ 1b^  4b  4a^  0a ]   
  -0.00056632 	 [ 1b^  4b  0b^  4b ]   
  -0.00056632 	 [ 1b^  4b  4b^  0b ]   
  -0.00056632 	 [ 4b^  1b  0a^  4a ]   
  -0.00056632 	 [ 4b^  1b  4a^  0a ]   
  -0.00056632 	 [ 4b^  1b  0b^  4b ]   
  -0.00056632 	 [ 4b^  1b  4b^  0b ]   
  0.00028316 	 [ 1a^  0a ]   
  -0.00028316 	 [ 0a^  1a ]   
  0.00028316 	 [ 1b^  0b ]   
  -0.00028316 	 [ 0b^  1b ]  
)
80  (  -0.03516316 	 [ 4a^  1a  0a^  0a ]   
  -0.03516316 	 [ 4a^  1a  0b^  0b ]   
  -0.03516316 	 [ 1a^  4a  0a^  0a ]   
  -0.03516316 	 [ 1a^  4a  0b^  0b ]   
  -0.03516316 	 [ 4b^  1b  0a^  0a ]   
  -0.03516316 	 [ 4b^  1b  0b^  0b ]   
  -0.03516316 	 [ 1b^  4b  0a^  0a ]   
  -0.03516316 	 [ 1b^  4b  0b^  0b ]  
)
81  (  0.00993542 	 [ 4a^  0a  1a^  1a ]   
  0.00993542 	 [ 4a^  0a  1b^  1b ]   
  0.00993542 	 [ 0a^  4a  1a^  1a ]   
  0.00993542 	 [ 0a^  4a  1b^  1b ]   
  0.00993542 	 [ 4b^  0b  1a^  1a ]   
  0.00993542 	 [ 4b^  0b  1b^  1b ]   
  0.00993542 	 [ 0b^  4b  1a^  1a ]   
  0.00993542 	 [ 0b^  4b  1b^  1b ]  
)
82  (  -0.00509104 	 [ 1a^  0a  4a^  4a ]   
  -0.00509104 	 [ 1a^  0a  4b^  4b ]   
  -0.00509104 	 [ 0a^  1a  4a^  4a ]   
  -0.00509104 	 [ 0a^  1a  4b^  4b ]   
  -0.00509104 	 [ 1b^  0b  4a^  4a ]   
  -0.00509104 	 [ 1b^  0b  4b^  4b ]   
  -0.00509104 	 [ 0b^  1b  4a^  4a ]   
  -0.00509104 	 [ 0b^  1b  4b^  4b ]  
)
83  (  0.01727439 	 [ 4a^  2a  4a^  2a ]   
  0.01727439 	 [ 4a^  2a  2a^  4a ]   
  0.01727439 	 [ 4a^  2a  4b^  2b ]   
  0.01727439 	 [ 4a^  2a  2b^  4b ]   
  0.01727439 	 [ 2a^  4a  4a^  2a ]   
  0.01727439 	 [ 2a^  4a  2a^  4a ]   
  0.01727439 	 [ 2a^  4a  4b^  2b ]   
  0.01727439 	 [ 2a^  4a  2b^  4b ]   
  0.01727439 	 [ 4b^  2b  4a^  2a ]   
  0.01727439 	 [ 4b^  2b  2a^  4a ]   
  0.01727439 	 [ 4b^  2b  4b^  2b ]   
  0.01727439 	 [ 4b^  2b  2b^  4b ]   
  0.01727439 	 [ 2b^  4b  4a^  2a ]   
  0.01727439 	 [ 2b^  4b  2a^  4a ]   
  0.01727439 	 [ 2b^  4b  4b^  2b ]   
  0.01727439 	 [ 2b^  4b  2b^  4b ]  
)
84  (  -0.03939566 	 [ 4a^  2a  2a^  2a ]   
  -0.03939566 	 [ 4a^  2a  2b^  2b ]   
  -0.03939566 	 [ 2a^  4a  2a^  2a ]   
  -0.03939566 	 [ 2a^  4a  2b^  2b ]   
  -0.03939566 	 [ 4b^  2b  2a^  2a ]   
  -0.03939566 	 [ 4b^  2b  2b^  2b ]   
  -0.03939566 	 [ 2b^  4b  2a^  2a ]   
  -0.03939566 	 [ 2b^  4b  2b^  2b ]   
  0.01969783 	 [ 4a^  2a ]   
  -0.01969783 	 [ 2a^  4a ]   
  0.01969783 	 [ 4b^  2b ]   
  -0.01969783 	 [ 2b^  4b ]  
)
85  (  -0.04927226 	 [ 2a^  4a  4a^  4a ]   
  -0.04927226 	 [ 2a^  4a  4b^  4b ]   
  -0.04927226 	 [ 4a^  2a  4a^  4a ]   
  -0.04927226 	 [ 4a^  2a  4b^  4b ]   
  -0.04927226 	 [ 2b^  4b  4a^  4a ]   
  -0.04927226 	 [ 2b^  4b  4b^  4b ]   
  -0.04927226 	 [ 4b^  2b  4a^  4a ]   
  -0.04927226 	 [ 4b^  2b  4b^  4b ]   
  0.02463613 	 [ 2a^  4a ]   
  -0.02463613 	 [ 4a^  2a ]   
  0.02463613 	 [ 2b^  4b ]   
  -0.02463613 	 [ 4b^  2b ]  
)
86  (  0.31149631 	 [ 4a^  2a ]   
  0.31149631 	 [ 2a^  4a ]   
  0.31149631 	 [ 4b^  2b ]   
  0.31149631 	 [ 2b^  4b ]  
)
87  (  0.21139435 	 [ 4a^  4a  2a^  2a ]   
  0.21139435 	 [ 4a^  4a  2b^  2b ]   
  0.21139435 	 [ 4b^  4b  2a^  2a ]   
  0.21139435 	 [ 4b^  4b  2b^  2b ]  
)
88  (  -0.00717932 	 [ 4a^  0a  2a^  0a ]   
  -0.00717932 	 [ 4a^  0a  0a^  2a ]   
  -0.00717932 	 [ 4a^  0a  2b^  0b ]   
  -0.00717932 	 [ 4a^  0a  0b^  2b ]   
  -0.00717932 	 [ 0a^  4a  2a^  0a ]   
  -0.00717932 	 [ 0a^  4a  0a^  2a ]   
  -0.00717932 	 [ 0a^  4a  2b^  0b ]   
  -0.00717932 	 [ 0a^  4a  0b^  2b ]   
  -0.00717932 	 [ 4b^  0b  2a^  0a ]   
  -0.00717932 	 [ 4b^  0b  0a^  2a ]   
  -0.00717932 	 [ 4b^  0b  2b^  0b ]   
  -0.00717932 	 [ 4b^  0b  0b^  2b ]   
  -0.00717932 	 [ 0b^  4b  2a^  0a ]   
  -0.00717932 	 [ 0b^  4b  0a^  2a ]   
  -0.00717932 	 [ 0b^  4b  2b^  0b ]   
  -0.00717932 	 [ 0b^  4b  0b^  2b ]   
  0.00358966 	 [ 4a^  2a ]   
  -0.00358966 	 [ 2a^  4a ]   
  0.00358966 	 [ 4b^  2b ]   
  -0.00358966 	 [ 2b^  4b ]  
)
89  (  -0.00067604 	 [ 4a^  2a  0a^  2a ]   
  -0.00067604 	 [ 4a^  2a  2a^  0a ]   
  -0.00067604 	 [ 4a^  2a  0b^  2b ]   
  -0.00067604 	 [ 4a^  2a  2b^  0b ]   
  -0.00067604 	 [ 2a^  4a  0a^  2a ]   
  -0.00067604 	 [ 2a^  4a  2a^  0a ]   
  -0.00067604 	 [ 2a^  4a  0b^  2b ]   
  -0.00067604 	 [ 2a^  4a  2b^  0b ]   
  -0.00067604 	 [ 4b^  2b  0a^  2a ]   
  -0.00067604 	 [ 4b^  2b  2a^  0a ]   
  -0.00067604 	 [ 4b^  2b  0b^  2b ]   
  -0.00067604 	 [ 4b^  2b  2b^  0b ]   
  -0.00067604 	 [ 2b^  4b  0a^  2a ]   
  -0.00067604 	 [ 2b^  4b  2a^  0a ]   
  -0.00067604 	 [ 2b^  4b  0b^  2b ]   
  -0.00067604 	 [ 2b^  4b  2b^  0b ]   
  0.00033802 	 [ 4a^  0a ]   
  -0.00033802 	 [ 0a^  4a ]   
  0.00033802 	 [ 4b^  0b ]   
  -0.00033802 	 [ 0b^  4b ]  
)
90  (  0.00157307 	 [ 2a^  4a  0a^  4a ]   
  0.00157307 	 [ 2a^  4a  4a^  0a ]   
  0.00157307 	 [ 2a^  4a  0b^  4b ]   
  0.00157307 	 [ 2a^  4a  4b^  0b ]   
  0.00157307 	 [ 4a^  2a  0a^  4a ]   
  0.00157307 	 [ 4a^  2a  4a^  0a ]   
  0.00157307 	 [ 4a^  2a  0b^  4b ]   
  0.00157307 	 [ 4a^  2a  4b^  0b ]   
  0.00157307 	 [ 2b^  4b  0a^  4a ]   
  0.00157307 	 [ 2b^  4b  4a^  0a ]   
  0.00157307 	 [ 2b^  4b  0b^  4b ]   
  0.00157307 	 [ 2b^  4b  4b^  0b ]   
  0.00157307 	 [ 4b^  2b  0a^  4a ]   
  0.00157307 	 [ 4b^  2b  4a^  0a ]   
  0.00157307 	 [ 4b^  2b  0b^  4b ]   
  0.00157307 	 [ 4b^  2b  4b^  0b ]   
  -0.00078653 	 [ 2a^  0a ]   
  0.00078653 	 [ 0a^  2a ]   
  -0.00078653 	 [ 2b^  0b ]   
  0.00078653 	 [ 0b^  2b ]  
)
91  (  -0.10032152 	 [ 4a^  2a  0a^  0a ]   
  -0.10032152 	 [ 4a^  2a  0b^  0b ]   
  -0.10032152 	 [ 2a^  4a  0a^  0a ]   
  -0.10032152 	 [ 2a^  4a  0b^  0b ]   
  -0.10032152 	 [ 4b^  2b  0a^  0a ]   
  -0.10032152 	 [ 4b^  2b  0b^  0b ]   
  -0.10032152 	 [ 2b^  4b  0a^  0a ]   
  -0.10032152 	 [ 2b^  4b  0b^  0b ]  
)
92  (  -0.00246728 	 [ 4a^  0a  2a^  2a ]   
  -0.00246728 	 [ 4a^  0a  2b^  2b ]   
  -0.00246728 	 [ 0a^  4a  2a^  2a ]   
  -0.00246728 	 [ 0a^  4a  2b^  2b ]   
  -0.00246728 	 [ 4b^  0b  2a^  2a ]   
  -0.00246728 	 [ 4b^  0b  2b^  2b ]   
  -0.00246728 	 [ 0b^  4b  2a^  2a ]   
  -0.00246728 	 [ 0b^  4b  2b^  2b ]  
)
93  (  0.00093647 	 [ 2a^  0a  4a^  4a ]   
  0.00093647 	 [ 2a^  0a  4b^  4b ]   
  0.00093647 	 [ 0a^  2a  4a^  4a ]   
  0.00093647 	 [ 0a^  2a  4b^  4b ]   
  0.00093647 	 [ 2b^  0b  4a^  4a ]   
  0.00093647 	 [ 2b^  0b  4b^  4b ]   
  0.00093647 	 [ 0b^  2b  4a^  4a ]   
  0.00093647 	 [ 0b^  2b  4b^  4b ]  
)
94  (  0.00034125 	 [ 4a^  1a  2a^  1a ]   
  0.00034125 	 [ 4a^  1a  1a^  2a ]   
  0.00034125 	 [ 4a^  1a  2b^  1b ]   
  0.00034125 	 [ 4a^  1a  1b^  2b ]   
  0.00034125 	 [ 1a^  4a  2a^  1a ]   
  0.00034125 	 [ 1a^  4a  1a^  2a ]   
  0.00034125 	 [ 1a^  4a  2b^  1b ]   
  0.00034125 	 [ 1a^  4a  1b^  2b ]   
  0.00034125 	 [ 4b^  1b  2a^  1a ]   
  0.00034125 	 [ 4b^  1b  1a^  2a ]   
  0.00034125 	 [ 4b^  1b  2b^  1b ]   
  0.00034125 	 [ 4b^  1b  1b^  2b ]   
  0.00034125 	 [ 1b^  4b  2a^  1a ]   
  0.00034125 	 [ 1b^  4b  1a^  2a ]   
  0.00034125 	 [ 1b^  4b  2b^  1b ]   
  0.00034125 	 [ 1b^  4b  1b^  2b ]   
  -0.00017063 	 [ 4a^  2a ]   
  0.00017063 	 [ 2a^  4a ]   
  -0.00017063 	 [ 4b^  2b ]   
  0.00017063 	 [ 2b^  4b ]  
)
95  (  -0.00290399 	 [ 4a^  2a  1a^  2a ]   
  -0.00290399 	 [ 4a^  2a  2a^  1a ]   
  -0.00290399 	 [ 4a^  2a  1b^  2b ]   
  -0.00290399 	 [ 4a^  2a  2b^  1b ]   
  -0.00290399 	 [ 2a^  4a  1a^  2a ]   
  -0.00290399 	 [ 2a^  4a  2a^  1a ]   
  -0.00290399 	 [ 2a^  4a  1b^  2b ]   
  -0.00290399 	 [ 2a^  4a  2b^  1b ]   
  -0.00290399 	 [ 4b^  2b  1a^  2a ]   
  -0.00290399 	 [ 4b^  2b  2a^  1a ]   
  -0.00290399 	 [ 4b^  2b  1b^  2b ]   
  -0.00290399 	 [ 4b^  2b  2b^  1b ]   
  -0.00290399 	 [ 2b^  4b  1a^  2a ]   
  -0.00290399 	 [ 2b^  4b  2a^  1a ]   
  -0.00290399 	 [ 2b^  4b  1b^  2b ]   
  -0.00290399 	 [ 2b^  4b  2b^  1b ]   
  0.00145200 	 [ 4a^  1a ]   
  -0.00145200 	 [ 1a^  4a ]   
  0.00145200 	 [ 4b^  1b ]   
  -0.00145200 	 [ 1b^  4b ]  
)
96  (  0.00669317 	 [ 2a^  4a  1a^  4a ]   
  0.00669317 	 [ 2a^  4a  4a^  1a ]   
  0.00669317 	 [ 2a^  4a  1b^  4b ]   
  0.00669317 	 [ 2a^  4a  4b^  1b ]   
  0.00669317 	 [ 4a^  2a  1a^  4a ]   
  0.00669317 	 [ 4a^  2a  4a^  1a ]   
  0.00669317 	 [ 4a^  2a  1b^  4b ]   
  0.00669317 	 [ 4a^  2a  4b^  1b ]   
  0.00669317 	 [ 2b^  4b  1a^  4a ]   
  0.00669317 	 [ 2b^  4b  4a^  1a ]   
  0.00669317 	 [ 2b^  4b  1b^  4b ]   
  0.00669317 	 [ 2b^  4b  4b^  1b ]   
  0.00669317 	 [ 4b^  2b  1a^  4a ]   
  0.00669317 	 [ 4b^  2b  4a^  1a ]   
  0.00669317 	 [ 4b^  2b  1b^  4b ]   
  0.00669317 	 [ 4b^  2b  4b^  1b ]   
  -0.00334658 	 [ 2a^  1a ]   
  0.00334658 	 [ 1a^  2a ]   
  -0.00334658 	 [ 2b^  1b ]   
  0.00334658 	 [ 1b^  2b ]  
)
97  (  -0.03182584 	 [ 4a^  2a  1a^  1a ]   
  -0.03182584 	 [ 4a^  2a  1b^  1b ]   
  -0.03182584 	 [ 2a^  4a  1a^  1a ]   
  -0.03182584 	 [ 2a^  4a  1b^  1b ]   
  -0.03182584 	 [ 4b^  2b  1a^  1a ]   
  -0.03182584 	 [ 4b^  2b  1b^  1b ]   
  -0.03182584 	 [ 2b^  4b  1a^  1a ]   
  -0.03182584 	 [ 2b^  4b  1b^  1b ]  
)
98  (  -0.01082860 	 [ 4a^  1a  2a^  2a ]   
  -0.01082860 	 [ 4a^  1a  2b^  2b ]   
  -0.01082860 	 [ 1a^  4a  2a^  2a ]   
  -0.01082860 	 [ 1a^  4a  2b^  2b ]   
  -0.01082860 	 [ 4b^  1b  2a^  2a ]   
  -0.01082860 	 [ 4b^  1b  2b^  2b ]   
  -0.01082860 	 [ 1b^  4b  2a^  2a ]   
  -0.01082860 	 [ 1b^  4b  2b^  2b ]  
)
99  (  0.00681610 	 [ 2a^  1a  4a^  4a ]   
  0.00681610 	 [ 2a^  1a  4b^  4b ]   
  0.00681610 	 [ 1a^  2a  4a^  4a ]   
  0.00681610 	 [ 1a^  2a  4b^  4b ]   
  0.00681610 	 [ 2b^  1b  4a^  4a ]   
  0.00681610 	 [ 2b^  1b  4b^  4b ]   
  0.00681610 	 [ 1b^  2b  4a^  4a ]   
  0.00681610 	 [ 1b^  2b  4b^  4b ]  
)
100  (  0.00049092 	 [ 4a^  1a  2a^  0a ]   
  0.00049092 	 [ 4a^  1a  0a^  2a ]   
  0.00049092 	 [ 4a^  1a  2b^  0b ]   
  0.00049092 	 [ 4a^  1a  0b^  2b ]   
  0.00049092 	 [ 1a^  4a  2a^  0a ]   
  0.00049092 	 [ 1a^  4a  0a^  2a ]   
  0.00049092 	 [ 1a^  4a  2b^  0b ]   
  0.00049092 	 [ 1a^  4a  0b^  2b ]   
  0.00049092 	 [ 4b^  1b  2a^  0a ]   
  0.00049092 	 [ 4b^  1b  0a^  2a ]   
  0.00049092 	 [ 4b^  1b  2b^  0b ]   
  0.00049092 	 [ 4b^  1b  0b^  2b ]   
  0.00049092 	 [ 1b^  4b  2a^  0a ]   
  0.00049092 	 [ 1b^  4b  0a^  2a ]   
  0.00049092 	 [ 1b^  4b  2b^  0b ]   
  0.00049092 	 [ 1b^  4b  0b^  2b ]  
)
101  (  -0.00066315 	 [ 4a^  0a  2a^  1a ]   
  -0.00066315 	 [ 4a^  0a  1a^  2a ]   
  -0.00066315 	 [ 4a^  0a  2b^  1b ]   
  -0.00066315 	 [ 4a^  0a  1b^  2b ]   
  -0.00066315 	 [ 0a^  4a  2a^  1a ]   
  -0.00066315 	 [ 0a^  4a  1a^  2a ]   
  -0.00066315 	 [ 0a^  4a  2b^  1b ]   
  -0.00066315 	 [ 0a^  4a  1b^  2b ]   
  -0.00066315 	 [ 4b^  0b  2a^  1a ]   
  -0.00066315 	 [ 4b^  0b  1a^  2a ]   
  -0.00066315 	 [ 4b^  0b  2b^  1b ]   
  -0.00066315 	 [ 4b^  0b  1b^  2b ]   
  -0.00066315 	 [ 0b^  4b  2a^  1a ]   
  -0.00066315 	 [ 0b^  4b  1a^  2a ]   
  -0.00066315 	 [ 0b^  4b  2b^  1b ]   
  -0.00066315 	 [ 0b^  4b  1b^  2b ]  
)
102  (  0.00318630 	 [ 4a^  2a  1a^  0a ]   
  0.00318630 	 [ 4a^  2a  0a^  1a ]   
  0.00318630 	 [ 4a^  2a  1b^  0b ]   
  0.00318630 	 [ 4a^  2a  0b^  1b ]   
  0.00318630 	 [ 2a^  4a  1a^  0a ]   
  0.00318630 	 [ 2a^  4a  0a^  1a ]   
  0.00318630 	 [ 2a^  4a  1b^  0b ]   
  0.00318630 	 [ 2a^  4a  0b^  1b ]   
  0.00318630 	 [ 4b^  2b  1a^  0a ]   
  0.00318630 	 [ 4b^  2b  0a^  1a ]   
  0.00318630 	 [ 4b^  2b  1b^  0b ]   
  0.00318630 	 [ 4b^  2b  0b^  1b ]   
  0.00318630 	 [ 2b^  4b  1a^  0a ]   
  0.00318630 	 [ 2b^  4b  0a^  1a ]   
  0.00318630 	 [ 2b^  4b  1b^  0b ]   
  0.00318630 	 [ 2b^  4b  0b^  1b ]  
)
103  (  0.00969504 	 [ 4a^  3a  4a^  3a ]   
  0.00969504 	 [ 4a^  3a  3a^  4a ]   
  0.00969504 	 [ 4a^  3a  4b^  3b ]   
  0.00969504 	 [ 4a^  3a  3b^  4b ]   
  0.00969504 	 [ 3a^  4a  4a^  3a ]   
  0.00969504 	 [ 3a^  4a  3a^  4a ]   
  0.00969504 	 [ 3a^  4a  4b^  3b ]   
  0.00969504 	 [ 3a^  4a  3b^  4b ]   
  0.00969504 	 [ 4b^  3b  4a^  3a ]   
  0.00969504 	 [ 4b^  3b  3a^  4a ]   
  0.00969504 	 [ 4b^  3b  4b^  3b ]   
  0.00969504 	 [ 4b^  3b  3b^  4b ]   
  0.00969504 	 [ 3b^  4b  4a^  3a ]   
  0.00969504 	 [ 3b^  4b  3a^  4a ]   
  0.00969504 	 [ 3b^  4b  4b^  3b ]   
  0.00969504 	 [ 3b^  4b  3b^  4b ]  
)
104  (  0.00737204 	 [ 4a^  3a  3a^  3a ]   
  0.00737204 	 [ 4a^  3a  3b^  3b ]   
  0.00737204 	 [ 3a^  4a  3a^  3a ]   
  0.00737204 	 [ 3a^  4a  3b^  3b ]   
  0.00737204 	 [ 4b^  3b  3a^  3a ]   
  0.00737204 	 [ 4b^  3b  3b^  3b ]   
  0.00737204 	 [ 3b^  4b  3a^  3a ]   
  0.00737204 	 [ 3b^  4b  3b^  3b ]   
  -0.00368602 	 [ 4a^  3a ]   
  0.00368602 	 [ 3a^  4a ]   
  -0.00368602 	 [ 4b^  3b ]   
  0.00368602 	 [ 3b^  4b ]  
)
105  (  -0.02698577 	 [ 3a^  4a  4a^  4a ]   
  -0.02698577 	 [ 3a^  4a  4b^  4b ]   
  -0.02698577 	 [ 4a^  3a  4a^  4a ]   
  -0.02698577 	 [ 4a^  3a  4b^  4b ]   
  -0.02698577 	 [ 3b^  4b  4a^  4a ]   
  -0.02698577 	 [ 3b^  4b  4b^  4b ]   
  -0.02698577 	 [ 4b^  3b  4a^  4a ]   
  -0.02698577 	 [ 4b^  3b  4b^  4b ]   
  0.01349289 	 [ 3a^  4a ]   
  -0.01349289 	 [ 4a^  3a ]   
  0.01349289 	 [ 3b^  4b ]   
  -0.01349289 	 [ 4b^  3b ]  
)
106  (  0.07676558 	 [ 4a^  3a ]   
  0.07676558 	 [ 3a^  4a ]   
  0.07676558 	 [ 4b^  3b ]   
  0.07676558 	 [ 3b^  4b ]  
)
107  (  0.15079496 	 [ 4a^  4a  3a^  3a ]   
  0.15079496 	 [ 4a^  4a  3b^  3b ]   
  0.15079496 	 [ 4b^  4b  3a^  3a ]   
  0.15079496 	 [ 4b^  4b  3b^  3b ]  
)
108  (  -0.00435615 	 [ 4a^  0a  3a^  0a ]   
  -0.00435615 	 [ 4a^  0a  0a^  3a ]   
  -0.00435615 	 [ 4a^  0a  3b^  0b ]   
  -0.00435615 	 [ 4a^  0a  0b^  3b ]   
  -0.00435615 	 [ 0a^  4a  3a^  0a ]   
  -0.00435615 	 [ 0a^  4a  0a^  3a ]   
  -0.00435615 	 [ 0a^  4a  3b^  0b ]   
  -0.00435615 	 [ 0a^  4a  0b^  3b ]   
  -0.00435615 	 [ 4b^  0b  3a^  0a ]   
  -0.00435615 	 [ 4b^  0b  0a^  3a ]   
  -0.00435615 	 [ 4b^  0b  3b^  0b ]   
  -0.00435615 	 [ 4b^  0b  0b^  3b ]   
  -0.00435615 	 [ 0b^  4b  3a^  0a ]   
  -0.00435615 	 [ 0b^  4b  0a^  3a ]   
  -0.00435615 	 [ 0b^  4b  3b^  0b ]   
  -0.00435615 	 [ 0b^  4b  0b^  3b ]   
  0.00217808 	 [ 4a^  3a ]   
  -0.00217808 	 [ 3a^  4a ]   
  0.00217808 	 [ 4b^  3b ]   
  -0.00217808 	 [ 3b^  4b ]  
)
109  (  -0.00165992 	 [ 4a^  3a  0a^  3a ]   
  -0.00165992 	 [ 4a^  3a  3a^  0a ]   
  -0.00165992 	 [ 4a^  3a  0b^  3b ]   
  -0.00165992 	 [ 4a^  3a  3b^  0b ]   
  -0.00165992 	 [ 3a^  4a  0a^  3a ]   
  -0.00165992 	 [ 3a^  4a  3a^  0a ]   
  -0.00165992 	 [ 3a^  4a  0b^  3b ]   
  -0.00165992 	 [ 3a^  4a  3b^  0b ]   
  -0.00165992 	 [ 4b^  3b  0a^  3a ]   
  -0.00165992 	 [ 4b^  3b  3a^  0a ]   
  -0.00165992 	 [ 4b^  3b  0b^  3b ]   
  -0.00165992 	 [ 4b^  3b  3b^  0b ]   
  -0.00165992 	 [ 3b^  4b  0a^  3a ]   
  -0.00165992 	 [ 3b^  4b  3a^  0a ]   
  -0.00165992 	 [ 3b^  4b  0b^  3b ]   
  -0.00165992 	 [ 3b^  4b  3b^  0b ]   
  0.00082996 	 [ 4a^  0a ]   
  -0.00082996 	 [ 0a^  4a ]   
  0.00082996 	 [ 4b^  0b ]   
  -0.00082996 	 [ 0b^  4b ]  
)
110  (  0.00134556 	 [ 3a^  4a  0a^  4a ]   
  0.00134556 	 [ 3a^  4a  4a^  0a ]   
  0.00134556 	 [ 3a^  4a  0b^  4b ]   
  0.00134556 	 [ 3a^  4a  4b^  0b ]   
  0.00134556 	 [ 4a^  3a  0a^  4a ]   
  0.00134556 	 [ 4a^  3a  4a^  0a ]   
  0.00134556 	 [ 4a^  3a  0b^  4b ]   
  0.00134556 	 [ 4a^  3a  4b^  0b ]   
  0.00134556 	 [ 3b^  4b  0a^  4a ]   
  0.00134556 	 [ 3b^  4b  4a^  0a ]   
  0.00134556 	 [ 3b^  4b  0b^  4b ]   
  0.00134556 	 [ 3b^  4b  4b^  0b ]   
  0.00134556 	 [ 4b^  3b  0a^  4a ]   
  0.00134556 	 [ 4b^  3b  4a^  0a ]   
  0.00134556 	 [ 4b^  3b  0b^  4b ]   
  0.00134556 	 [ 4b^  3b  4b^  0b ]   
  -0.00067278 	 [ 3a^  0a ]   
  0.00067278 	 [ 0a^  3a ]   
  -0.00067278 	 [ 3b^  0b ]   
  0.00067278 	 [ 0b^  3b ]  
)
111  (  -0.04698436 	 [ 4a^  3a  0a^  0a ]   
  -0.04698436 	 [ 4a^  3a  0b^  0b ]   
  -0.04698436 	 [ 3a^  4a  0a^  0a ]   
  -0.04698436 	 [ 3a^  4a  0b^  0b ]   
  -0.04698436 	 [ 4b^  3b  0a^  0a ]   
  -0.04698436 	 [ 4b^  3b  0b^  0b ]   
  -0.04698436 	 [ 3b^  4b  0a^  0a ]   
  -0.04698436 	 [ 3b^  4b  0b^  0b ]  
)
112  (  0.00215363 	 [ 4a^  0a  3a^  3a ]   
  0.00215363 	 [ 4a^  0a  3b^  3b ]   
  0.00215363 	 [ 0a^  4a  3a^  3a ]   
  0.00215363 	 [ 0a^  4a  3b^  3b ]   
  0.00215363 	 [ 4b^  0b  3a^  3a ]   
  0.00215363 	 [ 4b^  0b  3b^  3b ]   
  0.00215363 	 [ 0b^  4b  3a^  3a ]   
  0.00215363 	 [ 0b^  4b  3b^  3b ]  
)
113  (  0.00286931 	 [ 3a^  0a  4a^  4a ]   
  0.00286931 	 [ 3a^  0a  4b^  4b ]   
  0.00286931 	 [ 0a^  3a  4a^  4a ]   
  0.00286931 	 [ 0a^  3a  4b^  4b ]   
  0.00286931 	 [ 3b^  0b  4a^  4a ]   
  0.00286931 	 [ 3b^  0b  4b^  4b ]   
  0.00286931 	 [ 0b^  3b  4a^  4a ]   
  0.00286931 	 [ 0b^  3b  4b^  4b ]  
)
114  (  0.00596240 	 [ 4a^  1a  3a^  1a ]   
  0.00596240 	 [ 4a^  1a  1a^  3a ]   
  0.00596240 	 [ 4a^  1a  3b^  1b ]   
  0.00596240 	 [ 4a^  1a  1b^  3b ]   
  0.00596240 	 [ 1a^  4a  3a^  1a ]   
  0.00596240 	 [ 1a^  4a  1a^  3a ]   
  0.00596240 	 [ 1a^  4a  3b^  1b ]   
  0.00596240 	 [ 1a^  4a  1b^  3b ]   
  0.00596240 	 [ 4b^  1b  3a^  1a ]   
  0.00596240 	 [ 4b^  1b  1a^  3a ]   
  0.00596240 	 [ 4b^  1b  3b^  1b ]   
  0.00596240 	 [ 4b^  1b  1b^  3b ]   
  0.00596240 	 [ 1b^  4b  3a^  1a ]   
  0.00596240 	 [ 1b^  4b  1a^  3a ]   
  0.00596240 	 [ 1b^  4b  3b^  1b ]   
  0.00596240 	 [ 1b^  4b  1b^  3b ]   
  -0.00298120 	 [ 4a^  3a ]   
  0.00298120 	 [ 3a^  4a ]   
  -0.00298120 	 [ 4b^  3b ]   
  0.00298120 	 [ 3b^  4b ]  
)
115  (  -0.00032270 	 [ 4a^  3a  1a^  3a ]   
  -0.00032270 	 [ 4a^  3a  3a^  1a ]   
  -0.00032270 	 [ 4a^  3a  1b^  3b ]   
  -0.00032270 	 [ 4a^  3a  3b^  1b ]   
  -0.00032270 	 [ 3a^  4a  1a^  3a ]   
  -0.00032270 	 [ 3a^  4a  3a^  1a ]   
  -0.00032270 	 [ 3a^  4a  1b^  3b ]   
  -0.00032270 	 [ 3a^  4a  3b^  1b ]   
  -0.00032270 	 [ 4b^  3b  1a^  3a ]   
  -0.00032270 	 [ 4b^  3b  3a^  1a ]   
  -0.00032270 	 [ 4b^  3b  1b^  3b ]   
  -0.00032270 	 [ 4b^  3b  3b^  1b ]   
  -0.00032270 	 [ 3b^  4b  1a^  3a ]   
  -0.00032270 	 [ 3b^  4b  3a^  1a ]   
  -0.00032270 	 [ 3b^  4b  1b^  3b ]   
  -0.00032270 	 [ 3b^  4b  3b^  1b ]   
  0.00016135 	 [ 4a^  1a ]   
  -0.00016135 	 [ 1a^  4a ]   
  0.00016135 	 [ 4b^  1b ]   
  -0.00016135 	 [ 1b^  4b ]  
)
116  (  0.00429380 	 [ 3a^  4a  1a^  4a ]   
  0.00429380 	 [ 3a^  4a  4a^  1a ]   
  0.00429380 	 [ 3a^  4a  1b^  4b ]   
  0.00429380 	 [ 3a^  4a  4b^  1b ]   
  0.00429380 	 [ 4a^  3a  1a^  4a ]   
  0.00429380 	 [ 4a^  3a  4a^  1a ]   
  0.00429380 	 [ 4a^  3a  1b^  4b ]   
  0.00429380 	 [ 4a^  3a  4b^  1b ]   
  0.00429380 	 [ 3b^  4b  1a^  4a ]   
  0.00429380 	 [ 3b^  4b  4a^  1a ]   
  0.00429380 	 [ 3b^  4b  1b^  4b ]   
  0.00429380 	 [ 3b^  4b  4b^  1b ]   
  0.00429380 	 [ 4b^  3b  1a^  4a ]   
  0.00429380 	 [ 4b^  3b  4a^  1a ]   
  0.00429380 	 [ 4b^  3b  1b^  4b ]   
  0.00429380 	 [ 4b^  3b  4b^  1b ]   
  -0.00214690 	 [ 3a^  1a ]   
  0.00214690 	 [ 1a^  3a ]   
  -0.00214690 	 [ 3b^  1b ]   
  0.00214690 	 [ 1b^  3b ]  
)
117  (  0.01506860 	 [ 4a^  3a  1a^  1a ]   
  0.01506860 	 [ 4a^  3a  1b^  1b ]   
  0.01506860 	 [ 3a^  4a  1a^  1a ]   
  0.01506860 	 [ 3a^  4a  1b^  1b ]   
  0.01506860 	 [ 4b^  3b  1a^  1a ]   
  0.01506860 	 [ 4b^  3b  1b^  1b ]   
  0.01506860 	 [ 3b^  4b  1a^  1a ]   
  0.01506860 	 [ 3b^  4b  1b^  1b ]  
)
118  (  -0.00412045 	 [ 4a^  1a  3a^  3a ]   
  -0.00412045 	 [ 4a^  1a  3b^  3b ]   
  -0.00412045 	 [ 1a^  4a  3a^  3a ]   
  -0.00412045 	 [ 1a^  4a  3b^  3b ]   
  -0.00412045 	 [ 4b^  1b  3a^  3a ]   
  -0.00412045 	 [ 4b^  1b  3b^  3b ]   
  -0.00412045 	 [ 1b^  4b  3a^  3a ]   
  -0.00412045 	 [ 1b^  4b  3b^  3b ]  
)
119  (  -0.00676780 	 [ 3a^  1a  4a^  4a ]   
  -0.00676780 	 [ 3a^  1a  4b^  4b ]   
  -0.00676780 	 [ 1a^  3a  4a^  4a ]   
  -0.00676780 	 [ 1a^  3a  4b^  4b ]   
  -0.00676780 	 [ 3b^  1b  4a^  4a ]   
  -0.00676780 	 [ 3b^  1b  4b^  4b ]   
  -0.00676780 	 [ 1b^  3b  4a^  4a ]   
  -0.00676780 	 [ 1b^  3b  4b^  4b ]  
)
120  (  0.00019955 	 [ 4a^  1a  3a^  0a ]   
  0.00019955 	 [ 4a^  1a  0a^  3a ]   
  0.00019955 	 [ 4a^  1a  3b^  0b ]   
  0.00019955 	 [ 4a^  1a  0b^  3b ]   
  0.00019955 	 [ 1a^  4a  3a^  0a ]   
  0.00019955 	 [ 1a^  4a  0a^  3a ]   
  0.00019955 	 [ 1a^  4a  3b^  0b ]   
  0.00019955 	 [ 1a^  4a  0b^  3b ]   
  0.00019955 	 [ 4b^  1b  3a^  0a ]   
  0.00019955 	 [ 4b^  1b  0a^  3a ]   
  0.00019955 	 [ 4b^  1b  3b^  0b ]   
  0.00019955 	 [ 4b^  1b  0b^  3b ]   
  0.00019955 	 [ 1b^  4b  3a^  0a ]   
  0.00019955 	 [ 1b^  4b  0a^  3a ]   
  0.00019955 	 [ 1b^  4b  3b^  0b ]   
  0.00019955 	 [ 1b^  4b  0b^  3b ]  
)
121  (  -0.00282341 	 [ 4a^  0a  3a^  1a ]   
  -0.00282341 	 [ 4a^  0a  1a^  3a ]   
  -0.00282341 	 [ 4a^  0a  3b^  1b ]   
  -0.00282341 	 [ 4a^  0a  1b^  3b ]   
  -0.00282341 	 [ 0a^  4a  3a^  1a ]   
  -0.00282341 	 [ 0a^  4a  1a^  3a ]   
  -0.00282341 	 [ 0a^  4a  3b^  1b ]   
  -0.00282341 	 [ 0a^  4a  1b^  3b ]   
  -0.00282341 	 [ 4b^  0b  3a^  1a ]   
  -0.00282341 	 [ 4b^  0b  1a^  3a ]   
  -0.00282341 	 [ 4b^  0b  3b^  1b ]   
  -0.00282341 	 [ 4b^  0b  1b^  3b ]   
  -0.00282341 	 [ 0b^  4b  3a^  1a ]   
  -0.00282341 	 [ 0b^  4b  1a^  3a ]   
  -0.00282341 	 [ 0b^  4b  3b^  1b ]   
  -0.00282341 	 [ 0b^  4b  1b^  3b ]  
)
122  (  0.00261185 	 [ 4a^  3a  1a^  0a ]   
  0.00261185 	 [ 4a^  3a  0a^  1a ]   
  0.00261185 	 [ 4a^  3a  1b^  0b ]   
  0.00261185 	 [ 4a^  3a  0b^  1b ]   
  0.00261185 	 [ 3a^  4a  1a^  0a ]   
  0.00261185 	 [ 3a^  4a  0a^  1a ]   
  0.00261185 	 [ 3a^  4a  1b^  0b ]   
  0.00261185 	 [ 3a^  4a  0b^  1b ]   
  0.00261185 	 [ 4b^  3b  1a^  0a ]   
  0.00261185 	 [ 4b^  3b  0a^  1a ]   
  0.00261185 	 [ 4b^  3b  1b^  0b ]   
  0.00261185 	 [ 4b^  3b  0b^  1b ]   
  0.00261185 	 [ 3b^  4b  1a^  0a ]   
  0.00261185 	 [ 3b^  4b  0a^  1a ]   
  0.00261185 	 [ 3b^  4b  1b^  0b ]   
  0.00261185 	 [ 3b^  4b  0b^  1b ]  
)
123  (  -0.01270655 	 [ 4a^  2a  3a^  2a ]   
  -0.01270655 	 [ 4a^  2a  2a^  3a ]   
  -0.01270655 	 [ 4a^  2a  3b^  2b ]   
  -0.01270655 	 [ 4a^  2a  2b^  3b ]   
  -0.01270655 	 [ 2a^  4a  3a^  2a ]   
  -0.01270655 	 [ 2a^  4a  2a^  3a ]   
  -0.01270655 	 [ 2a^  4a  3b^  2b ]   
  -0.01270655 	 [ 2a^  4a  2b^  3b ]   
  -0.01270655 	 [ 4b^  2b  3a^  2a ]   
  -0.01270655 	 [ 4b^  2b  2a^  3a ]   
  -0.01270655 	 [ 4b^  2b  3b^  2b ]   
  -0.01270655 	 [ 4b^  2b  2b^  3b ]   
  -0.01270655 	 [ 2b^  4b  3a^  2a ]   
  -0.01270655 	 [ 2b^  4b  2a^  3a ]   
  -0.01270655 	 [ 2b^  4b  3b^  2b ]   
  -0.01270655 	 [ 2b^  4b  2b^  3b ]   
  0.00635327 	 [ 4a^  3a ]   
  -0.00635327 	 [ 3a^  4a ]   
  0.00635327 	 [ 4b^  3b ]   
  -0.00635327 	 [ 3b^  4b ]  
)
124  (  0.00125144 	 [ 4a^  3a  2a^  3a ]   
  0.00125144 	 [ 4a^  3a  3a^  2a ]   
  0.00125144 	 [ 4a^  3a  2b^  3b ]   
  0.00125144 	 [ 4a^  3a  3b^  2b ]   
  0.00125144 	 [ 3a^  4a  2a^  3a ]   
  0.00125144 	 [ 3a^  4a  3a^  2a ]   
  0.00125144 	 [ 3a^  4a  2b^  3b ]   
  0.00125144 	 [ 3a^  4a  3b^  2b ]   
  0.00125144 	 [ 4b^  3b  2a^  3a ]   
  0.00125144 	 [ 4b^  3b  3a^  2a ]   
  0.00125144 	 [ 4b^  3b  2b^  3b ]   
  0.00125144 	 [ 4b^  3b  3b^  2b ]   
  0.00125144 	 [ 3b^  4b  2a^  3a ]   
  0.00125144 	 [ 3b^  4b  3a^  2a ]   
  0.00125144 	 [ 3b^  4b  2b^  3b ]   
  0.00125144 	 [ 3b^  4b  3b^  2b ]   
  -0.00062572 	 [ 4a^  2a ]   
  0.00062572 	 [ 2a^  4a ]   
  -0.00062572 	 [ 4b^  2b ]   
  0.00062572 	 [ 2b^  4b ]  
)
125  (  0.01141221 	 [ 3a^  4a  2a^  4a ]   
  0.01141221 	 [ 3a^  4a  4a^  2a ]   
  0.01141221 	 [ 3a^  4a  2b^  4b ]   
  0.01141221 	 [ 3a^  4a  4b^  2b ]   
  0.01141221 	 [ 4a^  3a  2a^  4a ]   
  0.01141221 	 [ 4a^  3a  4a^  2a ]   
  0.01141221 	 [ 4a^  3a  2b^  4b ]   
  0.01141221 	 [ 4a^  3a  4b^  2b ]   
  0.01141221 	 [ 3b^  4b  2a^  4a ]   
  0.01141221 	 [ 3b^  4b  4a^  2a ]   
  0.01141221 	 [ 3b^  4b  2b^  4b ]   
  0.01141221 	 [ 3b^  4b  4b^  2b ]   
  0.01141221 	 [ 4b^  3b  2a^  4a ]   
  0.01141221 	 [ 4b^  3b  4a^  2a ]   
  0.01141221 	 [ 4b^  3b  2b^  4b ]   
  0.01141221 	 [ 4b^  3b  4b^  2b ]   
  -0.00570610 	 [ 3a^  2a ]   
  0.00570610 	 [ 2a^  3a ]   
  -0.00570610 	 [ 3b^  2b ]   
  0.00570610 	 [ 2b^  3b ]  
)
126  (  -0.03029503 	 [ 4a^  3a  2a^  2a ]   
  -0.03029503 	 [ 4a^  3a  2b^  2b ]   
  -0.03029503 	 [ 3a^  4a  2a^  2a ]   
  -0.03029503 	 [ 3a^  4a  2b^  2b ]   
  -0.03029503 	 [ 4b^  3b  2a^  2a ]   
  -0.03029503 	 [ 4b^  3b  2b^  2b ]   
  -0.03029503 	 [ 3b^  4b  2a^  2a ]   
  -0.03029503 	 [ 3b^  4b  2b^  2b ]  
)
127  (  -0.01726576 	 [ 4a^  2a  3a^  3a ]   
  -0.01726576 	 [ 4a^  2a  3b^  3b ]   
  -0.01726576 	 [ 2a^  4a  3a^  3a ]   
  -0.01726576 	 [ 2a^  4a  3b^  3b ]   
  -0.01726576 	 [ 4b^  2b  3a^  3a ]   
  -0.01726576 	 [ 4b^  2b  3b^  3b ]   
  -0.01726576 	 [ 2b^  4b  3a^  3a ]   
  -0.01726576 	 [ 2b^  4b  3b^  3b ]  
)
128  (  0.01760726 	 [ 3a^  2a  4a^  4a ]   
  0.01760726 	 [ 3a^  2a  4b^  4b ]   
  0.01760726 	 [ 2a^  3a  4a^  4a ]   
  0.01760726 	 [ 2a^  3a  4b^  4b ]   
  0.01760726 	 [ 3b^  2b  4a^  4a ]   
  0.01760726 	 [ 3b^  2b  4b^  4b ]   
  0.01760726 	 [ 2b^  3b  4a^  4a ]   
  0.01760726 	 [ 2b^  3b  4b^  4b ]  
)
129  (  -0.00191578 	 [ 4a^  2a  3a^  0a ]   
  -0.00191578 	 [ 4a^  2a  0a^  3a ]   
  -0.00191578 	 [ 4a^  2a  3b^  0b ]   
  -0.00191578 	 [ 4a^  2a  0b^  3b ]   
  -0.00191578 	 [ 2a^  4a  3a^  0a ]   
  -0.00191578 	 [ 2a^  4a  0a^  3a ]   
  -0.00191578 	 [ 2a^  4a  3b^  0b ]   
  -0.00191578 	 [ 2a^  4a  0b^  3b ]   
  -0.00191578 	 [ 4b^  2b  3a^  0a ]   
  -0.00191578 	 [ 4b^  2b  0a^  3a ]   
  -0.00191578 	 [ 4b^  2b  3b^  0b ]   
  -0.00191578 	 [ 4b^  2b  0b^  3b ]   
  -0.00191578 	 [ 2b^  4b  3a^  0a ]   
  -0.00191578 	 [ 2b^  4b  0a^  3a ]   
  -0.00191578 	 [ 2b^  4b  3b^  0b ]   
  -0.00191578 	 [ 2b^  4b  0b^  3b ]  
)
130  (  0.00034626 	 [ 4a^  0a  3a^  2a ]   
  0.00034626 	 [ 4a^  0a  2a^  3a ]   
  0.00034626 	 [ 4a^  0a  3b^  2b ]   
  0.00034626 	 [ 4a^  0a  2b^  3b ]   
  0.00034626 	 [ 0a^  4a  3a^  2a ]   
  0.00034626 	 [ 0a^  4a  2a^  3a ]   
  0.00034626 	 [ 0a^  4a  3b^  2b ]   
  0.00034626 	 [ 0a^  4a  2b^  3b ]   
  0.00034626 	 [ 4b^  0b  3a^  2a ]   
  0.00034626 	 [ 4b^  0b  2a^  3a ]   
  0.00034626 	 [ 4b^  0b  3b^  2b ]   
  0.00034626 	 [ 4b^  0b  2b^  3b ]   
  0.00034626 	 [ 0b^  4b  3a^  2a ]   
  0.00034626 	 [ 0b^  4b  2a^  3a ]   
  0.00034626 	 [ 0b^  4b  3b^  2b ]   
  0.00034626 	 [ 0b^  4b  2b^  3b ]  
)
131  (  -0.00064887 	 [ 4a^  3a  2a^  0a ]   
  -0.00064887 	 [ 4a^  3a  0a^  2a ]   
  -0.00064887 	 [ 4a^  3a  2b^  0b ]   
  -0.00064887 	 [ 4a^  3a  0b^  2b ]   
  -0.00064887 	 [ 3a^  4a  2a^  0a ]   
  -0.00064887 	 [ 3a^  4a  0a^  2a ]   
  -0.00064887 	 [ 3a^  4a  2b^  0b ]   
  -0.00064887 	 [ 3a^  4a  0b^  2b ]   
  -0.00064887 	 [ 4b^  3b  2a^  0a ]   
  -0.00064887 	 [ 4b^  3b  0a^  2a ]   
  -0.00064887 	 [ 4b^  3b  2b^  0b ]   
  -0.00064887 	 [ 4b^  3b  0b^  2b ]   
  -0.00064887 	 [ 3b^  4b  2a^  0a ]   
  -0.00064887 	 [ 3b^  4b  0a^  2a ]   
  -0.00064887 	 [ 3b^  4b  2b^  0b ]   
  -0.00064887 	 [ 3b^  4b  0b^  2b ]  
)
132  (  0.00234509 	 [ 4a^  2a  3a^  1a ]   
  0.00234509 	 [ 4a^  2a  1a^  3a ]   
  0.00234509 	 [ 4a^  2a  3b^  1b ]   
  0.00234509 	 [ 4a^  2a  1b^  3b ]   
  0.00234509 	 [ 2a^  4a  3a^  1a ]   
  0.00234509 	 [ 2a^  4a  1a^  3a ]   
  0.00234509 	 [ 2a^  4a  3b^  1b ]   
  0.00234509 	 [ 2a^  4a  1b^  3b ]   
  0.00234509 	 [ 4b^  2b  3a^  1a ]   
  0.00234509 	 [ 4b^  2b  1a^  3a ]   
  0.00234509 	 [ 4b^  2b  3b^  1b ]   
  0.00234509 	 [ 4b^  2b  1b^  3b ]   
  0.00234509 	 [ 2b^  4b  3a^  1a ]   
  0.00234509 	 [ 2b^  4b  1a^  3a ]   
  0.00234509 	 [ 2b^  4b  3b^  1b ]   
  0.00234509 	 [ 2b^  4b  1b^  3b ]  
)
133  (  -0.00340023 	 [ 4a^  1a  3a^  2a ]   
  -0.00340023 	 [ 4a^  1a  2a^  3a ]   
  -0.00340023 	 [ 4a^  1a  3b^  2b ]   
  -0.00340023 	 [ 4a^  1a  2b^  3b ]   
  -0.00340023 	 [ 1a^  4a  3a^  2a ]   
  -0.00340023 	 [ 1a^  4a  2a^  3a ]   
  -0.00340023 	 [ 1a^  4a  3b^  2b ]   
  -0.00340023 	 [ 1a^  4a  2b^  3b ]   
  -0.00340023 	 [ 4b^  1b  3a^  2a ]   
  -0.00340023 	 [ 4b^  1b  2a^  3a ]   
  -0.00340023 	 [ 4b^  1b  3b^  2b ]   
  -0.00340023 	 [ 4b^  1b  2b^  3b ]   
  -0.00340023 	 [ 1b^  4b  3a^  2a ]   
  -0.00340023 	 [ 1b^  4b  2a^  3a ]   
  -0.00340023 	 [ 1b^  4b  3b^  2b ]   
  -0.00340023 	 [ 1b^  4b  2b^  3b ]  
)
134  (  -0.00591908 	 [ 4a^  3a  2a^  1a ]   
  -0.00591908 	 [ 4a^  3a  1a^  2a ]   
  -0.00591908 	 [ 4a^  3a  2b^  1b ]   
  -0.00591908 	 [ 4a^  3a  1b^  2b ]   
  -0.00591908 	 [ 3a^  4a  2a^  1a ]   
  -0.00591908 	 [ 3a^  4a  1a^  2a ]   
  -0.00591908 	 [ 3a^  4a  2b^  1b ]   
  -0.00591908 	 [ 3a^  4a  1b^  2b ]   
  -0.00591908 	 [ 4b^  3b  2a^  1a ]   
  -0.00591908 	 [ 4b^  3b  1a^  2a ]   
  -0.00591908 	 [ 4b^  3b  2b^  1b ]   
  -0.00591908 	 [ 4b^  3b  1b^  2b ]   
  -0.00591908 	 [ 3b^  4b  2a^  1a ]   
  -0.00591908 	 [ 3b^  4b  1a^  2a ]   
  -0.00591908 	 [ 3b^  4b  2b^  1b ]   
  -0.00591908 	 [ 3b^  4b  1b^  2b ]  
)
135  (  -1.13324081 	 [ 5a^  5a ]   
  -1.13324081 	 [ 5b^  5b ]  
)
136  (  0.13704742 	 [ 5a^  5a  5a^  5a ]   
  0.13704742 	 [ 5a^  5a  5b^  5b ]   
  0.13704742 	 [ 5b^  5b  5a^  5a ]   
  0.13704742 	 [ 5b^  5b  5b^  5b ]  
)
137  (  0.00483430 	 [ 5a^  0a  5a^  0a ]   
  0.00483430 	 [ 5a^  0a  0a^  5a ]   
  0.00483430 	 [ 5a^  0a  5b^  0b ]   
  0.00483430 	 [ 5a^  0a  0b^  5b ]   
  0.00483430 	 [ 0a^  5a  5a^  0a ]   
  0.00483430 	 [ 0a^  5a  0a^  5a ]   
  0.00483430 	 [ 0a^  5a  5b^  0b ]   
  0.00483430 	 [ 0a^  5a  0b^  5b ]   
  0.00483430 	 [ 5b^  0b  5a^  0a ]   
  0.00483430 	 [ 5b^  0b  0a^  5a ]   
  0.00483430 	 [ 5b^  0b  5b^  0b ]   
  0.00483430 	 [ 5b^  0b  0b^  5b ]   
  0.00483430 	 [ 0b^  5b  5a^  0a ]   
  0.00483430 	 [ 0b^  5b  0a^  5a ]   
  0.00483430 	 [ 0b^  5b  5b^  0b ]   
  0.00483430 	 [ 0b^  5b  0b^  5b ]  
)
138  (  -0.03889320 	 [ 5a^  0a  0a^  0a ]   
  -0.03889320 	 [ 5a^  0a  0b^  0b ]   
  -0.03889320 	 [ 0a^  5a  0a^  0a ]   
  -0.03889320 	 [ 0a^  5a  0b^  0b ]   
  -0.03889320 	 [ 5b^  0b  0a^  0a ]   
  -0.03889320 	 [ 5b^  0b  0b^  0b ]   
  -0.03889320 	 [ 0b^  5b  0a^  0a ]   
  -0.03889320 	 [ 0b^  5b  0b^  0b ]   
  0.01944660 	 [ 5a^  0a ]   
  -0.01944660 	 [ 0a^  5a ]   
  0.01944660 	 [ 5b^  0b ]   
  -0.01944660 	 [ 0b^  5b ]  
)
139  (  0.00127959 	 [ 0a^  5a  5a^  5a ]   
  0.00127959 	 [ 0a^  5a  5b^  5b ]   
  0.00127959 	 [ 5a^  0a  5a^  5a ]   
  0.00127959 	 [ 5a^  0a  5b^  5b ]   
  0.00127959 	 [ 0b^  5b  5a^  5a ]   
  0.00127959 	 [ 0b^  5b  5b^  5b ]   
  0.00127959 	 [ 5b^  0b  5a^  5a ]   
  0.00127959 	 [ 5b^  0b  5b^  5b ]   
  -0.00063979 	 [ 0a^  5a ]   
  0.00063979 	 [ 5a^  0a ]   
  -0.00063979 	 [ 0b^  5b ]   
  0.00063979 	 [ 5b^  0b ]  
)
140  (  0.03300365 	 [ 5a^  0a ]   
  0.03300365 	 [ 0a^  5a ]   
  0.03300365 	 [ 5b^  0b ]   
  0.03300365 	 [ 0b^  5b ]  
)
141  (  0.34626534 	 [ 5a^  5a  0a^  0a ]   
  0.34626534 	 [ 5a^  5a  0b^  0b ]   
  0.34626534 	 [ 5b^  5b  0a^  0a ]   
  0.34626534 	 [ 5b^  5b  0b^  0b ]  
)
142  (  0.02612649 	 [ 5a^  1a  5a^  1a ]   
  0.02612649 	 [ 5a^  1a  1a^  5a ]   
  0.02612649 	 [ 5a^  1a  5b^  1b ]   
  0.02612649 	 [ 5a^  1a  1b^  5b ]   
  0.02612649 	 [ 1a^  5a  5a^  1a ]   
  0.02612649 	 [ 1a^  5a  1a^  5a ]   
  0.02612649 	 [ 1a^  5a  5b^  1b ]   
  0.02612649 	 [ 1a^  5a  1b^  5b ]   
  0.02612649 	 [ 5b^  1b  5a^  1a ]   
  0.02612649 	 [ 5b^  1b  1a^  5a ]   
  0.02612649 	 [ 5b^  1b  5b^  1b ]   
  0.02612649 	 [ 5b^  1b  1b^  5b ]   
  0.02612649 	 [ 1b^  5b  5a^  1a ]   
  0.02612649 	 [ 1b^  5b  1a^  5a ]   
  0.02612649 	 [ 1b^  5b  5b^  1b ]   
  0.02612649 	 [ 1b^  5b  1b^  5b ]  
)
143  (  -0.05819175 	 [ 5a^  1a  1a^  1a ]   
  -0.05819175 	 [ 5a^  1a  1b^  1b ]   
  -0.05819175 	 [ 1a^  5a  1a^  1a ]   
  -0.05819175 	 [ 1a^  5a  1b^  1b ]   
  -0.05819175 	 [ 5b^  1b  1a^  1a ]   
  -0.05819175 	 [ 5b^  1b  1b^  1b ]   
  -0.05819175 	 [ 1b^  5b  1a^  1a ]   
  -0.05819175 	 [ 1b^  5b  1b^  1b ]   
  0.02909587 	 [ 5a^  1a ]   
  -0.02909587 	 [ 1a^  5a ]   
  0.02909587 	 [ 5b^  1b ]   
  -0.02909587 	 [ 1b^  5b ]  
)
144  (  -0.00890321 	 [ 1a^  5a  5a^  5a ]   
  -0.00890321 	 [ 1a^  5a  5b^  5b ]   
  -0.00890321 	 [ 5a^  1a  5a^  5a ]   
  -0.00890321 	 [ 5a^  1a  5b^  5b ]   
  -0.00890321 	 [ 1b^  5b  5a^  5a ]   
  -0.00890321 	 [ 1b^  5b  5b^  5b ]   
  -0.00890321 	 [ 5b^  1b  5a^  5a ]   
  -0.00890321 	 [ 5b^  1b  5b^  5b ]   
  0.00445161 	 [ 1a^  5a ]   
  -0.00445161 	 [ 5a^  1a ]   
  0.00445161 	 [ 1b^  5b ]   
  -0.00445161 	 [ 5b^  1b ]  
)
145  (  -0.01439122 	 [ 5a^  1a ]   
  -0.01439122 	 [ 1a^  5a ]   
  -0.01439122 	 [ 5b^  1b ]   
  -0.01439122 	 [ 1b^  5b ]  
)
146  (  0.31753476 	 [ 5a^  5a  1a^  1a ]   
  0.31753476 	 [ 5a^  5a  1b^  1b ]   
  0.31753476 	 [ 5b^  5b  1a^  1a ]   
  0.31753476 	 [ 5b^  5b  1b^  1b ]  
)
147  (  0.00604379 	 [ 5a^  0a  1a^  0a ]   
  0.00604379 	 [ 5a^  0a  0a^  1a ]   
  0.00604379 	 [ 5a^  0a  1b^  0b ]   
  0.00604379 	 [ 5a^  0a  0b^  1b ]   
  0.00604379 	 [ 0a^  5a  1a^  0a ]   
  0.00604379 	 [ 0a^  5a  0a^  1a ]   
  0.00604379 	 [ 0a^  5a  1b^  0b ]   
  0.00604379 	 [ 0a^  5a  0b^  1b ]   
  0.00604379 	 [ 5b^  0b  1a^  0a ]   
  0.00604379 	 [ 5b^  0b  0a^  1a ]   
  0.00604379 	 [ 5b^  0b  1b^  0b ]   
  0.00604379 	 [ 5b^  0b  0b^  1b ]   
  0.00604379 	 [ 0b^  5b  1a^  0a ]   
  0.00604379 	 [ 0b^  5b  0a^  1a ]   
  0.00604379 	 [ 0b^  5b  1b^  0b ]   
  0.00604379 	 [ 0b^  5b  0b^  1b ]   
  -0.00302190 	 [ 5a^  1a ]   
  0.00302190 	 [ 1a^  5a ]   
  -0.00302190 	 [ 5b^  1b ]   
  0.00302190 	 [ 1b^  5b ]  
)
148  (  -0.00191860 	 [ 5a^  1a  0a^  1a ]   
  -0.00191860 	 [ 5a^  1a  1a^  0a ]   
  -0.00191860 	 [ 5a^  1a  0b^  1b ]   
  -0.00191860 	 [ 5a^  1a  1b^  0b ]   
  -0.00191860 	 [ 1a^  5a  0a^  1a ]   
  -0.00191860 	 [ 1a^  5a  1a^  0a ]   
  -0.00191860 	 [ 1a^  5a  0b^  1b ]   
  -0.00191860 	 [ 1a^  5a  1b^  0b ]   
  -0.00191860 	 [ 5b^  1b  0a^  1a ]   
  -0.00191860 	 [ 5b^  1b  1a^  0a ]   
  -0.00191860 	 [ 5b^  1b  0b^  1b ]   
  -0.00191860 	 [ 5b^  1b  1b^  0b ]   
  -0.00191860 	 [ 1b^  5b  0a^  1a ]   
  -0.00191860 	 [ 1b^  5b  1a^  0a ]   
  -0.00191860 	 [ 1b^  5b  0b^  1b ]   
  -0.00191860 	 [ 1b^  5b  1b^  0b ]   
  0.00095930 	 [ 5a^  0a ]   
  -0.00095930 	 [ 0a^  5a ]   
  0.00095930 	 [ 5b^  0b ]   
  -0.00095930 	 [ 0b^  5b ]  
)
149  (  0.00042955 	 [ 1a^  5a  0a^  5a ]   
  0.00042955 	 [ 1a^  5a  5a^  0a ]   
  0.00042955 	 [ 1a^  5a  0b^  5b ]   
  0.00042955 	 [ 1a^  5a  5b^  0b ]   
  0.00042955 	 [ 5a^  1a  0a^  5a ]   
  0.00042955 	 [ 5a^  1a  5a^  0a ]   
  0.00042955 	 [ 5a^  1a  0b^  5b ]   
  0.00042955 	 [ 5a^  1a  5b^  0b ]   
  0.00042955 	 [ 1b^  5b  0a^  5a ]   
  0.00042955 	 [ 1b^  5b  5a^  0a ]   
  0.00042955 	 [ 1b^  5b  0b^  5b ]   
  0.00042955 	 [ 1b^  5b  5b^  0b ]   
  0.00042955 	 [ 5b^  1b  0a^  5a ]   
  0.00042955 	 [ 5b^  1b  5a^  0a ]   
  0.00042955 	 [ 5b^  1b  0b^  5b ]   
  0.00042955 	 [ 5b^  1b  5b^  0b ]   
  -0.00021478 	 [ 1a^  0a ]   
  0.00021478 	 [ 0a^  1a ]   
  -0.00021478 	 [ 1b^  0b ]   
  0.00021478 	 [ 0b^  1b ]  
)
150  (  0.05937532 	 [ 5a^  1a  0a^  0a ]   
  0.05937532 	 [ 5a^  1a  0b^  0b ]   
  0.05937532 	 [ 1a^  5a  0a^  0a ]   
  0.05937532 	 [ 1a^  5a  0b^  0b ]   
  0.05937532 	 [ 5b^  1b  0a^  0a ]   
  0.05937532 	 [ 5b^  1b  0b^  0b ]   
  0.05937532 	 [ 1b^  5b  0a^  0a ]   
  0.05937532 	 [ 1b^  5b  0b^  0b ]  
)
151  (  0.00868019 	 [ 5a^  0a  1a^  1a ]   
  0.00868019 	 [ 5a^  0a  1b^  1b ]   
  0.00868019 	 [ 0a^  5a  1a^  1a ]   
  0.00868019 	 [ 0a^  5a  1b^  1b ]   
  0.00868019 	 [ 5b^  0b  1a^  1a ]   
  0.00868019 	 [ 5b^  0b  1b^  1b ]   
  0.00868019 	 [ 0b^  5b  1a^  1a ]   
  0.00868019 	 [ 0b^  5b  1b^  1b ]  
)
152  (  -0.00058203 	 [ 1a^  0a  5a^  5a ]   
  -0.00058203 	 [ 1a^  0a  5b^  5b ]   
  -0.00058203 	 [ 0a^  1a  5a^  5a ]   
  -0.00058203 	 [ 0a^  1a  5b^  5b ]   
  -0.00058203 	 [ 1b^  0b  5a^  5a ]   
  -0.00058203 	 [ 1b^  0b  5b^  5b ]   
  -0.00058203 	 [ 0b^  1b  5a^  5a ]   
  -0.00058203 	 [ 0b^  1b  5b^  5b ]  
)
153  (  0.00884364 	 [ 5a^  2a  5a^  2a ]   
  0.00884364 	 [ 5a^  2a  2a^  5a ]   
  0.00884364 	 [ 5a^  2a  5b^  2b ]   
  0.00884364 	 [ 5a^  2a  2b^  5b ]   
  0.00884364 	 [ 2a^  5a  5a^  2a ]   
  0.00884364 	 [ 2a^  5a  2a^  5a ]   
  0.00884364 	 [ 2a^  5a  5b^  2b ]   
  0.00884364 	 [ 2a^  5a  2b^  5b ]   
  0.00884364 	 [ 5b^  2b  5a^  2a ]   
  0.00884364 	 [ 5b^  2b  2a^  5a ]   
  0.00884364 	 [ 5b^  2b  5b^  2b ]   
  0.00884364 	 [ 5b^  2b  2b^  5b ]   
  0.00884364 	 [ 2b^  5b  5a^  2a ]   
  0.00884364 	 [ 2b^  5b  2a^  5a ]   
  0.00884364 	 [ 2b^  5b  5b^  2b ]   
  0.00884364 	 [ 2b^  5b  2b^  5b ]  
)
154  (  -0.02295300 	 [ 5a^  2a  2a^  2a ]   
  -0.02295300 	 [ 5a^  2a  2b^  2b ]   
  -0.02295300 	 [ 2a^  5a  2a^  2a ]   
  -0.02295300 	 [ 2a^  5a  2b^  2b ]   
  -0.02295300 	 [ 5b^  2b  2a^  2a ]   
  -0.02295300 	 [ 5b^  2b  2b^  2b ]   
  -0.02295300 	 [ 2b^  5b  2a^  2a ]   
  -0.02295300 	 [ 2b^  5b  2b^  2b ]   
  0.01147650 	 [ 5a^  2a ]   
  -0.01147650 	 [ 2a^  5a ]   
  0.01147650 	 [ 5b^  2b ]   
  -0.01147650 	 [ 2b^  5b ]  
)
155  (  0.01556910 	 [ 2a^  5a  5a^  5a ]   
  0.01556910 	 [ 2a^  5a  5b^  5b ]   
  0.01556910 	 [ 5a^  2a  5a^  5a ]   
  0.01556910 	 [ 5a^  2a  5b^  5b ]   
  0.01556910 	 [ 2b^  5b  5a^  5a ]   
  0.01556910 	 [ 2b^  5b  5b^  5b ]   
  0.01556910 	 [ 5b^  2b  5a^  5a ]   
  0.01556910 	 [ 5b^  2b  5b^  5b ]   
  -0.00778455 	 [ 2a^  5a ]   
  0.00778455 	 [ 5a^  2a ]   
  -0.00778455 	 [ 2b^  5b ]   
  0.00778455 	 [ 5b^  2b ]  
)
156  (  -0.07557273 	 [ 5a^  2a ]   
  -0.07557273 	 [ 2a^  5a ]   
  -0.07557273 	 [ 5b^  2b ]   
  -0.07557273 	 [ 2b^  5b ]  
)
157  (  0.19015543 	 [ 5a^  5a  2a^  2a ]   
  0.19015543 	 [ 5a^  5a  2b^  2b ]   
  0.19015543 	 [ 5b^  5b  2a^  2a ]   
  0.19015543 	 [ 5b^  5b  2b^  2b ]  
)
158  (  0.00009365 	 [ 5a^  0a  2a^  0a ]   
  0.00009365 	 [ 5a^  0a  0a^  2a ]   
  0.00009365 	 [ 5a^  0a  2b^  0b ]   
  0.00009365 	 [ 5a^  0a  0b^  2b ]   
  0.00009365 	 [ 0a^  5a  2a^  0a ]   
  0.00009365 	 [ 0a^  5a  0a^  2a ]   
  0.00009365 	 [ 0a^  5a  2b^  0b ]   
  0.00009365 	 [ 0a^  5a  0b^  2b ]   
  0.00009365 	 [ 5b^  0b  2a^  0a ]   
  0.00009365 	 [ 5b^  0b  0a^  2a ]   
  0.00009365 	 [ 5b^  0b  2b^  0b ]   
  0.00009365 	 [ 5b^  0b  0b^  2b ]   
  0.00009365 	 [ 0b^  5b  2a^  0a ]   
  0.00009365 	 [ 0b^  5b  0a^  2a ]   
  0.00009365 	 [ 0b^  5b  2b^  0b ]   
  0.00009365 	 [ 0b^  5b  0b^  2b ]   
  -0.00004682 	 [ 5a^  2a ]   
  0.00004682 	 [ 2a^  5a ]   
  -0.00004682 	 [ 5b^  2b ]   
  0.00004682 	 [ 2b^  5b ]  
)
159  (  -0.00120386 	 [ 5a^  2a  0a^  2a ]   
  -0.00120386 	 [ 5a^  2a  2a^  0a ]   
  -0.00120386 	 [ 5a^  2a  0b^  2b ]   
  -0.00120386 	 [ 5a^  2a  2b^  0b ]   
  -0.00120386 	 [ 2a^  5a  0a^  2a ]   
  -0.00120386 	 [ 2a^  5a  2a^  0a ]   
  -0.00120386 	 [ 2a^  5a  0b^  2b ]   
  -0.00120386 	 [ 2a^  5a  2b^  0b ]   
  -0.00120386 	 [ 5b^  2b  0a^  2a ]   
  -0.00120386 	 [ 5b^  2b  2a^  0a ]   
  -0.00120386 	 [ 5b^  2b  0b^  2b ]   
  -0.00120386 	 [ 5b^  2b  2b^  0b ]   
  -0.00120386 	 [ 2b^  5b  0a^  2a ]   
  -0.00120386 	 [ 2b^  5b  2a^  0a ]   
  -0.00120386 	 [ 2b^  5b  0b^  2b ]   
  -0.00120386 	 [ 2b^  5b  2b^  0b ]   
  0.00060193 	 [ 5a^  0a ]   
  -0.00060193 	 [ 0a^  5a ]   
  0.00060193 	 [ 5b^  0b ]   
  -0.00060193 	 [ 0b^  5b ]  
)
160  (  0.00346434 	 [ 2a^  5a  0a^  5a ]   
  0.00346434 	 [ 2a^  5a  5a^  0a ]   
  0.00346434 	 [ 2a^  5a  0b^  5b ]   
  0.00346434 	 [ 2a^  5a  5b^  0b ]   
  0.00346434 	 [ 5a^  2a  0a^  5a ]   
  0.00346434 	 [ 5a^  2a  5a^  0a ]   
  0.00346434 	 [ 5a^  2a  0b^  5b ]   
  0.00346434 	 [ 5a^  2a  5b^  0b ]   
  0.00346434 	 [ 2b^  5b  0a^  5a ]   
  0.00346434 	 [ 2b^  5b  5a^  0a ]   
  0.00346434 	 [ 2b^  5b  0b^  5b ]   
  0.00346434 	 [ 2b^  5b  5b^  0b ]   
  0.00346434 	 [ 5b^  2b  0a^  5a ]   
  0.00346434 	 [ 5b^  2b  5a^  0a ]   
  0.00346434 	 [ 5b^  2b  0b^  5b ]   
  0.00346434 	 [ 5b^  2b  5b^  0b ]   
  -0.00173217 	 [ 2a^  0a ]   
  0.00173217 	 [ 0a^  2a ]   
  -0.00173217 	 [ 2b^  0b ]   
  0.00173217 	 [ 0b^  2b ]  
)
161  (  -0.00151308 	 [ 5a^  2a  0a^  0a ]   
  -0.00151308 	 [ 5a^  2a  0b^  0b ]   
  -0.00151308 	 [ 2a^  5a  0a^  0a ]   
  -0.00151308 	 [ 2a^  5a  0b^  0b ]   
  -0.00151308 	 [ 5b^  2b  0a^  0a ]   
  -0.00151308 	 [ 5b^  2b  0b^  0b ]   
  -0.00151308 	 [ 2b^  5b  0a^  0a ]   
  -0.00151308 	 [ 2b^  5b  0b^  0b ]  
)
162  (  -0.00501356 	 [ 5a^  0a  2a^  2a ]   
  -0.00501356 	 [ 5a^  0a  2b^  2b ]   
  -0.00501356 	 [ 0a^  5a  2a^  2a ]   
  -0.00501356 	 [ 0a^  5a  2b^  2b ]   
  -0.00501356 	 [ 5b^  0b  2a^  2a ]   
  -0.00501356 	 [ 5b^  0b  2b^  2b ]   
  -0.00501356 	 [ 0b^  5b  2a^  2a ]   
  -0.00501356 	 [ 0b^  5b  2b^  2b ]  
)
163  (  -0.00304728 	 [ 2a^  0a  5a^  5a ]   
  -0.00304728 	 [ 2a^  0a  5b^  5b ]   
  -0.00304728 	 [ 0a^  2a  5a^  5a ]   
  -0.00304728 	 [ 0a^  2a  5b^  5b ]   
  -0.00304728 	 [ 2b^  0b  5a^  5a ]   
  -0.00304728 	 [ 2b^  0b  5b^  5b ]   
  -0.00304728 	 [ 0b^  2b  5a^  5a ]   
  -0.00304728 	 [ 0b^  2b  5b^  5b ]  
)
164  (  0.01832925 	 [ 5a^  1a  2a^  1a ]   
  0.01832925 	 [ 5a^  1a  1a^  2a ]   
  0.01832925 	 [ 5a^  1a  2b^  1b ]   
  0.01832925 	 [ 5a^  1a  1b^  2b ]   
  0.01832925 	 [ 1a^  5a  2a^  1a ]   
  0.01832925 	 [ 1a^  5a  1a^  2a ]   
  0.01832925 	 [ 1a^  5a  2b^  1b ]   
  0.01832925 	 [ 1a^  5a  1b^  2b ]   
  0.01832925 	 [ 5b^  1b  2a^  1a ]   
  0.01832925 	 [ 5b^  1b  1a^  2a ]   
  0.01832925 	 [ 5b^  1b  2b^  1b ]   
  0.01832925 	 [ 5b^  1b  1b^  2b ]   
  0.01832925 	 [ 1b^  5b  2a^  1a ]   
  0.01832925 	 [ 1b^  5b  1a^  2a ]   
  0.01832925 	 [ 1b^  5b  2b^  1b ]   
  0.01832925 	 [ 1b^  5b  1b^  2b ]   
  -0.00916463 	 [ 5a^  2a ]   
  0.00916463 	 [ 2a^  5a ]   
  -0.00916463 	 [ 5b^  2b ]   
  0.00916463 	 [ 2b^  5b ]  
)
165  (  -0.00606593 	 [ 5a^  2a  1a^  2a ]   
  -0.00606593 	 [ 5a^  2a  2a^  1a ]   
  -0.00606593 	 [ 5a^  2a  1b^  2b ]   
  -0.00606593 	 [ 5a^  2a  2b^  1b ]   
  -0.00606593 	 [ 2a^  5a  1a^  2a ]   
  -0.00606593 	 [ 2a^  5a  2a^  1a ]   
  -0.00606593 	 [ 2a^  5a  1b^  2b ]   
  -0.00606593 	 [ 2a^  5a  2b^  1b ]   
  -0.00606593 	 [ 5b^  2b  1a^  2a ]   
  -0.00606593 	 [ 5b^  2b  2a^  1a ]   
  -0.00606593 	 [ 5b^  2b  1b^  2b ]   
  -0.00606593 	 [ 5b^  2b  2b^  1b ]   
  -0.00606593 	 [ 2b^  5b  1a^  2a ]   
  -0.00606593 	 [ 2b^  5b  2a^  1a ]   
  -0.00606593 	 [ 2b^  5b  1b^  2b ]   
  -0.00606593 	 [ 2b^  5b  2b^  1b ]   
  0.00303296 	 [ 5a^  1a ]   
  -0.00303296 	 [ 1a^  5a ]   
  0.00303296 	 [ 5b^  1b ]   
  -0.00303296 	 [ 1b^  5b ]  
)
166  (  -0.00929160 	 [ 2a^  5a  1a^  5a ]   
  -0.00929160 	 [ 2a^  5a  5a^  1a ]   
  -0.00929160 	 [ 2a^  5a  1b^  5b ]   
  -0.00929160 	 [ 2a^  5a  5b^  1b ]   
  -0.00929160 	 [ 5a^  2a  1a^  5a ]   
  -0.00929160 	 [ 5a^  2a  5a^  1a ]   
  -0.00929160 	 [ 5a^  2a  1b^  5b ]   
  -0.00929160 	 [ 5a^  2a  5b^  1b ]   
  -0.00929160 	 [ 2b^  5b  1a^  5a ]   
  -0.00929160 	 [ 2b^  5b  5a^  1a ]   
  -0.00929160 	 [ 2b^  5b  1b^  5b ]   
  -0.00929160 	 [ 2b^  5b  5b^  1b ]   
  -0.00929160 	 [ 5b^  2b  1a^  5a ]   
  -0.00929160 	 [ 5b^  2b  5a^  1a ]   
  -0.00929160 	 [ 5b^  2b  1b^  5b ]   
  -0.00929160 	 [ 5b^  2b  5b^  1b ]   
  0.00464580 	 [ 2a^  1a ]   
  -0.00464580 	 [ 1a^  2a ]   
  0.00464580 	 [ 2b^  1b ]   
  -0.00464580 	 [ 1b^  2b ]  
)
167  (  0.03775261 	 [ 5a^  2a  1a^  1a ]   
  0.03775261 	 [ 5a^  2a  1b^  1b ]   
  0.03775261 	 [ 2a^  5a  1a^  1a ]   
  0.03775261 	 [ 2a^  5a  1b^  1b ]   
  0.03775261 	 [ 5b^  2b  1a^  1a ]   
  0.03775261 	 [ 5b^  2b  1b^  1b ]   
  0.03775261 	 [ 2b^  5b  1a^  1a ]   
  0.03775261 	 [ 2b^  5b  1b^  1b ]  
)
168  (  0.01549072 	 [ 5a^  1a  2a^  2a ]   
  0.01549072 	 [ 5a^  1a  2b^  2b ]   
  0.01549072 	 [ 1a^  5a  2a^  2a ]   
  0.01549072 	 [ 1a^  5a  2b^  2b ]   
  0.01549072 	 [ 5b^  1b  2a^  2a ]   
  0.01549072 	 [ 5b^  1b  2b^  2b ]   
  0.01549072 	 [ 1b^  5b  2a^  2a ]   
  0.01549072 	 [ 1b^  5b  2b^  2b ]  
)
169  (  -0.01363936 	 [ 2a^  1a  5a^  5a ]   
  -0.01363936 	 [ 2a^  1a  5b^  5b ]   
  -0.01363936 	 [ 1a^  2a  5a^  5a ]   
  -0.01363936 	 [ 1a^  2a  5b^  5b ]   
  -0.01363936 	 [ 2b^  1b  5a^  5a ]   
  -0.01363936 	 [ 2b^  1b  5b^  5b ]   
  -0.01363936 	 [ 1b^  2b  5a^  5a ]   
  -0.01363936 	 [ 1b^  2b  5b^  5b ]  
)
170  (  -0.00065589 	 [ 5a^  1a  2a^  0a ]   
  -0.00065589 	 [ 5a^  1a  0a^  2a ]   
  -0.00065589 	 [ 5a^  1a  2b^  0b ]   
  -0.00065589 	 [ 5a^  1a  0b^  2b ]   
  -0.00065589 	 [ 1a^  5a  2a^  0a ]   
  -0.00065589 	 [ 1a^  5a  0a^  2a ]   
  -0.00065589 	 [ 1a^  5a  2b^  0b ]   
  -0.00065589 	 [ 1a^  5a  0b^  2b ]   
  -0.00065589 	 [ 5b^  1b  2a^  0a ]   
  -0.00065589 	 [ 5b^  1b  0a^  2a ]   
  -0.00065589 	 [ 5b^  1b  2b^  0b ]   
  -0.00065589 	 [ 5b^  1b  0b^  2b ]   
  -0.00065589 	 [ 1b^  5b  2a^  0a ]   
  -0.00065589 	 [ 1b^  5b  0a^  2a ]   
  -0.00065589 	 [ 1b^  5b  2b^  0b ]   
  -0.00065589 	 [ 1b^  5b  0b^  2b ]  
)
171  (  -0.00156725 	 [ 5a^  0a  2a^  1a ]   
  -0.00156725 	 [ 5a^  0a  1a^  2a ]   
  -0.00156725 	 [ 5a^  0a  2b^  1b ]   
  -0.00156725 	 [ 5a^  0a  1b^  2b ]   
  -0.00156725 	 [ 0a^  5a  2a^  1a ]   
  -0.00156725 	 [ 0a^  5a  1a^  2a ]   
  -0.00156725 	 [ 0a^  5a  2b^  1b ]   
  -0.00156725 	 [ 0a^  5a  1b^  2b ]   
  -0.00156725 	 [ 5b^  0b  2a^  1a ]   
  -0.00156725 	 [ 5b^  0b  1a^  2a ]   
  -0.00156725 	 [ 5b^  0b  2b^  1b ]   
  -0.00156725 	 [ 5b^  0b  1b^  2b ]   
  -0.00156725 	 [ 0b^  5b  2a^  1a ]   
  -0.00156725 	 [ 0b^  5b  1a^  2a ]   
  -0.00156725 	 [ 0b^  5b  2b^  1b ]   
  -0.00156725 	 [ 0b^  5b  1b^  2b ]  
)
172  (  0.00182577 	 [ 5a^  2a  1a^  0a ]   
  0.00182577 	 [ 5a^  2a  0a^  1a ]   
  0.00182577 	 [ 5a^  2a  1b^  0b ]   
  0.00182577 	 [ 5a^  2a  0b^  1b ]   
  0.00182577 	 [ 2a^  5a  1a^  0a ]   
  0.00182577 	 [ 2a^  5a  0a^  1a ]   
  0.00182577 	 [ 2a^  5a  1b^  0b ]   
  0.00182577 	 [ 2a^  5a  0b^  1b ]   
  0.00182577 	 [ 5b^  2b  1a^  0a ]   
  0.00182577 	 [ 5b^  2b  0a^  1a ]   
  0.00182577 	 [ 5b^  2b  1b^  0b ]   
  0.00182577 	 [ 5b^  2b  0b^  1b ]   
  0.00182577 	 [ 2b^  5b  1a^  0a ]   
  0.00182577 	 [ 2b^  5b  0a^  1a ]   
  0.00182577 	 [ 2b^  5b  1b^  0b ]   
  0.00182577 	 [ 2b^  5b  0b^  1b ]  
)
173  (  0.00465453 	 [ 5a^  3a  5a^  3a ]   
  0.00465453 	 [ 5a^  3a  3a^  5a ]   
  0.00465453 	 [ 5a^  3a  5b^  3b ]   
  0.00465453 	 [ 5a^  3a  3b^  5b ]   
  0.00465453 	 [ 3a^  5a  5a^  3a ]   
  0.00465453 	 [ 3a^  5a  3a^  5a ]   
  0.00465453 	 [ 3a^  5a  5b^  3b ]   
  0.00465453 	 [ 3a^  5a  3b^  5b ]   
  0.00465453 	 [ 5b^  3b  5a^  3a ]   
  0.00465453 	 [ 5b^  3b  3a^  5a ]   
  0.00465453 	 [ 5b^  3b  5b^  3b ]   
  0.00465453 	 [ 5b^  3b  3b^  5b ]   
  0.00465453 	 [ 3b^  5b  5a^  3a ]   
  0.00465453 	 [ 3b^  5b  3a^  5a ]   
  0.00465453 	 [ 3b^  5b  5b^  3b ]   
  0.00465453 	 [ 3b^  5b  3b^  5b ]  
)
174  (  0.00511853 	 [ 5a^  3a  3a^  3a ]   
  0.00511853 	 [ 5a^  3a  3b^  3b ]   
  0.00511853 	 [ 3a^  5a  3a^  3a ]   
  0.00511853 	 [ 3a^  5a  3b^  3b ]   
  0.00511853 	 [ 5b^  3b  3a^  3a ]   
  0.00511853 	 [ 5b^  3b  3b^  3b ]   
  0.00511853 	 [ 3b^  5b  3a^  3a ]   
  0.00511853 	 [ 3b^  5b  3b^  3b ]   
  -0.00255927 	 [ 5a^  3a ]   
  0.00255927 	 [ 3a^  5a ]   
  -0.00255927 	 [ 5b^  3b ]   
  0.00255927 	 [ 3b^  5b ]  
)
175  (  0.01516536 	 [ 3a^  5a  5a^  5a ]   
  0.01516536 	 [ 3a^  5a  5b^  5b ]   
  0.01516536 	 [ 5a^  3a  5a^  5a ]   
  0.01516536 	 [ 5a^  3a  5b^  5b ]   
  0.01516536 	 [ 3b^  5b  5a^  5a ]   
  0.01516536 	 [ 3b^  5b  5b^  5b ]   
  0.01516536 	 [ 5b^  3b  5a^  5a ]   
  0.01516536 	 [ 5b^  3b  5b^  5b ]   
  -0.00758268 	 [ 3a^  5a ]   
  0.00758268 	 [ 5a^  3a ]   
  -0.00758268 	 [ 3b^  5b ]   
  0.00758268 	 [ 5b^  3b ]  
)
176  (  -0.06582189 	 [ 5a^  3a ]   
  -0.06582189 	 [ 3a^  5a ]   
  -0.06582189 	 [ 5b^  3b ]   
  -0.06582189 	 [ 3b^  5b ]  
)
177  (  0.18883165 	 [ 5a^  5a  3a^  3a ]   
  0.18883165 	 [ 5a^  5a  3b^  3b ]   
  0.18883165 	 [ 5b^  5b  3a^  3a ]   
  0.18883165 	 [ 5b^  5b  3b^  3b ]  
)
178  (  -0.00357481 	 [ 5a^  0a  3a^  0a ]   
  -0.00357481 	 [ 5a^  0a  0a^  3a ]   
  -0.00357481 	 [ 5a^  0a  3b^  0b ]   
  -0.00357481 	 [ 5a^  0a  0b^  3b ]   
  -0.00357481 	 [ 0a^  5a  3a^  0a ]   
  -0.00357481 	 [ 0a^  5a  0a^  3a ]   
  -0.00357481 	 [ 0a^  5a  3b^  0b ]   
  -0.00357481 	 [ 0a^  5a  0b^  3b ]   
  -0.00357481 	 [ 5b^  0b  3a^  0a ]   
  -0.00357481 	 [ 5b^  0b  0a^  3a ]   
  -0.00357481 	 [ 5b^  0b  3b^  0b ]   
  -0.00357481 	 [ 5b^  0b  0b^  3b ]   
  -0.00357481 	 [ 0b^  5b  3a^  0a ]   
  -0.00357481 	 [ 0b^  5b  0a^  3a ]   
  -0.00357481 	 [ 0b^  5b  3b^  0b ]   
  -0.00357481 	 [ 0b^  5b  0b^  3b ]   
  0.00178741 	 [ 5a^  3a ]   
  -0.00178741 	 [ 3a^  5a ]   
  0.00178741 	 [ 5b^  3b ]   
  -0.00178741 	 [ 3b^  5b ]  
)
179  (  -0.00020141 	 [ 5a^  3a  0a^  3a ]   
  -0.00020141 	 [ 5a^  3a  3a^  0a ]   
  -0.00020141 	 [ 5a^  3a  0b^  3b ]   
  -0.00020141 	 [ 5a^  3a  3b^  0b ]   
  -0.00020141 	 [ 3a^  5a  0a^  3a ]   
  -0.00020141 	 [ 3a^  5a  3a^  0a ]   
  -0.00020141 	 [ 3a^  5a  0b^  3b ]   
  -0.00020141 	 [ 3a^  5a  3b^  0b ]   
  -0.00020141 	 [ 5b^  3b  0a^  3a ]   
  -0.00020141 	 [ 5b^  3b  3a^  0a ]   
  -0.00020141 	 [ 5b^  3b  0b^  3b ]   
  -0.00020141 	 [ 5b^  3b  3b^  0b ]   
  -0.00020141 	 [ 3b^  5b  0a^  3a ]   
  -0.00020141 	 [ 3b^  5b  3a^  0a ]   
  -0.00020141 	 [ 3b^  5b  0b^  3b ]   
  -0.00020141 	 [ 3b^  5b  3b^  0b ]   
  0.00010070 	 [ 5a^  0a ]   
  -0.00010070 	 [ 0a^  5a ]   
  0.00010070 	 [ 5b^  0b ]   
  -0.00010070 	 [ 0b^  5b ]  
)
180  (  0.00125803 	 [ 3a^  5a  0a^  5a ]   
  0.00125803 	 [ 3a^  5a  5a^  0a ]   
  0.00125803 	 [ 3a^  5a  0b^  5b ]   
  0.00125803 	 [ 3a^  5a  5b^  0b ]   
  0.00125803 	 [ 5a^  3a  0a^  5a ]   
  0.00125803 	 [ 5a^  3a  5a^  0a ]   
  0.00125803 	 [ 5a^  3a  0b^  5b ]   
  0.00125803 	 [ 5a^  3a  5b^  0b ]   
  0.00125803 	 [ 3b^  5b  0a^  5a ]   
  0.00125803 	 [ 3b^  5b  5a^  0a ]   
  0.00125803 	 [ 3b^  5b  0b^  5b ]   
  0.00125803 	 [ 3b^  5b  5b^  0b ]   
  0.00125803 	 [ 5b^  3b  0a^  5a ]   
  0.00125803 	 [ 5b^  3b  5a^  0a ]   
  0.00125803 	 [ 5b^  3b  0b^  5b ]   
  0.00125803 	 [ 5b^  3b  5b^  0b ]   
  -0.00062902 	 [ 3a^  0a ]   
  0.00062902 	 [ 0a^  3a ]   
  -0.00062902 	 [ 3b^  0b ]   
  0.00062902 	 [ 0b^  3b ]  
)
181  (  -0.00533271 	 [ 5a^  3a  0a^  0a ]   
  -0.00533271 	 [ 5a^  3a  0b^  0b ]   
  -0.00533271 	 [ 3a^  5a  0a^  0a ]   
  -0.00533271 	 [ 3a^  5a  0b^  0b ]   
  -0.00533271 	 [ 5b^  3b  0a^  0a ]   
  -0.00533271 	 [ 5b^  3b  0b^  0b ]   
  -0.00533271 	 [ 3b^  5b  0a^  0a ]   
  -0.00533271 	 [ 3b^  5b  0b^  0b ]  
)
182  (  0.00109797 	 [ 5a^  0a  3a^  3a ]   
  0.00109797 	 [ 5a^  0a  3b^  3b ]   
  0.00109797 	 [ 0a^  5a  3a^  3a ]   
  0.00109797 	 [ 0a^  5a  3b^  3b ]   
  0.00109797 	 [ 5b^  0b  3a^  3a ]   
  0.00109797 	 [ 5b^  0b  3b^  3b ]   
  0.00109797 	 [ 0b^  5b  3a^  3a ]   
  0.00109797 	 [ 0b^  5b  3b^  3b ]  
)
183  (  -0.00253004 	 [ 3a^  0a  5a^  5a ]   
  -0.00253004 	 [ 3a^  0a  5b^  5b ]   
  -0.00253004 	 [ 0a^  3a  5a^  5a ]   
  -0.00253004 	 [ 0a^  3a  5b^  5b ]   
  -0.00253004 	 [ 3b^  0b  5a^  5a ]   
  -0.00253004 	 [ 3b^  0b  5b^  5b ]   
  -0.00253004 	 [ 0b^  3b  5a^  5a ]   
  -0.00253004 	 [ 0b^  3b  5b^  5b ]  
)
184  (  0.01894570 	 [ 5a^  1a  3a^  1a ]   
  0.01894570 	 [ 5a^  1a  1a^  3a ]   
  0.01894570 	 [ 5a^  1a  3b^  1b ]   
  0.01894570 	 [ 5a^  1a  1b^  3b ]   
  0.01894570 	 [ 1a^  5a  3a^  1a ]   
  0.01894570 	 [ 1a^  5a  1a^  3a ]   
  0.01894570 	 [ 1a^  5a  3b^  1b ]   
  0.01894570 	 [ 1a^  5a  1b^  3b ]   
  0.01894570 	 [ 5b^  1b  3a^  1a ]   
  0.01894570 	 [ 5b^  1b  1a^  3a ]   
  0.01894570 	 [ 5b^  1b  3b^  1b ]   
  0.01894570 	 [ 5b^  1b  1b^  3b ]   
  0.01894570 	 [ 1b^  5b  3a^  1a ]   
  0.01894570 	 [ 1b^  5b  1a^  3a ]   
  0.01894570 	 [ 1b^  5b  3b^  1b ]   
  0.01894570 	 [ 1b^  5b  1b^  3b ]   
  -0.00947285 	 [ 5a^  3a ]   
  0.00947285 	 [ 3a^  5a ]   
  -0.00947285 	 [ 5b^  3b ]   
  0.00947285 	 [ 3b^  5b ]  
)
185  (  -0.00717090 	 [ 5a^  3a  1a^  3a ]   
  -0.00717090 	 [ 5a^  3a  3a^  1a ]   
  -0.00717090 	 [ 5a^  3a  1b^  3b ]   
  -0.00717090 	 [ 5a^  3a  3b^  1b ]   
  -0.00717090 	 [ 3a^  5a  1a^  3a ]   
  -0.00717090 	 [ 3a^  5a  3a^  1a ]   
  -0.00717090 	 [ 3a^  5a  1b^  3b ]   
  -0.00717090 	 [ 3a^  5a  3b^  1b ]   
  -0.00717090 	 [ 5b^  3b  1a^  3a ]   
  -0.00717090 	 [ 5b^  3b  3a^  1a ]   
  -0.00717090 	 [ 5b^  3b  1b^  3b ]   
  -0.00717090 	 [ 5b^  3b  3b^  1b ]   
  -0.00717090 	 [ 3b^  5b  1a^  3a ]   
  -0.00717090 	 [ 3b^  5b  3a^  1a ]   
  -0.00717090 	 [ 3b^  5b  1b^  3b ]   
  -0.00717090 	 [ 3b^  5b  3b^  1b ]   
  0.00358545 	 [ 5a^  1a ]   
  -0.00358545 	 [ 1a^  5a ]   
  0.00358545 	 [ 5b^  1b ]   
  -0.00358545 	 [ 1b^  5b ]  
)
186  (  -0.00456033 	 [ 3a^  5a  1a^  5a ]   
  -0.00456033 	 [ 3a^  5a  5a^  1a ]   
  -0.00456033 	 [ 3a^  5a  1b^  5b ]   
  -0.00456033 	 [ 3a^  5a  5b^  1b ]   
  -0.00456033 	 [ 5a^  3a  1a^  5a ]   
  -0.00456033 	 [ 5a^  3a  5a^  1a ]   
  -0.00456033 	 [ 5a^  3a  1b^  5b ]   
  -0.00456033 	 [ 5a^  3a  5b^  1b ]   
  -0.00456033 	 [ 3b^  5b  1a^  5a ]   
  -0.00456033 	 [ 3b^  5b  5a^  1a ]   
  -0.00456033 	 [ 3b^  5b  1b^  5b ]   
  -0.00456033 	 [ 3b^  5b  5b^  1b ]   
  -0.00456033 	 [ 5b^  3b  1a^  5a ]   
  -0.00456033 	 [ 5b^  3b  5a^  1a ]   
  -0.00456033 	 [ 5b^  3b  1b^  5b ]   
  -0.00456033 	 [ 5b^  3b  5b^  1b ]   
  0.00228017 	 [ 3a^  1a ]   
  -0.00228017 	 [ 1a^  3a ]   
  0.00228017 	 [ 3b^  1b ]   
  -0.00228017 	 [ 1b^  3b ]  
)
187  (  0.02826769 	 [ 5a^  3a  1a^  1a ]   
  0.02826769 	 [ 5a^  3a  1b^  1b ]   
  0.02826769 	 [ 3a^  5a  1a^  1a ]   
  0.02826769 	 [ 3a^  5a  1b^  1b ]   
  0.02826769 	 [ 5b^  3b  1a^  1a ]   
  0.02826769 	 [ 5b^  3b  1b^  1b ]   
  0.02826769 	 [ 3b^  5b  1a^  1a ]   
  0.02826769 	 [ 3b^  5b  1b^  1b ]  
)
188  (  -0.01087901 	 [ 5a^  1a  3a^  3a ]   
  -0.01087901 	 [ 5a^  1a  3b^  3b ]   
  -0.01087901 	 [ 1a^  5a  3a^  3a ]   
  -0.01087901 	 [ 1a^  5a  3b^  3b ]   
  -0.01087901 	 [ 5b^  1b  3a^  3a ]   
  -0.01087901 	 [ 5b^  1b  3b^  3b ]   
  -0.01087901 	 [ 1b^  5b  3a^  3a ]   
  -0.01087901 	 [ 1b^  5b  3b^  3b ]  
)
189  (  -0.03351184 	 [ 3a^  1a  5a^  5a ]   
  -0.03351184 	 [ 3a^  1a  5b^  5b ]   
  -0.03351184 	 [ 1a^  3a  5a^  5a ]   
  -0.03351184 	 [ 1a^  3a  5b^  5b ]   
  -0.03351184 	 [ 3b^  1b  5a^  5a ]   
  -0.03351184 	 [ 3b^  1b  5b^  5b ]   
  -0.03351184 	 [ 1b^  3b  5a^  5a ]   
  -0.03351184 	 [ 1b^  3b  5b^  5b ]  
)
190  (  0.00001579 	 [ 5a^  1a  3a^  0a ]   
  0.00001579 	 [ 5a^  1a  0a^  3a ]   
  0.00001579 	 [ 5a^  1a  3b^  0b ]   
  0.00001579 	 [ 5a^  1a  0b^  3b ]   
  0.00001579 	 [ 1a^  5a  3a^  0a ]   
  0.00001579 	 [ 1a^  5a  0a^  3a ]   
  0.00001579 	 [ 1a^  5a  3b^  0b ]   
  0.00001579 	 [ 1a^  5a  0b^  3b ]   
  0.00001579 	 [ 5b^  1b  3a^  0a ]   
  0.00001579 	 [ 5b^  1b  0a^  3a ]   
  0.00001579 	 [ 5b^  1b  3b^  0b ]   
  0.00001579 	 [ 5b^  1b  0b^  3b ]   
  0.00001579 	 [ 1b^  5b  3a^  0a ]   
  0.00001579 	 [ 1b^  5b  0a^  3a ]   
  0.00001579 	 [ 1b^  5b  3b^  0b ]   
  0.00001579 	 [ 1b^  5b  0b^  3b ]  
)
191  (  -0.00266562 	 [ 5a^  0a  3a^  1a ]   
  -0.00266562 	 [ 5a^  0a  1a^  3a ]   
  -0.00266562 	 [ 5a^  0a  3b^  1b ]   
  -0.00266562 	 [ 5a^  0a  1b^  3b ]   
  -0.00266562 	 [ 0a^  5a  3a^  1a ]   
  -0.00266562 	 [ 0a^  5a  1a^  3a ]   
  -0.00266562 	 [ 0a^  5a  3b^  1b ]   
  -0.00266562 	 [ 0a^  5a  1b^  3b ]   
  -0.00266562 	 [ 5b^  0b  3a^  1a ]   
  -0.00266562 	 [ 5b^  0b  1a^  3a ]   
  -0.00266562 	 [ 5b^  0b  3b^  1b ]   
  -0.00266562 	 [ 5b^  0b  1b^  3b ]   
  -0.00266562 	 [ 0b^  5b  3a^  1a ]   
  -0.00266562 	 [ 0b^  5b  1a^  3a ]   
  -0.00266562 	 [ 0b^  5b  3b^  1b ]   
  -0.00266562 	 [ 0b^  5b  1b^  3b ]  
)
192  (  0.00126768 	 [ 5a^  3a  1a^  0a ]   
  0.00126768 	 [ 5a^  3a  0a^  1a ]   
  0.00126768 	 [ 5a^  3a  1b^  0b ]   
  0.00126768 	 [ 5a^  3a  0b^  1b ]   
  0.00126768 	 [ 3a^  5a  1a^  0a ]   
  0.00126768 	 [ 3a^  5a  0a^  1a ]   
  0.00126768 	 [ 3a^  5a  1b^  0b ]   
  0.00126768 	 [ 3a^  5a  0b^  1b ]   
  0.00126768 	 [ 5b^  3b  1a^  0a ]   
  0.00126768 	 [ 5b^  3b  0a^  1a ]   
  0.00126768 	 [ 5b^  3b  1b^  0b ]   
  0.00126768 	 [ 5b^  3b  0b^  1b ]   
  0.00126768 	 [ 3b^  5b  1a^  0a ]   
  0.00126768 	 [ 3b^  5b  0a^  1a ]   
  0.00126768 	 [ 3b^  5b  1b^  0b ]   
  0.00126768 	 [ 3b^  5b  0b^  1b ]  
)
193  (  0.00497811 	 [ 5a^  2a  3a^  2a ]   
  0.00497811 	 [ 5a^  2a  2a^  3a ]   
  0.00497811 	 [ 5a^  2a  3b^  2b ]   
  0.00497811 	 [ 5a^  2a  2b^  3b ]   
  0.00497811 	 [ 2a^  5a  3a^  2a ]   
  0.00497811 	 [ 2a^  5a  2a^  3a ]   
  0.00497811 	 [ 2a^  5a  3b^  2b ]   
  0.00497811 	 [ 2a^  5a  2b^  3b ]   
  0.00497811 	 [ 5b^  2b  3a^  2a ]   
  0.00497811 	 [ 5b^  2b  2a^  3a ]   
  0.00497811 	 [ 5b^  2b  3b^  2b ]   
  0.00497811 	 [ 5b^  2b  2b^  3b ]   
  0.00497811 	 [ 2b^  5b  3a^  2a ]   
  0.00497811 	 [ 2b^  5b  2a^  3a ]   
  0.00497811 	 [ 2b^  5b  3b^  2b ]   
  0.00497811 	 [ 2b^  5b  2b^  3b ]   
  -0.00248905 	 [ 5a^  3a ]   
  0.00248905 	 [ 3a^  5a ]   
  -0.00248905 	 [ 5b^  3b ]   
  0.00248905 	 [ 3b^  5b ]  
)
194  (  0.00274662 	 [ 5a^  3a  2a^  3a ]   
  0.00274662 	 [ 5a^  3a  3a^  2a ]   
  0.00274662 	 [ 5a^  3a  2b^  3b ]   
  0.00274662 	 [ 5a^  3a  3b^  2b ]   
  0.00274662 	 [ 3a^  5a  2a^  3a ]   
  0.00274662 	 [ 3a^  5a  3a^  2a ]   
  0.00274662 	 [ 3a^  5a  2b^  3b ]   
  0.00274662 	 [ 3a^  5a  3b^  2b ]   
  0.00274662 	 [ 5b^  3b  2a^  3a ]   
  0.00274662 	 [ 5b^  3b  3a^  2a ]   
  0.00274662 	 [ 5b^  3b  2b^  3b ]   
  0.00274662 	 [ 5b^  3b  3b^  2b ]   
  0.00274662 	 [ 3b^  5b  2a^  3a ]   
  0.00274662 	 [ 3b^  5b  3a^  2a ]   
  0.00274662 	 [ 3b^  5b  2b^  3b ]   
  0.00274662 	 [ 3b^  5b  3b^  2b ]   
  -0.00137331 	 [ 5a^  2a ]   
  0.00137331 	 [ 2a^  5a ]   
  -0.00137331 	 [ 5b^  2b ]   
  0.00137331 	 [ 2b^  5b ]  
)
195  (  0.00312881 	 [ 3a^  5a  2a^  5a ]   
  0.00312881 	 [ 3a^  5a  5a^  2a ]   
  0.00312881 	 [ 3a^  5a  2b^  5b ]   
  0.00312881 	 [ 3a^  5a  5b^  2b ]   
  0.00312881 	 [ 5a^  3a  2a^  5a ]   
  0.00312881 	 [ 5a^  3a  5a^  2a ]   
  0.00312881 	 [ 5a^  3a  2b^  5b ]   
  0.00312881 	 [ 5a^  3a  5b^  2b ]   
  0.00312881 	 [ 3b^  5b  2a^  5a ]   
  0.00312881 	 [ 3b^  5b  5a^  2a ]   
  0.00312881 	 [ 3b^  5b  2b^  5b ]   
  0.00312881 	 [ 3b^  5b  5b^  2b ]   
  0.00312881 	 [ 5b^  3b  2a^  5a ]   
  0.00312881 	 [ 5b^  3b  5a^  2a ]   
  0.00312881 	 [ 5b^  3b  2b^  5b ]   
  0.00312881 	 [ 5b^  3b  5b^  2b ]   
  -0.00156441 	 [ 3a^  2a ]   
  0.00156441 	 [ 2a^  3a ]   
  -0.00156441 	 [ 3b^  2b ]   
  0.00156441 	 [ 2b^  3b ]  
)
196  (  0.01065503 	 [ 5a^  3a  2a^  2a ]   
  0.01065503 	 [ 5a^  3a  2b^  2b ]   
  0.01065503 	 [ 3a^  5a  2a^  2a ]   
  0.01065503 	 [ 3a^  5a  2b^  2b ]   
  0.01065503 	 [ 5b^  3b  2a^  2a ]   
  0.01065503 	 [ 5b^  3b  2b^  2b ]   
  0.01065503 	 [ 3b^  5b  2a^  2a ]   
  0.01065503 	 [ 3b^  5b  2b^  2b ]  
)
197  (  0.00972635 	 [ 5a^  2a  3a^  3a ]   
  0.00972635 	 [ 5a^  2a  3b^  3b ]   
  0.00972635 	 [ 2a^  5a  3a^  3a ]   
  0.00972635 	 [ 2a^  5a  3b^  3b ]   
  0.00972635 	 [ 5b^  2b  3a^  3a ]   
  0.00972635 	 [ 5b^  2b  3b^  3b ]   
  0.00972635 	 [ 2b^  5b  3a^  3a ]   
  0.00972635 	 [ 2b^  5b  3b^  3b ]  
)
198  (  0.02635063 	 [ 3a^  2a  5a^  5a ]   
  0.02635063 	 [ 3a^  2a  5b^  5b ]   
  0.02635063 	 [ 2a^  3a  5a^  5a ]   
  0.02635063 	 [ 2a^  3a  5b^  5b ]   
  0.02635063 	 [ 3b^  2b  5a^  5a ]   
  0.02635063 	 [ 3b^  2b  5b^  5b ]   
  0.02635063 	 [ 2b^  3b  5a^  5a ]   
  0.02635063 	 [ 2b^  3b  5b^  5b ]  
)
199  (  -0.00175025 	 [ 5a^  2a  3a^  0a ]   
  -0.00175025 	 [ 5a^  2a  0a^  3a ]   
  -0.00175025 	 [ 5a^  2a  3b^  0b ]   
  -0.00175025 	 [ 5a^  2a  0b^  3b ]   
  -0.00175025 	 [ 2a^  5a  3a^  0a ]   
  -0.00175025 	 [ 2a^  5a  0a^  3a ]   
  -0.00175025 	 [ 2a^  5a  3b^  0b ]   
  -0.00175025 	 [ 2a^  5a  0b^  3b ]   
  -0.00175025 	 [ 5b^  2b  3a^  0a ]   
  -0.00175025 	 [ 5b^  2b  0a^  3a ]   
  -0.00175025 	 [ 5b^  2b  3b^  0b ]   
  -0.00175025 	 [ 5b^  2b  0b^  3b ]   
  -0.00175025 	 [ 2b^  5b  3a^  0a ]   
  -0.00175025 	 [ 2b^  5b  0a^  3a ]   
  -0.00175025 	 [ 2b^  5b  3b^  0b ]   
  -0.00175025 	 [ 2b^  5b  0b^  3b ]  
)
200  (  -0.00068795 	 [ 5a^  0a  3a^  2a ]   
  -0.00068795 	 [ 5a^  0a  2a^  3a ]   
  -0.00068795 	 [ 5a^  0a  3b^  2b ]   
  -0.00068795 	 [ 5a^  0a  2b^  3b ]   
  -0.00068795 	 [ 0a^  5a  3a^  2a ]   
  -0.00068795 	 [ 0a^  5a  2a^  3a ]   
  -0.00068795 	 [ 0a^  5a  3b^  2b ]   
  -0.00068795 	 [ 0a^  5a  2b^  3b ]   
  -0.00068795 	 [ 5b^  0b  3a^  2a ]   
  -0.00068795 	 [ 5b^  0b  2a^  3a ]   
  -0.00068795 	 [ 5b^  0b  3b^  2b ]   
  -0.00068795 	 [ 5b^  0b  2b^  3b ]   
  -0.00068795 	 [ 0b^  5b  3a^  2a ]   
  -0.00068795 	 [ 0b^  5b  2a^  3a ]   
  -0.00068795 	 [ 0b^  5b  3b^  2b ]   
  -0.00068795 	 [ 0b^  5b  2b^  3b ]  
)
201  (  0.00037924 	 [ 5a^  3a  2a^  0a ]   
  0.00037924 	 [ 5a^  3a  0a^  2a ]   
  0.00037924 	 [ 5a^  3a  2b^  0b ]   
  0.00037924 	 [ 5a^  3a  0b^  2b ]   
  0.00037924 	 [ 3a^  5a  2a^  0a ]   
  0.00037924 	 [ 3a^  5a  0a^  2a ]   
  0.00037924 	 [ 3a^  5a  2b^  0b ]   
  0.00037924 	 [ 3a^  5a  0b^  2b ]   
  0.00037924 	 [ 5b^  3b  2a^  0a ]   
  0.00037924 	 [ 5b^  3b  0a^  2a ]   
  0.00037924 	 [ 5b^  3b  2b^  0b ]   
  0.00037924 	 [ 5b^  3b  0b^  2b ]   
  0.00037924 	 [ 3b^  5b  2a^  0a ]   
  0.00037924 	 [ 3b^  5b  0a^  2a ]   
  0.00037924 	 [ 3b^  5b  2b^  0b ]   
  0.00037924 	 [ 3b^  5b  0b^  2b ]  
)
202  (  -0.00654007 	 [ 5a^  2a  3a^  1a ]   
  -0.00654007 	 [ 5a^  2a  1a^  3a ]   
  -0.00654007 	 [ 5a^  2a  3b^  1b ]   
  -0.00654007 	 [ 5a^  2a  1b^  3b ]   
  -0.00654007 	 [ 2a^  5a  3a^  1a ]   
  -0.00654007 	 [ 2a^  5a  1a^  3a ]   
  -0.00654007 	 [ 2a^  5a  3b^  1b ]   
  -0.00654007 	 [ 2a^  5a  1b^  3b ]   
  -0.00654007 	 [ 5b^  2b  3a^  1a ]   
  -0.00654007 	 [ 5b^  2b  1a^  3a ]   
  -0.00654007 	 [ 5b^  2b  3b^  1b ]   
  -0.00654007 	 [ 5b^  2b  1b^  3b ]   
  -0.00654007 	 [ 2b^  5b  3a^  1a ]   
  -0.00654007 	 [ 2b^  5b  1a^  3a ]   
  -0.00654007 	 [ 2b^  5b  3b^  1b ]   
  -0.00654007 	 [ 2b^  5b  1b^  3b ]  
)
203  (  0.00116749 	 [ 5a^  1a  3a^  2a ]   
  0.00116749 	 [ 5a^  1a  2a^  3a ]   
  0.00116749 	 [ 5a^  1a  3b^  2b ]   
  0.00116749 	 [ 5a^  1a  2b^  3b ]   
  0.00116749 	 [ 1a^  5a  3a^  2a ]   
  0.00116749 	 [ 1a^  5a  2a^  3a ]   
  0.00116749 	 [ 1a^  5a  3b^  2b ]   
  0.00116749 	 [ 1a^  5a  2b^  3b ]   
  0.00116749 	 [ 5b^  1b  3a^  2a ]   
  0.00116749 	 [ 5b^  1b  2a^  3a ]   
  0.00116749 	 [ 5b^  1b  3b^  2b ]   
  0.00116749 	 [ 5b^  1b  2b^  3b ]   
  0.00116749 	 [ 1b^  5b  3a^  2a ]   
  0.00116749 	 [ 1b^  5b  2a^  3a ]   
  0.00116749 	 [ 1b^  5b  3b^  2b ]   
  0.00116749 	 [ 1b^  5b  2b^  3b ]  
)
204  (  -0.00227084 	 [ 5a^  3a  2a^  1a ]   
  -0.00227084 	 [ 5a^  3a  1a^  2a ]   
  -0.00227084 	 [ 5a^  3a  2b^  1b ]   
  -0.00227084 	 [ 5a^  3a  1b^  2b ]   
  -0.00227084 	 [ 3a^  5a  2a^  1a ]   
  -0.00227084 	 [ 3a^  5a  1a^  2a ]   
  -0.00227084 	 [ 3a^  5a  2b^  1b ]   
  -0.00227084 	 [ 3a^  5a  1b^  2b ]   
  -0.00227084 	 [ 5b^  3b  2a^  1a ]   
  -0.00227084 	 [ 5b^  3b  1a^  2a ]   
  -0.00227084 	 [ 5b^  3b  2b^  1b ]   
  -0.00227084 	 [ 5b^  3b  1b^  2b ]   
  -0.00227084 	 [ 3b^  5b  2a^  1a ]   
  -0.00227084 	 [ 3b^  5b  1a^  2a ]   
  -0.00227084 	 [ 3b^  5b  2b^  1b ]   
  -0.00227084 	 [ 3b^  5b  1b^  2b ]  
)
205  (  0.00389391 	 [ 5a^  4a  5a^  4a ]   
  0.00389391 	 [ 5a^  4a  4a^  5a ]   
  0.00389391 	 [ 5a^  4a  5b^  4b ]   
  0.00389391 	 [ 5a^  4a  4b^  5b ]   
  0.00389391 	 [ 4a^  5a  5a^  4a ]   
  0.00389391 	 [ 4a^  5a  4a^  5a ]   
  0.00389391 	 [ 4a^  5a  5b^  4b ]   
  0.00389391 	 [ 4a^  5a  4b^  5b ]   
  0.00389391 	 [ 5b^  4b  5a^  4a ]   
  0.00389391 	 [ 5b^  4b  4a^  5a ]   
  0.00389391 	 [ 5b^  4b  5b^  4b ]   
  0.00389391 	 [ 5b^  4b  4b^  5b ]   
  0.00389391 	 [ 4b^  5b  5a^  4a ]   
  0.00389391 	 [ 4b^  5b  4a^  5a ]   
  0.00389391 	 [ 4b^  5b  5b^  4b ]   
  0.00389391 	 [ 4b^  5b  4b^  5b ]  
)
206  (  0.01409183 	 [ 5a^  4a  4a^  4a ]   
  0.01409183 	 [ 5a^  4a  4b^  4b ]   
  0.01409183 	 [ 4a^  5a  4a^  4a ]   
  0.01409183 	 [ 4a^  5a  4b^  4b ]   
  0.01409183 	 [ 5b^  4b  4a^  4a ]   
  0.01409183 	 [ 5b^  4b  4b^  4b ]   
  0.01409183 	 [ 4b^  5b  4a^  4a ]   
  0.01409183 	 [ 4b^  5b  4b^  4b ]   
  -0.00704591 	 [ 5a^  4a ]   
  0.00704591 	 [ 4a^  5a ]   
  -0.00704591 	 [ 5b^  4b ]   
  0.00704591 	 [ 4b^  5b ]  
)
207  (  0.00115624 	 [ 4a^  5a  5a^  5a ]   
  0.00115624 	 [ 4a^  5a  5b^  5b ]   
  0.00115624 	 [ 5a^  4a  5a^  5a ]   
  0.00115624 	 [ 5a^  4a  5b^  5b ]   
  0.00115624 	 [ 4b^  5b  5a^  5a ]   
  0.00115624 	 [ 4b^  5b  5b^  5b ]   
  0.00115624 	 [ 5b^  4b  5a^  5a ]   
  0.00115624 	 [ 5b^  4b  5b^  5b ]   
  -0.00057812 	 [ 4a^  5a ]   
  0.00057812 	 [ 5a^  4a ]   
  -0.00057812 	 [ 4b^  5b ]   
  0.00057812 	 [ 5b^  4b ]  
)
208  (  -0.03471578 	 [ 5a^  4a ]   
  -0.03471578 	 [ 4a^  5a ]   
  -0.03471578 	 [ 5b^  4b ]   
  -0.03471578 	 [ 4b^  5b ]  
)
209  (  0.20066940 	 [ 5a^  5a  4a^  4a ]   
  0.20066940 	 [ 5a^  5a  4b^  4b ]   
  0.20066940 	 [ 5b^  5b  4a^  4a ]   
  0.20066940 	 [ 5b^  5b  4b^  4b ]  
)
210  (  0.00232922 	 [ 5a^  0a  4a^  0a ]   
  0.00232922 	 [ 5a^  0a  0a^  4a ]   
  0.00232922 	 [ 5a^  0a  4b^  0b ]   
  0.00232922 	 [ 5a^  0a  0b^  4b ]   
  0.00232922 	 [ 0a^  5a  4a^  0a ]   
  0.00232922 	 [ 0a^  5a  0a^  4a ]   
  0.00232922 	 [ 0a^  5a  4b^  0b ]   
  0.00232922 	 [ 0a^  5a  0b^  4b ]   
  0.00232922 	 [ 5b^  0b  4a^  0a ]   
  0.00232922 	 [ 5b^  0b  0a^  4a ]   
  0.00232922 	 [ 5b^  0b  4b^  0b ]   
  0.00232922 	 [ 5b^  0b  0b^  4b ]   
  0.00232922 	 [ 0b^  5b  4a^  0a ]   
  0.00232922 	 [ 0b^  5b  0a^  4a ]   
  0.00232922 	 [ 0b^  5b  4b^  0b ]   
  0.00232922 	 [ 0b^  5b  0b^  4b ]   
  -0.00116461 	 [ 5a^  4a ]   
  0.00116461 	 [ 4a^  5a ]   
  -0.00116461 	 [ 5b^  4b ]   
  0.00116461 	 [ 4b^  5b ]  
)
211  (  -0.00104640 	 [ 5a^  4a  0a^  4a ]   
  -0.00104640 	 [ 5a^  4a  4a^  0a ]   
  -0.00104640 	 [ 5a^  4a  0b^  4b ]   
  -0.00104640 	 [ 5a^  4a  4b^  0b ]   
  -0.00104640 	 [ 4a^  5a  0a^  4a ]   
  -0.00104640 	 [ 4a^  5a  4a^  0a ]   
  -0.00104640 	 [ 4a^  5a  0b^  4b ]   
  -0.00104640 	 [ 4a^  5a  4b^  0b ]   
  -0.00104640 	 [ 5b^  4b  0a^  4a ]   
  -0.00104640 	 [ 5b^  4b  4a^  0a ]   
  -0.00104640 	 [ 5b^  4b  0b^  4b ]   
  -0.00104640 	 [ 5b^  4b  4b^  0b ]   
  -0.00104640 	 [ 4b^  5b  0a^  4a ]   
  -0.00104640 	 [ 4b^  5b  4a^  0a ]   
  -0.00104640 	 [ 4b^  5b  0b^  4b ]   
  -0.00104640 	 [ 4b^  5b  4b^  0b ]   
  0.00052320 	 [ 5a^  0a ]   
  -0.00052320 	 [ 0a^  5a ]   
  0.00052320 	 [ 5b^  0b ]   
  -0.00052320 	 [ 0b^  5b ]  
)
212  (  -0.00337704 	 [ 4a^  5a  0a^  5a ]   
  -0.00337704 	 [ 4a^  5a  5a^  0a ]   
  -0.00337704 	 [ 4a^  5a  0b^  5b ]   
  -0.00337704 	 [ 4a^  5a  5b^  0b ]   
  -0.00337704 	 [ 5a^  4a  0a^  5a ]   
  -0.00337704 	 [ 5a^  4a  5a^  0a ]   
  -0.00337704 	 [ 5a^  4a  0b^  5b ]   
  -0.00337704 	 [ 5a^  4a  5b^  0b ]   
  -0.00337704 	 [ 4b^  5b  0a^  5a ]   
  -0.00337704 	 [ 4b^  5b  5a^  0a ]   
  -0.00337704 	 [ 4b^  5b  0b^  5b ]   
  -0.00337704 	 [ 4b^  5b  5b^  0b ]   
  -0.00337704 	 [ 5b^  4b  0a^  5a ]   
  -0.00337704 	 [ 5b^  4b  5a^  0a ]   
  -0.00337704 	 [ 5b^  4b  0b^  5b ]   
  -0.00337704 	 [ 5b^  4b  5b^  0b ]   
  0.00168852 	 [ 4a^  0a ]   
  -0.00168852 	 [ 0a^  4a ]   
  0.00168852 	 [ 4b^  0b ]   
  -0.00168852 	 [ 0b^  4b ]  
)
213  (  0.02105240 	 [ 5a^  4a  0a^  0a ]   
  0.02105240 	 [ 5a^  4a  0b^  0b ]   
  0.02105240 	 [ 4a^  5a  0a^  0a ]   
  0.02105240 	 [ 4a^  5a  0b^  0b ]   
  0.02105240 	 [ 5b^  4b  0a^  0a ]   
  0.02105240 	 [ 5b^  4b  0b^  0b ]   
  0.02105240 	 [ 4b^  5b  0a^  0a ]   
  0.02105240 	 [ 4b^  5b  0b^  0b ]  
)
214  (  -0.00686860 	 [ 5a^  0a  4a^  4a ]   
  -0.00686860 	 [ 5a^  0a  4b^  4b ]   
  -0.00686860 	 [ 0a^  5a  4a^  4a ]   
  -0.00686860 	 [ 0a^  5a  4b^  4b ]   
  -0.00686860 	 [ 5b^  0b  4a^  4a ]   
  -0.00686860 	 [ 5b^  0b  4b^  4b ]   
  -0.00686860 	 [ 0b^  5b  4a^  4a ]   
  -0.00686860 	 [ 0b^  5b  4b^  4b ]  
)
215  (  0.00511771 	 [ 4a^  0a  5a^  5a ]   
  0.00511771 	 [ 4a^  0a  5b^  5b ]   
  0.00511771 	 [ 0a^  4a  5a^  5a ]   
  0.00511771 	 [ 0a^  4a  5b^  5b ]   
  0.00511771 	 [ 4b^  0b  5a^  5a ]   
  0.00511771 	 [ 4b^  0b  5b^  5b ]   
  0.00511771 	 [ 0b^  4b  5a^  5a ]   
  0.00511771 	 [ 0b^  4b  5b^  5b ]  
)
216  (  -0.00234773 	 [ 5a^  1a  4a^  1a ]   
  -0.00234773 	 [ 5a^  1a  1a^  4a ]   
  -0.00234773 	 [ 5a^  1a  4b^  1b ]   
  -0.00234773 	 [ 5a^  1a  1b^  4b ]   
  -0.00234773 	 [ 1a^  5a  4a^  1a ]   
  -0.00234773 	 [ 1a^  5a  1a^  4a ]   
  -0.00234773 	 [ 1a^  5a  4b^  1b ]   
  -0.00234773 	 [ 1a^  5a  1b^  4b ]   
  -0.00234773 	 [ 5b^  1b  4a^  1a ]   
  -0.00234773 	 [ 5b^  1b  1a^  4a ]   
  -0.00234773 	 [ 5b^  1b  4b^  1b ]   
  -0.00234773 	 [ 5b^  1b  1b^  4b ]   
  -0.00234773 	 [ 1b^  5b  4a^  1a ]   
  -0.00234773 	 [ 1b^  5b  1a^  4a ]   
  -0.00234773 	 [ 1b^  5b  4b^  1b ]   
  -0.00234773 	 [ 1b^  5b  1b^  4b ]   
  0.00117386 	 [ 5a^  4a ]   
  -0.00117386 	 [ 4a^  5a ]   
  0.00117386 	 [ 5b^  4b ]   
  -0.00117386 	 [ 4b^  5b ]  
)
217  (  -0.00015281 	 [ 5a^  4a  1a^  4a ]   
  -0.00015281 	 [ 5a^  4a  4a^  1a ]   
  -0.00015281 	 [ 5a^  4a  1b^  4b ]   
  -0.00015281 	 [ 5a^  4a  4b^  1b ]   
  -0.00015281 	 [ 4a^  5a  1a^  4a ]   
  -0.00015281 	 [ 4a^  5a  4a^  1a ]   
  -0.00015281 	 [ 4a^  5a  1b^  4b ]   
  -0.00015281 	 [ 4a^  5a  4b^  1b ]   
  -0.00015281 	 [ 5b^  4b  1a^  4a ]   
  -0.00015281 	 [ 5b^  4b  4a^  1a ]   
  -0.00015281 	 [ 5b^  4b  1b^  4b ]   
  -0.00015281 	 [ 5b^  4b  4b^  1b ]   
  -0.00015281 	 [ 4b^  5b  1a^  4a ]   
  -0.00015281 	 [ 4b^  5b  4a^  1a ]   
  -0.00015281 	 [ 4b^  5b  1b^  4b ]   
  -0.00015281 	 [ 4b^  5b  4b^  1b ]   
  0.00007640 	 [ 5a^  1a ]   
  -0.00007640 	 [ 1a^  5a ]   
  0.00007640 	 [ 5b^  1b ]   
  -0.00007640 	 [ 1b^  5b ]  
)
218  (  0.00006368 	 [ 4a^  5a  1a^  5a ]   
  0.00006368 	 [ 4a^  5a  5a^  1a ]   
  0.00006368 	 [ 4a^  5a  1b^  5b ]   
  0.00006368 	 [ 4a^  5a  5b^  1b ]   
  0.00006368 	 [ 5a^  4a  1a^  5a ]   
  0.00006368 	 [ 5a^  4a  5a^  1a ]   
  0.00006368 	 [ 5a^  4a  1b^  5b ]   
  0.00006368 	 [ 5a^  4a  5b^  1b ]   
  0.00006368 	 [ 4b^  5b  1a^  5a ]   
  0.00006368 	 [ 4b^  5b  5a^  1a ]   
  0.00006368 	 [ 4b^  5b  1b^  5b ]   
  0.00006368 	 [ 4b^  5b  5b^  1b ]   
  0.00006368 	 [ 5b^  4b  1a^  5a ]   
  0.00006368 	 [ 5b^  4b  5a^  1a ]   
  0.00006368 	 [ 5b^  4b  1b^  5b ]   
  0.00006368 	 [ 5b^  4b  5b^  1b ]   
  -0.00003184 	 [ 4a^  1a ]   
  0.00003184 	 [ 1a^  4a ]   
  -0.00003184 	 [ 4b^  1b ]   
  0.00003184 	 [ 1b^  4b ]  
)
219  (  -0.00357298 	 [ 5a^  4a  1a^  1a ]   
  -0.00357298 	 [ 5a^  4a  1b^  1b ]   
  -0.00357298 	 [ 4a^  5a  1a^  1a ]   
  -0.00357298 	 [ 4a^  5a  1b^  1b ]   
  -0.00357298 	 [ 5b^  4b  1a^  1a ]   
  -0.00357298 	 [ 5b^  4b  1b^  1b ]   
  -0.00357298 	 [ 4b^  5b  1a^  1a ]   
  -0.00357298 	 [ 4b^  5b  1b^  1b ]  
)
220  (  0.01920016 	 [ 5a^  1a  4a^  4a ]   
  0.01920016 	 [ 5a^  1a  4b^  4b ]   
  0.01920016 	 [ 1a^  5a  4a^  4a ]   
  0.01920016 	 [ 1a^  5a  4b^  4b ]   
  0.01920016 	 [ 5b^  1b  4a^  4a ]   
  0.01920016 	 [ 5b^  1b  4b^  4b ]   
  0.01920016 	 [ 1b^  5b  4a^  4a ]   
  0.01920016 	 [ 1b^  5b  4b^  4b ]  
)
221  (  -0.01487644 	 [ 4a^  1a  5a^  5a ]   
  -0.01487644 	 [ 4a^  1a  5b^  5b ]   
  -0.01487644 	 [ 1a^  4a  5a^  5a ]   
  -0.01487644 	 [ 1a^  4a  5b^  5b ]   
  -0.01487644 	 [ 4b^  1b  5a^  5a ]   
  -0.01487644 	 [ 4b^  1b  5b^  5b ]   
  -0.01487644 	 [ 1b^  4b  5a^  5a ]   
  -0.01487644 	 [ 1b^  4b  5b^  5b ]  
)
222  (  0.00150710 	 [ 5a^  1a  4a^  0a ]   
  0.00150710 	 [ 5a^  1a  0a^  4a ]   
  0.00150710 	 [ 5a^  1a  4b^  0b ]   
  0.00150710 	 [ 5a^  1a  0b^  4b ]   
  0.00150710 	 [ 1a^  5a  4a^  0a ]   
  0.00150710 	 [ 1a^  5a  0a^  4a ]   
  0.00150710 	 [ 1a^  5a  4b^  0b ]   
  0.00150710 	 [ 1a^  5a  0b^  4b ]   
  0.00150710 	 [ 5b^  1b  4a^  0a ]   
  0.00150710 	 [ 5b^  1b  0a^  4a ]   
  0.00150710 	 [ 5b^  1b  4b^  0b ]   
  0.00150710 	 [ 5b^  1b  0b^  4b ]   
  0.00150710 	 [ 1b^  5b  4a^  0a ]   
  0.00150710 	 [ 1b^  5b  0a^  4a ]   
  0.00150710 	 [ 1b^  5b  4b^  0b ]   
  0.00150710 	 [ 1b^  5b  0b^  4b ]  
)
223  (  0.00007778 	 [ 5a^  0a  4a^  1a ]   
  0.00007778 	 [ 5a^  0a  1a^  4a ]   
  0.00007778 	 [ 5a^  0a  4b^  1b ]   
  0.00007778 	 [ 5a^  0a  1b^  4b ]   
  0.00007778 	 [ 0a^  5a  4a^  1a ]   
  0.00007778 	 [ 0a^  5a  1a^  4a ]   
  0.00007778 	 [ 0a^  5a  4b^  1b ]   
  0.00007778 	 [ 0a^  5a  1b^  4b ]   
  0.00007778 	 [ 5b^  0b  4a^  1a ]   
  0.00007778 	 [ 5b^  0b  1a^  4a ]   
  0.00007778 	 [ 5b^  0b  4b^  1b ]   
  0.00007778 	 [ 5b^  0b  1b^  4b ]   
  0.00007778 	 [ 0b^  5b  4a^  1a ]   
  0.00007778 	 [ 0b^  5b  1a^  4a ]   
  0.00007778 	 [ 0b^  5b  4b^  1b ]   
  0.00007778 	 [ 0b^  5b  1b^  4b ]  
)
224  (  -0.00179081 	 [ 5a^  4a  1a^  0a ]   
  -0.00179081 	 [ 5a^  4a  0a^  1a ]   
  -0.00179081 	 [ 5a^  4a  1b^  0b ]   
  -0.00179081 	 [ 5a^  4a  0b^  1b ]   
  -0.00179081 	 [ 4a^  5a  1a^  0a ]   
  -0.00179081 	 [ 4a^  5a  0a^  1a ]   
  -0.00179081 	 [ 4a^  5a  1b^  0b ]   
  -0.00179081 	 [ 4a^  5a  0b^  1b ]   
  -0.00179081 	 [ 5b^  4b  1a^  0a ]   
  -0.00179081 	 [ 5b^  4b  0a^  1a ]   
  -0.00179081 	 [ 5b^  4b  1b^  0b ]   
  -0.00179081 	 [ 5b^  4b  0b^  1b ]   
  -0.00179081 	 [ 4b^  5b  1a^  0a ]   
  -0.00179081 	 [ 4b^  5b  0a^  1a ]   
  -0.00179081 	 [ 4b^  5b  1b^  0b ]   
  -0.00179081 	 [ 4b^  5b  0b^  1b ]  
)
225  (  0.00655560 	 [ 5a^  2a  4a^  2a ]   
  0.00655560 	 [ 5a^  2a  2a^  4a ]   
  0.00655560 	 [ 5a^  2a  4b^  2b ]   
  0.00655560 	 [ 5a^  2a  2b^  4b ]   
  0.00655560 	 [ 2a^  5a  4a^  2a ]   
  0.00655560 	 [ 2a^  5a  2a^  4a ]   
  0.00655560 	 [ 2a^  5a  4b^  2b ]   
  0.00655560 	 [ 2a^  5a  2b^  4b ]   
  0.00655560 	 [ 5b^  2b  4a^  2a ]   
  0.00655560 	 [ 5b^  2b  2a^  4a ]   
  0.00655560 	 [ 5b^  2b  4b^  2b ]   
  0.00655560 	 [ 5b^  2b  2b^  4b ]   
  0.00655560 	 [ 2b^  5b  4a^  2a ]   
  0.00655560 	 [ 2b^  5b  2a^  4a ]   
  0.00655560 	 [ 2b^  5b  4b^  2b ]   
  0.00655560 	 [ 2b^  5b  2b^  4b ]   
  -0.00327780 	 [ 5a^  4a ]   
  0.00327780 	 [ 4a^  5a ]   
  -0.00327780 	 [ 5b^  4b ]   
  0.00327780 	 [ 4b^  5b ]  
)
226  (  -0.00818810 	 [ 5a^  4a  2a^  4a ]   
  -0.00818810 	 [ 5a^  4a  4a^  2a ]   
  -0.00818810 	 [ 5a^  4a  2b^  4b ]   
  -0.00818810 	 [ 5a^  4a  4b^  2b ]   
  -0.00818810 	 [ 4a^  5a  2a^  4a ]   
  -0.00818810 	 [ 4a^  5a  4a^  2a ]   
  -0.00818810 	 [ 4a^  5a  2b^  4b ]   
  -0.00818810 	 [ 4a^  5a  4b^  2b ]   
  -0.00818810 	 [ 5b^  4b  2a^  4a ]   
  -0.00818810 	 [ 5b^  4b  4a^  2a ]   
  -0.00818810 	 [ 5b^  4b  2b^  4b ]   
  -0.00818810 	 [ 5b^  4b  4b^  2b ]   
  -0.00818810 	 [ 4b^  5b  2a^  4a ]   
  -0.00818810 	 [ 4b^  5b  4a^  2a ]   
  -0.00818810 	 [ 4b^  5b  2b^  4b ]   
  -0.00818810 	 [ 4b^  5b  4b^  2b ]   
  0.00409405 	 [ 5a^  2a ]   
  -0.00409405 	 [ 2a^  5a ]   
  0.00409405 	 [ 5b^  2b ]   
  -0.00409405 	 [ 2b^  5b ]  
)
227  (  -0.00824869 	 [ 4a^  5a  2a^  5a ]   
  -0.00824869 	 [ 4a^  5a  5a^  2a ]   
  -0.00824869 	 [ 4a^  5a  2b^  5b ]   
  -0.00824869 	 [ 4a^  5a  5b^  2b ]   
  -0.00824869 	 [ 5a^  4a  2a^  5a ]   
  -0.00824869 	 [ 5a^  4a  5a^  2a ]   
  -0.00824869 	 [ 5a^  4a  2b^  5b ]   
  -0.00824869 	 [ 5a^  4a  5b^  2b ]   
  -0.00824869 	 [ 4b^  5b  2a^  5a ]   
  -0.00824869 	 [ 4b^  5b  5a^  2a ]   
  -0.00824869 	 [ 4b^  5b  2b^  5b ]   
  -0.00824869 	 [ 4b^  5b  5b^  2b ]   
  -0.00824869 	 [ 5b^  4b  2a^  5a ]   
  -0.00824869 	 [ 5b^  4b  5a^  2a ]   
  -0.00824869 	 [ 5b^  4b  2b^  5b ]   
  -0.00824869 	 [ 5b^  4b  5b^  2b ]   
  0.00412434 	 [ 4a^  2a ]   
  -0.00412434 	 [ 2a^  4a ]   
  0.00412434 	 [ 4b^  2b ]   
  -0.00412434 	 [ 2b^  4b ]  
)
228  (  0.01352433 	 [ 5a^  4a  2a^  2a ]   
  0.01352433 	 [ 5a^  4a  2b^  2b ]   
  0.01352433 	 [ 4a^  5a  2a^  2a ]   
  0.01352433 	 [ 4a^  5a  2b^  2b ]   
  0.01352433 	 [ 5b^  4b  2a^  2a ]   
  0.01352433 	 [ 5b^  4b  2b^  2b ]   
  0.01352433 	 [ 4b^  5b  2a^  2a ]   
  0.01352433 	 [ 4b^  5b  2b^  2b ]  
)
229  (  -0.01458502 	 [ 5a^  2a  4a^  4a ]   
  -0.01458502 	 [ 5a^  2a  4b^  4b ]   
  -0.01458502 	 [ 2a^  5a  4a^  4a ]   
  -0.01458502 	 [ 2a^  5a  4b^  4b ]   
  -0.01458502 	 [ 5b^  2b  4a^  4a ]   
  -0.01458502 	 [ 5b^  2b  4b^  4b ]   
  -0.01458502 	 [ 2b^  5b  4a^  4a ]   
  -0.01458502 	 [ 2b^  5b  4b^  4b ]  
)
230  (  -0.04247813 	 [ 4a^  2a  5a^  5a ]   
  -0.04247813 	 [ 4a^  2a  5b^  5b ]   
  -0.04247813 	 [ 2a^  4a  5a^  5a ]   
  -0.04247813 	 [ 2a^  4a  5b^  5b ]   
  -0.04247813 	 [ 4b^  2b  5a^  5a ]   
  -0.04247813 	 [ 4b^  2b  5b^  5b ]   
  -0.04247813 	 [ 2b^  4b  5a^  5a ]   
  -0.04247813 	 [ 2b^  4b  5b^  5b ]  
)
231  (  0.00215668 	 [ 5a^  2a  4a^  0a ]   
  0.00215668 	 [ 5a^  2a  0a^  4a ]   
  0.00215668 	 [ 5a^  2a  4b^  0b ]   
  0.00215668 	 [ 5a^  2a  0b^  4b ]   
  0.00215668 	 [ 2a^  5a  4a^  0a ]   
  0.00215668 	 [ 2a^  5a  0a^  4a ]   
  0.00215668 	 [ 2a^  5a  4b^  0b ]   
  0.00215668 	 [ 2a^  5a  0b^  4b ]   
  0.00215668 	 [ 5b^  2b  4a^  0a ]   
  0.00215668 	 [ 5b^  2b  0a^  4a ]   
  0.00215668 	 [ 5b^  2b  4b^  0b ]   
  0.00215668 	 [ 5b^  2b  0b^  4b ]   
  0.00215668 	 [ 2b^  5b  4a^  0a ]   
  0.00215668 	 [ 2b^  5b  0a^  4a ]   
  0.00215668 	 [ 2b^  5b  4b^  0b ]   
  0.00215668 	 [ 2b^  5b  0b^  4b ]  
)
232  (  0.00444145 	 [ 5a^  0a  4a^  2a ]   
  0.00444145 	 [ 5a^  0a  2a^  4a ]   
  0.00444145 	 [ 5a^  0a  4b^  2b ]   
  0.00444145 	 [ 5a^  0a  2b^  4b ]   
  0.00444145 	 [ 0a^  5a  4a^  2a ]   
  0.00444145 	 [ 0a^  5a  2a^  4a ]   
  0.00444145 	 [ 0a^  5a  4b^  2b ]   
  0.00444145 	 [ 0a^  5a  2b^  4b ]   
  0.00444145 	 [ 5b^  0b  4a^  2a ]   
  0.00444145 	 [ 5b^  0b  2a^  4a ]   
  0.00444145 	 [ 5b^  0b  4b^  2b ]   
  0.00444145 	 [ 5b^  0b  2b^  4b ]   
  0.00444145 	 [ 0b^  5b  4a^  2a ]   
  0.00444145 	 [ 0b^  5b  2a^  4a ]   
  0.00444145 	 [ 0b^  5b  4b^  2b ]   
  0.00444145 	 [ 0b^  5b  2b^  4b ]  
)
233  (  0.00045403 	 [ 5a^  4a  2a^  0a ]   
  0.00045403 	 [ 5a^  4a  0a^  2a ]   
  0.00045403 	 [ 5a^  4a  2b^  0b ]   
  0.00045403 	 [ 5a^  4a  0b^  2b ]   
  0.00045403 	 [ 4a^  5a  2a^  0a ]   
  0.00045403 	 [ 4a^  5a  0a^  2a ]   
  0.00045403 	 [ 4a^  5a  2b^  0b ]   
  0.00045403 	 [ 4a^  5a  0b^  2b ]   
  0.00045403 	 [ 5b^  4b  2a^  0a ]   
  0.00045403 	 [ 5b^  4b  0a^  2a ]   
  0.00045403 	 [ 5b^  4b  2b^  0b ]   
  0.00045403 	 [ 5b^  4b  0b^  2b ]   
  0.00045403 	 [ 4b^  5b  2a^  0a ]   
  0.00045403 	 [ 4b^  5b  0a^  2a ]   
  0.00045403 	 [ 4b^  5b  2b^  0b ]   
  0.00045403 	 [ 4b^  5b  0b^  2b ]  
)
234  (  -0.00025618 	 [ 5a^  2a  4a^  1a ]   
  -0.00025618 	 [ 5a^  2a  1a^  4a ]   
  -0.00025618 	 [ 5a^  2a  4b^  1b ]   
  -0.00025618 	 [ 5a^  2a  1b^  4b ]   
  -0.00025618 	 [ 2a^  5a  4a^  1a ]   
  -0.00025618 	 [ 2a^  5a  1a^  4a ]   
  -0.00025618 	 [ 2a^  5a  4b^  1b ]   
  -0.00025618 	 [ 2a^  5a  1b^  4b ]   
  -0.00025618 	 [ 5b^  2b  4a^  1a ]   
  -0.00025618 	 [ 5b^  2b  1a^  4a ]   
  -0.00025618 	 [ 5b^  2b  4b^  1b ]   
  -0.00025618 	 [ 5b^  2b  1b^  4b ]   
  -0.00025618 	 [ 2b^  5b  4a^  1a ]   
  -0.00025618 	 [ 2b^  5b  1a^  4a ]   
  -0.00025618 	 [ 2b^  5b  4b^  1b ]   
  -0.00025618 	 [ 2b^  5b  1b^  4b ]  
)
235  (  -0.00823847 	 [ 5a^  1a  4a^  2a ]   
  -0.00823847 	 [ 5a^  1a  2a^  4a ]   
  -0.00823847 	 [ 5a^  1a  4b^  2b ]   
  -0.00823847 	 [ 5a^  1a  2b^  4b ]   
  -0.00823847 	 [ 1a^  5a  4a^  2a ]   
  -0.00823847 	 [ 1a^  5a  2a^  4a ]   
  -0.00823847 	 [ 1a^  5a  4b^  2b ]   
  -0.00823847 	 [ 1a^  5a  2b^  4b ]   
  -0.00823847 	 [ 5b^  1b  4a^  2a ]   
  -0.00823847 	 [ 5b^  1b  2a^  4a ]   
  -0.00823847 	 [ 5b^  1b  4b^  2b ]   
  -0.00823847 	 [ 5b^  1b  2b^  4b ]   
  -0.00823847 	 [ 1b^  5b  4a^  2a ]   
  -0.00823847 	 [ 1b^  5b  2a^  4a ]   
  -0.00823847 	 [ 1b^  5b  4b^  2b ]   
  -0.00823847 	 [ 1b^  5b  2b^  4b ]  
)
236  (  0.00085040 	 [ 5a^  4a  2a^  1a ]   
  0.00085040 	 [ 5a^  4a  1a^  2a ]   
  0.00085040 	 [ 5a^  4a  2b^  1b ]   
  0.00085040 	 [ 5a^  4a  1b^  2b ]   
  0.00085040 	 [ 4a^  5a  2a^  1a ]   
  0.00085040 	 [ 4a^  5a  1a^  2a ]   
  0.00085040 	 [ 4a^  5a  2b^  1b ]   
  0.00085040 	 [ 4a^  5a  1b^  2b ]   
  0.00085040 	 [ 5b^  4b  2a^  1a ]   
  0.00085040 	 [ 5b^  4b  1a^  2a ]   
  0.00085040 	 [ 5b^  4b  2b^  1b ]   
  0.00085040 	 [ 5b^  4b  1b^  2b ]   
  0.00085040 	 [ 4b^  5b  2a^  1a ]   
  0.00085040 	 [ 4b^  5b  1a^  2a ]   
  0.00085040 	 [ 4b^  5b  2b^  1b ]   
  0.00085040 	 [ 4b^  5b  1b^  2b ]  
)
237  (  -0.00016119 	 [ 5a^  3a  4a^  3a ]   
  -0.00016119 	 [ 5a^  3a  3a^  4a ]   
  -0.00016119 	 [ 5a^  3a  4b^  3b ]   
  -0.00016119 	 [ 5a^  3a  3b^  4b ]   
  -0.00016119 	 [ 3a^  5a  4a^  3a ]   
  -0.00016119 	 [ 3a^  5a  3a^  4a ]   
  -0.00016119 	 [ 3a^  5a  4b^  3b ]   
  -0.00016119 	 [ 3a^  5a  3b^  4b ]   
  -0.00016119 	 [ 5b^  3b  4a^  3a ]   
  -0.00016119 	 [ 5b^  3b  3a^  4a ]   
  -0.00016119 	 [ 5b^  3b  4b^  3b ]   
  -0.00016119 	 [ 5b^  3b  3b^  4b ]   
  -0.00016119 	 [ 3b^  5b  4a^  3a ]   
  -0.00016119 	 [ 3b^  5b  3a^  4a ]   
  -0.00016119 	 [ 3b^  5b  4b^  3b ]   
  -0.00016119 	 [ 3b^  5b  3b^  4b ]   
  0.00008060 	 [ 5a^  4a ]   
  -0.00008060 	 [ 4a^  5a ]   
  0.00008060 	 [ 5b^  4b ]   
  -0.00008060 	 [ 4b^  5b ]  
)
238  (  -0.00596827 	 [ 5a^  4a  3a^  4a ]   
  -0.00596827 	 [ 5a^  4a  4a^  3a ]   
  -0.00596827 	 [ 5a^  4a  3b^  4b ]   
  -0.00596827 	 [ 5a^  4a  4b^  3b ]   
  -0.00596827 	 [ 4a^  5a  3a^  4a ]   
  -0.00596827 	 [ 4a^  5a  4a^  3a ]   
  -0.00596827 	 [ 4a^  5a  3b^  4b ]   
  -0.00596827 	 [ 4a^  5a  4b^  3b ]   
  -0.00596827 	 [ 5b^  4b  3a^  4a ]   
  -0.00596827 	 [ 5b^  4b  4a^  3a ]   
  -0.00596827 	 [ 5b^  4b  3b^  4b ]   
  -0.00596827 	 [ 5b^  4b  4b^  3b ]   
  -0.00596827 	 [ 4b^  5b  3a^  4a ]   
  -0.00596827 	 [ 4b^  5b  4a^  3a ]   
  -0.00596827 	 [ 4b^  5b  3b^  4b ]   
  -0.00596827 	 [ 4b^  5b  4b^  3b ]   
  0.00298414 	 [ 5a^  3a ]   
  -0.00298414 	 [ 3a^  5a ]   
  0.00298414 	 [ 5b^  3b ]   
  -0.00298414 	 [ 3b^  5b ]  
)
239  (  -0.00093283 	 [ 4a^  5a  3a^  5a ]   
  -0.00093283 	 [ 4a^  5a  5a^  3a ]   
  -0.00093283 	 [ 4a^  5a  3b^  5b ]   
  -0.00093283 	 [ 4a^  5a  5b^  3b ]   
  -0.00093283 	 [ 5a^  4a  3a^  5a ]   
  -0.00093283 	 [ 5a^  4a  5a^  3a ]   
  -0.00093283 	 [ 5a^  4a  3b^  5b ]   
  -0.00093283 	 [ 5a^  4a  5b^  3b ]   
  -0.00093283 	 [ 4b^  5b  3a^  5a ]   
  -0.00093283 	 [ 4b^  5b  5a^  3a ]   
  -0.00093283 	 [ 4b^  5b  3b^  5b ]   
  -0.00093283 	 [ 4b^  5b  5b^  3b ]   
  -0.00093283 	 [ 5b^  4b  3a^  5a ]   
  -0.00093283 	 [ 5b^  4b  5a^  3a ]   
  -0.00093283 	 [ 5b^  4b  3b^  5b ]   
  -0.00093283 	 [ 5b^  4b  5b^  3b ]   
  0.00046642 	 [ 4a^  3a ]   
  -0.00046642 	 [ 3a^  4a ]   
  0.00046642 	 [ 4b^  3b ]   
  -0.00046642 	 [ 3b^  4b ]  
)
240  (  0.00004130 	 [ 5a^  4a  3a^  3a ]   
  0.00004130 	 [ 5a^  4a  3b^  3b ]   
  0.00004130 	 [ 4a^  5a  3a^  3a ]   
  0.00004130 	 [ 4a^  5a  3b^  3b ]   
  0.00004130 	 [ 5b^  4b  3a^  3a ]   
  0.00004130 	 [ 5b^  4b  3b^  3b ]   
  0.00004130 	 [ 4b^  5b  3a^  3a ]   
  0.00004130 	 [ 4b^  5b  3b^  3b ]  
)
241  (  0.00683714 	 [ 5a^  3a  4a^  4a ]   
  0.00683714 	 [ 5a^  3a  4b^  4b ]   
  0.00683714 	 [ 3a^  5a  4a^  4a ]   
  0.00683714 	 [ 3a^  5a  4b^  4b ]   
  0.00683714 	 [ 5b^  3b  4a^  4a ]   
  0.00683714 	 [ 5b^  3b  4b^  4b ]   
  0.00683714 	 [ 3b^  5b  4a^  4a ]   
  0.00683714 	 [ 3b^  5b  4b^  4b ]  
)
242  (  -0.00331236 	 [ 4a^  3a  5a^  5a ]   
  -0.00331236 	 [ 4a^  3a  5b^  5b ]   
  -0.00331236 	 [ 3a^  4a  5a^  5a ]   
  -0.00331236 	 [ 3a^  4a  5b^  5b ]   
  -0.00331236 	 [ 4b^  3b  5a^  5a ]   
  -0.00331236 	 [ 4b^  3b  5b^  5b ]   
  -0.00331236 	 [ 3b^  4b  5a^  5a ]   
  -0.00331236 	 [ 3b^  4b  5b^  5b ]  
)
243  (  -0.00053653 	 [ 5a^  3a  4a^  0a ]   
  -0.00053653 	 [ 5a^  3a  0a^  4a ]   
  -0.00053653 	 [ 5a^  3a  4b^  0b ]   
  -0.00053653 	 [ 5a^  3a  0b^  4b ]   
  -0.00053653 	 [ 3a^  5a  4a^  0a ]   
  -0.00053653 	 [ 3a^  5a  0a^  4a ]   
  -0.00053653 	 [ 3a^  5a  4b^  0b ]   
  -0.00053653 	 [ 3a^  5a  0b^  4b ]   
  -0.00053653 	 [ 5b^  3b  4a^  0a ]   
  -0.00053653 	 [ 5b^  3b  0a^  4a ]   
  -0.00053653 	 [ 5b^  3b  4b^  0b ]   
  -0.00053653 	 [ 5b^  3b  0b^  4b ]   
  -0.00053653 	 [ 3b^  5b  4a^  0a ]   
  -0.00053653 	 [ 3b^  5b  0a^  4a ]   
  -0.00053653 	 [ 3b^  5b  4b^  0b ]   
  -0.00053653 	 [ 3b^  5b  0b^  4b ]  
)
244  (  0.00353409 	 [ 5a^  0a  4a^  3a ]   
  0.00353409 	 [ 5a^  0a  3a^  4a ]   
  0.00353409 	 [ 5a^  0a  4b^  3b ]   
  0.00353409 	 [ 5a^  0a  3b^  4b ]   
  0.00353409 	 [ 0a^  5a  4a^  3a ]   
  0.00353409 	 [ 0a^  5a  3a^  4a ]   
  0.00353409 	 [ 0a^  5a  4b^  3b ]   
  0.00353409 	 [ 0a^  5a  3b^  4b ]   
  0.00353409 	 [ 5b^  0b  4a^  3a ]   
  0.00353409 	 [ 5b^  0b  3a^  4a ]   
  0.00353409 	 [ 5b^  0b  4b^  3b ]   
  0.00353409 	 [ 5b^  0b  3b^  4b ]   
  0.00353409 	 [ 0b^  5b  4a^  3a ]   
  0.00353409 	 [ 0b^  5b  3a^  4a ]   
  0.00353409 	 [ 0b^  5b  4b^  3b ]   
  0.00353409 	 [ 0b^  5b  3b^  4b ]  
)
245  (  0.00115244 	 [ 5a^  4a  3a^  0a ]   
  0.00115244 	 [ 5a^  4a  0a^  3a ]   
  0.00115244 	 [ 5a^  4a  3b^  0b ]   
  0.00115244 	 [ 5a^  4a  0b^  3b ]   
  0.00115244 	 [ 4a^  5a  3a^  0a ]   
  0.00115244 	 [ 4a^  5a  0a^  3a ]   
  0.00115244 	 [ 4a^  5a  3b^  0b ]   
  0.00115244 	 [ 4a^  5a  0b^  3b ]   
  0.00115244 	 [ 5b^  4b  3a^  0a ]   
  0.00115244 	 [ 5b^  4b  0a^  3a ]   
  0.00115244 	 [ 5b^  4b  3b^  0b ]   
  0.00115244 	 [ 5b^  4b  0b^  3b ]   
  0.00115244 	 [ 4b^  5b  3a^  0a ]   
  0.00115244 	 [ 4b^  5b  0a^  3a ]   
  0.00115244 	 [ 4b^  5b  3b^  0b ]   
  0.00115244 	 [ 4b^  5b  0b^  3b ]  
)
246  (  -0.00202011 	 [ 5a^  3a  4a^  1a ]   
  -0.00202011 	 [ 5a^  3a  1a^  4a ]   
  -0.00202011 	 [ 5a^  3a  4b^  1b ]   
  -0.00202011 	 [ 5a^  3a  1b^  4b ]   
  -0.00202011 	 [ 3a^  5a  4a^  1a ]   
  -0.00202011 	 [ 3a^  5a  1a^  4a ]   
  -0.00202011 	 [ 3a^  5a  4b^  1b ]   
  -0.00202011 	 [ 3a^  5a  1b^  4b ]   
  -0.00202011 	 [ 5b^  3b  4a^  1a ]   
  -0.00202011 	 [ 5b^  3b  1a^  4a ]   
  -0.00202011 	 [ 5b^  3b  4b^  1b ]   
  -0.00202011 	 [ 5b^  3b  1b^  4b ]   
  -0.00202011 	 [ 3b^  5b  4a^  1a ]   
  -0.00202011 	 [ 3b^  5b  1a^  4a ]   
  -0.00202011 	 [ 3b^  5b  4b^  1b ]   
  -0.00202011 	 [ 3b^  5b  1b^  4b ]  
)
247  (  -0.01035718 	 [ 5a^  1a  4a^  3a ]   
  -0.01035718 	 [ 5a^  1a  3a^  4a ]   
  -0.01035718 	 [ 5a^  1a  4b^  3b ]   
  -0.01035718 	 [ 5a^  1a  3b^  4b ]   
  -0.01035718 	 [ 1a^  5a  4a^  3a ]   
  -0.01035718 	 [ 1a^  5a  3a^  4a ]   
  -0.01035718 	 [ 1a^  5a  4b^  3b ]   
  -0.01035718 	 [ 1a^  5a  3b^  4b ]   
  -0.01035718 	 [ 5b^  1b  4a^  3a ]   
  -0.01035718 	 [ 5b^  1b  3a^  4a ]   
  -0.01035718 	 [ 5b^  1b  4b^  3b ]   
  -0.01035718 	 [ 5b^  1b  3b^  4b ]   
  -0.01035718 	 [ 1b^  5b  4a^  3a ]   
  -0.01035718 	 [ 1b^  5b  3a^  4a ]   
  -0.01035718 	 [ 1b^  5b  4b^  3b ]   
  -0.01035718 	 [ 1b^  5b  3b^  4b ]  
)
248  (  -0.00032559 	 [ 5a^  4a  3a^  1a ]   
  -0.00032559 	 [ 5a^  4a  1a^  3a ]   
  -0.00032559 	 [ 5a^  4a  3b^  1b ]   
  -0.00032559 	 [ 5a^  4a  1b^  3b ]   
  -0.00032559 	 [ 4a^  5a  3a^  1a ]   
  -0.00032559 	 [ 4a^  5a  1a^  3a ]   
  -0.00032559 	 [ 4a^  5a  3b^  1b ]   
  -0.00032559 	 [ 4a^  5a  1b^  3b ]   
  -0.00032559 	 [ 5b^  4b  3a^  1a ]   
  -0.00032559 	 [ 5b^  4b  1a^  3a ]   
  -0.00032559 	 [ 5b^  4b  3b^  1b ]   
  -0.00032559 	 [ 5b^  4b  1b^  3b ]   
  -0.00032559 	 [ 4b^  5b  3a^  1a ]   
  -0.00032559 	 [ 4b^  5b  1a^  3a ]   
  -0.00032559 	 [ 4b^  5b  3b^  1b ]   
  -0.00032559 	 [ 4b^  5b  1b^  3b ]  
)
249  (  0.00079525 	 [ 5a^  3a  4a^  2a ]   
  0.00079525 	 [ 5a^  3a  2a^  4a ]   
  0.00079525 	 [ 5a^  3a  4b^  2b ]   
  0.00079525 	 [ 5a^  3a  2b^  4b ]   
  0.00079525 	 [ 3a^  5a  4a^  2a ]   
  0.00079525 	 [ 3a^  5a  2a^  4a ]   
  0.00079525 	 [ 3a^  5a  4b^  2b ]   
  0.00079525 	 [ 3a^  5a  2b^  4b ]   
  0.00079525 	 [ 5b^  3b  4a^  2a ]   
  0.00079525 	 [ 5b^  3b  2a^  4a ]   
  0.00079525 	 [ 5b^  3b  4b^  2b ]   
  0.00079525 	 [ 5b^  3b  2b^  4b ]   
  0.00079525 	 [ 3b^  5b  4a^  2a ]   
  0.00079525 	 [ 3b^  5b  2a^  4a ]   
  0.00079525 	 [ 3b^  5b  4b^  2b ]   
  0.00079525 	 [ 3b^  5b  2b^  4b ]  
)
250  (  0.01181400 	 [ 5a^  2a  4a^  3a ]   
  0.01181400 	 [ 5a^  2a  3a^  4a ]   
  0.01181400 	 [ 5a^  2a  4b^  3b ]   
  0.01181400 	 [ 5a^  2a  3b^  4b ]   
  0.01181400 	 [ 2a^  5a  4a^  3a ]   
  0.01181400 	 [ 2a^  5a  3a^  4a ]   
  0.01181400 	 [ 2a^  5a  4b^  3b ]   
  0.01181400 	 [ 2a^  5a  3b^  4b ]   
  0.01181400 	 [ 5b^  2b  4a^  3a ]   
  0.01181400 	 [ 5b^  2b  3a^  4a ]   
  0.01181400 	 [ 5b^  2b  4b^  3b ]   
  0.01181400 	 [ 5b^  2b  3b^  4b ]   
  0.01181400 	 [ 2b^  5b  4a^  3a ]   
  0.01181400 	 [ 2b^  5b  3a^  4a ]   
  0.01181400 	 [ 2b^  5b  4b^  3b ]   
  0.01181400 	 [ 2b^  5b  3b^  4b ]  
)
251  (  0.00104553 	 [ 5a^  4a  3a^  2a ]   
  0.00104553 	 [ 5a^  4a  2a^  3a ]   
  0.00104553 	 [ 5a^  4a  3b^  2b ]   
  0.00104553 	 [ 5a^  4a  2b^  3b ]   
  0.00104553 	 [ 4a^  5a  3a^  2a ]   
  0.00104553 	 [ 4a^  5a  2a^  3a ]   
  0.00104553 	 [ 4a^  5a  3b^  2b ]   
  0.00104553 	 [ 4a^  5a  2b^  3b ]   
  0.00104553 	 [ 5b^  4b  3a^  2a ]   
  0.00104553 	 [ 5b^  4b  2a^  3a ]   
  0.00104553 	 [ 5b^  4b  3b^  2b ]   
  0.00104553 	 [ 5b^  4b  2b^  3b ]   
  0.00104553 	 [ 4b^  5b  3a^  2a ]   
  0.00104553 	 [ 4b^  5b  2a^  3a ]   
  0.00104553 	 [ 4b^  5b  3b^  2b ]   
  0.00104553 	 [ 4b^  5b  2b^  3b ]  
)
252  (  -0.68574139 	 [ 6a^  6a ]   
  -0.68574139 	 [ 6b^  6b ]  
)
253  (  0.35760478 	 [ 6a^  6a  6a^  6a ]   
  0.35760478 	 [ 6a^  6a  6b^  6b ]   
  0.35760478 	 [ 6b^  6b  6a^  6a ]   
  0.35760478 	 [ 6b^  6b  6b^  6b ]  
)
254  (  0.00107026 	 [ 6a^  0a  6a^  0a ]   
  0.00107026 	 [ 6a^  0a  0a^  6a ]   
  0.00107026 	 [ 6a^  0a  6b^  0b ]   
  0.00107026 	 [ 6a^  0a  0b^  6b ]   
  0.00107026 	 [ 0a^  6a  6a^  0a ]   
  0.00107026 	 [ 0a^  6a  0a^  6a ]   
  0.00107026 	 [ 0a^  6a  6b^  0b ]   
  0.00107026 	 [ 0a^  6a  0b^  6b ]   
  0.00107026 	 [ 6b^  0b  6a^  0a ]   
  0.00107026 	 [ 6b^  0b  0a^  6a ]   
  0.00107026 	 [ 6b^  0b  6b^  0b ]   
  0.00107026 	 [ 6b^  0b  0b^  6b ]   
  0.00107026 	 [ 0b^  6b  6a^  0a ]   
  0.00107026 	 [ 0b^  6b  0a^  6a ]   
  0.00107026 	 [ 0b^  6b  6b^  0b ]   
  0.00107026 	 [ 0b^  6b  0b^  6b ]  
)
255  (  -0.04044389 	 [ 6a^  0a  0a^  0a ]   
  -0.04044389 	 [ 6a^  0a  0b^  0b ]   
  -0.04044389 	 [ 0a^  6a  0a^  0a ]   
  -0.04044389 	 [ 0a^  6a  0b^  0b ]   
  -0.04044389 	 [ 6b^  0b  0a^  0a ]   
  -0.04044389 	 [ 6b^  0b  0b^  0b ]   
  -0.04044389 	 [ 0b^  6b  0a^  0a ]   
  -0.04044389 	 [ 0b^  6b  0b^  0b ]   
  0.02022194 	 [ 6a^  0a ]   
  -0.02022194 	 [ 0a^  6a ]   
  0.02022194 	 [ 6b^  0b ]   
  -0.02022194 	 [ 0b^  6b ]  
)
256  (  -0.00138318 	 [ 0a^  6a  6a^  6a ]   
  -0.00138318 	 [ 0a^  6a  6b^  6b ]   
  -0.00138318 	 [ 6a^  0a  6a^  6a ]   
  -0.00138318 	 [ 6a^  0a  6b^  6b ]   
  -0.00138318 	 [ 0b^  6b  6a^  6a ]   
  -0.00138318 	 [ 0b^  6b  6b^  6b ]   
  -0.00138318 	 [ 6b^  0b  6a^  6a ]   
  -0.00138318 	 [ 6b^  0b  6b^  6b ]   
  0.00069159 	 [ 0a^  6a ]   
  -0.00069159 	 [ 6a^  0a ]   
  0.00069159 	 [ 0b^  6b ]   
  -0.00069159 	 [ 6b^  0b ]  
)
257  (  0.05865100 	 [ 6a^  0a ]   
  0.05865100 	 [ 0a^  6a ]   
  0.05865100 	 [ 6b^  0b ]   
  0.05865100 	 [ 0b^  6b ]  
)
258  (  0.29862240 	 [ 6a^  6a  0a^  0a ]   
  0.29862240 	 [ 6a^  6a  0b^  0b ]   
  0.29862240 	 [ 6b^  6b  0a^  0a ]   
  0.29862240 	 [ 6b^  6b  0b^  0b ]  
)
259  (  0.05285358 	 [ 6a^  1a  6a^  1a ]   
  0.05285358 	 [ 6a^  1a  1a^  6a ]   
  0.05285358 	 [ 6a^  1a  6b^  1b ]   
  0.05285358 	 [ 6a^  1a  1b^  6b ]   
  0.05285358 	 [ 1a^  6a  6a^  1a ]   
  0.05285358 	 [ 1a^  6a  1a^  6a ]   
  0.05285358 	 [ 1a^  6a  6b^  1b ]   
  0.05285358 	 [ 1a^  6a  1b^  6b ]   
  0.05285358 	 [ 6b^  1b  6a^  1a ]   
  0.05285358 	 [ 6b^  1b  1a^  6a ]   
  0.05285358 	 [ 6b^  1b  6b^  1b ]   
  0.05285358 	 [ 6b^  1b  1b^  6b ]   
  0.05285358 	 [ 1b^  6b  6a^  1a ]   
  0.05285358 	 [ 1b^  6b  1a^  6a ]   
  0.05285358 	 [ 1b^  6b  6b^  1b ]   
  0.05285358 	 [ 1b^  6b  1b^  6b ]  
)
260  (  -0.09429801 	 [ 6a^  1a  1a^  1a ]   
  -0.09429801 	 [ 6a^  1a  1b^  1b ]   
  -0.09429801 	 [ 1a^  6a  1a^  1a ]   
  -0.09429801 	 [ 1a^  6a  1b^  1b ]   
  -0.09429801 	 [ 6b^  1b  1a^  1a ]   
  -0.09429801 	 [ 6b^  1b  1b^  1b ]   
  -0.09429801 	 [ 1b^  6b  1a^  1a ]   
  -0.09429801 	 [ 1b^  6b  1b^  1b ]   
  0.04714901 	 [ 6a^  1a ]   
  -0.04714901 	 [ 1a^  6a ]   
  0.04714901 	 [ 6b^  1b ]   
  -0.04714901 	 [ 1b^  6b ]  
)
261  (  -0.18519383 	 [ 1a^  6a  6a^  6a ]   
  -0.18519383 	 [ 1a^  6a  6b^  6b ]   
  -0.18519383 	 [ 6a^  1a  6a^  6a ]   
  -0.18519383 	 [ 6a^  1a  6b^  6b ]   
  -0.18519383 	 [ 1b^  6b  6a^  6a ]   
  -0.18519383 	 [ 1b^  6b  6b^  6b ]   
  -0.18519383 	 [ 6b^  1b  6a^  6a ]   
  -0.18519383 	 [ 6b^  1b  6b^  6b ]   
  0.09259692 	 [ 1a^  6a ]   
  -0.09259692 	 [ 6a^  1a ]   
  0.09259692 	 [ 1b^  6b ]   
  -0.09259692 	 [ 6b^  1b ]  
)
262  (  0.26319375 	 [ 6a^  1a ]   
  0.26319375 	 [ 1a^  6a ]   
  0.26319375 	 [ 6b^  1b ]   
  0.26319375 	 [ 1b^  6b ]  
)
263  (  0.53419988 	 [ 6a^  6a  1a^  1a ]   
  0.53419988 	 [ 6a^  6a  1b^  1b ]   
  0.53419988 	 [ 6b^  6b  1a^  1a ]   
  0.53419988 	 [ 6b^  6b  1b^  1b ]  
)
264  (  0.00420831 	 [ 6a^  0a  1a^  0a ]   
  0.00420831 	 [ 6a^  0a  0a^  1a ]   
  0.00420831 	 [ 6a^  0a  1b^  0b ]   
  0.00420831 	 [ 6a^  0a  0b^  1b ]   
  0.00420831 	 [ 0a^  6a  1a^  0a ]   
  0.00420831 	 [ 0a^  6a  0a^  1a ]   
  0.00420831 	 [ 0a^  6a  1b^  0b ]   
  0.00420831 	 [ 0a^  6a  0b^  1b ]   
  0.00420831 	 [ 6b^  0b  1a^  0a ]   
  0.00420831 	 [ 6b^  0b  0a^  1a ]   
  0.00420831 	 [ 6b^  0b  1b^  0b ]   
  0.00420831 	 [ 6b^  0b  0b^  1b ]   
  0.00420831 	 [ 0b^  6b  1a^  0a ]   
  0.00420831 	 [ 0b^  6b  0a^  1a ]   
  0.00420831 	 [ 0b^  6b  1b^  0b ]   
  0.00420831 	 [ 0b^  6b  0b^  1b ]   
  -0.00210416 	 [ 6a^  1a ]   
  0.00210416 	 [ 1a^  6a ]   
  -0.00210416 	 [ 6b^  1b ]   
  0.00210416 	 [ 1b^  6b ]  
)
265  (  -0.00252036 	 [ 6a^  1a  0a^  1a ]   
  -0.00252036 	 [ 6a^  1a  1a^  0a ]   
  -0.00252036 	 [ 6a^  1a  0b^  1b ]   
  -0.00252036 	 [ 6a^  1a  1b^  0b ]   
  -0.00252036 	 [ 1a^  6a  0a^  1a ]   
  -0.00252036 	 [ 1a^  6a  1a^  0a ]   
  -0.00252036 	 [ 1a^  6a  0b^  1b ]   
  -0.00252036 	 [ 1a^  6a  1b^  0b ]   
  -0.00252036 	 [ 6b^  1b  0a^  1a ]   
  -0.00252036 	 [ 6b^  1b  1a^  0a ]   
  -0.00252036 	 [ 6b^  1b  0b^  1b ]   
  -0.00252036 	 [ 6b^  1b  1b^  0b ]   
  -0.00252036 	 [ 1b^  6b  0a^  1a ]   
  -0.00252036 	 [ 1b^  6b  1a^  0a ]   
  -0.00252036 	 [ 1b^  6b  0b^  1b ]   
  -0.00252036 	 [ 1b^  6b  1b^  0b ]   
  0.00126018 	 [ 6a^  0a ]   
  -0.00126018 	 [ 0a^  6a ]   
  0.00126018 	 [ 6b^  0b ]   
  -0.00126018 	 [ 0b^  6b ]  
)
266  (  0.00094083 	 [ 1a^  6a  0a^  6a ]   
  0.00094083 	 [ 1a^  6a  6a^  0a ]   
  0.00094083 	 [ 1a^  6a  0b^  6b ]   
  0.00094083 	 [ 1a^  6a  6b^  0b ]   
  0.00094083 	 [ 6a^  1a  0a^  6a ]   
  0.00094083 	 [ 6a^  1a  6a^  0a ]   
  0.00094083 	 [ 6a^  1a  0b^  6b ]   
  0.00094083 	 [ 6a^  1a  6b^  0b ]   
  0.00094083 	 [ 1b^  6b  0a^  6a ]   
  0.00094083 	 [ 1b^  6b  6a^  0a ]   
  0.00094083 	 [ 1b^  6b  0b^  6b ]   
  0.00094083 	 [ 1b^  6b  6b^  0b ]   
  0.00094083 	 [ 6b^  1b  0a^  6a ]   
  0.00094083 	 [ 6b^  1b  6a^  0a ]   
  0.00094083 	 [ 6b^  1b  0b^  6b ]   
  0.00094083 	 [ 6b^  1b  6b^  0b ]   
  -0.00047041 	 [ 1a^  0a ]   
  0.00047041 	 [ 0a^  1a ]   
  -0.00047041 	 [ 1b^  0b ]   
  0.00047041 	 [ 0b^  1b ]  
)
267  (  -0.00759559 	 [ 6a^  1a  0a^  0a ]   
  -0.00759559 	 [ 6a^  1a  0b^  0b ]   
  -0.00759559 	 [ 1a^  6a  0a^  0a ]   
  -0.00759559 	 [ 1a^  6a  0b^  0b ]   
  -0.00759559 	 [ 6b^  1b  0a^  0a ]   
  -0.00759559 	 [ 6b^  1b  0b^  0b ]   
  -0.00759559 	 [ 1b^  6b  0a^  0a ]   
  -0.00759559 	 [ 1b^  6b  0b^  0b ]  
)
268  (  -0.00039704 	 [ 6a^  0a  1a^  1a ]   
  -0.00039704 	 [ 6a^  0a  1b^  1b ]   
  -0.00039704 	 [ 0a^  6a  1a^  1a ]   
  -0.00039704 	 [ 0a^  6a  1b^  1b ]   
  -0.00039704 	 [ 6b^  0b  1a^  1a ]   
  -0.00039704 	 [ 6b^  0b  1b^  1b ]   
  -0.00039704 	 [ 0b^  6b  1a^  1a ]   
  -0.00039704 	 [ 0b^  6b  1b^  1b ]  
)
269  (  0.00722809 	 [ 1a^  0a  6a^  6a ]   
  0.00722809 	 [ 1a^  0a  6b^  6b ]   
  0.00722809 	 [ 0a^  1a  6a^  6a ]   
  0.00722809 	 [ 0a^  1a  6b^  6b ]   
  0.00722809 	 [ 1b^  0b  6a^  6a ]   
  0.00722809 	 [ 1b^  0b  6b^  6b ]   
  0.00722809 	 [ 0b^  1b  6a^  6a ]   
  0.00722809 	 [ 0b^  1b  6b^  6b ]  
)
270  (  0.00268523 	 [ 6a^  2a  6a^  2a ]   
  0.00268523 	 [ 6a^  2a  2a^  6a ]   
  0.00268523 	 [ 6a^  2a  6b^  2b ]   
  0.00268523 	 [ 6a^  2a  2b^  6b ]   
  0.00268523 	 [ 2a^  6a  6a^  2a ]   
  0.00268523 	 [ 2a^  6a  2a^  6a ]   
  0.00268523 	 [ 2a^  6a  6b^  2b ]   
  0.00268523 	 [ 2a^  6a  2b^  6b ]   
  0.00268523 	 [ 6b^  2b  6a^  2a ]   
  0.00268523 	 [ 6b^  2b  2a^  6a ]   
  0.00268523 	 [ 6b^  2b  6b^  2b ]   
  0.00268523 	 [ 6b^  2b  2b^  6b ]   
  0.00268523 	 [ 2b^  6b  6a^  2a ]   
  0.00268523 	 [ 2b^  6b  2a^  6a ]   
  0.00268523 	 [ 2b^  6b  6b^  2b ]   
  0.00268523 	 [ 2b^  6b  2b^  6b ]  
)
271  (  0.00631863 	 [ 6a^  2a  2a^  2a ]   
  0.00631863 	 [ 6a^  2a  2b^  2b ]   
  0.00631863 	 [ 2a^  6a  2a^  2a ]   
  0.00631863 	 [ 2a^  6a  2b^  2b ]   
  0.00631863 	 [ 6b^  2b  2a^  2a ]   
  0.00631863 	 [ 6b^  2b  2b^  2b ]   
  0.00631863 	 [ 2b^  6b  2a^  2a ]   
  0.00631863 	 [ 2b^  6b  2b^  2b ]   
  -0.00315932 	 [ 6a^  2a ]   
  0.00315932 	 [ 2a^  6a ]   
  -0.00315932 	 [ 6b^  2b ]   
  0.00315932 	 [ 2b^  6b ]  
)
272  (  0.03335031 	 [ 2a^  6a  6a^  6a ]   
  0.03335031 	 [ 2a^  6a  6b^  6b ]   
  0.03335031 	 [ 6a^  2a  6a^  6a ]   
  0.03335031 	 [ 6a^  2a  6b^  6b ]   
  0.03335031 	 [ 2b^  6b  6a^  6a ]   
  0.03335031 	 [ 2b^  6b  6b^  6b ]   
  0.03335031 	 [ 6b^  2b  6a^  6a ]   
  0.03335031 	 [ 6b^  2b  6b^  6b ]   
  -0.01667515 	 [ 2a^  6a ]   
  0.01667515 	 [ 6a^  2a ]   
  -0.01667515 	 [ 2b^  6b ]   
  0.01667515 	 [ 6b^  2b ]  
)
273  (  -0.06989869 	 [ 6a^  2a ]   
  -0.06989869 	 [ 2a^  6a ]   
  -0.06989869 	 [ 6b^  2b ]   
  -0.06989869 	 [ 2b^  6b ]  
)
274  (  0.16309756 	 [ 6a^  6a  2a^  2a ]   
  0.16309756 	 [ 6a^  6a  2b^  2b ]   
  0.16309756 	 [ 6b^  6b  2a^  2a ]   
  0.16309756 	 [ 6b^  6b  2b^  2b ]  
)
275  (  0.00301147 	 [ 6a^  0a  2a^  0a ]   
  0.00301147 	 [ 6a^  0a  0a^  2a ]   
  0.00301147 	 [ 6a^  0a  2b^  0b ]   
  0.00301147 	 [ 6a^  0a  0b^  2b ]   
  0.00301147 	 [ 0a^  6a  2a^  0a ]   
  0.00301147 	 [ 0a^  6a  0a^  2a ]   
  0.00301147 	 [ 0a^  6a  2b^  0b ]   
  0.00301147 	 [ 0a^  6a  0b^  2b ]   
  0.00301147 	 [ 6b^  0b  2a^  0a ]   
  0.00301147 	 [ 6b^  0b  0a^  2a ]   
  0.00301147 	 [ 6b^  0b  2b^  0b ]   
  0.00301147 	 [ 6b^  0b  0b^  2b ]   
  0.00301147 	 [ 0b^  6b  2a^  0a ]   
  0.00301147 	 [ 0b^  6b  0a^  2a ]   
  0.00301147 	 [ 0b^  6b  2b^  0b ]   
  0.00301147 	 [ 0b^  6b  0b^  2b ]   
  -0.00150573 	 [ 6a^  2a ]   
  0.00150573 	 [ 2a^  6a ]   
  -0.00150573 	 [ 6b^  2b ]   
  0.00150573 	 [ 2b^  6b ]  
)
276  (  -0.00047410 	 [ 6a^  2a  0a^  2a ]   
  -0.00047410 	 [ 6a^  2a  2a^  0a ]   
  -0.00047410 	 [ 6a^  2a  0b^  2b ]   
  -0.00047410 	 [ 6a^  2a  2b^  0b ]   
  -0.00047410 	 [ 2a^  6a  0a^  2a ]   
  -0.00047410 	 [ 2a^  6a  2a^  0a ]   
  -0.00047410 	 [ 2a^  6a  0b^  2b ]   
  -0.00047410 	 [ 2a^  6a  2b^  0b ]   
  -0.00047410 	 [ 6b^  2b  0a^  2a ]   
  -0.00047410 	 [ 6b^  2b  2a^  0a ]   
  -0.00047410 	 [ 6b^  2b  0b^  2b ]   
  -0.00047410 	 [ 6b^  2b  2b^  0b ]   
  -0.00047410 	 [ 2b^  6b  0a^  2a ]   
  -0.00047410 	 [ 2b^  6b  2a^  0a ]   
  -0.00047410 	 [ 2b^  6b  0b^  2b ]   
  -0.00047410 	 [ 2b^  6b  2b^  0b ]   
  0.00023705 	 [ 6a^  0a ]   
  -0.00023705 	 [ 0a^  6a ]   
  0.00023705 	 [ 6b^  0b ]   
  -0.00023705 	 [ 0b^  6b ]  
)
277  (  -0.00042011 	 [ 2a^  6a  0a^  6a ]   
  -0.00042011 	 [ 2a^  6a  6a^  0a ]   
  -0.00042011 	 [ 2a^  6a  0b^  6b ]   
  -0.00042011 	 [ 2a^  6a  6b^  0b ]   
  -0.00042011 	 [ 6a^  2a  0a^  6a ]   
  -0.00042011 	 [ 6a^  2a  6a^  0a ]   
  -0.00042011 	 [ 6a^  2a  0b^  6b ]   
  -0.00042011 	 [ 6a^  2a  6b^  0b ]   
  -0.00042011 	 [ 2b^  6b  0a^  6a ]   
  -0.00042011 	 [ 2b^  6b  6a^  0a ]   
  -0.00042011 	 [ 2b^  6b  0b^  6b ]   
  -0.00042011 	 [ 2b^  6b  6b^  0b ]   
  -0.00042011 	 [ 6b^  2b  0a^  6a ]   
  -0.00042011 	 [ 6b^  2b  6a^  0a ]   
  -0.00042011 	 [ 6b^  2b  0b^  6b ]   
  -0.00042011 	 [ 6b^  2b  6b^  0b ]   
  0.00021005 	 [ 2a^  0a ]   
  -0.00021005 	 [ 0a^  2a ]   
  0.00021005 	 [ 2b^  0b ]   
  -0.00021005 	 [ 0b^  2b ]  
)
278  (  0.01191396 	 [ 6a^  2a  0a^  0a ]   
  0.01191396 	 [ 6a^  2a  0b^  0b ]   
  0.01191396 	 [ 2a^  6a  0a^  0a ]   
  0.01191396 	 [ 2a^  6a  0b^  0b ]   
  0.01191396 	 [ 6b^  2b  0a^  0a ]   
  0.01191396 	 [ 6b^  2b  0b^  0b ]   
  0.01191396 	 [ 2b^  6b  0a^  0a ]   
  0.01191396 	 [ 2b^  6b  0b^  0b ]  
)
279  (  -0.00081746 	 [ 6a^  0a  2a^  2a ]   
  -0.00081746 	 [ 6a^  0a  2b^  2b ]   
  -0.00081746 	 [ 0a^  6a  2a^  2a ]   
  -0.00081746 	 [ 0a^  6a  2b^  2b ]   
  -0.00081746 	 [ 6b^  0b  2a^  2a ]   
  -0.00081746 	 [ 6b^  0b  2b^  2b ]   
  -0.00081746 	 [ 0b^  6b  2a^  2a ]   
  -0.00081746 	 [ 0b^  6b  2b^  2b ]  
)
280  (  -0.00521499 	 [ 2a^  0a  6a^  6a ]   
  -0.00521499 	 [ 2a^  0a  6b^  6b ]   
  -0.00521499 	 [ 0a^  2a  6a^  6a ]   
  -0.00521499 	 [ 0a^  2a  6b^  6b ]   
  -0.00521499 	 [ 2b^  0b  6a^  6a ]   
  -0.00521499 	 [ 2b^  0b  6b^  6b ]   
  -0.00521499 	 [ 0b^  2b  6a^  6a ]   
  -0.00521499 	 [ 0b^  2b  6b^  6b ]  
)
281  (  0.01665645 	 [ 6a^  1a  2a^  1a ]   
  0.01665645 	 [ 6a^  1a  1a^  2a ]   
  0.01665645 	 [ 6a^  1a  2b^  1b ]   
  0.01665645 	 [ 6a^  1a  1b^  2b ]   
  0.01665645 	 [ 1a^  6a  2a^  1a ]   
  0.01665645 	 [ 1a^  6a  1a^  2a ]   
  0.01665645 	 [ 1a^  6a  2b^  1b ]   
  0.01665645 	 [ 1a^  6a  1b^  2b ]   
  0.01665645 	 [ 6b^  1b  2a^  1a ]   
  0.01665645 	 [ 6b^  1b  1a^  2a ]   
  0.01665645 	 [ 6b^  1b  2b^  1b ]   
  0.01665645 	 [ 6b^  1b  1b^  2b ]   
  0.01665645 	 [ 1b^  6b  2a^  1a ]   
  0.01665645 	 [ 1b^  6b  1a^  2a ]   
  0.01665645 	 [ 1b^  6b  2b^  1b ]   
  0.01665645 	 [ 1b^  6b  1b^  2b ]   
  -0.00832823 	 [ 6a^  2a ]   
  0.00832823 	 [ 2a^  6a ]   
  -0.00832823 	 [ 6b^  2b ]   
  0.00832823 	 [ 2b^  6b ]  
)
282  (  -0.00296394 	 [ 6a^  2a  1a^  2a ]   
  -0.00296394 	 [ 6a^  2a  2a^  1a ]   
  -0.00296394 	 [ 6a^  2a  1b^  2b ]   
  -0.00296394 	 [ 6a^  2a  2b^  1b ]   
  -0.00296394 	 [ 2a^  6a  1a^  2a ]   
  -0.00296394 	 [ 2a^  6a  2a^  1a ]   
  -0.00296394 	 [ 2a^  6a  1b^  2b ]   
  -0.00296394 	 [ 2a^  6a  2b^  1b ]   
  -0.00296394 	 [ 6b^  2b  1a^  2a ]   
  -0.00296394 	 [ 6b^  2b  2a^  1a ]   
  -0.00296394 	 [ 6b^  2b  1b^  2b ]   
  -0.00296394 	 [ 6b^  2b  2b^  1b ]   
  -0.00296394 	 [ 2b^  6b  1a^  2a ]   
  -0.00296394 	 [ 2b^  6b  2a^  1a ]   
  -0.00296394 	 [ 2b^  6b  1b^  2b ]   
  -0.00296394 	 [ 2b^  6b  2b^  1b ]   
  0.00148197 	 [ 6a^  1a ]   
  -0.00148197 	 [ 1a^  6a ]   
  0.00148197 	 [ 6b^  1b ]   
  -0.00148197 	 [ 1b^  6b ]  
)
283  (  -0.02051769 	 [ 2a^  6a  1a^  6a ]   
  -0.02051769 	 [ 2a^  6a  6a^  1a ]   
  -0.02051769 	 [ 2a^  6a  1b^  6b ]   
  -0.02051769 	 [ 2a^  6a  6b^  1b ]   
  -0.02051769 	 [ 6a^  2a  1a^  6a ]   
  -0.02051769 	 [ 6a^  2a  6a^  1a ]   
  -0.02051769 	 [ 6a^  2a  1b^  6b ]   
  -0.02051769 	 [ 6a^  2a  6b^  1b ]   
  -0.02051769 	 [ 2b^  6b  1a^  6a ]   
  -0.02051769 	 [ 2b^  6b  6a^  1a ]   
  -0.02051769 	 [ 2b^  6b  1b^  6b ]   
  -0.02051769 	 [ 2b^  6b  6b^  1b ]   
  -0.02051769 	 [ 6b^  2b  1a^  6a ]   
  -0.02051769 	 [ 6b^  2b  6a^  1a ]   
  -0.02051769 	 [ 6b^  2b  1b^  6b ]   
  -0.02051769 	 [ 6b^  2b  6b^  1b ]   
  0.01025885 	 [ 2a^  1a ]   
  -0.01025885 	 [ 1a^  2a ]   
  0.01025885 	 [ 2b^  1b ]   
  -0.01025885 	 [ 1b^  2b ]  
)
284  (  0.01679544 	 [ 6a^  2a  1a^  1a ]   
  0.01679544 	 [ 6a^  2a  1b^  1b ]   
  0.01679544 	 [ 2a^  6a  1a^  1a ]   
  0.01679544 	 [ 2a^  6a  1b^  1b ]   
  0.01679544 	 [ 6b^  2b  1a^  1a ]   
  0.01679544 	 [ 6b^  2b  1b^  1b ]   
  0.01679544 	 [ 2b^  6b  1a^  1a ]   
  0.01679544 	 [ 2b^  6b  1b^  1b ]  
)
285  (  -0.00638431 	 [ 6a^  1a  2a^  2a ]   
  -0.00638431 	 [ 6a^  1a  2b^  2b ]   
  -0.00638431 	 [ 1a^  6a  2a^  2a ]   
  -0.00638431 	 [ 1a^  6a  2b^  2b ]   
  -0.00638431 	 [ 6b^  1b  2a^  2a ]   
  -0.00638431 	 [ 6b^  1b  2b^  2b ]   
  -0.00638431 	 [ 1b^  6b  2a^  2a ]   
  -0.00638431 	 [ 1b^  6b  2b^  2b ]  
)
286  (  -0.05911013 	 [ 2a^  1a  6a^  6a ]   
  -0.05911013 	 [ 2a^  1a  6b^  6b ]   
  -0.05911013 	 [ 1a^  2a  6a^  6a ]   
  -0.05911013 	 [ 1a^  2a  6b^  6b ]   
  -0.05911013 	 [ 2b^  1b  6a^  6a ]   
  -0.05911013 	 [ 2b^  1b  6b^  6b ]   
  -0.05911013 	 [ 1b^  2b  6a^  6a ]   
  -0.05911013 	 [ 1b^  2b  6b^  6b ]  
)
287  (  0.00038120 	 [ 6a^  1a  2a^  0a ]   
  0.00038120 	 [ 6a^  1a  0a^  2a ]   
  0.00038120 	 [ 6a^  1a  2b^  0b ]   
  0.00038120 	 [ 6a^  1a  0b^  2b ]   
  0.00038120 	 [ 1a^  6a  2a^  0a ]   
  0.00038120 	 [ 1a^  6a  0a^  2a ]   
  0.00038120 	 [ 1a^  6a  2b^  0b ]   
  0.00038120 	 [ 1a^  6a  0b^  2b ]   
  0.00038120 	 [ 6b^  1b  2a^  0a ]   
  0.00038120 	 [ 6b^  1b  0a^  2a ]   
  0.00038120 	 [ 6b^  1b  2b^  0b ]   
  0.00038120 	 [ 6b^  1b  0b^  2b ]   
  0.00038120 	 [ 1b^  6b  2a^  0a ]   
  0.00038120 	 [ 1b^  6b  0a^  2a ]   
  0.00038120 	 [ 1b^  6b  2b^  0b ]   
  0.00038120 	 [ 1b^  6b  0b^  2b ]  
)
288  (  -0.00030362 	 [ 6a^  0a  2a^  1a ]   
  -0.00030362 	 [ 6a^  0a  1a^  2a ]   
  -0.00030362 	 [ 6a^  0a  2b^  1b ]   
  -0.00030362 	 [ 6a^  0a  1b^  2b ]   
  -0.00030362 	 [ 0a^  6a  2a^  1a ]   
  -0.00030362 	 [ 0a^  6a  1a^  2a ]   
  -0.00030362 	 [ 0a^  6a  2b^  1b ]   
  -0.00030362 	 [ 0a^  6a  1b^  2b ]   
  -0.00030362 	 [ 6b^  0b  2a^  1a ]   
  -0.00030362 	 [ 6b^  0b  1a^  2a ]   
  -0.00030362 	 [ 6b^  0b  2b^  1b ]   
  -0.00030362 	 [ 6b^  0b  1b^  2b ]   
  -0.00030362 	 [ 0b^  6b  2a^  1a ]   
  -0.00030362 	 [ 0b^  6b  1a^  2a ]   
  -0.00030362 	 [ 0b^  6b  2b^  1b ]   
  -0.00030362 	 [ 0b^  6b  1b^  2b ]  
)
289  (  -0.00017850 	 [ 6a^  2a  1a^  0a ]   
  -0.00017850 	 [ 6a^  2a  0a^  1a ]   
  -0.00017850 	 [ 6a^  2a  1b^  0b ]   
  -0.00017850 	 [ 6a^  2a  0b^  1b ]   
  -0.00017850 	 [ 2a^  6a  1a^  0a ]   
  -0.00017850 	 [ 2a^  6a  0a^  1a ]   
  -0.00017850 	 [ 2a^  6a  1b^  0b ]   
  -0.00017850 	 [ 2a^  6a  0b^  1b ]   
  -0.00017850 	 [ 6b^  2b  1a^  0a ]   
  -0.00017850 	 [ 6b^  2b  0a^  1a ]   
  -0.00017850 	 [ 6b^  2b  1b^  0b ]   
  -0.00017850 	 [ 6b^  2b  0b^  1b ]   
  -0.00017850 	 [ 2b^  6b  1a^  0a ]   
  -0.00017850 	 [ 2b^  6b  0a^  1a ]   
  -0.00017850 	 [ 2b^  6b  1b^  0b ]   
  -0.00017850 	 [ 2b^  6b  0b^  1b ]  
)
290  (  0.01248496 	 [ 6a^  3a  6a^  3a ]   
  0.01248496 	 [ 6a^  3a  3a^  6a ]   
  0.01248496 	 [ 6a^  3a  6b^  3b ]   
  0.01248496 	 [ 6a^  3a  3b^  6b ]   
  0.01248496 	 [ 3a^  6a  6a^  3a ]   
  0.01248496 	 [ 3a^  6a  3a^  6a ]   
  0.01248496 	 [ 3a^  6a  6b^  3b ]   
  0.01248496 	 [ 3a^  6a  3b^  6b ]   
  0.01248496 	 [ 6b^  3b  6a^  3a ]   
  0.01248496 	 [ 6b^  3b  3a^  6a ]   
  0.01248496 	 [ 6b^  3b  6b^  3b ]   
  0.01248496 	 [ 6b^  3b  3b^  6b ]   
  0.01248496 	 [ 3b^  6b  6a^  3a ]   
  0.01248496 	 [ 3b^  6b  3a^  6a ]   
  0.01248496 	 [ 3b^  6b  6b^  3b ]   
  0.01248496 	 [ 3b^  6b  3b^  6b ]  
)
291  (  0.01683076 	 [ 6a^  3a  3a^  3a ]   
  0.01683076 	 [ 6a^  3a  3b^  3b ]   
  0.01683076 	 [ 3a^  6a  3a^  3a ]   
  0.01683076 	 [ 3a^  6a  3b^  3b ]   
  0.01683076 	 [ 6b^  3b  3a^  3a ]   
  0.01683076 	 [ 6b^  3b  3b^  3b ]   
  0.01683076 	 [ 3b^  6b  3a^  3a ]   
  0.01683076 	 [ 3b^  6b  3b^  3b ]   
  -0.00841538 	 [ 6a^  3a ]   
  0.00841538 	 [ 3a^  6a ]   
  -0.00841538 	 [ 6b^  3b ]   
  0.00841538 	 [ 3b^  6b ]  
)
292  (  0.11479424 	 [ 3a^  6a  6a^  6a ]   
  0.11479424 	 [ 3a^  6a  6b^  6b ]   
  0.11479424 	 [ 6a^  3a  6a^  6a ]   
  0.11479424 	 [ 6a^  3a  6b^  6b ]   
  0.11479424 	 [ 3b^  6b  6a^  6a ]   
  0.11479424 	 [ 3b^  6b  6b^  6b ]   
  0.11479424 	 [ 6b^  3b  6a^  6a ]   
  0.11479424 	 [ 6b^  3b  6b^  6b ]   
  -0.05739712 	 [ 3a^  6a ]   
  0.05739712 	 [ 6a^  3a ]   
  -0.05739712 	 [ 3b^  6b ]   
  0.05739712 	 [ 6b^  3b ]  
)
293  (  -0.22870493 	 [ 6a^  3a ]   
  -0.22870493 	 [ 3a^  6a ]   
  -0.22870493 	 [ 6b^  3b ]   
  -0.22870493 	 [ 3b^  6b ]  
)
294  (  0.22991399 	 [ 6a^  6a  3a^  3a ]   
  0.22991399 	 [ 6a^  6a  3b^  3b ]   
  0.22991399 	 [ 6b^  6b  3a^  3a ]   
  0.22991399 	 [ 6b^  6b  3b^  3b ]  
)
295  (  0.00056058 	 [ 6a^  0a  3a^  0a ]   
  0.00056058 	 [ 6a^  0a  0a^  3a ]   
  0.00056058 	 [ 6a^  0a  3b^  0b ]   
  0.00056058 	 [ 6a^  0a  0b^  3b ]   
  0.00056058 	 [ 0a^  6a  3a^  0a ]   
  0.00056058 	 [ 0a^  6a  0a^  3a ]   
  0.00056058 	 [ 0a^  6a  3b^  0b ]   
  0.00056058 	 [ 0a^  6a  0b^  3b ]   
  0.00056058 	 [ 6b^  0b  3a^  0a ]   
  0.00056058 	 [ 6b^  0b  0a^  3a ]   
  0.00056058 	 [ 6b^  0b  3b^  0b ]   
  0.00056058 	 [ 6b^  0b  0b^  3b ]   
  0.00056058 	 [ 0b^  6b  3a^  0a ]   
  0.00056058 	 [ 0b^  6b  0a^  3a ]   
  0.00056058 	 [ 0b^  6b  3b^  0b ]   
  0.00056058 	 [ 0b^  6b  0b^  3b ]   
  -0.00028029 	 [ 6a^  3a ]   
  0.00028029 	 [ 3a^  6a ]   
  -0.00028029 	 [ 6b^  3b ]   
  0.00028029 	 [ 3b^  6b ]  
)
296  (  -0.00124234 	 [ 6a^  3a  0a^  3a ]   
  -0.00124234 	 [ 6a^  3a  3a^  0a ]   
  -0.00124234 	 [ 6a^  3a  0b^  3b ]   
  -0.00124234 	 [ 6a^  3a  3b^  0b ]   
  -0.00124234 	 [ 3a^  6a  0a^  3a ]   
  -0.00124234 	 [ 3a^  6a  3a^  0a ]   
  -0.00124234 	 [ 3a^  6a  0b^  3b ]   
  -0.00124234 	 [ 3a^  6a  3b^  0b ]   
  -0.00124234 	 [ 6b^  3b  0a^  3a ]   
  -0.00124234 	 [ 6b^  3b  3a^  0a ]   
  -0.00124234 	 [ 6b^  3b  0b^  3b ]   
  -0.00124234 	 [ 6b^  3b  3b^  0b ]   
  -0.00124234 	 [ 3b^  6b  0a^  3a ]   
  -0.00124234 	 [ 3b^  6b  3a^  0a ]   
  -0.00124234 	 [ 3b^  6b  0b^  3b ]   
  -0.00124234 	 [ 3b^  6b  3b^  0b ]   
  0.00062117 	 [ 6a^  0a ]   
  -0.00062117 	 [ 0a^  6a ]   
  0.00062117 	 [ 6b^  0b ]   
  -0.00062117 	 [ 0b^  6b ]  
)
297  (  -0.00047105 	 [ 3a^  6a  0a^  6a ]   
  -0.00047105 	 [ 3a^  6a  6a^  0a ]   
  -0.00047105 	 [ 3a^  6a  0b^  6b ]   
  -0.00047105 	 [ 3a^  6a  6b^  0b ]   
  -0.00047105 	 [ 6a^  3a  0a^  6a ]   
  -0.00047105 	 [ 6a^  3a  6a^  0a ]   
  -0.00047105 	 [ 6a^  3a  0b^  6b ]   
  -0.00047105 	 [ 6a^  3a  6b^  0b ]   
  -0.00047105 	 [ 3b^  6b  0a^  6a ]   
  -0.00047105 	 [ 3b^  6b  6a^  0a ]   
  -0.00047105 	 [ 3b^  6b  0b^  6b ]   
  -0.00047105 	 [ 3b^  6b  6b^  0b ]   
  -0.00047105 	 [ 6b^  3b  0a^  6a ]   
  -0.00047105 	 [ 6b^  3b  6a^  0a ]   
  -0.00047105 	 [ 6b^  3b  0b^  6b ]   
  -0.00047105 	 [ 6b^  3b  6b^  0b ]   
  0.00023553 	 [ 3a^  0a ]   
  -0.00023553 	 [ 0a^  3a ]   
  0.00023553 	 [ 3b^  0b ]   
  -0.00023553 	 [ 0b^  3b ]  
)
298  (  0.01805121 	 [ 6a^  3a  0a^  0a ]   
  0.01805121 	 [ 6a^  3a  0b^  0b ]   
  0.01805121 	 [ 3a^  6a  0a^  0a ]   
  0.01805121 	 [ 3a^  6a  0b^  0b ]   
  0.01805121 	 [ 6b^  3b  0a^  0a ]   
  0.01805121 	 [ 6b^  3b  0b^  0b ]   
  0.01805121 	 [ 3b^  6b  0a^  0a ]   
  0.01805121 	 [ 3b^  6b  0b^  0b ]  
)
299  (  -0.00012772 	 [ 6a^  0a  3a^  3a ]   
  -0.00012772 	 [ 6a^  0a  3b^  3b ]   
  -0.00012772 	 [ 0a^  6a  3a^  3a ]   
  -0.00012772 	 [ 0a^  6a  3b^  3b ]   
  -0.00012772 	 [ 6b^  0b  3a^  3a ]   
  -0.00012772 	 [ 6b^  0b  3b^  3b ]   
  -0.00012772 	 [ 0b^  6b  3a^  3a ]   
  -0.00012772 	 [ 0b^  6b  3b^  3b ]  
)
300  (  -0.00768403 	 [ 3a^  0a  6a^  6a ]   
  -0.00768403 	 [ 3a^  0a  6b^  6b ]   
  -0.00768403 	 [ 0a^  3a  6a^  6a ]   
  -0.00768403 	 [ 0a^  3a  6b^  6b ]   
  -0.00768403 	 [ 3b^  0b  6a^  6a ]   
  -0.00768403 	 [ 3b^  0b  6b^  6b ]   
  -0.00768403 	 [ 0b^  3b  6a^  6a ]   
  -0.00768403 	 [ 0b^  3b  6b^  6b ]  
)
301  (  0.03951893 	 [ 6a^  1a  3a^  1a ]   
  0.03951893 	 [ 6a^  1a  1a^  3a ]   
  0.03951893 	 [ 6a^  1a  3b^  1b ]   
  0.03951893 	 [ 6a^  1a  1b^  3b ]   
  0.03951893 	 [ 1a^  6a  3a^  1a ]   
  0.03951893 	 [ 1a^  6a  1a^  3a ]   
  0.03951893 	 [ 1a^  6a  3b^  1b ]   
  0.03951893 	 [ 1a^  6a  1b^  3b ]   
  0.03951893 	 [ 6b^  1b  3a^  1a ]   
  0.03951893 	 [ 6b^  1b  1a^  3a ]   
  0.03951893 	 [ 6b^  1b  3b^  1b ]   
  0.03951893 	 [ 6b^  1b  1b^  3b ]   
  0.03951893 	 [ 1b^  6b  3a^  1a ]   
  0.03951893 	 [ 1b^  6b  1a^  3a ]   
  0.03951893 	 [ 1b^  6b  3b^  1b ]   
  0.03951893 	 [ 1b^  6b  1b^  3b ]   
  -0.01975947 	 [ 6a^  3a ]   
  0.01975947 	 [ 3a^  6a ]   
  -0.01975947 	 [ 6b^  3b ]   
  0.01975947 	 [ 3b^  6b ]  
)
302  (  -0.02167593 	 [ 6a^  3a  1a^  3a ]   
  -0.02167593 	 [ 6a^  3a  3a^  1a ]   
  -0.02167593 	 [ 6a^  3a  1b^  3b ]   
  -0.02167593 	 [ 6a^  3a  3b^  1b ]   
  -0.02167593 	 [ 3a^  6a  1a^  3a ]   
  -0.02167593 	 [ 3a^  6a  3a^  1a ]   
  -0.02167593 	 [ 3a^  6a  1b^  3b ]   
  -0.02167593 	 [ 3a^  6a  3b^  1b ]   
  -0.02167593 	 [ 6b^  3b  1a^  3a ]   
  -0.02167593 	 [ 6b^  3b  3a^  1a ]   
  -0.02167593 	 [ 6b^  3b  1b^  3b ]   
  -0.02167593 	 [ 6b^  3b  3b^  1b ]   
  -0.02167593 	 [ 3b^  6b  1a^  3a ]   
  -0.02167593 	 [ 3b^  6b  3a^  1a ]   
  -0.02167593 	 [ 3b^  6b  1b^  3b ]   
  -0.02167593 	 [ 3b^  6b  3b^  1b ]   
  0.01083797 	 [ 6a^  1a ]   
  -0.01083797 	 [ 1a^  6a ]   
  0.01083797 	 [ 6b^  1b ]   
  -0.01083797 	 [ 1b^  6b ]  
)
303  (  -0.04240030 	 [ 3a^  6a  1a^  6a ]   
  -0.04240030 	 [ 3a^  6a  6a^  1a ]   
  -0.04240030 	 [ 3a^  6a  1b^  6b ]   
  -0.04240030 	 [ 3a^  6a  6b^  1b ]   
  -0.04240030 	 [ 6a^  3a  1a^  6a ]   
  -0.04240030 	 [ 6a^  3a  6a^  1a ]   
  -0.04240030 	 [ 6a^  3a  1b^  6b ]   
  -0.04240030 	 [ 6a^  3a  6b^  1b ]   
  -0.04240030 	 [ 3b^  6b  1a^  6a ]   
  -0.04240030 	 [ 3b^  6b  6a^  1a ]   
  -0.04240030 	 [ 3b^  6b  1b^  6b ]   
  -0.04240030 	 [ 3b^  6b  6b^  1b ]   
  -0.04240030 	 [ 6b^  3b  1a^  6a ]   
  -0.04240030 	 [ 6b^  3b  6a^  1a ]   
  -0.04240030 	 [ 6b^  3b  1b^  6b ]   
  -0.04240030 	 [ 6b^  3b  6b^  1b ]   
  0.02120015 	 [ 3a^  1a ]   
  -0.02120015 	 [ 1a^  3a ]   
  0.02120015 	 [ 3b^  1b ]   
  -0.02120015 	 [ 1b^  3b ]  
)
304  (  0.07316443 	 [ 6a^  3a  1a^  1a ]   
  0.07316443 	 [ 6a^  3a  1b^  1b ]   
  0.07316443 	 [ 3a^  6a  1a^  1a ]   
  0.07316443 	 [ 3a^  6a  1b^  1b ]   
  0.07316443 	 [ 6b^  3b  1a^  1a ]   
  0.07316443 	 [ 6b^  3b  1b^  1b ]   
  0.07316443 	 [ 3b^  6b  1a^  1a ]   
  0.07316443 	 [ 3b^  6b  1b^  1b ]  
)
305  (  -0.01485246 	 [ 6a^  1a  3a^  3a ]   
  -0.01485246 	 [ 6a^  1a  3b^  3b ]   
  -0.01485246 	 [ 1a^  6a  3a^  3a ]   
  -0.01485246 	 [ 1a^  6a  3b^  3b ]   
  -0.01485246 	 [ 6b^  1b  3a^  3a ]   
  -0.01485246 	 [ 6b^  1b  3b^  3b ]   
  -0.01485246 	 [ 1b^  6b  3a^  3a ]   
  -0.01485246 	 [ 1b^  6b  3b^  3b ]  
)
306  (  -0.10668772 	 [ 3a^  1a  6a^  6a ]   
  -0.10668772 	 [ 3a^  1a  6b^  6b ]   
  -0.10668772 	 [ 1a^  3a  6a^  6a ]   
  -0.10668772 	 [ 1a^  3a  6b^  6b ]   
  -0.10668772 	 [ 3b^  1b  6a^  6a ]   
  -0.10668772 	 [ 3b^  1b  6b^  6b ]   
  -0.10668772 	 [ 1b^  3b  6a^  6a ]   
  -0.10668772 	 [ 1b^  3b  6b^  6b ]  
)
307  (  0.00139296 	 [ 6a^  1a  3a^  0a ]   
  0.00139296 	 [ 6a^  1a  0a^  3a ]   
  0.00139296 	 [ 6a^  1a  3b^  0b ]   
  0.00139296 	 [ 6a^  1a  0b^  3b ]   
  0.00139296 	 [ 1a^  6a  3a^  0a ]   
  0.00139296 	 [ 1a^  6a  0a^  3a ]   
  0.00139296 	 [ 1a^  6a  3b^  0b ]   
  0.00139296 	 [ 1a^  6a  0b^  3b ]   
  0.00139296 	 [ 6b^  1b  3a^  0a ]   
  0.00139296 	 [ 6b^  1b  0a^  3a ]   
  0.00139296 	 [ 6b^  1b  3b^  0b ]   
  0.00139296 	 [ 6b^  1b  0b^  3b ]   
  0.00139296 	 [ 1b^  6b  3a^  0a ]   
  0.00139296 	 [ 1b^  6b  0a^  3a ]   
  0.00139296 	 [ 1b^  6b  3b^  0b ]   
  0.00139296 	 [ 1b^  6b  0b^  3b ]  
)
308  (  0.00003356 	 [ 6a^  0a  3a^  1a ]   
  0.00003356 	 [ 6a^  0a  1a^  3a ]   
  0.00003356 	 [ 6a^  0a  3b^  1b ]   
  0.00003356 	 [ 6a^  0a  1b^  3b ]   
  0.00003356 	 [ 0a^  6a  3a^  1a ]   
  0.00003356 	 [ 0a^  6a  1a^  3a ]   
  0.00003356 	 [ 0a^  6a  3b^  1b ]   
  0.00003356 	 [ 0a^  6a  1b^  3b ]   
  0.00003356 	 [ 6b^  0b  3a^  1a ]   
  0.00003356 	 [ 6b^  0b  1a^  3a ]   
  0.00003356 	 [ 6b^  0b  3b^  1b ]   
  0.00003356 	 [ 6b^  0b  1b^  3b ]   
  0.00003356 	 [ 0b^  6b  3a^  1a ]   
  0.00003356 	 [ 0b^  6b  1a^  3a ]   
  0.00003356 	 [ 0b^  6b  3b^  1b ]   
  0.00003356 	 [ 0b^  6b  1b^  3b ]  
)
309  (  0.00132273 	 [ 6a^  3a  1a^  0a ]   
  0.00132273 	 [ 6a^  3a  0a^  1a ]   
  0.00132273 	 [ 6a^  3a  1b^  0b ]   
  0.00132273 	 [ 6a^  3a  0b^  1b ]   
  0.00132273 	 [ 3a^  6a  1a^  0a ]   
  0.00132273 	 [ 3a^  6a  0a^  1a ]   
  0.00132273 	 [ 3a^  6a  1b^  0b ]   
  0.00132273 	 [ 3a^  6a  0b^  1b ]   
  0.00132273 	 [ 6b^  3b  1a^  0a ]   
  0.00132273 	 [ 6b^  3b  0a^  1a ]   
  0.00132273 	 [ 6b^  3b  1b^  0b ]   
  0.00132273 	 [ 6b^  3b  0b^  1b ]   
  0.00132273 	 [ 3b^  6b  1a^  0a ]   
  0.00132273 	 [ 3b^  6b  0a^  1a ]   
  0.00132273 	 [ 3b^  6b  1b^  0b ]   
  0.00132273 	 [ 3b^  6b  0b^  1b ]  
)
310  (  -0.00020543 	 [ 6a^  2a  3a^  2a ]   
  -0.00020543 	 [ 6a^  2a  2a^  3a ]   
  -0.00020543 	 [ 6a^  2a  3b^  2b ]   
  -0.00020543 	 [ 6a^  2a  2b^  3b ]   
  -0.00020543 	 [ 2a^  6a  3a^  2a ]   
  -0.00020543 	 [ 2a^  6a  2a^  3a ]   
  -0.00020543 	 [ 2a^  6a  3b^  2b ]   
  -0.00020543 	 [ 2a^  6a  2b^  3b ]   
  -0.00020543 	 [ 6b^  2b  3a^  2a ]   
  -0.00020543 	 [ 6b^  2b  2a^  3a ]   
  -0.00020543 	 [ 6b^  2b  3b^  2b ]   
  -0.00020543 	 [ 6b^  2b  2b^  3b ]   
  -0.00020543 	 [ 2b^  6b  3a^  2a ]   
  -0.00020543 	 [ 2b^  6b  2a^  3a ]   
  -0.00020543 	 [ 2b^  6b  3b^  2b ]   
  -0.00020543 	 [ 2b^  6b  2b^  3b ]   
  0.00010271 	 [ 6a^  3a ]   
  -0.00010271 	 [ 3a^  6a ]   
  0.00010271 	 [ 6b^  3b ]   
  -0.00010271 	 [ 3b^  6b ]  
)
311  (  0.00506353 	 [ 6a^  3a  2a^  3a ]   
  0.00506353 	 [ 6a^  3a  3a^  2a ]   
  0.00506353 	 [ 6a^  3a  2b^  3b ]   
  0.00506353 	 [ 6a^  3a  3b^  2b ]   
  0.00506353 	 [ 3a^  6a  2a^  3a ]   
  0.00506353 	 [ 3a^  6a  3a^  2a ]   
  0.00506353 	 [ 3a^  6a  2b^  3b ]   
  0.00506353 	 [ 3a^  6a  3b^  2b ]   
  0.00506353 	 [ 6b^  3b  2a^  3a ]   
  0.00506353 	 [ 6b^  3b  3a^  2a ]   
  0.00506353 	 [ 6b^  3b  2b^  3b ]   
  0.00506353 	 [ 6b^  3b  3b^  2b ]   
  0.00506353 	 [ 3b^  6b  2a^  3a ]   
  0.00506353 	 [ 3b^  6b  3a^  2a ]   
  0.00506353 	 [ 3b^  6b  2b^  3b ]   
  0.00506353 	 [ 3b^  6b  3b^  2b ]   
  -0.00253176 	 [ 6a^  2a ]   
  0.00253176 	 [ 2a^  6a ]   
  -0.00253176 	 [ 6b^  2b ]   
  0.00253176 	 [ 2b^  6b ]  
)
312  (  0.00775284 	 [ 3a^  6a  2a^  6a ]   
  0.00775284 	 [ 3a^  6a  6a^  2a ]   
  0.00775284 	 [ 3a^  6a  2b^  6b ]   
  0.00775284 	 [ 3a^  6a  6b^  2b ]   
  0.00775284 	 [ 6a^  3a  2a^  6a ]   
  0.00775284 	 [ 6a^  3a  6a^  2a ]   
  0.00775284 	 [ 6a^  3a  2b^  6b ]   
  0.00775284 	 [ 6a^  3a  6b^  2b ]   
  0.00775284 	 [ 3b^  6b  2a^  6a ]   
  0.00775284 	 [ 3b^  6b  6a^  2a ]   
  0.00775284 	 [ 3b^  6b  2b^  6b ]   
  0.00775284 	 [ 3b^  6b  6b^  2b ]   
  0.00775284 	 [ 6b^  3b  2a^  6a ]   
  0.00775284 	 [ 6b^  3b  6a^  2a ]   
  0.00775284 	 [ 6b^  3b  2b^  6b ]   
  0.00775284 	 [ 6b^  3b  6b^  2b ]   
  -0.00387642 	 [ 3a^  2a ]   
  0.00387642 	 [ 2a^  3a ]   
  -0.00387642 	 [ 3b^  2b ]   
  0.00387642 	 [ 2b^  3b ]  
)
313  (  0.00090181 	 [ 6a^  3a  2a^  2a ]   
  0.00090181 	 [ 6a^  3a  2b^  2b ]   
  0.00090181 	 [ 3a^  6a  2a^  2a ]   
  0.00090181 	 [ 3a^  6a  2b^  2b ]   
  0.00090181 	 [ 6b^  3b  2a^  2a ]   
  0.00090181 	 [ 6b^  3b  2b^  2b ]   
  0.00090181 	 [ 3b^  6b  2a^  2a ]   
  0.00090181 	 [ 3b^  6b  2b^  2b ]  
)
314  (  0.00187799 	 [ 6a^  2a  3a^  3a ]   
  0.00187799 	 [ 6a^  2a  3b^  3b ]   
  0.00187799 	 [ 2a^  6a  3a^  3a ]   
  0.00187799 	 [ 2a^  6a  3b^  3b ]   
  0.00187799 	 [ 6b^  2b  3a^  3a ]   
  0.00187799 	 [ 6b^  2b  3b^  3b ]   
  0.00187799 	 [ 2b^  6b  3a^  3a ]   
  0.00187799 	 [ 2b^  6b  3b^  3b ]  
)
315  (  0.03619999 	 [ 3a^  2a  6a^  6a ]   
  0.03619999 	 [ 3a^  2a  6b^  6b ]   
  0.03619999 	 [ 2a^  3a  6a^  6a ]   
  0.03619999 	 [ 2a^  3a  6b^  6b ]   
  0.03619999 	 [ 3b^  2b  6a^  6a ]   
  0.03619999 	 [ 3b^  2b  6b^  6b ]   
  0.03619999 	 [ 2b^  3b  6a^  6a ]   
  0.03619999 	 [ 2b^  3b  6b^  6b ]  
)
316  (  -0.00033830 	 [ 6a^  2a  3a^  0a ]   
  -0.00033830 	 [ 6a^  2a  0a^  3a ]   
  -0.00033830 	 [ 6a^  2a  3b^  0b ]   
  -0.00033830 	 [ 6a^  2a  0b^  3b ]   
  -0.00033830 	 [ 2a^  6a  3a^  0a ]   
  -0.00033830 	 [ 2a^  6a  0a^  3a ]   
  -0.00033830 	 [ 2a^  6a  3b^  0b ]   
  -0.00033830 	 [ 2a^  6a  0b^  3b ]   
  -0.00033830 	 [ 6b^  2b  3a^  0a ]   
  -0.00033830 	 [ 6b^  2b  0a^  3a ]   
  -0.00033830 	 [ 6b^  2b  3b^  0b ]   
  -0.00033830 	 [ 6b^  2b  0b^  3b ]   
  -0.00033830 	 [ 2b^  6b  3a^  0a ]   
  -0.00033830 	 [ 2b^  6b  0a^  3a ]   
  -0.00033830 	 [ 2b^  6b  3b^  0b ]   
  -0.00033830 	 [ 2b^  6b  0b^  3b ]  
)
317  (  -0.00026905 	 [ 6a^  0a  3a^  2a ]   
  -0.00026905 	 [ 6a^  0a  2a^  3a ]   
  -0.00026905 	 [ 6a^  0a  3b^  2b ]   
  -0.00026905 	 [ 6a^  0a  2b^  3b ]   
  -0.00026905 	 [ 0a^  6a  3a^  2a ]   
  -0.00026905 	 [ 0a^  6a  2a^  3a ]   
  -0.00026905 	 [ 0a^  6a  3b^  2b ]   
  -0.00026905 	 [ 0a^  6a  2b^  3b ]   
  -0.00026905 	 [ 6b^  0b  3a^  2a ]   
  -0.00026905 	 [ 6b^  0b  2a^  3a ]   
  -0.00026905 	 [ 6b^  0b  3b^  2b ]   
  -0.00026905 	 [ 6b^  0b  2b^  3b ]   
  -0.00026905 	 [ 0b^  6b  3a^  2a ]   
  -0.00026905 	 [ 0b^  6b  2a^  3a ]   
  -0.00026905 	 [ 0b^  6b  3b^  2b ]   
  -0.00026905 	 [ 0b^  6b  2b^  3b ]  
)
318  (  -0.00085265 	 [ 6a^  3a  2a^  0a ]   
  -0.00085265 	 [ 6a^  3a  0a^  2a ]   
  -0.00085265 	 [ 6a^  3a  2b^  0b ]   
  -0.00085265 	 [ 6a^  3a  0b^  2b ]   
  -0.00085265 	 [ 3a^  6a  2a^  0a ]   
  -0.00085265 	 [ 3a^  6a  0a^  2a ]   
  -0.00085265 	 [ 3a^  6a  2b^  0b ]   
  -0.00085265 	 [ 3a^  6a  0b^  2b ]   
  -0.00085265 	 [ 6b^  3b  2a^  0a ]   
  -0.00085265 	 [ 6b^  3b  0a^  2a ]   
  -0.00085265 	 [ 6b^  3b  2b^  0b ]   
  -0.00085265 	 [ 6b^  3b  0b^  2b ]   
  -0.00085265 	 [ 3b^  6b  2a^  0a ]   
  -0.00085265 	 [ 3b^  6b  0a^  2a ]   
  -0.00085265 	 [ 3b^  6b  2b^  0b ]   
  -0.00085265 	 [ 3b^  6b  0b^  2b ]  
)
319  (  -0.00845507 	 [ 6a^  2a  3a^  1a ]   
  -0.00845507 	 [ 6a^  2a  1a^  3a ]   
  -0.00845507 	 [ 6a^  2a  3b^  1b ]   
  -0.00845507 	 [ 6a^  2a  1b^  3b ]   
  -0.00845507 	 [ 2a^  6a  3a^  1a ]   
  -0.00845507 	 [ 2a^  6a  1a^  3a ]   
  -0.00845507 	 [ 2a^  6a  3b^  1b ]   
  -0.00845507 	 [ 2a^  6a  1b^  3b ]   
  -0.00845507 	 [ 6b^  2b  3a^  1a ]   
  -0.00845507 	 [ 6b^  2b  1a^  3a ]   
  -0.00845507 	 [ 6b^  2b  3b^  1b ]   
  -0.00845507 	 [ 6b^  2b  1b^  3b ]   
  -0.00845507 	 [ 2b^  6b  3a^  1a ]   
  -0.00845507 	 [ 2b^  6b  1a^  3a ]   
  -0.00845507 	 [ 2b^  6b  3b^  1b ]   
  -0.00845507 	 [ 2b^  6b  1b^  3b ]  
)
320  (  -0.00802737 	 [ 6a^  1a  3a^  2a ]   
  -0.00802737 	 [ 6a^  1a  2a^  3a ]   
  -0.00802737 	 [ 6a^  1a  3b^  2b ]   
  -0.00802737 	 [ 6a^  1a  2b^  3b ]   
  -0.00802737 	 [ 1a^  6a  3a^  2a ]   
  -0.00802737 	 [ 1a^  6a  2a^  3a ]   
  -0.00802737 	 [ 1a^  6a  3b^  2b ]   
  -0.00802737 	 [ 1a^  6a  2b^  3b ]   
  -0.00802737 	 [ 6b^  1b  3a^  2a ]   
  -0.00802737 	 [ 6b^  1b  2a^  3a ]   
  -0.00802737 	 [ 6b^  1b  3b^  2b ]   
  -0.00802737 	 [ 6b^  1b  2b^  3b ]   
  -0.00802737 	 [ 1b^  6b  3a^  2a ]   
  -0.00802737 	 [ 1b^  6b  2a^  3a ]   
  -0.00802737 	 [ 1b^  6b  3b^  2b ]   
  -0.00802737 	 [ 1b^  6b  2b^  3b ]  
)
321  (  -0.01274592 	 [ 6a^  3a  2a^  1a ]   
  -0.01274592 	 [ 6a^  3a  1a^  2a ]   
  -0.01274592 	 [ 6a^  3a  2b^  1b ]   
  -0.01274592 	 [ 6a^  3a  1b^  2b ]   
  -0.01274592 	 [ 3a^  6a  2a^  1a ]   
  -0.01274592 	 [ 3a^  6a  1a^  2a ]   
  -0.01274592 	 [ 3a^  6a  2b^  1b ]   
  -0.01274592 	 [ 3a^  6a  1b^  2b ]   
  -0.01274592 	 [ 6b^  3b  2a^  1a ]   
  -0.01274592 	 [ 6b^  3b  1a^  2a ]   
  -0.01274592 	 [ 6b^  3b  2b^  1b ]   
  -0.01274592 	 [ 6b^  3b  1b^  2b ]   
  -0.01274592 	 [ 3b^  6b  2a^  1a ]   
  -0.01274592 	 [ 3b^  6b  1a^  2a ]   
  -0.01274592 	 [ 3b^  6b  2b^  1b ]   
  -0.01274592 	 [ 3b^  6b  1b^  2b ]  
)
322  (  0.00075522 	 [ 6a^  4a  6a^  4a ]   
  0.00075522 	 [ 6a^  4a  4a^  6a ]   
  0.00075522 	 [ 6a^  4a  6b^  4b ]   
  0.00075522 	 [ 6a^  4a  4b^  6b ]   
  0.00075522 	 [ 4a^  6a  6a^  4a ]   
  0.00075522 	 [ 4a^  6a  4a^  6a ]   
  0.00075522 	 [ 4a^  6a  6b^  4b ]   
  0.00075522 	 [ 4a^  6a  4b^  6b ]   
  0.00075522 	 [ 6b^  4b  6a^  4a ]   
  0.00075522 	 [ 6b^  4b  4a^  6a ]   
  0.00075522 	 [ 6b^  4b  6b^  4b ]   
  0.00075522 	 [ 6b^  4b  4b^  6b ]   
  0.00075522 	 [ 4b^  6b  6a^  4a ]   
  0.00075522 	 [ 4b^  6b  4a^  6a ]   
  0.00075522 	 [ 4b^  6b  6b^  4b ]   
  0.00075522 	 [ 4b^  6b  4b^  6b ]  
)
323  (  -0.00034317 	 [ 6a^  4a  4a^  4a ]   
  -0.00034317 	 [ 6a^  4a  4b^  4b ]   
  -0.00034317 	 [ 4a^  6a  4a^  4a ]   
  -0.00034317 	 [ 4a^  6a  4b^  4b ]   
  -0.00034317 	 [ 6b^  4b  4a^  4a ]   
  -0.00034317 	 [ 6b^  4b  4b^  4b ]   
  -0.00034317 	 [ 4b^  6b  4a^  4a ]   
  -0.00034317 	 [ 4b^  6b  4b^  4b ]   
  0.00017159 	 [ 6a^  4a ]   
  -0.00017159 	 [ 4a^  6a ]   
  0.00017159 	 [ 6b^  4b ]   
  -0.00017159 	 [ 4b^  6b ]  
)
324  (  0.02049589 	 [ 4a^  6a  6a^  6a ]   
  0.02049589 	 [ 4a^  6a  6b^  6b ]   
  0.02049589 	 [ 6a^  4a  6a^  6a ]   
  0.02049589 	 [ 6a^  4a  6b^  6b ]   
  0.02049589 	 [ 4b^  6b  6a^  6a ]   
  0.02049589 	 [ 4b^  6b  6b^  6b ]   
  0.02049589 	 [ 6b^  4b  6a^  6a ]   
  0.02049589 	 [ 6b^  4b  6b^  6b ]   
  -0.01024795 	 [ 4a^  6a ]   
  0.01024795 	 [ 6a^  4a ]   
  -0.01024795 	 [ 4b^  6b ]   
  0.01024795 	 [ 6b^  4b ]  
)
325  (  -0.02763182 	 [ 6a^  4a ]   
  -0.02763182 	 [ 4a^  6a ]   
  -0.02763182 	 [ 6b^  4b ]   
  -0.02763182 	 [ 4b^  6b ]  
)
326  (  0.17225730 	 [ 6a^  6a  4a^  4a ]   
  0.17225730 	 [ 6a^  6a  4b^  4b ]   
  0.17225730 	 [ 6b^  6b  4a^  4a ]   
  0.17225730 	 [ 6b^  6b  4b^  4b ]  
)
327  (  -0.00284559 	 [ 6a^  0a  4a^  0a ]   
  -0.00284559 	 [ 6a^  0a  0a^  4a ]   
  -0.00284559 	 [ 6a^  0a  4b^  0b ]   
  -0.00284559 	 [ 6a^  0a  0b^  4b ]   
  -0.00284559 	 [ 0a^  6a  4a^  0a ]   
  -0.00284559 	 [ 0a^  6a  0a^  4a ]   
  -0.00284559 	 [ 0a^  6a  4b^  0b ]   
  -0.00284559 	 [ 0a^  6a  0b^  4b ]   
  -0.00284559 	 [ 6b^  0b  4a^  0a ]   
  -0.00284559 	 [ 6b^  0b  0a^  4a ]   
  -0.00284559 	 [ 6b^  0b  4b^  0b ]   
  -0.00284559 	 [ 6b^  0b  0b^  4b ]   
  -0.00284559 	 [ 0b^  6b  4a^  0a ]   
  -0.00284559 	 [ 0b^  6b  0a^  4a ]   
  -0.00284559 	 [ 0b^  6b  4b^  0b ]   
  -0.00284559 	 [ 0b^  6b  0b^  4b ]   
  0.00142279 	 [ 6a^  4a ]   
  -0.00142279 	 [ 4a^  6a ]   
  0.00142279 	 [ 6b^  4b ]   
  -0.00142279 	 [ 4b^  6b ]  
)
328  (  0.00009777 	 [ 6a^  4a  0a^  4a ]   
  0.00009777 	 [ 6a^  4a  4a^  0a ]   
  0.00009777 	 [ 6a^  4a  0b^  4b ]   
  0.00009777 	 [ 6a^  4a  4b^  0b ]   
  0.00009777 	 [ 4a^  6a  0a^  4a ]   
  0.00009777 	 [ 4a^  6a  4a^  0a ]   
  0.00009777 	 [ 4a^  6a  0b^  4b ]   
  0.00009777 	 [ 4a^  6a  4b^  0b ]   
  0.00009777 	 [ 6b^  4b  0a^  4a ]   
  0.00009777 	 [ 6b^  4b  4a^  0a ]   
  0.00009777 	 [ 6b^  4b  0b^  4b ]   
  0.00009777 	 [ 6b^  4b  4b^  0b ]   
  0.00009777 	 [ 4b^  6b  0a^  4a ]   
  0.00009777 	 [ 4b^  6b  4a^  0a ]   
  0.00009777 	 [ 4b^  6b  0b^  4b ]   
  0.00009777 	 [ 4b^  6b  4b^  0b ]   
  -0.00004888 	 [ 6a^  0a ]   
  0.00004888 	 [ 0a^  6a ]   
  -0.00004888 	 [ 6b^  0b ]   
  0.00004888 	 [ 0b^  6b ]  
)
329  (  0.00008690 	 [ 4a^  6a  0a^  6a ]   
  0.00008690 	 [ 4a^  6a  6a^  0a ]   
  0.00008690 	 [ 4a^  6a  0b^  6b ]   
  0.00008690 	 [ 4a^  6a  6b^  0b ]   
  0.00008690 	 [ 6a^  4a  0a^  6a ]   
  0.00008690 	 [ 6a^  4a  6a^  0a ]   
  0.00008690 	 [ 6a^  4a  0b^  6b ]   
  0.00008690 	 [ 6a^  4a  6b^  0b ]   
  0.00008690 	 [ 4b^  6b  0a^  6a ]   
  0.00008690 	 [ 4b^  6b  6a^  0a ]   
  0.00008690 	 [ 4b^  6b  0b^  6b ]   
  0.00008690 	 [ 4b^  6b  6b^  0b ]   
  0.00008690 	 [ 6b^  4b  0a^  6a ]   
  0.00008690 	 [ 6b^  4b  6a^  0a ]   
  0.00008690 	 [ 6b^  4b  0b^  6b ]   
  0.00008690 	 [ 6b^  4b  6b^  0b ]   
  -0.00004345 	 [ 4a^  0a ]   
  0.00004345 	 [ 0a^  4a ]   
  -0.00004345 	 [ 4b^  0b ]   
  0.00004345 	 [ 0b^  4b ]  
)
330  (  -0.00266257 	 [ 6a^  4a  0a^  0a ]   
  -0.00266257 	 [ 6a^  4a  0b^  0b ]   
  -0.00266257 	 [ 4a^  6a  0a^  0a ]   
  -0.00266257 	 [ 4a^  6a  0b^  0b ]   
  -0.00266257 	 [ 6b^  4b  0a^  0a ]   
  -0.00266257 	 [ 6b^  4b  0b^  0b ]   
  -0.00266257 	 [ 4b^  6b  0a^  0a ]   
  -0.00266257 	 [ 4b^  6b  0b^  0b ]  
)
331  (  -0.00106864 	 [ 6a^  0a  4a^  4a ]   
  -0.00106864 	 [ 6a^  0a  4b^  4b ]   
  -0.00106864 	 [ 0a^  6a  4a^  4a ]   
  -0.00106864 	 [ 0a^  6a  4b^  4b ]   
  -0.00106864 	 [ 6b^  0b  4a^  4a ]   
  -0.00106864 	 [ 6b^  0b  4b^  4b ]   
  -0.00106864 	 [ 0b^  6b  4a^  4a ]   
  -0.00106864 	 [ 0b^  6b  4b^  4b ]  
)
332  (  0.00820407 	 [ 4a^  0a  6a^  6a ]   
  0.00820407 	 [ 4a^  0a  6b^  6b ]   
  0.00820407 	 [ 0a^  4a  6a^  6a ]   
  0.00820407 	 [ 0a^  4a  6b^  6b ]   
  0.00820407 	 [ 4b^  0b  6a^  6a ]   
  0.00820407 	 [ 4b^  0b  6b^  6b ]   
  0.00820407 	 [ 0b^  4b  6a^  6a ]   
  0.00820407 	 [ 0b^  4b  6b^  6b ]  
)
333  (  0.00733023 	 [ 6a^  1a  4a^  1a ]   
  0.00733023 	 [ 6a^  1a  1a^  4a ]   
  0.00733023 	 [ 6a^  1a  4b^  1b ]   
  0.00733023 	 [ 6a^  1a  1b^  4b ]   
  0.00733023 	 [ 1a^  6a  4a^  1a ]   
  0.00733023 	 [ 1a^  6a  1a^  4a ]   
  0.00733023 	 [ 1a^  6a  4b^  1b ]   
  0.00733023 	 [ 1a^  6a  1b^  4b ]   
  0.00733023 	 [ 6b^  1b  4a^  1a ]   
  0.00733023 	 [ 6b^  1b  1a^  4a ]   
  0.00733023 	 [ 6b^  1b  4b^  1b ]   
  0.00733023 	 [ 6b^  1b  1b^  4b ]   
  0.00733023 	 [ 1b^  6b  4a^  1a ]   
  0.00733023 	 [ 1b^  6b  1a^  4a ]   
  0.00733023 	 [ 1b^  6b  4b^  1b ]   
  0.00733023 	 [ 1b^  6b  1b^  4b ]   
  -0.00366511 	 [ 6a^  4a ]   
  0.00366511 	 [ 4a^  6a ]   
  -0.00366511 	 [ 6b^  4b ]   
  0.00366511 	 [ 4b^  6b ]  
)
334  (  -0.00040723 	 [ 6a^  4a  1a^  4a ]   
  -0.00040723 	 [ 6a^  4a  4a^  1a ]   
  -0.00040723 	 [ 6a^  4a  1b^  4b ]   
  -0.00040723 	 [ 6a^  4a  4b^  1b ]   
  -0.00040723 	 [ 4a^  6a  1a^  4a ]   
  -0.00040723 	 [ 4a^  6a  4a^  1a ]   
  -0.00040723 	 [ 4a^  6a  1b^  4b ]   
  -0.00040723 	 [ 4a^  6a  4b^  1b ]   
  -0.00040723 	 [ 6b^  4b  1a^  4a ]   
  -0.00040723 	 [ 6b^  4b  4a^  1a ]   
  -0.00040723 	 [ 6b^  4b  1b^  4b ]   
  -0.00040723 	 [ 6b^  4b  4b^  1b ]   
  -0.00040723 	 [ 4b^  6b  1a^  4a ]   
  -0.00040723 	 [ 4b^  6b  4a^  1a ]   
  -0.00040723 	 [ 4b^  6b  1b^  4b ]   
  -0.00040723 	 [ 4b^  6b  4b^  1b ]   
  0.00020361 	 [ 6a^  1a ]   
  -0.00020361 	 [ 1a^  6a ]   
  0.00020361 	 [ 6b^  1b ]   
  -0.00020361 	 [ 1b^  6b ]  
)
335  (  -0.00606088 	 [ 4a^  6a  1a^  6a ]   
  -0.00606088 	 [ 4a^  6a  6a^  1a ]   
  -0.00606088 	 [ 4a^  6a  1b^  6b ]   
  -0.00606088 	 [ 4a^  6a  6b^  1b ]   
  -0.00606088 	 [ 6a^  4a  1a^  6a ]   
  -0.00606088 	 [ 6a^  4a  6a^  1a ]   
  -0.00606088 	 [ 6a^  4a  1b^  6b ]   
  -0.00606088 	 [ 6a^  4a  6b^  1b ]   
  -0.00606088 	 [ 4b^  6b  1a^  6a ]   
  -0.00606088 	 [ 4b^  6b  6a^  1a ]   
  -0.00606088 	 [ 4b^  6b  1b^  6b ]   
  -0.00606088 	 [ 4b^  6b  6b^  1b ]   
  -0.00606088 	 [ 6b^  4b  1a^  6a ]   
  -0.00606088 	 [ 6b^  4b  6a^  1a ]   
  -0.00606088 	 [ 6b^  4b  1b^  6b ]   
  -0.00606088 	 [ 6b^  4b  6b^  1b ]   
  0.00303044 	 [ 4a^  1a ]   
  -0.00303044 	 [ 1a^  4a ]   
  0.00303044 	 [ 4b^  1b ]   
  -0.00303044 	 [ 1b^  4b ]  
)
336  (  0.01341721 	 [ 6a^  4a  1a^  1a ]   
  0.01341721 	 [ 6a^  4a  1b^  1b ]   
  0.01341721 	 [ 4a^  6a  1a^  1a ]   
  0.01341721 	 [ 4a^  6a  1b^  1b ]   
  0.01341721 	 [ 6b^  4b  1a^  1a ]   
  0.01341721 	 [ 6b^  4b  1b^  1b ]   
  0.01341721 	 [ 4b^  6b  1a^  1a ]   
  0.01341721 	 [ 4b^  6b  1b^  1b ]  
)
337  (  -0.00362352 	 [ 6a^  1a  4a^  4a ]   
  -0.00362352 	 [ 6a^  1a  4b^  4b ]   
  -0.00362352 	 [ 1a^  6a  4a^  4a ]   
  -0.00362352 	 [ 1a^  6a  4b^  4b ]   
  -0.00362352 	 [ 6b^  1b  4a^  4a ]   
  -0.00362352 	 [ 6b^  1b  4b^  4b ]   
  -0.00362352 	 [ 1b^  6b  4a^  4a ]   
  -0.00362352 	 [ 1b^  6b  4b^  4b ]  
)
338  (  -0.02026468 	 [ 4a^  1a  6a^  6a ]   
  -0.02026468 	 [ 4a^  1a  6b^  6b ]   
  -0.02026468 	 [ 1a^  4a  6a^  6a ]   
  -0.02026468 	 [ 1a^  4a  6b^  6b ]   
  -0.02026468 	 [ 4b^  1b  6a^  6a ]   
  -0.02026468 	 [ 4b^  1b  6b^  6b ]   
  -0.02026468 	 [ 1b^  4b  6a^  6a ]   
  -0.02026468 	 [ 1b^  4b  6b^  6b ]  
)
339  (  -0.00044818 	 [ 6a^  1a  4a^  0a ]   
  -0.00044818 	 [ 6a^  1a  0a^  4a ]   
  -0.00044818 	 [ 6a^  1a  4b^  0b ]   
  -0.00044818 	 [ 6a^  1a  0b^  4b ]   
  -0.00044818 	 [ 1a^  6a  4a^  0a ]   
  -0.00044818 	 [ 1a^  6a  0a^  4a ]   
  -0.00044818 	 [ 1a^  6a  4b^  0b ]   
  -0.00044818 	 [ 1a^  6a  0b^  4b ]   
  -0.00044818 	 [ 6b^  1b  4a^  0a ]   
  -0.00044818 	 [ 6b^  1b  0a^  4a ]   
  -0.00044818 	 [ 6b^  1b  4b^  0b ]   
  -0.00044818 	 [ 6b^  1b  0b^  4b ]   
  -0.00044818 	 [ 1b^  6b  4a^  0a ]   
  -0.00044818 	 [ 1b^  6b  0a^  4a ]   
  -0.00044818 	 [ 1b^  6b  4b^  0b ]   
  -0.00044818 	 [ 1b^  6b  0b^  4b ]  
)
340  (  0.00030999 	 [ 6a^  0a  4a^  1a ]   
  0.00030999 	 [ 6a^  0a  1a^  4a ]   
  0.00030999 	 [ 6a^  0a  4b^  1b ]   
  0.00030999 	 [ 6a^  0a  1b^  4b ]   
  0.00030999 	 [ 0a^  6a  4a^  1a ]   
  0.00030999 	 [ 0a^  6a  1a^  4a ]   
  0.00030999 	 [ 0a^  6a  4b^  1b ]   
  0.00030999 	 [ 0a^  6a  1b^  4b ]   
  0.00030999 	 [ 6b^  0b  4a^  1a ]   
  0.00030999 	 [ 6b^  0b  1a^  4a ]   
  0.00030999 	 [ 6b^  0b  4b^  1b ]   
  0.00030999 	 [ 6b^  0b  1b^  4b ]   
  0.00030999 	 [ 0b^  6b  4a^  1a ]   
  0.00030999 	 [ 0b^  6b  1a^  4a ]   
  0.00030999 	 [ 0b^  6b  4b^  1b ]   
  0.00030999 	 [ 0b^  6b  1b^  4b ]  
)
341  (  0.00068657 	 [ 6a^  4a  1a^  0a ]   
  0.00068657 	 [ 6a^  4a  0a^  1a ]   
  0.00068657 	 [ 6a^  4a  1b^  0b ]   
  0.00068657 	 [ 6a^  4a  0b^  1b ]   
  0.00068657 	 [ 4a^  6a  1a^  0a ]   
  0.00068657 	 [ 4a^  6a  0a^  1a ]   
  0.00068657 	 [ 4a^  6a  1b^  0b ]   
  0.00068657 	 [ 4a^  6a  0b^  1b ]   
  0.00068657 	 [ 6b^  4b  1a^  0a ]   
  0.00068657 	 [ 6b^  4b  0a^  1a ]   
  0.00068657 	 [ 6b^  4b  1b^  0b ]   
  0.00068657 	 [ 6b^  4b  0b^  1b ]   
  0.00068657 	 [ 4b^  6b  1a^  0a ]   
  0.00068657 	 [ 4b^  6b  0a^  1a ]   
  0.00068657 	 [ 4b^  6b  1b^  0b ]   
  0.00068657 	 [ 4b^  6b  0b^  1b ]  
)
342  (  -0.00088179 	 [ 6a^  2a  4a^  2a ]   
  -0.00088179 	 [ 6a^  2a  2a^  4a ]   
  -0.00088179 	 [ 6a^  2a  4b^  2b ]   
  -0.00088179 	 [ 6a^  2a  2b^  4b ]   
  -0.00088179 	 [ 2a^  6a  4a^  2a ]   
  -0.00088179 	 [ 2a^  6a  2a^  4a ]   
  -0.00088179 	 [ 2a^  6a  4b^  2b ]   
  -0.00088179 	 [ 2a^  6a  2b^  4b ]   
  -0.00088179 	 [ 6b^  2b  4a^  2a ]   
  -0.00088179 	 [ 6b^  2b  2a^  4a ]   
  -0.00088179 	 [ 6b^  2b  4b^  2b ]   
  -0.00088179 	 [ 6b^  2b  2b^  4b ]   
  -0.00088179 	 [ 2b^  6b  4a^  2a ]   
  -0.00088179 	 [ 2b^  6b  2a^  4a ]   
  -0.00088179 	 [ 2b^  6b  4b^  2b ]   
  -0.00088179 	 [ 2b^  6b  2b^  4b ]   
  0.00044089 	 [ 6a^  4a ]   
  -0.00044089 	 [ 4a^  6a ]   
  0.00044089 	 [ 6b^  4b ]   
  -0.00044089 	 [ 4b^  6b ]  
)
343  (  0.00050071 	 [ 6a^  4a  2a^  4a ]   
  0.00050071 	 [ 6a^  4a  4a^  2a ]   
  0.00050071 	 [ 6a^  4a  2b^  4b ]   
  0.00050071 	 [ 6a^  4a  4b^  2b ]   
  0.00050071 	 [ 4a^  6a  2a^  4a ]   
  0.00050071 	 [ 4a^  6a  4a^  2a ]   
  0.00050071 	 [ 4a^  6a  2b^  4b ]   
  0.00050071 	 [ 4a^  6a  4b^  2b ]   
  0.00050071 	 [ 6b^  4b  2a^  4a ]   
  0.00050071 	 [ 6b^  4b  4a^  2a ]   
  0.00050071 	 [ 6b^  4b  2b^  4b ]   
  0.00050071 	 [ 6b^  4b  4b^  2b ]   
  0.00050071 	 [ 4b^  6b  2a^  4a ]   
  0.00050071 	 [ 4b^  6b  4a^  2a ]   
  0.00050071 	 [ 4b^  6b  2b^  4b ]   
  0.00050071 	 [ 4b^  6b  4b^  2b ]   
  -0.00025035 	 [ 6a^  2a ]   
  0.00025035 	 [ 2a^  6a ]   
  -0.00025035 	 [ 6b^  2b ]   
  0.00025035 	 [ 2b^  6b ]  
)
344  (  0.00118709 	 [ 4a^  6a  2a^  6a ]   
  0.00118709 	 [ 4a^  6a  6a^  2a ]   
  0.00118709 	 [ 4a^  6a  2b^  6b ]   
  0.00118709 	 [ 4a^  6a  6b^  2b ]   
  0.00118709 	 [ 6a^  4a  2a^  6a ]   
  0.00118709 	 [ 6a^  4a  6a^  2a ]   
  0.00118709 	 [ 6a^  4a  2b^  6b ]   
  0.00118709 	 [ 6a^  4a  6b^  2b ]   
  0.00118709 	 [ 4b^  6b  2a^  6a ]   
  0.00118709 	 [ 4b^  6b  6a^  2a ]   
  0.00118709 	 [ 4b^  6b  2b^  6b ]   
  0.00118709 	 [ 4b^  6b  6b^  2b ]   
  0.00118709 	 [ 6b^  4b  2a^  6a ]   
  0.00118709 	 [ 6b^  4b  6a^  2a ]   
  0.00118709 	 [ 6b^  4b  2b^  6b ]   
  0.00118709 	 [ 6b^  4b  6b^  2b ]   
  -0.00059354 	 [ 4a^  2a ]   
  0.00059354 	 [ 2a^  4a ]   
  -0.00059354 	 [ 4b^  2b ]   
  0.00059354 	 [ 2b^  4b ]  
)
345  (  0.00063865 	 [ 6a^  4a  2a^  2a ]   
  0.00063865 	 [ 6a^  4a  2b^  2b ]   
  0.00063865 	 [ 4a^  6a  2a^  2a ]   
  0.00063865 	 [ 4a^  6a  2b^  2b ]   
  0.00063865 	 [ 6b^  4b  2a^  2a ]   
  0.00063865 	 [ 6b^  4b  2b^  2b ]   
  0.00063865 	 [ 4b^  6b  2a^  2a ]   
  0.00063865 	 [ 4b^  6b  2b^  2b ]  
)
346  (  0.00363883 	 [ 6a^  2a  4a^  4a ]   
  0.00363883 	 [ 6a^  2a  4b^  4b ]   
  0.00363883 	 [ 2a^  6a  4a^  4a ]   
  0.00363883 	 [ 2a^  6a  4b^  4b ]   
  0.00363883 	 [ 6b^  2b  4a^  4a ]   
  0.00363883 	 [ 6b^  2b  4b^  4b ]   
  0.00363883 	 [ 2b^  6b  4a^  4a ]   
  0.00363883 	 [ 2b^  6b  4b^  4b ]  
)
347  (  -0.02611960 	 [ 4a^  2a  6a^  6a ]   
  -0.02611960 	 [ 4a^  2a  6b^  6b ]   
  -0.02611960 	 [ 2a^  4a  6a^  6a ]   
  -0.02611960 	 [ 2a^  4a  6b^  6b ]   
  -0.02611960 	 [ 4b^  2b  6a^  6a ]   
  -0.02611960 	 [ 4b^  2b  6b^  6b ]   
  -0.02611960 	 [ 2b^  4b  6a^  6a ]   
  -0.02611960 	 [ 2b^  4b  6b^  6b ]  
)
348  (  0.00050627 	 [ 6a^  2a  4a^  0a ]   
  0.00050627 	 [ 6a^  2a  0a^  4a ]   
  0.00050627 	 [ 6a^  2a  4b^  0b ]   
  0.00050627 	 [ 6a^  2a  0b^  4b ]   
  0.00050627 	 [ 2a^  6a  4a^  0a ]   
  0.00050627 	 [ 2a^  6a  0a^  4a ]   
  0.00050627 	 [ 2a^  6a  4b^  0b ]   
  0.00050627 	 [ 2a^  6a  0b^  4b ]   
  0.00050627 	 [ 6b^  2b  4a^  0a ]   
  0.00050627 	 [ 6b^  2b  0a^  4a ]   
  0.00050627 	 [ 6b^  2b  4b^  0b ]   
  0.00050627 	 [ 6b^  2b  0b^  4b ]   
  0.00050627 	 [ 2b^  6b  4a^  0a ]   
  0.00050627 	 [ 2b^  6b  0a^  4a ]   
  0.00050627 	 [ 2b^  6b  4b^  0b ]   
  0.00050627 	 [ 2b^  6b  0b^  4b ]  
)
349  (  0.00069989 	 [ 6a^  0a  4a^  2a ]   
  0.00069989 	 [ 6a^  0a  2a^  4a ]   
  0.00069989 	 [ 6a^  0a  4b^  2b ]   
  0.00069989 	 [ 6a^  0a  2b^  4b ]   
  0.00069989 	 [ 0a^  6a  4a^  2a ]   
  0.00069989 	 [ 0a^  6a  2a^  4a ]   
  0.00069989 	 [ 0a^  6a  4b^  2b ]   
  0.00069989 	 [ 0a^  6a  2b^  4b ]   
  0.00069989 	 [ 6b^  0b  4a^  2a ]   
  0.00069989 	 [ 6b^  0b  2a^  4a ]   
  0.00069989 	 [ 6b^  0b  4b^  2b ]   
  0.00069989 	 [ 6b^  0b  2b^  4b ]   
  0.00069989 	 [ 0b^  6b  4a^  2a ]   
  0.00069989 	 [ 0b^  6b  2a^  4a ]   
  0.00069989 	 [ 0b^  6b  4b^  2b ]   
  0.00069989 	 [ 0b^  6b  2b^  4b ]  
)
350  (  0.00003559 	 [ 6a^  4a  2a^  0a ]   
  0.00003559 	 [ 6a^  4a  0a^  2a ]   
  0.00003559 	 [ 6a^  4a  2b^  0b ]   
  0.00003559 	 [ 6a^  4a  0b^  2b ]   
  0.00003559 	 [ 4a^  6a  2a^  0a ]   
  0.00003559 	 [ 4a^  6a  0a^  2a ]   
  0.00003559 	 [ 4a^  6a  2b^  0b ]   
  0.00003559 	 [ 4a^  6a  0b^  2b ]   
  0.00003559 	 [ 6b^  4b  2a^  0a ]   
  0.00003559 	 [ 6b^  4b  0a^  2a ]   
  0.00003559 	 [ 6b^  4b  2b^  0b ]   
  0.00003559 	 [ 6b^  4b  0b^  2b ]   
  0.00003559 	 [ 4b^  6b  2a^  0a ]   
  0.00003559 	 [ 4b^  6b  0a^  2a ]   
  0.00003559 	 [ 4b^  6b  2b^  0b ]   
  0.00003559 	 [ 4b^  6b  0b^  2b ]  
)
351  (  -0.00197813 	 [ 6a^  2a  4a^  1a ]   
  -0.00197813 	 [ 6a^  2a  1a^  4a ]   
  -0.00197813 	 [ 6a^  2a  4b^  1b ]   
  -0.00197813 	 [ 6a^  2a  1b^  4b ]   
  -0.00197813 	 [ 2a^  6a  4a^  1a ]   
  -0.00197813 	 [ 2a^  6a  1a^  4a ]   
  -0.00197813 	 [ 2a^  6a  4b^  1b ]   
  -0.00197813 	 [ 2a^  6a  1b^  4b ]   
  -0.00197813 	 [ 6b^  2b  4a^  1a ]   
  -0.00197813 	 [ 6b^  2b  1a^  4a ]   
  -0.00197813 	 [ 6b^  2b  4b^  1b ]   
  -0.00197813 	 [ 6b^  2b  1b^  4b ]   
  -0.00197813 	 [ 2b^  6b  4a^  1a ]   
  -0.00197813 	 [ 2b^  6b  1a^  4a ]   
  -0.00197813 	 [ 2b^  6b  4b^  1b ]   
  -0.00197813 	 [ 2b^  6b  1b^  4b ]  
)
352  (  -0.00019693 	 [ 6a^  1a  4a^  2a ]   
  -0.00019693 	 [ 6a^  1a  2a^  4a ]   
  -0.00019693 	 [ 6a^  1a  4b^  2b ]   
  -0.00019693 	 [ 6a^  1a  2b^  4b ]   
  -0.00019693 	 [ 1a^  6a  4a^  2a ]   
  -0.00019693 	 [ 1a^  6a  2a^  4a ]   
  -0.00019693 	 [ 1a^  6a  4b^  2b ]   
  -0.00019693 	 [ 1a^  6a  2b^  4b ]   
  -0.00019693 	 [ 6b^  1b  4a^  2a ]   
  -0.00019693 	 [ 6b^  1b  2a^  4a ]   
  -0.00019693 	 [ 6b^  1b  4b^  2b ]   
  -0.00019693 	 [ 6b^  1b  2b^  4b ]   
  -0.00019693 	 [ 1b^  6b  4a^  2a ]   
  -0.00019693 	 [ 1b^  6b  2a^  4a ]   
  -0.00019693 	 [ 1b^  6b  4b^  2b ]   
  -0.00019693 	 [ 1b^  6b  2b^  4b ]  
)
353  (  -0.00268806 	 [ 6a^  4a  2a^  1a ]   
  -0.00268806 	 [ 6a^  4a  1a^  2a ]   
  -0.00268806 	 [ 6a^  4a  2b^  1b ]   
  -0.00268806 	 [ 6a^  4a  1b^  2b ]   
  -0.00268806 	 [ 4a^  6a  2a^  1a ]   
  -0.00268806 	 [ 4a^  6a  1a^  2a ]   
  -0.00268806 	 [ 4a^  6a  2b^  1b ]   
  -0.00268806 	 [ 4a^  6a  1b^  2b ]   
  -0.00268806 	 [ 6b^  4b  2a^  1a ]   
  -0.00268806 	 [ 6b^  4b  1a^  2a ]   
  -0.00268806 	 [ 6b^  4b  2b^  1b ]   
  -0.00268806 	 [ 6b^  4b  1b^  2b ]   
  -0.00268806 	 [ 4b^  6b  2a^  1a ]   
  -0.00268806 	 [ 4b^  6b  1a^  2a ]   
  -0.00268806 	 [ 4b^  6b  2b^  1b ]   
  -0.00268806 	 [ 4b^  6b  1b^  2b ]  
)
354  (  0.00429439 	 [ 6a^  3a  4a^  3a ]   
  0.00429439 	 [ 6a^  3a  3a^  4a ]   
  0.00429439 	 [ 6a^  3a  4b^  3b ]   
  0.00429439 	 [ 6a^  3a  3b^  4b ]   
  0.00429439 	 [ 3a^  6a  4a^  3a ]   
  0.00429439 	 [ 3a^  6a  3a^  4a ]   
  0.00429439 	 [ 3a^  6a  4b^  3b ]   
  0.00429439 	 [ 3a^  6a  3b^  4b ]   
  0.00429439 	 [ 6b^  3b  4a^  3a ]   
  0.00429439 	 [ 6b^  3b  3a^  4a ]   
  0.00429439 	 [ 6b^  3b  4b^  3b ]   
  0.00429439 	 [ 6b^  3b  3b^  4b ]   
  0.00429439 	 [ 3b^  6b  4a^  3a ]   
  0.00429439 	 [ 3b^  6b  3a^  4a ]   
  0.00429439 	 [ 3b^  6b  4b^  3b ]   
  0.00429439 	 [ 3b^  6b  3b^  4b ]   
  -0.00214720 	 [ 6a^  4a ]   
  0.00214720 	 [ 4a^  6a ]   
  -0.00214720 	 [ 6b^  4b ]   
  0.00214720 	 [ 4b^  6b ]  
)
355  (  0.00006679 	 [ 6a^  4a  3a^  4a ]   
  0.00006679 	 [ 6a^  4a  4a^  3a ]   
  0.00006679 	 [ 6a^  4a  3b^  4b ]   
  0.00006679 	 [ 6a^  4a  4b^  3b ]   
  0.00006679 	 [ 4a^  6a  3a^  4a ]   
  0.00006679 	 [ 4a^  6a  4a^  3a ]   
  0.00006679 	 [ 4a^  6a  3b^  4b ]   
  0.00006679 	 [ 4a^  6a  4b^  3b ]   
  0.00006679 	 [ 6b^  4b  3a^  4a ]   
  0.00006679 	 [ 6b^  4b  4a^  3a ]   
  0.00006679 	 [ 6b^  4b  3b^  4b ]   
  0.00006679 	 [ 6b^  4b  4b^  3b ]   
  0.00006679 	 [ 4b^  6b  3a^  4a ]   
  0.00006679 	 [ 4b^  6b  4a^  3a ]   
  0.00006679 	 [ 4b^  6b  3b^  4b ]   
  0.00006679 	 [ 4b^  6b  4b^  3b ]   
  -0.00003339 	 [ 6a^  3a ]   
  0.00003339 	 [ 3a^  6a ]   
  -0.00003339 	 [ 6b^  3b ]   
  0.00003339 	 [ 3b^  6b ]  
)
356  (  0.00468075 	 [ 4a^  6a  3a^  6a ]   
  0.00468075 	 [ 4a^  6a  6a^  3a ]   
  0.00468075 	 [ 4a^  6a  3b^  6b ]   
  0.00468075 	 [ 4a^  6a  6b^  3b ]   
  0.00468075 	 [ 6a^  4a  3a^  6a ]   
  0.00468075 	 [ 6a^  4a  6a^  3a ]   
  0.00468075 	 [ 6a^  4a  3b^  6b ]   
  0.00468075 	 [ 6a^  4a  6b^  3b ]   
  0.00468075 	 [ 4b^  6b  3a^  6a ]   
  0.00468075 	 [ 4b^  6b  6a^  3a ]   
  0.00468075 	 [ 4b^  6b  3b^  6b ]   
  0.00468075 	 [ 4b^  6b  6b^  3b ]   
  0.00468075 	 [ 6b^  4b  3a^  6a ]   
  0.00468075 	 [ 6b^  4b  6a^  3a ]   
  0.00468075 	 [ 6b^  4b  3b^  6b ]   
  0.00468075 	 [ 6b^  4b  6b^  3b ]   
  -0.00234038 	 [ 4a^  3a ]   
  0.00234038 	 [ 3a^  4a ]   
  -0.00234038 	 [ 4b^  3b ]   
  0.00234038 	 [ 3b^  4b ]  
)
357  (  0.00305372 	 [ 6a^  4a  3a^  3a ]   
  0.00305372 	 [ 6a^  4a  3b^  3b ]   
  0.00305372 	 [ 4a^  6a  3a^  3a ]   
  0.00305372 	 [ 4a^  6a  3b^  3b ]   
  0.00305372 	 [ 6b^  4b  3a^  3a ]   
  0.00305372 	 [ 6b^  4b  3b^  3b ]   
  0.00305372 	 [ 4b^  6b  3a^  3a ]   
  0.00305372 	 [ 4b^  6b  3b^  3b ]  
)
358  (  0.00241398 	 [ 6a^  3a  4a^  4a ]   
  0.00241398 	 [ 6a^  3a  4b^  4b ]   
  0.00241398 	 [ 3a^  6a  4a^  4a ]   
  0.00241398 	 [ 3a^  6a  4b^  4b ]   
  0.00241398 	 [ 6b^  3b  4a^  4a ]   
  0.00241398 	 [ 6b^  3b  4b^  4b ]   
  0.00241398 	 [ 3b^  6b  4a^  4a ]   
  0.00241398 	 [ 3b^  6b  4b^  4b ]  
)
359  (  0.02100958 	 [ 4a^  3a  6a^  6a ]   
  0.02100958 	 [ 4a^  3a  6b^  6b ]   
  0.02100958 	 [ 3a^  4a  6a^  6a ]   
  0.02100958 	 [ 3a^  4a  6b^  6b ]   
  0.02100958 	 [ 4b^  3b  6a^  6a ]   
  0.02100958 	 [ 4b^  3b  6b^  6b ]   
  0.02100958 	 [ 3b^  4b  6a^  6a ]   
  0.02100958 	 [ 3b^  4b  6b^  6b ]  
)
360  (  0.00114001 	 [ 6a^  3a  4a^  0a ]   
  0.00114001 	 [ 6a^  3a  0a^  4a ]   
  0.00114001 	 [ 6a^  3a  4b^  0b ]   
  0.00114001 	 [ 6a^  3a  0b^  4b ]   
  0.00114001 	 [ 3a^  6a  4a^  0a ]   
  0.00114001 	 [ 3a^  6a  0a^  4a ]   
  0.00114001 	 [ 3a^  6a  4b^  0b ]   
  0.00114001 	 [ 3a^  6a  0b^  4b ]   
  0.00114001 	 [ 6b^  3b  4a^  0a ]   
  0.00114001 	 [ 6b^  3b  0a^  4a ]   
  0.00114001 	 [ 6b^  3b  4b^  0b ]   
  0.00114001 	 [ 6b^  3b  0b^  4b ]   
  0.00114001 	 [ 3b^  6b  4a^  0a ]   
  0.00114001 	 [ 3b^  6b  0a^  4a ]   
  0.00114001 	 [ 3b^  6b  4b^  0b ]   
  0.00114001 	 [ 3b^  6b  0b^  4b ]  
)
361  (  0.00050047 	 [ 6a^  0a  4a^  3a ]   
  0.00050047 	 [ 6a^  0a  3a^  4a ]   
  0.00050047 	 [ 6a^  0a  4b^  3b ]   
  0.00050047 	 [ 6a^  0a  3b^  4b ]   
  0.00050047 	 [ 0a^  6a  4a^  3a ]   
  0.00050047 	 [ 0a^  6a  3a^  4a ]   
  0.00050047 	 [ 0a^  6a  4b^  3b ]   
  0.00050047 	 [ 0a^  6a  3b^  4b ]   
  0.00050047 	 [ 6b^  0b  4a^  3a ]   
  0.00050047 	 [ 6b^  0b  3a^  4a ]   
  0.00050047 	 [ 6b^  0b  4b^  3b ]   
  0.00050047 	 [ 6b^  0b  3b^  4b ]   
  0.00050047 	 [ 0b^  6b  4a^  3a ]   
  0.00050047 	 [ 0b^  6b  3a^  4a ]   
  0.00050047 	 [ 0b^  6b  4b^  3b ]   
  0.00050047 	 [ 0b^  6b  3b^  4b ]  
)
362  (  -0.00029297 	 [ 6a^  4a  3a^  0a ]   
  -0.00029297 	 [ 6a^  4a  0a^  3a ]   
  -0.00029297 	 [ 6a^  4a  3b^  0b ]   
  -0.00029297 	 [ 6a^  4a  0b^  3b ]   
  -0.00029297 	 [ 4a^  6a  3a^  0a ]   
  -0.00029297 	 [ 4a^  6a  0a^  3a ]   
  -0.00029297 	 [ 4a^  6a  3b^  0b ]   
  -0.00029297 	 [ 4a^  6a  0b^  3b ]   
  -0.00029297 	 [ 6b^  4b  3a^  0a ]   
  -0.00029297 	 [ 6b^  4b  0a^  3a ]   
  -0.00029297 	 [ 6b^  4b  3b^  0b ]   
  -0.00029297 	 [ 6b^  4b  0b^  3b ]   
  -0.00029297 	 [ 4b^  6b  3a^  0a ]   
  -0.00029297 	 [ 4b^  6b  0a^  3a ]   
  -0.00029297 	 [ 4b^  6b  3b^  0b ]   
  -0.00029297 	 [ 4b^  6b  0b^  3b ]  
)
363  (  -0.00322898 	 [ 6a^  3a  4a^  1a ]   
  -0.00322898 	 [ 6a^  3a  1a^  4a ]   
  -0.00322898 	 [ 6a^  3a  4b^  1b ]   
  -0.00322898 	 [ 6a^  3a  1b^  4b ]   
  -0.00322898 	 [ 3a^  6a  4a^  1a ]   
  -0.00322898 	 [ 3a^  6a  1a^  4a ]   
  -0.00322898 	 [ 3a^  6a  4b^  1b ]   
  -0.00322898 	 [ 3a^  6a  1b^  4b ]   
  -0.00322898 	 [ 6b^  3b  4a^  1a ]   
  -0.00322898 	 [ 6b^  3b  1a^  4a ]   
  -0.00322898 	 [ 6b^  3b  4b^  1b ]   
  -0.00322898 	 [ 6b^  3b  1b^  4b ]   
  -0.00322898 	 [ 3b^  6b  4a^  1a ]   
  -0.00322898 	 [ 3b^  6b  1a^  4a ]   
  -0.00322898 	 [ 3b^  6b  4b^  1b ]   
  -0.00322898 	 [ 3b^  6b  1b^  4b ]  
)
364  (  -0.00095059 	 [ 6a^  1a  4a^  3a ]   
  -0.00095059 	 [ 6a^  1a  3a^  4a ]   
  -0.00095059 	 [ 6a^  1a  4b^  3b ]   
  -0.00095059 	 [ 6a^  1a  3b^  4b ]   
  -0.00095059 	 [ 1a^  6a  4a^  3a ]   
  -0.00095059 	 [ 1a^  6a  3a^  4a ]   
  -0.00095059 	 [ 1a^  6a  4b^  3b ]   
  -0.00095059 	 [ 1a^  6a  3b^  4b ]   
  -0.00095059 	 [ 6b^  1b  4a^  3a ]   
  -0.00095059 	 [ 6b^  1b  3a^  4a ]   
  -0.00095059 	 [ 6b^  1b  4b^  3b ]   
  -0.00095059 	 [ 6b^  1b  3b^  4b ]   
  -0.00095059 	 [ 1b^  6b  4a^  3a ]   
  -0.00095059 	 [ 1b^  6b  3a^  4a ]   
  -0.00095059 	 [ 1b^  6b  4b^  3b ]   
  -0.00095059 	 [ 1b^  6b  3b^  4b ]  
)
365  (  -0.00382170 	 [ 6a^  4a  3a^  1a ]   
  -0.00382170 	 [ 6a^  4a  1a^  3a ]   
  -0.00382170 	 [ 6a^  4a  3b^  1b ]   
  -0.00382170 	 [ 6a^  4a  1b^  3b ]   
  -0.00382170 	 [ 4a^  6a  3a^  1a ]   
  -0.00382170 	 [ 4a^  6a  1a^  3a ]   
  -0.00382170 	 [ 4a^  6a  3b^  1b ]   
  -0.00382170 	 [ 4a^  6a  1b^  3b ]   
  -0.00382170 	 [ 6b^  4b  3a^  1a ]   
  -0.00382170 	 [ 6b^  4b  1a^  3a ]   
  -0.00382170 	 [ 6b^  4b  3b^  1b ]   
  -0.00382170 	 [ 6b^  4b  1b^  3b ]   
  -0.00382170 	 [ 4b^  6b  3a^  1a ]   
  -0.00382170 	 [ 4b^  6b  1a^  3a ]   
  -0.00382170 	 [ 4b^  6b  3b^  1b ]   
  -0.00382170 	 [ 4b^  6b  1b^  3b ]  
)
366  (  -0.00191591 	 [ 6a^  3a  4a^  2a ]   
  -0.00191591 	 [ 6a^  3a  2a^  4a ]   
  -0.00191591 	 [ 6a^  3a  4b^  2b ]   
  -0.00191591 	 [ 6a^  3a  2b^  4b ]   
  -0.00191591 	 [ 3a^  6a  4a^  2a ]   
  -0.00191591 	 [ 3a^  6a  2a^  4a ]   
  -0.00191591 	 [ 3a^  6a  4b^  2b ]   
  -0.00191591 	 [ 3a^  6a  2b^  4b ]   
  -0.00191591 	 [ 6b^  3b  4a^  2a ]   
  -0.00191591 	 [ 6b^  3b  2a^  4a ]   
  -0.00191591 	 [ 6b^  3b  4b^  2b ]   
  -0.00191591 	 [ 6b^  3b  2b^  4b ]   
  -0.00191591 	 [ 3b^  6b  4a^  2a ]   
  -0.00191591 	 [ 3b^  6b  2a^  4a ]   
  -0.00191591 	 [ 3b^  6b  4b^  2b ]   
  -0.00191591 	 [ 3b^  6b  2b^  4b ]  
)
367  (  -0.00286251 	 [ 6a^  2a  4a^  3a ]   
  -0.00286251 	 [ 6a^  2a  3a^  4a ]   
  -0.00286251 	 [ 6a^  2a  4b^  3b ]   
  -0.00286251 	 [ 6a^  2a  3b^  4b ]   
  -0.00286251 	 [ 2a^  6a  4a^  3a ]   
  -0.00286251 	 [ 2a^  6a  3a^  4a ]   
  -0.00286251 	 [ 2a^  6a  4b^  3b ]   
  -0.00286251 	 [ 2a^  6a  3b^  4b ]   
  -0.00286251 	 [ 6b^  2b  4a^  3a ]   
  -0.00286251 	 [ 6b^  2b  3a^  4a ]   
  -0.00286251 	 [ 6b^  2b  4b^  3b ]   
  -0.00286251 	 [ 6b^  2b  3b^  4b ]   
  -0.00286251 	 [ 2b^  6b  4a^  3a ]   
  -0.00286251 	 [ 2b^  6b  3a^  4a ]   
  -0.00286251 	 [ 2b^  6b  4b^  3b ]   
  -0.00286251 	 [ 2b^  6b  3b^  4b ]  
)
368  (  -0.00028453 	 [ 6a^  4a  3a^  2a ]   
  -0.00028453 	 [ 6a^  4a  2a^  3a ]   
  -0.00028453 	 [ 6a^  4a  3b^  2b ]   
  -0.00028453 	 [ 6a^  4a  2b^  3b ]   
  -0.00028453 	 [ 4a^  6a  3a^  2a ]   
  -0.00028453 	 [ 4a^  6a  2a^  3a ]   
  -0.00028453 	 [ 4a^  6a  3b^  2b ]   
  -0.00028453 	 [ 4a^  6a  2b^  3b ]   
  -0.00028453 	 [ 6b^  4b  3a^  2a ]   
  -0.00028453 	 [ 6b^  4b  2a^  3a ]   
  -0.00028453 	 [ 6b^  4b  3b^  2b ]   
  -0.00028453 	 [ 6b^  4b  2b^  3b ]   
  -0.00028453 	 [ 4b^  6b  3a^  2a ]   
  -0.00028453 	 [ 4b^  6b  2a^  3a ]   
  -0.00028453 	 [ 4b^  6b  3b^  2b ]   
  -0.00028453 	 [ 4b^  6b  2b^  3b ]  
)
369  (  0.01558825 	 [ 6a^  5a  6a^  5a ]   
  0.01558825 	 [ 6a^  5a  5a^  6a ]   
  0.01558825 	 [ 6a^  5a  6b^  5b ]   
  0.01558825 	 [ 6a^  5a  5b^  6b ]   
  0.01558825 	 [ 5a^  6a  6a^  5a ]   
  0.01558825 	 [ 5a^  6a  5a^  6a ]   
  0.01558825 	 [ 5a^  6a  6b^  5b ]   
  0.01558825 	 [ 5a^  6a  5b^  6b ]   
  0.01558825 	 [ 6b^  5b  6a^  5a ]   
  0.01558825 	 [ 6b^  5b  5a^  6a ]   
  0.01558825 	 [ 6b^  5b  6b^  5b ]   
  0.01558825 	 [ 6b^  5b  5b^  6b ]   
  0.01558825 	 [ 5b^  6b  6a^  5a ]   
  0.01558825 	 [ 5b^  6b  5a^  6a ]   
  0.01558825 	 [ 5b^  6b  6b^  5b ]   
  0.01558825 	 [ 5b^  6b  5b^  6b ]  
)
370  (  0.02084248 	 [ 6a^  5a  5a^  5a ]   
  0.02084248 	 [ 6a^  5a  5b^  5b ]   
  0.02084248 	 [ 5a^  6a  5a^  5a ]   
  0.02084248 	 [ 5a^  6a  5b^  5b ]   
  0.02084248 	 [ 6b^  5b  5a^  5a ]   
  0.02084248 	 [ 6b^  5b  5b^  5b ]   
  0.02084248 	 [ 5b^  6b  5a^  5a ]   
  0.02084248 	 [ 5b^  6b  5b^  5b ]   
  -0.01042124 	 [ 6a^  5a ]   
  0.01042124 	 [ 5a^  6a ]   
  -0.01042124 	 [ 6b^  5b ]   
  0.01042124 	 [ 5b^  6b ]  
)
371  (  0.09278429 	 [ 5a^  6a  6a^  6a ]   
  0.09278429 	 [ 5a^  6a  6b^  6b ]   
  0.09278429 	 [ 6a^  5a  6a^  6a ]   
  0.09278429 	 [ 6a^  5a  6b^  6b ]   
  0.09278429 	 [ 5b^  6b  6a^  6a ]   
  0.09278429 	 [ 5b^  6b  6b^  6b ]   
  0.09278429 	 [ 6b^  5b  6a^  6a ]   
  0.09278429 	 [ 6b^  5b  6b^  6b ]   
  -0.04639214 	 [ 5a^  6a ]   
  0.04639214 	 [ 6a^  5a ]   
  -0.04639214 	 [ 5b^  6b ]   
  0.04639214 	 [ 6b^  5b ]  
)
372  (  -0.23829114 	 [ 6a^  5a ]   
  -0.23829114 	 [ 5a^  6a ]   
  -0.23829114 	 [ 6b^  5b ]   
  -0.23829114 	 [ 5b^  6b ]  
)
373  (  0.32429164 	 [ 6a^  6a  5a^  5a ]   
  0.32429164 	 [ 6a^  6a  5b^  5b ]   
  0.32429164 	 [ 6b^  6b  5a^  5a ]   
  0.32429164 	 [ 6b^  6b  5b^  5b ]  
)
374  (  0.00189186 	 [ 6a^  0a  5a^  0a ]   
  0.00189186 	 [ 6a^  0a  0a^  5a ]   
  0.00189186 	 [ 6a^  0a  5b^  0b ]   
  0.00189186 	 [ 6a^  0a  0b^  5b ]   
  0.00189186 	 [ 0a^  6a  5a^  0a ]   
  0.00189186 	 [ 0a^  6a  0a^  5a ]   
  0.00189186 	 [ 0a^  6a  5b^  0b ]   
  0.00189186 	 [ 0a^  6a  0b^  5b ]   
  0.00189186 	 [ 6b^  0b  5a^  0a ]   
  0.00189186 	 [ 6b^  0b  0a^  5a ]   
  0.00189186 	 [ 6b^  0b  5b^  0b ]   
  0.00189186 	 [ 6b^  0b  0b^  5b ]   
  0.00189186 	 [ 0b^  6b  5a^  0a ]   
  0.00189186 	 [ 0b^  6b  0a^  5a ]   
  0.00189186 	 [ 0b^  6b  5b^  0b ]   
  0.00189186 	 [ 0b^  6b  0b^  5b ]   
  -0.00094593 	 [ 6a^  5a ]   
  0.00094593 	 [ 5a^  6a ]   
  -0.00094593 	 [ 6b^  5b ]   
  0.00094593 	 [ 5b^  6b ]  
)
375  (  0.00250734 	 [ 6a^  5a  0a^  5a ]   
  0.00250734 	 [ 6a^  5a  5a^  0a ]   
  0.00250734 	 [ 6a^  5a  0b^  5b ]   
  0.00250734 	 [ 6a^  5a  5b^  0b ]   
  0.00250734 	 [ 5a^  6a  0a^  5a ]   
  0.00250734 	 [ 5a^  6a  5a^  0a ]   
  0.00250734 	 [ 5a^  6a  0b^  5b ]   
  0.00250734 	 [ 5a^  6a  5b^  0b ]   
  0.00250734 	 [ 6b^  5b  0a^  5a ]   
  0.00250734 	 [ 6b^  5b  5a^  0a ]   
  0.00250734 	 [ 6b^  5b  0b^  5b ]   
  0.00250734 	 [ 6b^  5b  5b^  0b ]   
  0.00250734 	 [ 5b^  6b  0a^  5a ]   
  0.00250734 	 [ 5b^  6b  5a^  0a ]   
  0.00250734 	 [ 5b^  6b  0b^  5b ]   
  0.00250734 	 [ 5b^  6b  5b^  0b ]   
  -0.00125367 	 [ 6a^  0a ]   
  0.00125367 	 [ 0a^  6a ]   
  -0.00125367 	 [ 6b^  0b ]   
  0.00125367 	 [ 0b^  6b ]  
)
376  (  -0.00020758 	 [ 5a^  6a  0a^  6a ]   
  -0.00020758 	 [ 5a^  6a  6a^  0a ]   
  -0.00020758 	 [ 5a^  6a  0b^  6b ]   
  -0.00020758 	 [ 5a^  6a  6b^  0b ]   
  -0.00020758 	 [ 6a^  5a  0a^  6a ]   
  -0.00020758 	 [ 6a^  5a  6a^  0a ]   
  -0.00020758 	 [ 6a^  5a  0b^  6b ]   
  -0.00020758 	 [ 6a^  5a  6b^  0b ]   
  -0.00020758 	 [ 5b^  6b  0a^  6a ]   
  -0.00020758 	 [ 5b^  6b  6a^  0a ]   
  -0.00020758 	 [ 5b^  6b  0b^  6b ]   
  -0.00020758 	 [ 5b^  6b  6b^  0b ]   
  -0.00020758 	 [ 6b^  5b  0a^  6a ]   
  -0.00020758 	 [ 6b^  5b  6a^  0a ]   
  -0.00020758 	 [ 6b^  5b  0b^  6b ]   
  -0.00020758 	 [ 6b^  5b  6b^  0b ]   
  0.00010379 	 [ 5a^  0a ]   
  -0.00010379 	 [ 0a^  5a ]   
  0.00010379 	 [ 5b^  0b ]   
  -0.00010379 	 [ 0b^  5b ]  
)
377  (  0.03792518 	 [ 6a^  5a  0a^  0a ]   
  0.03792518 	 [ 6a^  5a  0b^  0b ]   
  0.03792518 	 [ 5a^  6a  0a^  0a ]   
  0.03792518 	 [ 5a^  6a  0b^  0b ]   
  0.03792518 	 [ 6b^  5b  0a^  0a ]   
  0.03792518 	 [ 6b^  5b  0b^  0b ]   
  0.03792518 	 [ 5b^  6b  0a^  0a ]   
  0.03792518 	 [ 5b^  6b  0b^  0b ]  
)
378  (  -0.00030667 	 [ 6a^  0a  5a^  5a ]   
  -0.00030667 	 [ 6a^  0a  5b^  5b ]   
  -0.00030667 	 [ 0a^  6a  5a^  5a ]   
  -0.00030667 	 [ 0a^  6a  5b^  5b ]   
  -0.00030667 	 [ 6b^  0b  5a^  5a ]   
  -0.00030667 	 [ 6b^  0b  5b^  5b ]   
  -0.00030667 	 [ 0b^  6b  5a^  5a ]   
  -0.00030667 	 [ 0b^  6b  5b^  5b ]  
)
379  (  0.00773284 	 [ 5a^  0a  6a^  6a ]   
  0.00773284 	 [ 5a^  0a  6b^  6b ]   
  0.00773284 	 [ 0a^  5a  6a^  6a ]   
  0.00773284 	 [ 0a^  5a  6b^  6b ]   
  0.00773284 	 [ 5b^  0b  6a^  6a ]   
  0.00773284 	 [ 5b^  0b  6b^  6b ]   
  0.00773284 	 [ 0b^  5b  6a^  6a ]   
  0.00773284 	 [ 0b^  5b  6b^  6b ]  
)
380  (  0.03485409 	 [ 6a^  1a  5a^  1a ]   
  0.03485409 	 [ 6a^  1a  1a^  5a ]   
  0.03485409 	 [ 6a^  1a  5b^  1b ]   
  0.03485409 	 [ 6a^  1a  1b^  5b ]   
  0.03485409 	 [ 1a^  6a  5a^  1a ]   
  0.03485409 	 [ 1a^  6a  1a^  5a ]   
  0.03485409 	 [ 1a^  6a  5b^  1b ]   
  0.03485409 	 [ 1a^  6a  1b^  5b ]   
  0.03485409 	 [ 6b^  1b  5a^  1a ]   
  0.03485409 	 [ 6b^  1b  1a^  5a ]   
  0.03485409 	 [ 6b^  1b  5b^  1b ]   
  0.03485409 	 [ 6b^  1b  1b^  5b ]   
  0.03485409 	 [ 1b^  6b  5a^  1a ]   
  0.03485409 	 [ 1b^  6b  1a^  5a ]   
  0.03485409 	 [ 1b^  6b  5b^  1b ]   
  0.03485409 	 [ 1b^  6b  1b^  5b ]   
  -0.01742704 	 [ 6a^  5a ]   
  0.01742704 	 [ 5a^  6a ]   
  -0.01742704 	 [ 6b^  5b ]   
  0.01742704 	 [ 5b^  6b ]  
)
381  (  -0.00612484 	 [ 6a^  5a  1a^  5a ]   
  -0.00612484 	 [ 6a^  5a  5a^  1a ]   
  -0.00612484 	 [ 6a^  5a  1b^  5b ]   
  -0.00612484 	 [ 6a^  5a  5b^  1b ]   
  -0.00612484 	 [ 5a^  6a  1a^  5a ]   
  -0.00612484 	 [ 5a^  6a  5a^  1a ]   
  -0.00612484 	 [ 5a^  6a  1b^  5b ]   
  -0.00612484 	 [ 5a^  6a  5b^  1b ]   
  -0.00612484 	 [ 6b^  5b  1a^  5a ]   
  -0.00612484 	 [ 6b^  5b  5a^  1a ]   
  -0.00612484 	 [ 6b^  5b  1b^  5b ]   
  -0.00612484 	 [ 6b^  5b  5b^  1b ]   
  -0.00612484 	 [ 5b^  6b  1a^  5a ]   
  -0.00612484 	 [ 5b^  6b  5a^  1a ]   
  -0.00612484 	 [ 5b^  6b  1b^  5b ]   
  -0.00612484 	 [ 5b^  6b  5b^  1b ]   
  0.00306242 	 [ 6a^  1a ]   
  -0.00306242 	 [ 1a^  6a ]   
  0.00306242 	 [ 6b^  1b ]   
  -0.00306242 	 [ 1b^  6b ]  
)
382  (  -0.04851351 	 [ 5a^  6a  1a^  6a ]   
  -0.04851351 	 [ 5a^  6a  6a^  1a ]   
  -0.04851351 	 [ 5a^  6a  1b^  6b ]   
  -0.04851351 	 [ 5a^  6a  6b^  1b ]   
  -0.04851351 	 [ 6a^  5a  1a^  6a ]   
  -0.04851351 	 [ 6a^  5a  6a^  1a ]   
  -0.04851351 	 [ 6a^  5a  1b^  6b ]   
  -0.04851351 	 [ 6a^  5a  6b^  1b ]   
  -0.04851351 	 [ 5b^  6b  1a^  6a ]   
  -0.04851351 	 [ 5b^  6b  6a^  1a ]   
  -0.04851351 	 [ 5b^  6b  1b^  6b ]   
  -0.04851351 	 [ 5b^  6b  6b^  1b ]   
  -0.04851351 	 [ 6b^  5b  1a^  6a ]   
  -0.04851351 	 [ 6b^  5b  6a^  1a ]   
  -0.04851351 	 [ 6b^  5b  1b^  6b ]   
  -0.04851351 	 [ 6b^  5b  6b^  1b ]   
  0.02425675 	 [ 5a^  1a ]   
  -0.02425675 	 [ 1a^  5a ]   
  0.02425675 	 [ 5b^  1b ]   
  -0.02425675 	 [ 1b^  5b ]  
)
383  (  0.05974410 	 [ 6a^  5a  1a^  1a ]   
  0.05974410 	 [ 6a^  5a  1b^  1b ]   
  0.05974410 	 [ 5a^  6a  1a^  1a ]   
  0.05974410 	 [ 5a^  6a  1b^  1b ]   
  0.05974410 	 [ 6b^  5b  1a^  1a ]   
  0.05974410 	 [ 6b^  5b  1b^  1b ]   
  0.05974410 	 [ 5b^  6b  1a^  1a ]   
  0.05974410 	 [ 5b^  6b  1b^  1b ]  
)
384  (  -0.02385945 	 [ 6a^  1a  5a^  5a ]   
  -0.02385945 	 [ 6a^  1a  5b^  5b ]   
  -0.02385945 	 [ 1a^  6a  5a^  5a ]   
  -0.02385945 	 [ 1a^  6a  5b^  5b ]   
  -0.02385945 	 [ 6b^  1b  5a^  5a ]   
  -0.02385945 	 [ 6b^  1b  5b^  5b ]   
  -0.02385945 	 [ 1b^  6b  5a^  5a ]   
  -0.02385945 	 [ 1b^  6b  5b^  5b ]  
)
385  (  -0.10267102 	 [ 5a^  1a  6a^  6a ]   
  -0.10267102 	 [ 5a^  1a  6b^  6b ]   
  -0.10267102 	 [ 1a^  5a  6a^  6a ]   
  -0.10267102 	 [ 1a^  5a  6b^  6b ]   
  -0.10267102 	 [ 5b^  1b  6a^  6a ]   
  -0.10267102 	 [ 5b^  1b  6b^  6b ]   
  -0.10267102 	 [ 1b^  5b  6a^  6a ]   
  -0.10267102 	 [ 1b^  5b  6b^  6b ]  
)
386  (  -0.00087316 	 [ 6a^  1a  5a^  0a ]   
  -0.00087316 	 [ 6a^  1a  0a^  5a ]   
  -0.00087316 	 [ 6a^  1a  5b^  0b ]   
  -0.00087316 	 [ 6a^  1a  0b^  5b ]   
  -0.00087316 	 [ 1a^  6a  5a^  0a ]   
  -0.00087316 	 [ 1a^  6a  0a^  5a ]   
  -0.00087316 	 [ 1a^  6a  5b^  0b ]   
  -0.00087316 	 [ 1a^  6a  0b^  5b ]   
  -0.00087316 	 [ 6b^  1b  5a^  0a ]   
  -0.00087316 	 [ 6b^  1b  0a^  5a ]   
  -0.00087316 	 [ 6b^  1b  5b^  0b ]   
  -0.00087316 	 [ 6b^  1b  0b^  5b ]   
  -0.00087316 	 [ 1b^  6b  5a^  0a ]   
  -0.00087316 	 [ 1b^  6b  0a^  5a ]   
  -0.00087316 	 [ 1b^  6b  5b^  0b ]   
  -0.00087316 	 [ 1b^  6b  0b^  5b ]  
)
387  (  0.00040501 	 [ 6a^  0a  5a^  1a ]   
  0.00040501 	 [ 6a^  0a  1a^  5a ]   
  0.00040501 	 [ 6a^  0a  5b^  1b ]   
  0.00040501 	 [ 6a^  0a  1b^  5b ]   
  0.00040501 	 [ 0a^  6a  5a^  1a ]   
  0.00040501 	 [ 0a^  6a  1a^  5a ]   
  0.00040501 	 [ 0a^  6a  5b^  1b ]   
  0.00040501 	 [ 0a^  6a  1b^  5b ]   
  0.00040501 	 [ 6b^  0b  5a^  1a ]   
  0.00040501 	 [ 6b^  0b  1a^  5a ]   
  0.00040501 	 [ 6b^  0b  5b^  1b ]   
  0.00040501 	 [ 6b^  0b  1b^  5b ]   
  0.00040501 	 [ 0b^  6b  5a^  1a ]   
  0.00040501 	 [ 0b^  6b  1a^  5a ]   
  0.00040501 	 [ 0b^  6b  5b^  1b ]   
  0.00040501 	 [ 0b^  6b  1b^  5b ]  
)
388  (  0.00150240 	 [ 6a^  5a  1a^  0a ]   
  0.00150240 	 [ 6a^  5a  0a^  1a ]   
  0.00150240 	 [ 6a^  5a  1b^  0b ]   
  0.00150240 	 [ 6a^  5a  0b^  1b ]   
  0.00150240 	 [ 5a^  6a  1a^  0a ]   
  0.00150240 	 [ 5a^  6a  0a^  1a ]   
  0.00150240 	 [ 5a^  6a  1b^  0b ]   
  0.00150240 	 [ 5a^  6a  0b^  1b ]   
  0.00150240 	 [ 6b^  5b  1a^  0a ]   
  0.00150240 	 [ 6b^  5b  0a^  1a ]   
  0.00150240 	 [ 6b^  5b  1b^  0b ]   
  0.00150240 	 [ 6b^  5b  0b^  1b ]   
  0.00150240 	 [ 5b^  6b  1a^  0a ]   
  0.00150240 	 [ 5b^  6b  0a^  1a ]   
  0.00150240 	 [ 5b^  6b  1b^  0b ]   
  0.00150240 	 [ 5b^  6b  0b^  1b ]  
)
389  (  -0.00211731 	 [ 6a^  2a  5a^  2a ]   
  -0.00211731 	 [ 6a^  2a  2a^  5a ]   
  -0.00211731 	 [ 6a^  2a  5b^  2b ]   
  -0.00211731 	 [ 6a^  2a  2b^  5b ]   
  -0.00211731 	 [ 2a^  6a  5a^  2a ]   
  -0.00211731 	 [ 2a^  6a  2a^  5a ]   
  -0.00211731 	 [ 2a^  6a  5b^  2b ]   
  -0.00211731 	 [ 2a^  6a  2b^  5b ]   
  -0.00211731 	 [ 6b^  2b  5a^  2a ]   
  -0.00211731 	 [ 6b^  2b  2a^  5a ]   
  -0.00211731 	 [ 6b^  2b  5b^  2b ]   
  -0.00211731 	 [ 6b^  2b  2b^  5b ]   
  -0.00211731 	 [ 2b^  6b  5a^  2a ]   
  -0.00211731 	 [ 2b^  6b  2a^  5a ]   
  -0.00211731 	 [ 2b^  6b  5b^  2b ]   
  -0.00211731 	 [ 2b^  6b  2b^  5b ]   
  0.00105865 	 [ 6a^  5a ]   
  -0.00105865 	 [ 5a^  6a ]   
  0.00105865 	 [ 6b^  5b ]   
  -0.00105865 	 [ 5b^  6b ]  
)
390  (  0.00491984 	 [ 6a^  5a  2a^  5a ]   
  0.00491984 	 [ 6a^  5a  5a^  2a ]   
  0.00491984 	 [ 6a^  5a  2b^  5b ]   
  0.00491984 	 [ 6a^  5a  5b^  2b ]   
  0.00491984 	 [ 5a^  6a  2a^  5a ]   
  0.00491984 	 [ 5a^  6a  5a^  2a ]   
  0.00491984 	 [ 5a^  6a  2b^  5b ]   
  0.00491984 	 [ 5a^  6a  5b^  2b ]   
  0.00491984 	 [ 6b^  5b  2a^  5a ]   
  0.00491984 	 [ 6b^  5b  5a^  2a ]   
  0.00491984 	 [ 6b^  5b  2b^  5b ]   
  0.00491984 	 [ 6b^  5b  5b^  2b ]   
  0.00491984 	 [ 5b^  6b  2a^  5a ]   
  0.00491984 	 [ 5b^  6b  5a^  2a ]   
  0.00491984 	 [ 5b^  6b  2b^  5b ]   
  0.00491984 	 [ 5b^  6b  5b^  2b ]   
  -0.00245992 	 [ 6a^  2a ]   
  0.00245992 	 [ 2a^  6a ]   
  -0.00245992 	 [ 6b^  2b ]   
  0.00245992 	 [ 2b^  6b ]  
)
391  (  0.01033507 	 [ 5a^  6a  2a^  6a ]   
  0.01033507 	 [ 5a^  6a  6a^  2a ]   
  0.01033507 	 [ 5a^  6a  2b^  6b ]   
  0.01033507 	 [ 5a^  6a  6b^  2b ]   
  0.01033507 	 [ 6a^  5a  2a^  6a ]   
  0.01033507 	 [ 6a^  5a  6a^  2a ]   
  0.01033507 	 [ 6a^  5a  2b^  6b ]   
  0.01033507 	 [ 6a^  5a  6b^  2b ]   
  0.01033507 	 [ 5b^  6b  2a^  6a ]   
  0.01033507 	 [ 5b^  6b  6a^  2a ]   
  0.01033507 	 [ 5b^  6b  2b^  6b ]   
  0.01033507 	 [ 5b^  6b  6b^  2b ]   
  0.01033507 	 [ 6b^  5b  2a^  6a ]   
  0.01033507 	 [ 6b^  5b  6a^  2a ]   
  0.01033507 	 [ 6b^  5b  2b^  6b ]   
  0.01033507 	 [ 6b^  5b  6b^  2b ]   
  -0.00516753 	 [ 5a^  2a ]   
  0.00516753 	 [ 2a^  5a ]   
  -0.00516753 	 [ 5b^  2b ]   
  0.00516753 	 [ 2b^  5b ]  
)
392  (  0.00336199 	 [ 6a^  5a  2a^  2a ]   
  0.00336199 	 [ 6a^  5a  2b^  2b ]   
  0.00336199 	 [ 5a^  6a  2a^  2a ]   
  0.00336199 	 [ 5a^  6a  2b^  2b ]   
  0.00336199 	 [ 6b^  5b  2a^  2a ]   
  0.00336199 	 [ 6b^  5b  2b^  2b ]   
  0.00336199 	 [ 5b^  6b  2a^  2a ]   
  0.00336199 	 [ 5b^  6b  2b^  2b ]  
)
393  (  0.00453944 	 [ 6a^  2a  5a^  5a ]   
  0.00453944 	 [ 6a^  2a  5b^  5b ]   
  0.00453944 	 [ 2a^  6a  5a^  5a ]   
  0.00453944 	 [ 2a^  6a  5b^  5b ]   
  0.00453944 	 [ 6b^  2b  5a^  5a ]   
  0.00453944 	 [ 6b^  2b  5b^  5b ]   
  0.00453944 	 [ 2b^  6b  5a^  5a ]   
  0.00453944 	 [ 2b^  6b  5b^  5b ]  
)
394  (  0.04475734 	 [ 5a^  2a  6a^  6a ]   
  0.04475734 	 [ 5a^  2a  6b^  6b ]   
  0.04475734 	 [ 2a^  5a  6a^  6a ]   
  0.04475734 	 [ 2a^  5a  6b^  6b ]   
  0.04475734 	 [ 5b^  2b  6a^  6a ]   
  0.04475734 	 [ 5b^  2b  6b^  6b ]   
  0.04475734 	 [ 2b^  5b  6a^  6a ]   
  0.04475734 	 [ 2b^  5b  6b^  6b ]  
)
395  (  -0.00022858 	 [ 6a^  2a  5a^  0a ]   
  -0.00022858 	 [ 6a^  2a  0a^  5a ]   
  -0.00022858 	 [ 6a^  2a  5b^  0b ]   
  -0.00022858 	 [ 6a^  2a  0b^  5b ]   
  -0.00022858 	 [ 2a^  6a  5a^  0a ]   
  -0.00022858 	 [ 2a^  6a  0a^  5a ]   
  -0.00022858 	 [ 2a^  6a  5b^  0b ]   
  -0.00022858 	 [ 2a^  6a  0b^  5b ]   
  -0.00022858 	 [ 6b^  2b  5a^  0a ]   
  -0.00022858 	 [ 6b^  2b  0a^  5a ]   
  -0.00022858 	 [ 6b^  2b  5b^  0b ]   
  -0.00022858 	 [ 6b^  2b  0b^  5b ]   
  -0.00022858 	 [ 2b^  6b  5a^  0a ]   
  -0.00022858 	 [ 2b^  6b  0a^  5a ]   
  -0.00022858 	 [ 2b^  6b  5b^  0b ]   
  -0.00022858 	 [ 2b^  6b  0b^  5b ]  
)
396  (  0.00019356 	 [ 6a^  0a  5a^  2a ]   
  0.00019356 	 [ 6a^  0a  2a^  5a ]   
  0.00019356 	 [ 6a^  0a  5b^  2b ]   
  0.00019356 	 [ 6a^  0a  2b^  5b ]   
  0.00019356 	 [ 0a^  6a  5a^  2a ]   
  0.00019356 	 [ 0a^  6a  2a^  5a ]   
  0.00019356 	 [ 0a^  6a  5b^  2b ]   
  0.00019356 	 [ 0a^  6a  2b^  5b ]   
  0.00019356 	 [ 6b^  0b  5a^  2a ]   
  0.00019356 	 [ 6b^  0b  2a^  5a ]   
  0.00019356 	 [ 6b^  0b  5b^  2b ]   
  0.00019356 	 [ 6b^  0b  2b^  5b ]   
  0.00019356 	 [ 0b^  6b  5a^  2a ]   
  0.00019356 	 [ 0b^  6b  2a^  5a ]   
  0.00019356 	 [ 0b^  6b  5b^  2b ]   
  0.00019356 	 [ 0b^  6b  2b^  5b ]  
)
397  (  -0.00152371 	 [ 6a^  5a  2a^  0a ]   
  -0.00152371 	 [ 6a^  5a  0a^  2a ]   
  -0.00152371 	 [ 6a^  5a  2b^  0b ]   
  -0.00152371 	 [ 6a^  5a  0b^  2b ]   
  -0.00152371 	 [ 5a^  6a  2a^  0a ]   
  -0.00152371 	 [ 5a^  6a  0a^  2a ]   
  -0.00152371 	 [ 5a^  6a  2b^  0b ]   
  -0.00152371 	 [ 5a^  6a  0b^  2b ]   
  -0.00152371 	 [ 6b^  5b  2a^  0a ]   
  -0.00152371 	 [ 6b^  5b  0a^  2a ]   
  -0.00152371 	 [ 6b^  5b  2b^  0b ]   
  -0.00152371 	 [ 6b^  5b  0b^  2b ]   
  -0.00152371 	 [ 5b^  6b  2a^  0a ]   
  -0.00152371 	 [ 5b^  6b  0a^  2a ]   
  -0.00152371 	 [ 5b^  6b  2b^  0b ]   
  -0.00152371 	 [ 5b^  6b  0b^  2b ]  
)
398  (  -0.00528287 	 [ 6a^  2a  5a^  1a ]   
  -0.00528287 	 [ 6a^  2a  1a^  5a ]   
  -0.00528287 	 [ 6a^  2a  5b^  1b ]   
  -0.00528287 	 [ 6a^  2a  1b^  5b ]   
  -0.00528287 	 [ 2a^  6a  5a^  1a ]   
  -0.00528287 	 [ 2a^  6a  1a^  5a ]   
  -0.00528287 	 [ 2a^  6a  5b^  1b ]   
  -0.00528287 	 [ 2a^  6a  1b^  5b ]   
  -0.00528287 	 [ 6b^  2b  5a^  1a ]   
  -0.00528287 	 [ 6b^  2b  1a^  5a ]   
  -0.00528287 	 [ 6b^  2b  5b^  1b ]   
  -0.00528287 	 [ 6b^  2b  1b^  5b ]   
  -0.00528287 	 [ 2b^  6b  5a^  1a ]   
  -0.00528287 	 [ 2b^  6b  1a^  5a ]   
  -0.00528287 	 [ 2b^  6b  5b^  1b ]   
  -0.00528287 	 [ 2b^  6b  1b^  5b ]  
)
399  (  -0.00701214 	 [ 6a^  1a  5a^  2a ]   
  -0.00701214 	 [ 6a^  1a  2a^  5a ]   
  -0.00701214 	 [ 6a^  1a  5b^  2b ]   
  -0.00701214 	 [ 6a^  1a  2b^  5b ]   
  -0.00701214 	 [ 1a^  6a  5a^  2a ]   
  -0.00701214 	 [ 1a^  6a  2a^  5a ]   
  -0.00701214 	 [ 1a^  6a  5b^  2b ]   
  -0.00701214 	 [ 1a^  6a  2b^  5b ]   
  -0.00701214 	 [ 6b^  1b  5a^  2a ]   
  -0.00701214 	 [ 6b^  1b  2a^  5a ]   
  -0.00701214 	 [ 6b^  1b  5b^  2b ]   
  -0.00701214 	 [ 6b^  1b  2b^  5b ]   
  -0.00701214 	 [ 1b^  6b  5a^  2a ]   
  -0.00701214 	 [ 1b^  6b  2a^  5a ]   
  -0.00701214 	 [ 1b^  6b  5b^  2b ]   
  -0.00701214 	 [ 1b^  6b  2b^  5b ]  
)
400  (  -0.00752711 	 [ 6a^  5a  2a^  1a ]   
  -0.00752711 	 [ 6a^  5a  1a^  2a ]   
  -0.00752711 	 [ 6a^  5a  2b^  1b ]   
  -0.00752711 	 [ 6a^  5a  1b^  2b ]   
  -0.00752711 	 [ 5a^  6a  2a^  1a ]   
  -0.00752711 	 [ 5a^  6a  1a^  2a ]   
  -0.00752711 	 [ 5a^  6a  2b^  1b ]   
  -0.00752711 	 [ 5a^  6a  1b^  2b ]   
  -0.00752711 	 [ 6b^  5b  2a^  1a ]   
  -0.00752711 	 [ 6b^  5b  1a^  2a ]   
  -0.00752711 	 [ 6b^  5b  2b^  1b ]   
  -0.00752711 	 [ 6b^  5b  1b^  2b ]   
  -0.00752711 	 [ 5b^  6b  2a^  1a ]   
  -0.00752711 	 [ 5b^  6b  1a^  2a ]   
  -0.00752711 	 [ 5b^  6b  2b^  1b ]   
  -0.00752711 	 [ 5b^  6b  1b^  2b ]  
)
401  (  0.00593386 	 [ 6a^  3a  5a^  3a ]   
  0.00593386 	 [ 6a^  3a  3a^  5a ]   
  0.00593386 	 [ 6a^  3a  5b^  3b ]   
  0.00593386 	 [ 6a^  3a  3b^  5b ]   
  0.00593386 	 [ 3a^  6a  5a^  3a ]   
  0.00593386 	 [ 3a^  6a  3a^  5a ]   
  0.00593386 	 [ 3a^  6a  5b^  3b ]   
  0.00593386 	 [ 3a^  6a  3b^  5b ]   
  0.00593386 	 [ 6b^  3b  5a^  3a ]   
  0.00593386 	 [ 6b^  3b  3a^  5a ]   
  0.00593386 	 [ 6b^  3b  5b^  3b ]   
  0.00593386 	 [ 6b^  3b  3b^  5b ]   
  0.00593386 	 [ 3b^  6b  5a^  3a ]   
  0.00593386 	 [ 3b^  6b  3a^  5a ]   
  0.00593386 	 [ 3b^  6b  5b^  3b ]   
  0.00593386 	 [ 3b^  6b  3b^  5b ]   
  -0.00296693 	 [ 6a^  5a ]   
  0.00296693 	 [ 5a^  6a ]   
  -0.00296693 	 [ 6b^  5b ]   
  0.00296693 	 [ 5b^  6b ]  
)
402  (  0.00809878 	 [ 6a^  5a  3a^  5a ]   
  0.00809878 	 [ 6a^  5a  5a^  3a ]   
  0.00809878 	 [ 6a^  5a  3b^  5b ]   
  0.00809878 	 [ 6a^  5a  5b^  3b ]   
  0.00809878 	 [ 5a^  6a  3a^  5a ]   
  0.00809878 	 [ 5a^  6a  5a^  3a ]   
  0.00809878 	 [ 5a^  6a  3b^  5b ]   
  0.00809878 	 [ 5a^  6a  5b^  3b ]   
  0.00809878 	 [ 6b^  5b  3a^  5a ]   
  0.00809878 	 [ 6b^  5b  5a^  3a ]   
  0.00809878 	 [ 6b^  5b  3b^  5b ]   
  0.00809878 	 [ 6b^  5b  5b^  3b ]   
  0.00809878 	 [ 5b^  6b  3a^  5a ]   
  0.00809878 	 [ 5b^  6b  5a^  3a ]   
  0.00809878 	 [ 5b^  6b  3b^  5b ]   
  0.00809878 	 [ 5b^  6b  5b^  3b ]   
  -0.00404939 	 [ 6a^  3a ]   
  0.00404939 	 [ 3a^  6a ]   
  -0.00404939 	 [ 6b^  3b ]   
  0.00404939 	 [ 3b^  6b ]  
)
403  (  0.01914816 	 [ 5a^  6a  3a^  6a ]   
  0.01914816 	 [ 5a^  6a  6a^  3a ]   
  0.01914816 	 [ 5a^  6a  3b^  6b ]   
  0.01914816 	 [ 5a^  6a  6b^  3b ]   
  0.01914816 	 [ 6a^  5a  3a^  6a ]   
  0.01914816 	 [ 6a^  5a  6a^  3a ]   
  0.01914816 	 [ 6a^  5a  3b^  6b ]   
  0.01914816 	 [ 6a^  5a  6b^  3b ]   
  0.01914816 	 [ 5b^  6b  3a^  6a ]   
  0.01914816 	 [ 5b^  6b  6a^  3a ]   
  0.01914816 	 [ 5b^  6b  3b^  6b ]   
  0.01914816 	 [ 5b^  6b  6b^  3b ]   
  0.01914816 	 [ 6b^  5b  3a^  6a ]   
  0.01914816 	 [ 6b^  5b  6a^  3a ]   
  0.01914816 	 [ 6b^  5b  3b^  6b ]   
  0.01914816 	 [ 6b^  5b  6b^  3b ]   
  -0.00957408 	 [ 5a^  3a ]   
  0.00957408 	 [ 3a^  5a ]   
  -0.00957408 	 [ 5b^  3b ]   
  0.00957408 	 [ 3b^  5b ]  
)
404  (  0.00950166 	 [ 6a^  5a  3a^  3a ]   
  0.00950166 	 [ 6a^  5a  3b^  3b ]   
  0.00950166 	 [ 5a^  6a  3a^  3a ]   
  0.00950166 	 [ 5a^  6a  3b^  3b ]   
  0.00950166 	 [ 6b^  5b  3a^  3a ]   
  0.00950166 	 [ 6b^  5b  3b^  3b ]   
  0.00950166 	 [ 5b^  6b  3a^  3a ]   
  0.00950166 	 [ 5b^  6b  3b^  3b ]  
)
405  (  0.02924205 	 [ 6a^  3a  5a^  5a ]   
  0.02924205 	 [ 6a^  3a  5b^  5b ]   
  0.02924205 	 [ 3a^  6a  5a^  5a ]   
  0.02924205 	 [ 3a^  6a  5b^  5b ]   
  0.02924205 	 [ 6b^  3b  5a^  5a ]   
  0.02924205 	 [ 6b^  3b  5b^  5b ]   
  0.02924205 	 [ 3b^  6b  5a^  5a ]   
  0.02924205 	 [ 3b^  6b  5b^  5b ]  
)
406  (  0.03734104 	 [ 5a^  3a  6a^  6a ]   
  0.03734104 	 [ 5a^  3a  6b^  6b ]   
  0.03734104 	 [ 3a^  5a  6a^  6a ]   
  0.03734104 	 [ 3a^  5a  6b^  6b ]   
  0.03734104 	 [ 5b^  3b  6a^  6a ]   
  0.03734104 	 [ 5b^  3b  6b^  6b ]   
  0.03734104 	 [ 3b^  5b  6a^  6a ]   
  0.03734104 	 [ 3b^  5b  6b^  6b ]  
)
407  (  0.00091707 	 [ 6a^  3a  5a^  0a ]   
  0.00091707 	 [ 6a^  3a  0a^  5a ]   
  0.00091707 	 [ 6a^  3a  5b^  0b ]   
  0.00091707 	 [ 6a^  3a  0b^  5b ]   
  0.00091707 	 [ 3a^  6a  5a^  0a ]   
  0.00091707 	 [ 3a^  6a  0a^  5a ]   
  0.00091707 	 [ 3a^  6a  5b^  0b ]   
  0.00091707 	 [ 3a^  6a  0b^  5b ]   
  0.00091707 	 [ 6b^  3b  5a^  0a ]   
  0.00091707 	 [ 6b^  3b  0a^  5a ]   
  0.00091707 	 [ 6b^  3b  5b^  0b ]   
  0.00091707 	 [ 6b^  3b  0b^  5b ]   
  0.00091707 	 [ 3b^  6b  5a^  0a ]   
  0.00091707 	 [ 3b^  6b  0a^  5a ]   
  0.00091707 	 [ 3b^  6b  5b^  0b ]   
  0.00091707 	 [ 3b^  6b  0b^  5b ]  
)
408  (  0.00003810 	 [ 6a^  0a  5a^  3a ]   
  0.00003810 	 [ 6a^  0a  3a^  5a ]   
  0.00003810 	 [ 6a^  0a  5b^  3b ]   
  0.00003810 	 [ 6a^  0a  3b^  5b ]   
  0.00003810 	 [ 0a^  6a  5a^  3a ]   
  0.00003810 	 [ 0a^  6a  3a^  5a ]   
  0.00003810 	 [ 0a^  6a  5b^  3b ]   
  0.00003810 	 [ 0a^  6a  3b^  5b ]   
  0.00003810 	 [ 6b^  0b  5a^  3a ]   
  0.00003810 	 [ 6b^  0b  3a^  5a ]   
  0.00003810 	 [ 6b^  0b  5b^  3b ]   
  0.00003810 	 [ 6b^  0b  3b^  5b ]   
  0.00003810 	 [ 0b^  6b  5a^  3a ]   
  0.00003810 	 [ 0b^  6b  3a^  5a ]   
  0.00003810 	 [ 0b^  6b  5b^  3b ]   
  0.00003810 	 [ 0b^  6b  3b^  5b ]  
)
409  (  -0.00210880 	 [ 6a^  5a  3a^  0a ]   
  -0.00210880 	 [ 6a^  5a  0a^  3a ]   
  -0.00210880 	 [ 6a^  5a  3b^  0b ]   
  -0.00210880 	 [ 6a^  5a  0b^  3b ]   
  -0.00210880 	 [ 5a^  6a  3a^  0a ]   
  -0.00210880 	 [ 5a^  6a  0a^  3a ]   
  -0.00210880 	 [ 5a^  6a  3b^  0b ]   
  -0.00210880 	 [ 5a^  6a  0b^  3b ]   
  -0.00210880 	 [ 6b^  5b  3a^  0a ]   
  -0.00210880 	 [ 6b^  5b  0a^  3a ]   
  -0.00210880 	 [ 6b^  5b  3b^  0b ]   
  -0.00210880 	 [ 6b^  5b  0b^  3b ]   
  -0.00210880 	 [ 5b^  6b  3a^  0a ]   
  -0.00210880 	 [ 5b^  6b  0a^  3a ]   
  -0.00210880 	 [ 5b^  6b  3b^  0b ]   
  -0.00210880 	 [ 5b^  6b  0b^  3b ]  
)
410  (  -0.02508441 	 [ 6a^  3a  5a^  1a ]   
  -0.02508441 	 [ 6a^  3a  1a^  5a ]   
  -0.02508441 	 [ 6a^  3a  5b^  1b ]   
  -0.02508441 	 [ 6a^  3a  1b^  5b ]   
  -0.02508441 	 [ 3a^  6a  5a^  1a ]   
  -0.02508441 	 [ 3a^  6a  1a^  5a ]   
  -0.02508441 	 [ 3a^  6a  5b^  1b ]   
  -0.02508441 	 [ 3a^  6a  1b^  5b ]   
  -0.02508441 	 [ 6b^  3b  5a^  1a ]   
  -0.02508441 	 [ 6b^  3b  1a^  5a ]   
  -0.02508441 	 [ 6b^  3b  5b^  1b ]   
  -0.02508441 	 [ 6b^  3b  1b^  5b ]   
  -0.02508441 	 [ 3b^  6b  5a^  1a ]   
  -0.02508441 	 [ 3b^  6b  1a^  5a ]   
  -0.02508441 	 [ 3b^  6b  5b^  1b ]   
  -0.02508441 	 [ 3b^  6b  1b^  5b ]  
)
411  (  -0.01549514 	 [ 6a^  1a  5a^  3a ]   
  -0.01549514 	 [ 6a^  1a  3a^  5a ]   
  -0.01549514 	 [ 6a^  1a  5b^  3b ]   
  -0.01549514 	 [ 6a^  1a  3b^  5b ]   
  -0.01549514 	 [ 1a^  6a  5a^  3a ]   
  -0.01549514 	 [ 1a^  6a  3a^  5a ]   
  -0.01549514 	 [ 1a^  6a  5b^  3b ]   
  -0.01549514 	 [ 1a^  6a  3b^  5b ]   
  -0.01549514 	 [ 6b^  1b  5a^  3a ]   
  -0.01549514 	 [ 6b^  1b  3a^  5a ]   
  -0.01549514 	 [ 6b^  1b  5b^  3b ]   
  -0.01549514 	 [ 6b^  1b  3b^  5b ]   
  -0.01549514 	 [ 1b^  6b  5a^  3a ]   
  -0.01549514 	 [ 1b^  6b  3a^  5a ]   
  -0.01549514 	 [ 1b^  6b  5b^  3b ]   
  -0.01549514 	 [ 1b^  6b  3b^  5b ]  
)
412  (  -0.02266623 	 [ 6a^  5a  3a^  1a ]   
  -0.02266623 	 [ 6a^  5a  1a^  3a ]   
  -0.02266623 	 [ 6a^  5a  3b^  1b ]   
  -0.02266623 	 [ 6a^  5a  1b^  3b ]   
  -0.02266623 	 [ 5a^  6a  3a^  1a ]   
  -0.02266623 	 [ 5a^  6a  1a^  3a ]   
  -0.02266623 	 [ 5a^  6a  3b^  1b ]   
  -0.02266623 	 [ 5a^  6a  1b^  3b ]   
  -0.02266623 	 [ 6b^  5b  3a^  1a ]   
  -0.02266623 	 [ 6b^  5b  1a^  3a ]   
  -0.02266623 	 [ 6b^  5b  3b^  1b ]   
  -0.02266623 	 [ 6b^  5b  1b^  3b ]   
  -0.02266623 	 [ 5b^  6b  3a^  1a ]   
  -0.02266623 	 [ 5b^  6b  1a^  3a ]   
  -0.02266623 	 [ 5b^  6b  3b^  1b ]   
  -0.02266623 	 [ 5b^  6b  1b^  3b ]  
)
413  (  0.00841699 	 [ 6a^  3a  5a^  2a ]   
  0.00841699 	 [ 6a^  3a  2a^  5a ]   
  0.00841699 	 [ 6a^  3a  5b^  2b ]   
  0.00841699 	 [ 6a^  3a  2b^  5b ]   
  0.00841699 	 [ 3a^  6a  5a^  2a ]   
  0.00841699 	 [ 3a^  6a  2a^  5a ]   
  0.00841699 	 [ 3a^  6a  5b^  2b ]   
  0.00841699 	 [ 3a^  6a  2b^  5b ]   
  0.00841699 	 [ 6b^  3b  5a^  2a ]   
  0.00841699 	 [ 6b^  3b  2a^  5a ]   
  0.00841699 	 [ 6b^  3b  5b^  2b ]   
  0.00841699 	 [ 6b^  3b  2b^  5b ]   
  0.00841699 	 [ 3b^  6b  5a^  2a ]   
  0.00841699 	 [ 3b^  6b  2a^  5a ]   
  0.00841699 	 [ 3b^  6b  5b^  2b ]   
  0.00841699 	 [ 3b^  6b  2b^  5b ]  
)
414  (  0.00270230 	 [ 6a^  2a  5a^  3a ]   
  0.00270230 	 [ 6a^  2a  3a^  5a ]   
  0.00270230 	 [ 6a^  2a  5b^  3b ]   
  0.00270230 	 [ 6a^  2a  3b^  5b ]   
  0.00270230 	 [ 2a^  6a  5a^  3a ]   
  0.00270230 	 [ 2a^  6a  3a^  5a ]   
  0.00270230 	 [ 2a^  6a  5b^  3b ]   
  0.00270230 	 [ 2a^  6a  3b^  5b ]   
  0.00270230 	 [ 6b^  2b  5a^  3a ]   
  0.00270230 	 [ 6b^  2b  3a^  5a ]   
  0.00270230 	 [ 6b^  2b  5b^  3b ]   
  0.00270230 	 [ 6b^  2b  3b^  5b ]   
  0.00270230 	 [ 2b^  6b  5a^  3a ]   
  0.00270230 	 [ 2b^  6b  3a^  5a ]   
  0.00270230 	 [ 2b^  6b  5b^  3b ]   
  0.00270230 	 [ 2b^  6b  3b^  5b ]  
)
415  (  0.00628506 	 [ 6a^  5a  3a^  2a ]   
  0.00628506 	 [ 6a^  5a  2a^  3a ]   
  0.00628506 	 [ 6a^  5a  3b^  2b ]   
  0.00628506 	 [ 6a^  5a  2b^  3b ]   
  0.00628506 	 [ 5a^  6a  3a^  2a ]   
  0.00628506 	 [ 5a^  6a  2a^  3a ]   
  0.00628506 	 [ 5a^  6a  3b^  2b ]   
  0.00628506 	 [ 5a^  6a  2b^  3b ]   
  0.00628506 	 [ 6b^  5b  3a^  2a ]   
  0.00628506 	 [ 6b^  5b  2a^  3a ]   
  0.00628506 	 [ 6b^  5b  3b^  2b ]   
  0.00628506 	 [ 6b^  5b  2b^  3b ]   
  0.00628506 	 [ 5b^  6b  3a^  2a ]   
  0.00628506 	 [ 5b^  6b  2a^  3a ]   
  0.00628506 	 [ 5b^  6b  3b^  2b ]   
  0.00628506 	 [ 5b^  6b  2b^  3b ]  
)
416  (  -0.00062658 	 [ 6a^  4a  5a^  4a ]   
  -0.00062658 	 [ 6a^  4a  4a^  5a ]   
  -0.00062658 	 [ 6a^  4a  5b^  4b ]   
  -0.00062658 	 [ 6a^  4a  4b^  5b ]   
  -0.00062658 	 [ 4a^  6a  5a^  4a ]   
  -0.00062658 	 [ 4a^  6a  4a^  5a ]   
  -0.00062658 	 [ 4a^  6a  5b^  4b ]   
  -0.00062658 	 [ 4a^  6a  4b^  5b ]   
  -0.00062658 	 [ 6b^  4b  5a^  4a ]   
  -0.00062658 	 [ 6b^  4b  4a^  5a ]   
  -0.00062658 	 [ 6b^  4b  5b^  4b ]   
  -0.00062658 	 [ 6b^  4b  4b^  5b ]   
  -0.00062658 	 [ 4b^  6b  5a^  4a ]   
  -0.00062658 	 [ 4b^  6b  4a^  5a ]   
  -0.00062658 	 [ 4b^  6b  5b^  4b ]   
  -0.00062658 	 [ 4b^  6b  4b^  5b ]   
  0.00031329 	 [ 6a^  5a ]   
  -0.00031329 	 [ 5a^  6a ]   
  0.00031329 	 [ 6b^  5b ]   
  -0.00031329 	 [ 5b^  6b ]  
)
417  (  0.00010635 	 [ 6a^  5a  4a^  5a ]   
  0.00010635 	 [ 6a^  5a  5a^  4a ]   
  0.00010635 	 [ 6a^  5a  4b^  5b ]   
  0.00010635 	 [ 6a^  5a  5b^  4b ]   
  0.00010635 	 [ 5a^  6a  4a^  5a ]   
  0.00010635 	 [ 5a^  6a  5a^  4a ]   
  0.00010635 	 [ 5a^  6a  4b^  5b ]   
  0.00010635 	 [ 5a^  6a  5b^  4b ]   
  0.00010635 	 [ 6b^  5b  4a^  5a ]   
  0.00010635 	 [ 6b^  5b  5a^  4a ]   
  0.00010635 	 [ 6b^  5b  4b^  5b ]   
  0.00010635 	 [ 6b^  5b  5b^  4b ]   
  0.00010635 	 [ 5b^  6b  4a^  5a ]   
  0.00010635 	 [ 5b^  6b  5a^  4a ]   
  0.00010635 	 [ 5b^  6b  4b^  5b ]   
  0.00010635 	 [ 5b^  6b  5b^  4b ]   
  -0.00005318 	 [ 6a^  4a ]   
  0.00005318 	 [ 4a^  6a ]   
  -0.00005318 	 [ 6b^  4b ]   
  0.00005318 	 [ 4b^  6b ]  
)
418  (  0.00203756 	 [ 5a^  6a  4a^  6a ]   
  0.00203756 	 [ 5a^  6a  6a^  4a ]   
  0.00203756 	 [ 5a^  6a  4b^  6b ]   
  0.00203756 	 [ 5a^  6a  6b^  4b ]   
  0.00203756 	 [ 6a^  5a  4a^  6a ]   
  0.00203756 	 [ 6a^  5a  6a^  4a ]   
  0.00203756 	 [ 6a^  5a  4b^  6b ]   
  0.00203756 	 [ 6a^  5a  6b^  4b ]   
  0.00203756 	 [ 5b^  6b  4a^  6a ]   
  0.00203756 	 [ 5b^  6b  6a^  4a ]   
  0.00203756 	 [ 5b^  6b  4b^  6b ]   
  0.00203756 	 [ 5b^  6b  6b^  4b ]   
  0.00203756 	 [ 6b^  5b  4a^  6a ]   
  0.00203756 	 [ 6b^  5b  6a^  4a ]   
  0.00203756 	 [ 6b^  5b  4b^  6b ]   
  0.00203756 	 [ 6b^  5b  6b^  4b ]   
  -0.00101878 	 [ 5a^  4a ]   
  0.00101878 	 [ 4a^  5a ]   
  -0.00101878 	 [ 5b^  4b ]   
  0.00101878 	 [ 4b^  5b ]  
)
419  (  0.00571333 	 [ 6a^  5a  4a^  4a ]   
  0.00571333 	 [ 6a^  5a  4b^  4b ]   
  0.00571333 	 [ 5a^  6a  4a^  4a ]   
  0.00571333 	 [ 5a^  6a  4b^  4b ]   
  0.00571333 	 [ 6b^  5b  4a^  4a ]   
  0.00571333 	 [ 6b^  5b  4b^  4b ]   
  0.00571333 	 [ 5b^  6b  4a^  4a ]   
  0.00571333 	 [ 5b^  6b  4b^  4b ]  
)
420  (  0.00500483 	 [ 6a^  4a  5a^  5a ]   
  0.00500483 	 [ 6a^  4a  5b^  5b ]   
  0.00500483 	 [ 4a^  6a  5a^  5a ]   
  0.00500483 	 [ 4a^  6a  5b^  5b ]   
  0.00500483 	 [ 6b^  4b  5a^  5a ]   
  0.00500483 	 [ 6b^  4b  5b^  5b ]   
  0.00500483 	 [ 4b^  6b  5a^  5a ]   
  0.00500483 	 [ 4b^  6b  5b^  5b ]  
)
421  (  -0.00235385 	 [ 5a^  4a  6a^  6a ]   
  -0.00235385 	 [ 5a^  4a  6b^  6b ]   
  -0.00235385 	 [ 4a^  5a  6a^  6a ]   
  -0.00235385 	 [ 4a^  5a  6b^  6b ]   
  -0.00235385 	 [ 5b^  4b  6a^  6a ]   
  -0.00235385 	 [ 5b^  4b  6b^  6b ]   
  -0.00235385 	 [ 4b^  5b  6a^  6a ]   
  -0.00235385 	 [ 4b^  5b  6b^  6b ]  
)
422  (  0.00056646 	 [ 6a^  4a  5a^  0a ]   
  0.00056646 	 [ 6a^  4a  0a^  5a ]   
  0.00056646 	 [ 6a^  4a  5b^  0b ]   
  0.00056646 	 [ 6a^  4a  0b^  5b ]   
  0.00056646 	 [ 4a^  6a  5a^  0a ]   
  0.00056646 	 [ 4a^  6a  0a^  5a ]   
  0.00056646 	 [ 4a^  6a  5b^  0b ]   
  0.00056646 	 [ 4a^  6a  0b^  5b ]   
  0.00056646 	 [ 6b^  4b  5a^  0a ]   
  0.00056646 	 [ 6b^  4b  0a^  5a ]   
  0.00056646 	 [ 6b^  4b  5b^  0b ]   
  0.00056646 	 [ 6b^  4b  0b^  5b ]   
  0.00056646 	 [ 4b^  6b  5a^  0a ]   
  0.00056646 	 [ 4b^  6b  0a^  5a ]   
  0.00056646 	 [ 4b^  6b  5b^  0b ]   
  0.00056646 	 [ 4b^  6b  0b^  5b ]  
)
423  (  -0.00038834 	 [ 6a^  0a  5a^  4a ]   
  -0.00038834 	 [ 6a^  0a  4a^  5a ]   
  -0.00038834 	 [ 6a^  0a  5b^  4b ]   
  -0.00038834 	 [ 6a^  0a  4b^  5b ]   
  -0.00038834 	 [ 0a^  6a  5a^  4a ]   
  -0.00038834 	 [ 0a^  6a  4a^  5a ]   
  -0.00038834 	 [ 0a^  6a  5b^  4b ]   
  -0.00038834 	 [ 0a^  6a  4b^  5b ]   
  -0.00038834 	 [ 6b^  0b  5a^  4a ]   
  -0.00038834 	 [ 6b^  0b  4a^  5a ]   
  -0.00038834 	 [ 6b^  0b  5b^  4b ]   
  -0.00038834 	 [ 6b^  0b  4b^  5b ]   
  -0.00038834 	 [ 0b^  6b  5a^  4a ]   
  -0.00038834 	 [ 0b^  6b  4a^  5a ]   
  -0.00038834 	 [ 0b^  6b  5b^  4b ]   
  -0.00038834 	 [ 0b^  6b  4b^  5b ]  
)
424  (  0.00260879 	 [ 6a^  5a  4a^  0a ]   
  0.00260879 	 [ 6a^  5a  0a^  4a ]   
  0.00260879 	 [ 6a^  5a  4b^  0b ]   
  0.00260879 	 [ 6a^  5a  0b^  4b ]   
  0.00260879 	 [ 5a^  6a  4a^  0a ]   
  0.00260879 	 [ 5a^  6a  0a^  4a ]   
  0.00260879 	 [ 5a^  6a  4b^  0b ]   
  0.00260879 	 [ 5a^  6a  0b^  4b ]   
  0.00260879 	 [ 6b^  5b  4a^  0a ]   
  0.00260879 	 [ 6b^  5b  0a^  4a ]   
  0.00260879 	 [ 6b^  5b  4b^  0b ]   
  0.00260879 	 [ 6b^  5b  0b^  4b ]   
  0.00260879 	 [ 5b^  6b  4a^  0a ]   
  0.00260879 	 [ 5b^  6b  0a^  4a ]   
  0.00260879 	 [ 5b^  6b  4b^  0b ]   
  0.00260879 	 [ 5b^  6b  0b^  4b ]  
)
425  (  -0.00599232 	 [ 6a^  4a  5a^  1a ]   
  -0.00599232 	 [ 6a^  4a  1a^  5a ]   
  -0.00599232 	 [ 6a^  4a  5b^  1b ]   
  -0.00599232 	 [ 6a^  4a  1b^  5b ]   
  -0.00599232 	 [ 4a^  6a  5a^  1a ]   
  -0.00599232 	 [ 4a^  6a  1a^  5a ]   
  -0.00599232 	 [ 4a^  6a  5b^  1b ]   
  -0.00599232 	 [ 4a^  6a  1b^  5b ]   
  -0.00599232 	 [ 6b^  4b  5a^  1a ]   
  -0.00599232 	 [ 6b^  4b  1a^  5a ]   
  -0.00599232 	 [ 6b^  4b  5b^  1b ]   
  -0.00599232 	 [ 6b^  4b  1b^  5b ]   
  -0.00599232 	 [ 4b^  6b  5a^  1a ]   
  -0.00599232 	 [ 4b^  6b  1a^  5a ]   
  -0.00599232 	 [ 4b^  6b  5b^  1b ]   
  -0.00599232 	 [ 4b^  6b  1b^  5b ]  
)
426  (  -0.00264055 	 [ 6a^  1a  5a^  4a ]   
  -0.00264055 	 [ 6a^  1a  4a^  5a ]   
  -0.00264055 	 [ 6a^  1a  5b^  4b ]   
  -0.00264055 	 [ 6a^  1a  4b^  5b ]   
  -0.00264055 	 [ 1a^  6a  5a^  4a ]   
  -0.00264055 	 [ 1a^  6a  4a^  5a ]   
  -0.00264055 	 [ 1a^  6a  5b^  4b ]   
  -0.00264055 	 [ 1a^  6a  4b^  5b ]   
  -0.00264055 	 [ 6b^  1b  5a^  4a ]   
  -0.00264055 	 [ 6b^  1b  4a^  5a ]   
  -0.00264055 	 [ 6b^  1b  5b^  4b ]   
  -0.00264055 	 [ 6b^  1b  4b^  5b ]   
  -0.00264055 	 [ 1b^  6b  5a^  4a ]   
  -0.00264055 	 [ 1b^  6b  4a^  5a ]   
  -0.00264055 	 [ 1b^  6b  5b^  4b ]   
  -0.00264055 	 [ 1b^  6b  4b^  5b ]  
)
427  (  -0.00585712 	 [ 6a^  5a  4a^  1a ]   
  -0.00585712 	 [ 6a^  5a  1a^  4a ]   
  -0.00585712 	 [ 6a^  5a  4b^  1b ]   
  -0.00585712 	 [ 6a^  5a  1b^  4b ]   
  -0.00585712 	 [ 5a^  6a  4a^  1a ]   
  -0.00585712 	 [ 5a^  6a  1a^  4a ]   
  -0.00585712 	 [ 5a^  6a  4b^  1b ]   
  -0.00585712 	 [ 5a^  6a  1b^  4b ]   
  -0.00585712 	 [ 6b^  5b  4a^  1a ]   
  -0.00585712 	 [ 6b^  5b  1a^  4a ]   
  -0.00585712 	 [ 6b^  5b  4b^  1b ]   
  -0.00585712 	 [ 6b^  5b  1b^  4b ]   
  -0.00585712 	 [ 5b^  6b  4a^  1a ]   
  -0.00585712 	 [ 5b^  6b  1a^  4a ]   
  -0.00585712 	 [ 5b^  6b  4b^  1b ]   
  -0.00585712 	 [ 5b^  6b  1b^  4b ]  
)
428  (  0.00170695 	 [ 6a^  4a  5a^  2a ]   
  0.00170695 	 [ 6a^  4a  2a^  5a ]   
  0.00170695 	 [ 6a^  4a  5b^  2b ]   
  0.00170695 	 [ 6a^  4a  2b^  5b ]   
  0.00170695 	 [ 4a^  6a  5a^  2a ]   
  0.00170695 	 [ 4a^  6a  2a^  5a ]   
  0.00170695 	 [ 4a^  6a  5b^  2b ]   
  0.00170695 	 [ 4a^  6a  2b^  5b ]   
  0.00170695 	 [ 6b^  4b  5a^  2a ]   
  0.00170695 	 [ 6b^  4b  2a^  5a ]   
  0.00170695 	 [ 6b^  4b  5b^  2b ]   
  0.00170695 	 [ 6b^  4b  2b^  5b ]   
  0.00170695 	 [ 4b^  6b  5a^  2a ]   
  0.00170695 	 [ 4b^  6b  2a^  5a ]   
  0.00170695 	 [ 4b^  6b  5b^  2b ]   
  0.00170695 	 [ 4b^  6b  2b^  5b ]  
)
429  (  0.00191474 	 [ 6a^  2a  5a^  4a ]   
  0.00191474 	 [ 6a^  2a  4a^  5a ]   
  0.00191474 	 [ 6a^  2a  5b^  4b ]   
  0.00191474 	 [ 6a^  2a  4b^  5b ]   
  0.00191474 	 [ 2a^  6a  5a^  4a ]   
  0.00191474 	 [ 2a^  6a  4a^  5a ]   
  0.00191474 	 [ 2a^  6a  5b^  4b ]   
  0.00191474 	 [ 2a^  6a  4b^  5b ]   
  0.00191474 	 [ 6b^  2b  5a^  4a ]   
  0.00191474 	 [ 6b^  2b  4a^  5a ]   
  0.00191474 	 [ 6b^  2b  5b^  4b ]   
  0.00191474 	 [ 6b^  2b  4b^  5b ]   
  0.00191474 	 [ 2b^  6b  5a^  4a ]   
  0.00191474 	 [ 2b^  6b  4a^  5a ]   
  0.00191474 	 [ 2b^  6b  5b^  4b ]   
  0.00191474 	 [ 2b^  6b  4b^  5b ]  
)
430  (  -0.00179381 	 [ 6a^  5a  4a^  2a ]   
  -0.00179381 	 [ 6a^  5a  2a^  4a ]   
  -0.00179381 	 [ 6a^  5a  4b^  2b ]   
  -0.00179381 	 [ 6a^  5a  2b^  4b ]   
  -0.00179381 	 [ 5a^  6a  4a^  2a ]   
  -0.00179381 	 [ 5a^  6a  2a^  4a ]   
  -0.00179381 	 [ 5a^  6a  4b^  2b ]   
  -0.00179381 	 [ 5a^  6a  2b^  4b ]   
  -0.00179381 	 [ 6b^  5b  4a^  2a ]   
  -0.00179381 	 [ 6b^  5b  2a^  4a ]   
  -0.00179381 	 [ 6b^  5b  4b^  2b ]   
  -0.00179381 	 [ 6b^  5b  2b^  4b ]   
  -0.00179381 	 [ 5b^  6b  4a^  2a ]   
  -0.00179381 	 [ 5b^  6b  2a^  4a ]   
  -0.00179381 	 [ 5b^  6b  4b^  2b ]   
  -0.00179381 	 [ 5b^  6b  2b^  4b ]  
)
431  (  0.00097099 	 [ 6a^  4a  5a^  3a ]   
  0.00097099 	 [ 6a^  4a  3a^  5a ]   
  0.00097099 	 [ 6a^  4a  5b^  3b ]   
  0.00097099 	 [ 6a^  4a  3b^  5b ]   
  0.00097099 	 [ 4a^  6a  5a^  3a ]   
  0.00097099 	 [ 4a^  6a  3a^  5a ]   
  0.00097099 	 [ 4a^  6a  5b^  3b ]   
  0.00097099 	 [ 4a^  6a  3b^  5b ]   
  0.00097099 	 [ 6b^  4b  5a^  3a ]   
  0.00097099 	 [ 6b^  4b  3a^  5a ]   
  0.00097099 	 [ 6b^  4b  5b^  3b ]   
  0.00097099 	 [ 6b^  4b  3b^  5b ]   
  0.00097099 	 [ 4b^  6b  5a^  3a ]   
  0.00097099 	 [ 4b^  6b  3a^  5a ]   
  0.00097099 	 [ 4b^  6b  5b^  3b ]   
  0.00097099 	 [ 4b^  6b  3b^  5b ]  
)
432  (  -0.00032926 	 [ 6a^  3a  5a^  4a ]   
  -0.00032926 	 [ 6a^  3a  4a^  5a ]   
  -0.00032926 	 [ 6a^  3a  5b^  4b ]   
  -0.00032926 	 [ 6a^  3a  4b^  5b ]   
  -0.00032926 	 [ 3a^  6a  5a^  4a ]   
  -0.00032926 	 [ 3a^  6a  4a^  5a ]   
  -0.00032926 	 [ 3a^  6a  5b^  4b ]   
  -0.00032926 	 [ 3a^  6a  4b^  5b ]   
  -0.00032926 	 [ 6b^  3b  5a^  4a ]   
  -0.00032926 	 [ 6b^  3b  4a^  5a ]   
  -0.00032926 	 [ 6b^  3b  5b^  4b ]   
  -0.00032926 	 [ 6b^  3b  4b^  5b ]   
  -0.00032926 	 [ 3b^  6b  5a^  4a ]   
  -0.00032926 	 [ 3b^  6b  4a^  5a ]   
  -0.00032926 	 [ 3b^  6b  5b^  4b ]   
  -0.00032926 	 [ 3b^  6b  4b^  5b ]  
)
433  (  0.00016076 	 [ 6a^  5a  4a^  3a ]   
  0.00016076 	 [ 6a^  5a  3a^  4a ]   
  0.00016076 	 [ 6a^  5a  4b^  3b ]   
  0.00016076 	 [ 6a^  5a  3b^  4b ]   
  0.00016076 	 [ 5a^  6a  4a^  3a ]   
  0.00016076 	 [ 5a^  6a  3a^  4a ]   
  0.00016076 	 [ 5a^  6a  4b^  3b ]   
  0.00016076 	 [ 5a^  6a  3b^  4b ]   
  0.00016076 	 [ 6b^  5b  4a^  3a ]   
  0.00016076 	 [ 6b^  5b  3a^  4a ]   
  0.00016076 	 [ 6b^  5b  4b^  3b ]   
  0.00016076 	 [ 6b^  5b  3b^  4b ]   
  0.00016076 	 [ 5b^  6b  4a^  3a ]   
  0.00016076 	 [ 5b^  6b  3a^  4a ]   
  0.00016076 	 [ 5b^  6b  4b^  3b ]   
  0.00016076 	 [ 5b^  6b  3b^  4b ]  
)


==> anc/lih_631_qubit.dat <==
0 	  -3.90559471 	 []  
1 	  1.11825781 	 [Z0a ]  
2 	  1.11825781 	 [Z0b ]  
3 	  0.41214647 	 [Z0a Z0b ]  
4 	  -0.21296277 	 [Z1a ]  
5 	  -0.21296277 	 [Z1b ]  
6 	  0.11893259 	 [Z1a Z1b ]  
7 	  0.01720524 	 [X0a X1a ]  
8 	  0.01720524 	 [Y0a Y1a ]  
9 	  0.01720524 	 [X0b X1b ]  
10 	  0.01720524 	 [Y0b Y1b ]  
11 	  0.08323296 	 [Z0a Z1a ]  
12 	  0.00238011 	 [X0a X1a X0b X1b ]  
13 	  0.00238011 	 [X0a X1a Y0b Y1b ]  
14 	  0.00238011 	 [Y0a Y1a X0b X1b ]  
15 	  0.00238011 	 [Y0a Y1a Y0b Y1b ]  
16 	  0.08323296 	 [Z0b Z1b ]  
17 	  0.02353713 	 [X0a X1a Z0b ]  
18 	  0.02353713 	 [Y0a Y1a Z0b ]  
19 	  0.02353713 	 [Z0a X0b X1b ]  
20 	  0.02353713 	 [Z0a Y0b Y1b ]  
21 	  -0.00141747 	 [Y0a Y1a Z1b ]  
22 	  -0.00141747 	 [X0a X1a Z1b ]  
23 	  -0.00141747 	 [Z1a Y0b Y1b ]  
24 	  -0.00141747 	 [Z1a X0b X1b ]  
25 	  0.08561307 	 [Z1a Z0b ]  
26 	  0.08561307 	 [Z0a Z1b ]  
27 	  -0.17348341 	 [Z2a ]  
28 	  -0.17348341 	 [Z2b ]  
29 	  0.05704812 	 [Z2a Z2b ]  
30 	  0.01235045 	 [X0a Z1a X2a ]  
31 	  0.01235045 	 [Y0a Z1a Y2a ]  
32 	  0.01235045 	 [X0b Z1b X2b ]  
33 	  0.01235045 	 [Y0b Z1b Y2b ]  
34 	  0.06198487 	 [Z0a Z2a ]  
35 	  0.00146749 	 [X0a Z1a X2a X0b Z1b X2b ]  
36 	  0.00146749 	 [X0a Z1a X2a Y0b Z1b Y2b ]  
37 	  0.00146749 	 [Y0a Z1a Y2a X0b Z1b X2b ]  
38 	  0.00146749 	 [Y0a Z1a Y2a Y0b Z1b Y2b ]  
39 	  0.06198487 	 [Z0b Z2b ]  
40 	  0.01805709 	 [X0a Z1a X2a Z0b ]  
41 	  0.01805709 	 [Y0a Z1a Y2a Z0b ]  
42 	  0.01805709 	 [Z0a X0b Z1b X2b ]  
43 	  0.01805709 	 [Z0a Y0b Z1b Y2b ]  
44 	  -0.00032769 	 [Y0a Z1a Y2a Z2b ]  
45 	  -0.00032769 	 [X0a Z1a X2a Z2b ]  
46 	  -0.00032769 	 [Z2a Y0b Z1b Y2b ]  
47 	  -0.00032769 	 [Z2a X0b Z1b X2b ]  
48 	  0.06345236 	 [Z2a Z0b ]  
49 	  0.06345236 	 [Z0a Z2b ]  
50 	  -0.02921403 	 [X1a X2a ]  
51 	  -0.02921403 	 [Y1a Y2a ]  
52 	  -0.02921403 	 [X1b X2b ]  
53 	  -0.02921403 	 [Y1b Y2b ]  
54 	  0.04014382 	 [Z1a Z2a ]  
55 	  0.00236113 	 [X1a X2a X1b X2b ]  
56 	  0.00236113 	 [X1a X2a Y1b Y2b ]  
57 	  0.00236113 	 [Y1a Y2a X1b X2b ]  
58 	  0.00236113 	 [Y1a Y2a Y1b Y2b ]  
59 	  0.04014382 	 [Z1b Z2b ]  
60 	  0.01080224 	 [X1a X2a Z1b ]  
61 	  0.01080224 	 [Y1a Y2a Z1b ]  
62 	  0.01080224 	 [Z1a X1b X2b ]  
63 	  0.01080224 	 [Z1a Y1b Y2b ]  
64 	  -0.00186721 	 [Y1a Y2a Z2b ]  
65 	  -0.00186721 	 [X1a X2a Z2b ]  
66 	  -0.00186721 	 [Z2a Y1b Y2b ]  
67 	  -0.00186721 	 [Z2a X1b X2b ]  
68 	  0.04250494 	 [Z2a Z1b ]  
69 	  0.04250494 	 [Z1a Z2b ]  
70 	  0.00140885 	 [X0a Z1a X2a X0b X1b ]  
71 	  0.00140885 	 [X0a Z1a X2a Y0b Y1b ]  
72 	  0.00140885 	 [Y0a Z1a Y2a X0b X1b ]  
73 	  0.00140885 	 [Y0a Z1a Y2a Y0b Y1b ]  
74 	  0.00140885 	 [X0a X1a X0b Z1b X2b ]  
75 	  0.00140885 	 [Y0a Y1a X0b Z1b X2b ]  
76 	  0.00140885 	 [X0a X1a Y0b Z1b Y2b ]  
77 	  0.00140885 	 [Y0a Y1a Y0b Z1b Y2b ]  
78 	  -0.00101266 	 [Z0a X1a X2a ]  
79 	  -0.00101266 	 [Z0a Y1a Y2a ]  
80 	  -0.00101266 	 [Z0b X1b X2b ]  
81 	  -0.00101266 	 [Z0b Y1b Y2b ]  
82 	  -0.00051034 	 [X1a X2a X0b X1b ]  
83 	  -0.00051034 	 [X1a X2a Y0b Y1b ]  
84 	  -0.00051034 	 [Y1a Y2a X0b X1b ]  
85 	  -0.00051034 	 [Y1a Y2a Y0b Y1b ]  
86 	  -0.00051034 	 [X0a X1a X1b X2b ]  
87 	  -0.00051034 	 [Y0a Y1a X1b X2b ]  
88 	  -0.00051034 	 [X0a X1a Y1b Y2b ]  
89 	  -0.00051034 	 [Y0a Y1a Y1b Y2b ]  
90 	  0.00101471 	 [X0a X2a ]  
91 	  0.00101471 	 [Y0a Y2a ]  
92 	  0.00101471 	 [X0b X2b ]  
93 	  0.00101471 	 [Y0b Y2b ]  
94 	  0.00006409 	 [X1a X2a X0b Z1b X2b ]  
95 	  0.00006409 	 [X1a X2a Y0b Z1b Y2b ]  
96 	  0.00006409 	 [Y1a Y2a X0b Z1b X2b ]  
97 	  0.00006409 	 [Y1a Y2a Y0b Z1b Y2b ]  
98 	  0.00006409 	 [X0a Z1a X2a X1b X2b ]  
99 	  0.00006409 	 [Y0a Z1a Y2a X1b X2b ]  
100 	  0.00006409 	 [X0a Z1a X2a Y1b Y2b ]  
101 	  0.00006409 	 [Y0a Z1a Y2a Y1b Y2b ]  
102 	  0.00093384 	 [X0a X1a Z2a ]  
103 	  0.00093384 	 [Y0a Y1a Z2a ]  
104 	  0.00093384 	 [X0b X1b Z2b ]  
105 	  0.00093384 	 [Y0b Y1b Z2b ]  
106 	  -0.00242152 	 [X1a X2a Z0b ]  
107 	  -0.00242152 	 [Y1a Y2a Z0b ]  
108 	  -0.00242152 	 [Z0a X1b X2b ]  
109 	  -0.00242152 	 [Z0a Y1b Y2b ]  
110 	  0.00152506 	 [X0a Z1a X2a Z1b ]  
111 	  0.00152506 	 [Y0a Z1a Y2a Z1b ]  
112 	  0.00152506 	 [Z1a X0b Z1b X2b ]  
113 	  0.00152506 	 [Z1a Y0b Z1b Y2b ]  
114 	  0.00086975 	 [X0a X1a Z2b ]  
115 	  0.00086975 	 [Y0a Y1a Z2b ]  
116 	  0.00086975 	 [Z2a X0b X1b ]  
117 	  0.00086975 	 [Z2a Y0b Y1b ]  
118 	  -0.24012539 	 [Z3a ]  
119 	  -0.24012539 	 [Z3b ]  
120 	  0.04089107 	 [Z3a Z3b ]  
121 	  0.00370922 	 [X0a Z1a Z2a X3a ]  
122 	  0.00370922 	 [Y0a Z1a Z2a Y3a ]  
123 	  0.00370922 	 [X0b Z1b Z2b X3b ]  
124 	  0.00370922 	 [Y0b Z1b Z2b Y3b ]  
125 	  0.05025845 	 [Z0a Z3a ]  
126 	  0.00066424 	 [X0a Z1a Z2a X3a X0b Z1b Z2b X3b ]  
127 	  0.00066424 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Y3b ]  
128 	  0.00066424 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b X3b ]  
129 	  0.00066424 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
130 	  0.05025845 	 [Z0b Z3b ]  
131 	  0.00490419 	 [X0a Z1a Z2a X3a Z0b ]  
132 	  0.00490419 	 [Y0a Z1a Z2a Y3a Z0b ]  
133 	  0.00490419 	 [Z0a X0b Z1b Z2b X3b ]  
134 	  0.00490419 	 [Z0a Y0b Z1b Z2b Y3b ]  
135 	  0.00036739 	 [Y0a Z1a Z2a Y3a Z3b ]  
136 	  0.00036739 	 [X0a Z1a Z2a X3a Z3b ]  
137 	  0.00036739 	 [Z3a Y0b Z1b Z2b Y3b ]  
138 	  0.00036739 	 [Z3a X0b Z1b Z2b X3b ]  
139 	  0.05092269 	 [Z3a Z0b ]  
140 	  0.05092269 	 [Z0a Z3b ]  
141 	  -0.03439614 	 [X1a Z2a X3a ]  
142 	  -0.03439614 	 [Y1a Z2a Y3a ]  
143 	  -0.03439614 	 [X1b Z2b X3b ]  
144 	  -0.03439614 	 [Y1b Z2b Y3b ]  
145 	  0.04792825 	 [Z1a Z3a ]  
146 	  0.00707001 	 [X1a Z2a X3a X1b Z2b X3b ]  
147 	  0.00707001 	 [X1a Z2a X3a Y1b Z2b Y3b ]  
148 	  0.00707001 	 [Y1a Z2a Y3a X1b Z2b X3b ]  
149 	  0.00707001 	 [Y1a Z2a Y3a Y1b Z2b Y3b ]  
150 	  0.04792825 	 [Z1b Z3b ]  
151 	  0.02077778 	 [X1a Z2a X3a Z1b ]  
152 	  0.02077778 	 [Y1a Z2a Y3a Z1b ]  
153 	  0.02077778 	 [Z1a X1b Z2b X3b ]  
154 	  0.02077778 	 [Z1a Y1b Z2b Y3b ]  
155 	  0.00366120 	 [Y1a Z2a Y3a Z3b ]  
156 	  0.00366120 	 [X1a Z2a X3a Z3b ]  
157 	  0.00366120 	 [Z3a Y1b Z2b Y3b ]  
158 	  0.00366120 	 [Z3a X1b Z2b X3b ]  
159 	  0.05499826 	 [Z3a Z1b ]  
160 	  0.05499826 	 [Z1a Z3b ]  
161 	  0.00003748 	 [X0a Z1a Z2a X3a X0b X1b ]  
162 	  0.00003748 	 [X0a Z1a Z2a X3a Y0b Y1b ]  
163 	  0.00003748 	 [Y0a Z1a Z2a Y3a X0b X1b ]  
164 	  0.00003748 	 [Y0a Z1a Z2a Y3a Y0b Y1b ]  
165 	  0.00003748 	 [X0a X1a X0b Z1b Z2b X3b ]  
166 	  0.00003748 	 [Y0a Y1a X0b Z1b Z2b X3b ]  
167 	  0.00003748 	 [X0a X1a Y0b Z1b Z2b Y3b ]  
168 	  0.00003748 	 [Y0a Y1a Y0b Z1b Z2b Y3b ]  
169 	  0.00993665 	 [Z0a X1a Z2a X3a ]  
170 	  0.00993665 	 [Z0a Y1a Z2a Y3a ]  
171 	  0.00993665 	 [Z0b X1b Z2b X3b ]  
172 	  0.00993665 	 [Z0b Y1b Z2b Y3b ]  
173 	  -0.00055586 	 [X1a Z2a X3a X0b X1b ]  
174 	  -0.00055586 	 [X1a Z2a X3a Y0b Y1b ]  
175 	  -0.00055586 	 [Y1a Z2a Y3a X0b X1b ]  
176 	  -0.00055586 	 [Y1a Z2a Y3a Y0b Y1b ]  
177 	  -0.00055586 	 [X0a X1a X1b Z2b X3b ]  
178 	  -0.00055586 	 [Y0a Y1a X1b Z2b X3b ]  
179 	  -0.00055586 	 [X0a X1a Y1b Z2b Y3b ]  
180 	  -0.00055586 	 [Y0a Y1a Y1b Z2b Y3b ]  
181 	  0.00144832 	 [X0a Z2a X3a ]  
182 	  0.00144832 	 [Y0a Z2a Y3a ]  
183 	  0.00144832 	 [X0b Z2b X3b ]  
184 	  0.00144832 	 [Y0b Z2b Y3b ]  
185 	  0.00063748 	 [X1a Z2a X3a X0b Z1b Z2b X3b ]  
186 	  0.00063748 	 [X1a Z2a X3a Y0b Z1b Z2b Y3b ]  
187 	  0.00063748 	 [Y1a Z2a Y3a X0b Z1b Z2b X3b ]  
188 	  0.00063748 	 [Y1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
189 	  0.00063748 	 [X0a Z1a Z2a X3a X1b Z2b X3b ]  
190 	  0.00063748 	 [Y0a Z1a Z2a Y3a X1b Z2b X3b ]  
191 	  0.00063748 	 [X0a Z1a Z2a X3a Y1b Z2b Y3b ]  
192 	  0.00063748 	 [Y0a Z1a Z2a Y3a Y1b Z2b Y3b ]  
193 	  0.00047600 	 [X0a X1a Z3a ]  
194 	  0.00047600 	 [Y0a Y1a Z3a ]  
195 	  0.00047600 	 [X0b X1b Z3b ]  
196 	  0.00047600 	 [Y0b Y1b Z3b ]  
197 	  0.00989917 	 [X1a Z2a X3a Z0b ]  
198 	  0.00989917 	 [Y1a Z2a Y3a Z0b ]  
199 	  0.00989917 	 [Z0a X1b Z2b X3b ]  
200 	  0.00989917 	 [Z0a Y1b Z2b Y3b ]  
201 	  0.00200418 	 [X0a Z1a Z2a X3a Z1b ]  
202 	  0.00200418 	 [Y0a Z1a Z2a Y3a Z1b ]  
203 	  0.00200418 	 [Z1a X0b Z1b Z2b X3b ]  
204 	  0.00200418 	 [Z1a Y0b Z1b Z2b Y3b ]  
205 	  -0.00016147 	 [X0a X1a Z3b ]  
206 	  -0.00016147 	 [Y0a Y1a Z3b ]  
207 	  -0.00016147 	 [Z3a X0b X1b ]  
208 	  -0.00016147 	 [Z3a Y0b Y1b ]  
209 	  -0.00565745 	 [X2a X3a ]  
210 	  -0.00565745 	 [Y2a Y3a ]  
211 	  -0.00565745 	 [X2b X3b ]  
212 	  -0.00565745 	 [Y2b Y3b ]  
213 	  0.03352082 	 [Z2a Z3a ]  
214 	  0.00269201 	 [X2a X3a X2b X3b ]  
215 	  0.00269201 	 [X2a X3a Y2b Y3b ]  
216 	  0.00269201 	 [Y2a Y3a X2b X3b ]  
217 	  0.00269201 	 [Y2a Y3a Y2b Y3b ]  
218 	  0.03352082 	 [Z2b Z3b ]  
219 	  -0.00212237 	 [X2a X3a Z2b ]  
220 	  -0.00212237 	 [Y2a Y3a Z2b ]  
221 	  -0.00212237 	 [Z2a X2b X3b ]  
222 	  -0.00212237 	 [Z2a Y2b Y3b ]  
223 	  -0.00289729 	 [Y2a Y3a Z3b ]  
224 	  -0.00289729 	 [X2a X3a Z3b ]  
225 	  -0.00289729 	 [Z3a Y2b Y3b ]  
226 	  -0.00289729 	 [Z3a X2b X3b ]  
227 	  0.03621284 	 [Z3a Z2b ]  
228 	  0.03621284 	 [Z2a Z3b ]  
229 	  0.00066232 	 [X0a Z1a Z2a X3a X0b Z1b X2b ]  
230 	  0.00066232 	 [X0a Z1a Z2a X3a Y0b Z1b Y2b ]  
231 	  0.00066232 	 [Y0a Z1a Z2a Y3a X0b Z1b X2b ]  
232 	  0.00066232 	 [Y0a Z1a Z2a Y3a Y0b Z1b Y2b ]  
233 	  0.00066232 	 [X0a Z1a X2a X0b Z1b Z2b X3b ]  
234 	  0.00066232 	 [Y0a Z1a Y2a X0b Z1b Z2b X3b ]  
235 	  0.00066232 	 [X0a Z1a X2a Y0b Z1b Z2b Y3b ]  
236 	  0.00066232 	 [Y0a Z1a Y2a Y0b Z1b Z2b Y3b ]  
237 	  -0.01164509 	 [Z0a X2a X3a ]  
238 	  -0.01164509 	 [Z0a Y2a Y3a ]  
239 	  -0.01164509 	 [Z0b X2b X3b ]  
240 	  -0.01164509 	 [Z0b Y2b Y3b ]  
241 	  -0.00007543 	 [X2a X3a X0b Z1b X2b ]  
242 	  -0.00007543 	 [X2a X3a Y0b Z1b Y2b ]  
243 	  -0.00007543 	 [Y2a Y3a X0b Z1b X2b ]  
244 	  -0.00007543 	 [Y2a Y3a Y0b Z1b Y2b ]  
245 	  -0.00007543 	 [X0a Z1a X2a X2b X3b ]  
246 	  -0.00007543 	 [Y0a Z1a Y2a X2b X3b ]  
247 	  -0.00007543 	 [X0a Z1a X2a Y2b Y3b ]  
248 	  -0.00007543 	 [Y0a Z1a Y2a Y2b Y3b ]  
249 	  -0.00067092 	 [X0a Z1a X3a ]  
250 	  -0.00067092 	 [Y0a Z1a Y3a ]  
251 	  -0.00067092 	 [X0b Z1b X3b ]  
252 	  -0.00067092 	 [Y0b Z1b Y3b ]  
253 	  0.00000447 	 [X2a X3a X0b Z1b Z2b X3b ]  
254 	  0.00000447 	 [X2a X3a Y0b Z1b Z2b Y3b ]  
255 	  0.00000447 	 [Y2a Y3a X0b Z1b Z2b X3b ]  
256 	  0.00000447 	 [Y2a Y3a Y0b Z1b Z2b Y3b ]  
257 	  0.00000447 	 [X0a Z1a Z2a X3a X2b X3b ]  
258 	  0.00000447 	 [Y0a Z1a Z2a Y3a X2b X3b ]  
259 	  0.00000447 	 [X0a Z1a Z2a X3a Y2b Y3b ]  
260 	  0.00000447 	 [Y0a Z1a Z2a Y3a Y2b Y3b ]  
261 	  0.00032691 	 [X0a Z1a X2a Z3a ]  
262 	  0.00032691 	 [Y0a Z1a Y2a Z3a ]  
263 	  0.00032691 	 [X0b Z1b X2b Z3b ]  
264 	  0.00032691 	 [Y0b Z1b Y2b Z3b ]  
265 	  -0.01230740 	 [X2a X3a Z0b ]  
266 	  -0.01230740 	 [Y2a Y3a Z0b ]  
267 	  -0.01230740 	 [Z0a X2b X3b ]  
268 	  -0.01230740 	 [Z0a Y2b Y3b ]  
269 	  -0.00059549 	 [X0a Z1a Z2a X3a Z2b ]  
270 	  -0.00059549 	 [Y0a Z1a Z2a Y3a Z2b ]  
271 	  -0.00059549 	 [Z2a X0b Z1b Z2b X3b ]  
272 	  -0.00059549 	 [Z2a Y0b Z1b Z2b Y3b ]  
273 	  0.00032244 	 [X0a Z1a X2a Z3b ]  
274 	  0.00032244 	 [Y0a Z1a Y2a Z3b ]  
275 	  0.00032244 	 [Z3a X0b Z1b X2b ]  
276 	  0.00032244 	 [Z3a Y0b Z1b Y2b ]  
277 	  0.00317587 	 [X1a Z2a X3a X1b X2b ]  
278 	  0.00317587 	 [X1a Z2a X3a Y1b Y2b ]  
279 	  0.00317587 	 [Y1a Z2a Y3a X1b X2b ]  
280 	  0.00317587 	 [Y1a Z2a Y3a Y1b Y2b ]  
281 	  0.00317587 	 [X1a X2a X1b Z2b X3b ]  
282 	  0.00317587 	 [Y1a Y2a X1b Z2b X3b ]  
283 	  0.00317587 	 [X1a X2a Y1b Z2b Y3b ]  
284 	  0.00317587 	 [Y1a Y2a Y1b Z2b Y3b ]  
285 	  -0.00551543 	 [Z1a X2a X3a ]  
286 	  -0.00551543 	 [Z1a Y2a Y3a ]  
287 	  -0.00551543 	 [Z1b X2b X3b ]  
288 	  -0.00551543 	 [Z1b Y2b Y3b ]  
289 	  -0.00027620 	 [X2a X3a X1b X2b ]  
290 	  -0.00027620 	 [X2a X3a Y1b Y2b ]  
291 	  -0.00027620 	 [Y2a Y3a X1b X2b ]  
292 	  -0.00027620 	 [Y2a Y3a Y1b Y2b ]  
293 	  -0.00027620 	 [X1a X2a X2b X3b ]  
294 	  -0.00027620 	 [Y1a Y2a X2b X3b ]  
295 	  -0.00027620 	 [X1a X2a Y2b Y3b ]  
296 	  -0.00027620 	 [Y1a Y2a Y2b Y3b ]  
297 	  0.00130446 	 [X1a X3a ]  
298 	  0.00130446 	 [Y1a Y3a ]  
299 	  0.00130446 	 [X1b X3b ]  
300 	  0.00130446 	 [Y1b Y3b ]  
301 	  -0.00145991 	 [X2a X3a X1b Z2b X3b ]  
302 	  -0.00145991 	 [X2a X3a Y1b Z2b Y3b ]  
303 	  -0.00145991 	 [Y2a Y3a X1b Z2b X3b ]  
304 	  -0.00145991 	 [Y2a Y3a Y1b Z2b Y3b ]  
305 	  -0.00145991 	 [X1a Z2a X3a X2b X3b ]  
306 	  -0.00145991 	 [Y1a Z2a Y3a X2b X3b ]  
307 	  -0.00145991 	 [X1a Z2a X3a Y2b Y3b ]  
308 	  -0.00145991 	 [Y1a Z2a Y3a Y2b Y3b ]  
309 	  0.00094113 	 [X1a X2a Z3a ]  
310 	  0.00094113 	 [Y1a Y2a Z3a ]  
311 	  0.00094113 	 [X1b X2b Z3b ]  
312 	  0.00094113 	 [Y1b Y2b Z3b ]  
313 	  -0.00869130 	 [X2a X3a Z1b ]  
314 	  -0.00869130 	 [Y2a Y3a Z1b ]  
315 	  -0.00869130 	 [Z1a X2b X3b ]  
316 	  -0.00869130 	 [Z1a Y2b Y3b ]  
317 	  0.00158065 	 [X1a Z2a X3a Z2b ]  
318 	  0.00158065 	 [Y1a Z2a Y3a Z2b ]  
319 	  0.00158065 	 [Z2a X1b Z2b X3b ]  
320 	  0.00158065 	 [Z2a Y1b Z2b Y3b ]  
321 	  0.00240104 	 [X1a X2a Z3b ]  
322 	  0.00240104 	 [Y1a Y2a Z3b ]  
323 	  0.00240104 	 [Z3a X1b X2b ]  
324 	  0.00240104 	 [Z3a Y1b Y2b ]  
325 	  0.00013252 	 [X0a Y1a Y2a X3a ]  
326 	  -0.00057136 	 [Y0a Y1a X2a X3a ]  
327 	  -0.00057136 	 [X0a X1a Y2a Y3a ]  
328 	  0.00013252 	 [Y0a X1a X2a Y3a ]  
329 	  0.00041271 	 [X1a Z2a X3a X0b Z1b X2b ]  
330 	  0.00041271 	 [X1a Z2a X3a Y0b Z1b Y2b ]  
331 	  0.00041271 	 [Y1a Z2a Y3a X0b Z1b X2b ]  
332 	  0.00041271 	 [Y1a Z2a Y3a Y0b Z1b Y2b ]  
333 	  0.00041271 	 [X0a Z1a X2a X1b Z2b X3b ]  
334 	  0.00041271 	 [Y0a Z1a Y2a X1b Z2b X3b ]  
335 	  0.00041271 	 [X0a Z1a X2a Y1b Z2b Y3b ]  
336 	  0.00041271 	 [Y0a Z1a Y2a Y1b Z2b Y3b ]  
337 	  0.00013252 	 [X0b Y1b Y2b X3b ]  
338 	  -0.00057136 	 [Y0b Y1b X2b X3b ]  
339 	  -0.00057136 	 [X0b X1b Y2b Y3b ]  
340 	  0.00013252 	 [Y0b X1b X2b Y3b ]  
341 	  -0.00043884 	 [X0a X1a X2a X3a ]  
342 	  -0.00043884 	 [Y0a Y1a Y2a Y3a ]  
343 	  0.00028019 	 [X0a Z1a Z2a X3a X1b X2b ]  
344 	  0.00028019 	 [X0a Z1a Z2a X3a Y1b Y2b ]  
345 	  0.00028019 	 [Y0a Z1a Z2a Y3a X1b X2b ]  
346 	  0.00028019 	 [Y0a Z1a Z2a Y3a Y1b Y2b ]  
347 	  0.00028019 	 [X1a X2a X0b Z1b Z2b X3b ]  
348 	  0.00028019 	 [Y1a Y2a X0b Z1b Z2b X3b ]  
349 	  0.00028019 	 [X1a X2a Y0b Z1b Z2b Y3b ]  
350 	  0.00028019 	 [Y1a Y2a Y0b Z1b Z2b Y3b ]  
351 	  -0.00043884 	 [X0b X1b X2b X3b ]  
352 	  -0.00043884 	 [Y0b Y1b Y2b Y3b ]  
353 	  -0.00015865 	 [X2a X3a X0b X1b ]  
354 	  -0.00015865 	 [X2a X3a Y0b Y1b ]  
355 	  -0.00015865 	 [Y2a Y3a X0b X1b ]  
356 	  -0.00015865 	 [Y2a Y3a Y0b Y1b ]  
357 	  -0.00015865 	 [X0a X1a X2b X3b ]  
358 	  -0.00015865 	 [Y0a Y1a X2b X3b ]  
359 	  -0.00015865 	 [X0a X1a Y2b Y3b ]  
360 	  -0.00015865 	 [Y0a Y1a Y2b Y3b ]  
361 	  -0.24871569 	 [Z4a ]  
362 	  -0.24871569 	 [Z4b ]  
363 	  0.05447607 	 [Z4a Z4b ]  
364 	  -0.01552613 	 [X0a Z1a Z2a Z3a X4a ]  
365 	  -0.01552613 	 [Y0a Z1a Z2a Z3a Y4a ]  
366 	  -0.01552613 	 [X0b Z1b Z2b Z3b X4b ]  
367 	  -0.01552613 	 [Y0b Z1b Z2b Z3b Y4b ]  
368 	  0.07337807 	 [Z0a Z4a ]  
369 	  0.00260931 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
370 	  0.00260931 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
371 	  0.00260931 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
372 	  0.00260931 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
373 	  0.07337807 	 [Z0b Z4b ]  
374 	  -0.02193199 	 [X0a Z1a Z2a Z3a X4a Z0b ]  
375 	  -0.02193199 	 [Y0a Z1a Z2a Z3a Y4a Z0b ]  
376 	  -0.02193199 	 [Z0a X0b Z1b Z2b Z3b X4b ]  
377 	  -0.02193199 	 [Z0a Y0b Z1b Z2b Z3b Y4b ]  
378 	  0.00052143 	 [Y0a Z1a Z2a Z3a Y4a Z4b ]  
379 	  0.00052143 	 [X0a Z1a Z2a Z3a X4a Z4b ]  
380 	  0.00052143 	 [Z4a Y0b Z1b Z2b Z3b Y4b ]  
381 	  0.00052143 	 [Z4a X0b Z1b Z2b Z3b X4b ]  
382 	  0.07598738 	 [Z4a Z0b ]  
383 	  0.07598738 	 [Z0a Z4b ]  
384 	  -0.00175472 	 [X1a Z2a Z3a X4a ]  
385 	  -0.00175472 	 [Y1a Z2a Z3a Y4a ]  
386 	  -0.00175472 	 [X1b Z2b Z3b X4b ]  
387 	  -0.00175472 	 [Y1b Z2b Z3b Y4b ]  
388 	  0.04496322 	 [Z1a Z4a ]  
389 	  0.00094354 	 [X1a Z2a Z3a X4a X1b Z2b Z3b X4b ]  
390 	  0.00094354 	 [X1a Z2a Z3a X4a Y1b Z2b Z3b Y4b ]  
391 	  0.00094354 	 [Y1a Z2a Z3a Y4a X1b Z2b Z3b X4b ]  
392 	  0.00094354 	 [Y1a Z2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
393 	  0.04496322 	 [Z1b Z4b ]  
394 	  0.00495335 	 [X1a Z2a Z3a X4a Z1b ]  
395 	  0.00495335 	 [Y1a Z2a Z3a Y4a Z1b ]  
396 	  0.00495335 	 [Z1a X1b Z2b Z3b X4b ]  
397 	  0.00495335 	 [Z1a Y1b Z2b Z3b Y4b ]  
398 	  0.00303448 	 [Y1a Z2a Z3a Y4a Z4b ]  
399 	  0.00303448 	 [X1a Z2a Z3a X4a Z4b ]  
400 	  0.00303448 	 [Z4a Y1b Z2b Z3b Y4b ]  
401 	  0.00303448 	 [Z4a X1b Z2b Z3b X4b ]  
402 	  0.04590677 	 [Z4a Z1b ]  
403 	  0.04590677 	 [Z1a Z4b ]  
404 	  -0.00131401 	 [X0a Z1a Z2a Z3a X4a X0b X1b ]  
405 	  -0.00131401 	 [X0a Z1a Z2a Z3a X4a Y0b Y1b ]  
406 	  -0.00131401 	 [Y0a Z1a Z2a Z3a Y4a X0b X1b ]  
407 	  -0.00131401 	 [Y0a Z1a Z2a Z3a Y4a Y0b Y1b ]  
408 	  -0.00131401 	 [X0a X1a X0b Z1b Z2b Z3b X4b ]  
409 	  -0.00131401 	 [Y0a Y1a X0b Z1b Z2b Z3b X4b ]  
410 	  -0.00131401 	 [X0a X1a Y0b Z1b Z2b Z3b Y4b ]  
411 	  -0.00131401 	 [Y0a Y1a Y0b Z1b Z2b Z3b Y4b ]  
412 	  0.00747678 	 [Z0a X1a Z2a Z3a X4a ]  
413 	  0.00747678 	 [Z0a Y1a Z2a Z3a Y4a ]  
414 	  0.00747678 	 [Z0b X1b Z2b Z3b X4b ]  
415 	  0.00747678 	 [Z0b Y1b Z2b Z3b Y4b ]  
416 	  0.00013094 	 [X1a Z2a Z3a X4a X0b X1b ]  
417 	  0.00013094 	 [X1a Z2a Z3a X4a Y0b Y1b ]  
418 	  0.00013094 	 [Y1a Z2a Z3a Y4a X0b X1b ]  
419 	  0.00013094 	 [Y1a Z2a Z3a Y4a Y0b Y1b ]  
420 	  0.00013094 	 [X0a X1a X1b Z2b Z3b X4b ]  
421 	  0.00013094 	 [Y0a Y1a X1b Z2b Z3b X4b ]  
422 	  0.00013094 	 [X0a X1a Y1b Z2b Z3b Y4b ]  
423 	  0.00013094 	 [Y0a Y1a Y1b Z2b Z3b Y4b ]  
424 	  -0.00235292 	 [X0a Z2a Z3a X4a ]  
425 	  -0.00235292 	 [Y0a Z2a Z3a Y4a ]  
426 	  -0.00235292 	 [X0b Z2b Z3b X4b ]  
427 	  -0.00235292 	 [Y0b Z2b Z3b Y4b ]  
428 	  -0.00014158 	 [X1a Z2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
429 	  -0.00014158 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
430 	  -0.00014158 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
431 	  -0.00014158 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
432 	  -0.00014158 	 [X0a Z1a Z2a Z3a X4a X1b Z2b Z3b X4b ]  
433 	  -0.00014158 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b Z3b X4b ]  
434 	  -0.00014158 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Z3b Y4b ]  
435 	  -0.00014158 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
436 	  0.00113118 	 [X0a X1a Z4a ]  
437 	  0.00113118 	 [Y0a Y1a Z4a ]  
438 	  0.00113118 	 [X0b X1b Z4b ]  
439 	  0.00113118 	 [Y0b Y1b Z4b ]  
440 	  0.00879079 	 [X1a Z2a Z3a X4a Z0b ]  
441 	  0.00879079 	 [Y1a Z2a Z3a Y4a Z0b ]  
442 	  0.00879079 	 [Z0a X1b Z2b Z3b X4b ]  
443 	  0.00879079 	 [Z0a Y1b Z2b Z3b Y4b ]  
444 	  -0.00248386 	 [X0a Z1a Z2a Z3a X4a Z1b ]  
445 	  -0.00248386 	 [Y0a Z1a Z2a Z3a Y4a Z1b ]  
446 	  -0.00248386 	 [Z1a X0b Z1b Z2b Z3b X4b ]  
447 	  -0.00248386 	 [Z1a Y0b Z1b Z2b Z3b Y4b ]  
448 	  0.00127276 	 [X0a X1a Z4b ]  
449 	  0.00127276 	 [Y0a Y1a Z4b ]  
450 	  0.00127276 	 [Z4a X0b X1b ]  
451 	  0.00127276 	 [Z4a Y0b Y1b ]  
452 	  0.00240877 	 [X2a Z3a X4a ]  
453 	  0.00240877 	 [Y2a Z3a Y4a ]  
454 	  0.00240877 	 [X2b Z3b X4b ]  
455 	  0.00240877 	 [Y2b Z3b Y4b ]  
456 	  0.04421139 	 [Z2a Z4a ]  
457 	  0.00863720 	 [X2a Z3a X4a X2b Z3b X4b ]  
458 	  0.00863720 	 [X2a Z3a X4a Y2b Z3b Y4b ]  
459 	  0.00863720 	 [Y2a Z3a Y4a X2b Z3b X4b ]  
460 	  0.00863720 	 [Y2a Z3a Y4a Y2b Z3b Y4b ]  
461 	  0.04421139 	 [Z2b Z4b ]  
462 	  0.00984891 	 [X2a Z3a X4a Z2b ]  
463 	  0.00984891 	 [Y2a Z3a Y4a Z2b ]  
464 	  0.00984891 	 [Z2a X2b Z3b X4b ]  
465 	  0.00984891 	 [Z2a Y2b Z3b Y4b ]  
466 	  0.01231807 	 [Y2a Z3a Y4a Z4b ]  
467 	  0.01231807 	 [X2a Z3a X4a Z4b ]  
468 	  0.01231807 	 [Z4a Y2b Z3b Y4b ]  
469 	  0.01231807 	 [Z4a X2b Z3b X4b ]  
470 	  0.05284859 	 [Z4a Z2b ]  
471 	  0.05284859 	 [Z2a Z4b ]  
472 	  -0.00179483 	 [X0a Z1a Z2a Z3a X4a X0b Z1b X2b ]  
473 	  -0.00179483 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Y2b ]  
474 	  -0.00179483 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b X2b ]  
475 	  -0.00179483 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Y2b ]  
476 	  -0.00179483 	 [X0a Z1a X2a X0b Z1b Z2b Z3b X4b ]  
477 	  -0.00179483 	 [Y0a Z1a Y2a X0b Z1b Z2b Z3b X4b ]  
478 	  -0.00179483 	 [X0a Z1a X2a Y0b Z1b Z2b Z3b Y4b ]  
479 	  -0.00179483 	 [Y0a Z1a Y2a Y0b Z1b Z2b Z3b Y4b ]  
480 	  0.02328555 	 [Z0a X2a Z3a X4a ]  
481 	  0.02328555 	 [Z0a Y2a Z3a Y4a ]  
482 	  0.02328555 	 [Z0b X2b Z3b X4b ]  
483 	  0.02328555 	 [Z0b Y2b Z3b Y4b ]  
484 	  -0.00016901 	 [X2a Z3a X4a X0b Z1b X2b ]  
485 	  -0.00016901 	 [X2a Z3a X4a Y0b Z1b Y2b ]  
486 	  -0.00016901 	 [Y2a Z3a Y4a X0b Z1b X2b ]  
487 	  -0.00016901 	 [Y2a Z3a Y4a Y0b Z1b Y2b ]  
488 	  -0.00016901 	 [X0a Z1a X2a X2b Z3b X4b ]  
489 	  -0.00016901 	 [Y0a Z1a Y2a X2b Z3b X4b ]  
490 	  -0.00016901 	 [X0a Z1a X2a Y2b Z3b Y4b ]  
491 	  -0.00016901 	 [Y0a Z1a Y2a Y2b Z3b Y4b ]  
492 	  0.00044781 	 [X0a Z1a Z3a X4a ]  
493 	  0.00044781 	 [Y0a Z1a Z3a Y4a ]  
494 	  0.00044781 	 [X0b Z1b Z3b X4b ]  
495 	  0.00044781 	 [Y0b Z1b Z3b Y4b ]  
496 	  0.00039327 	 [X2a Z3a X4a X0b Z1b Z2b Z3b X4b ]  
497 	  0.00039327 	 [X2a Z3a X4a Y0b Z1b Z2b Z3b Y4b ]  
498 	  0.00039327 	 [Y2a Z3a Y4a X0b Z1b Z2b Z3b X4b ]  
499 	  0.00039327 	 [Y2a Z3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
500 	  0.00039327 	 [X0a Z1a Z2a Z3a X4a X2b Z3b X4b ]  
501 	  0.00039327 	 [Y0a Z1a Z2a Z3a Y4a X2b Z3b X4b ]  
502 	  0.00039327 	 [X0a Z1a Z2a Z3a X4a Y2b Z3b Y4b ]  
503 	  0.00039327 	 [Y0a Z1a Z2a Z3a Y4a Y2b Z3b Y4b ]  
504 	  0.00015915 	 [X0a Z1a X2a Z4a ]  
505 	  0.00015915 	 [Y0a Z1a Y2a Z4a ]  
506 	  0.00015915 	 [X0b Z1b X2b Z4b ]  
507 	  0.00015915 	 [Y0b Z1b Y2b Z4b ]  
508 	  0.02508038 	 [X2a Z3a X4a Z0b ]  
509 	  0.02508038 	 [Y2a Z3a Y4a Z0b ]  
510 	  0.02508038 	 [Z0a X2b Z3b X4b ]  
511 	  0.02508038 	 [Z0a Y2b Z3b Y4b ]  
512 	  0.00061682 	 [X0a Z1a Z2a Z3a X4a Z2b ]  
513 	  0.00061682 	 [Y0a Z1a Z2a Z3a Y4a Z2b ]  
514 	  0.00061682 	 [Z2a X0b Z1b Z2b Z3b X4b ]  
515 	  0.00061682 	 [Z2a Y0b Z1b Z2b Z3b Y4b ]  
516 	  -0.00023412 	 [X0a Z1a X2a Z4b ]  
517 	  -0.00023412 	 [Y0a Z1a Y2a Z4b ]  
518 	  -0.00023412 	 [Z4a X0b Z1b X2b ]  
519 	  -0.00023412 	 [Z4a Y0b Z1b Y2b ]  
520 	  0.00008531 	 [X1a Z2a Z3a X4a X1b X2b ]  
521 	  0.00008531 	 [X1a Z2a Z3a X4a Y1b Y2b ]  
522 	  0.00008531 	 [Y1a Z2a Z3a Y4a X1b X2b ]  
523 	  0.00008531 	 [Y1a Z2a Z3a Y4a Y1b Y2b ]  
524 	  0.00008531 	 [X1a X2a X1b Z2b Z3b X4b ]  
525 	  0.00008531 	 [Y1a Y2a X1b Z2b Z3b X4b ]  
526 	  0.00008531 	 [X1a X2a Y1b Z2b Z3b Y4b ]  
527 	  0.00008531 	 [Y1a Y2a Y1b Z2b Z3b Y4b ]  
528 	  0.00804177 	 [Z1a X2a Z3a X4a ]  
529 	  0.00804177 	 [Z1a Y2a Z3a Y4a ]  
530 	  0.00804177 	 [Z1b X2b Z3b X4b ]  
531 	  0.00804177 	 [Z1b Y2b Z3b Y4b ]  
532 	  -0.00072600 	 [X2a Z3a X4a X1b X2b ]  
533 	  -0.00072600 	 [X2a Z3a X4a Y1b Y2b ]  
534 	  -0.00072600 	 [Y2a Z3a Y4a X1b X2b ]  
535 	  -0.00072600 	 [Y2a Z3a Y4a Y1b Y2b ]  
536 	  -0.00072600 	 [X1a X2a X2b Z3b X4b ]  
537 	  -0.00072600 	 [Y1a Y2a X2b Z3b X4b ]  
538 	  -0.00072600 	 [X1a X2a Y2b Z3b Y4b ]  
539 	  -0.00072600 	 [Y1a Y2a Y2b Z3b Y4b ]  
540 	  0.00198115 	 [X1a Z3a X4a ]  
541 	  0.00198115 	 [Y1a Z3a Y4a ]  
542 	  0.00198115 	 [X1b Z3b X4b ]  
543 	  0.00198115 	 [Y1b Z3b Y4b ]  
544 	  0.00167329 	 [X2a Z3a X4a X1b Z2b Z3b X4b ]  
545 	  0.00167329 	 [X2a Z3a X4a Y1b Z2b Z3b Y4b ]  
546 	  0.00167329 	 [Y2a Z3a Y4a X1b Z2b Z3b X4b ]  
547 	  0.00167329 	 [Y2a Z3a Y4a Y1b Z2b Z3b Y4b ]  
548 	  0.00167329 	 [X1a Z2a Z3a X4a X2b Z3b X4b ]  
549 	  0.00167329 	 [Y1a Z2a Z3a Y4a X2b Z3b X4b ]  
550 	  0.00167329 	 [X1a Z2a Z3a X4a Y2b Z3b Y4b ]  
551 	  0.00167329 	 [Y1a Z2a Z3a Y4a Y2b Z3b Y4b ]  
552 	  -0.00003073 	 [X1a X2a Z4a ]  
553 	  -0.00003073 	 [Y1a Y2a Z4a ]  
554 	  -0.00003073 	 [X1b X2b Z4b ]  
555 	  -0.00003073 	 [Y1b Y2b Z4b ]  
556 	  0.00795646 	 [X2a Z3a X4a Z1b ]  
557 	  0.00795646 	 [Y2a Z3a Y4a Z1b ]  
558 	  0.00795646 	 [Z1a X2b Z3b X4b ]  
559 	  0.00795646 	 [Z1a Y2b Z3b Y4b ]  
560 	  0.00270715 	 [X1a Z2a Z3a X4a Z2b ]  
561 	  0.00270715 	 [Y1a Z2a Z3a Y4a Z2b ]  
562 	  0.00270715 	 [Z2a X1b Z2b Z3b X4b ]  
563 	  0.00270715 	 [Z2a Y1b Z2b Z3b Y4b ]  
564 	  -0.00170403 	 [X1a X2a Z4b ]  
565 	  -0.00170403 	 [Y1a Y2a Z4b ]  
566 	  -0.00170403 	 [Z4a X1b X2b ]  
567 	  -0.00170403 	 [Z4a Y1b Y2b ]  
568 	  0.00028852 	 [X0a Y1a Y2a Z3a X4a ]  
569 	  0.00067385 	 [Y0a Y1a X2a Z3a X4a ]  
570 	  0.00067385 	 [X0a X1a Y2a Z3a Y4a ]  
571 	  0.00028852 	 [Y0a X1a X2a Z3a Y4a ]  
572 	  0.00012273 	 [X1a Z2a Z3a X4a X0b Z1b X2b ]  
573 	  0.00012273 	 [X1a Z2a Z3a X4a Y0b Z1b Y2b ]  
574 	  0.00012273 	 [Y1a Z2a Z3a Y4a X0b Z1b X2b ]  
575 	  0.00012273 	 [Y1a Z2a Z3a Y4a Y0b Z1b Y2b ]  
576 	  0.00012273 	 [X0a Z1a X2a X1b Z2b Z3b X4b ]  
577 	  0.00012273 	 [Y0a Z1a Y2a X1b Z2b Z3b X4b ]  
578 	  0.00012273 	 [X0a Z1a X2a Y1b Z2b Z3b Y4b ]  
579 	  0.00012273 	 [Y0a Z1a Y2a Y1b Z2b Z3b Y4b ]  
580 	  0.00028852 	 [X0b Y1b Y2b Z3b X4b ]  
581 	  0.00067385 	 [Y0b Y1b X2b Z3b X4b ]  
582 	  0.00067385 	 [X0b X1b Y2b Z3b Y4b ]  
583 	  0.00028852 	 [Y0b X1b X2b Z3b Y4b ]  
584 	  0.00096236 	 [X0a X1a X2a Z3a X4a ]  
585 	  0.00096236 	 [Y0a Y1a Y2a Z3a Y4a ]  
586 	  -0.00016579 	 [X0a Z1a Z2a Z3a X4a X1b X2b ]  
587 	  -0.00016579 	 [X0a Z1a Z2a Z3a X4a Y1b Y2b ]  
588 	  -0.00016579 	 [Y0a Z1a Z2a Z3a Y4a X1b X2b ]  
589 	  -0.00016579 	 [Y0a Z1a Z2a Z3a Y4a Y1b Y2b ]  
590 	  -0.00016579 	 [X1a X2a X0b Z1b Z2b Z3b X4b ]  
591 	  -0.00016579 	 [Y1a Y2a X0b Z1b Z2b Z3b X4b ]  
592 	  -0.00016579 	 [X1a X2a Y0b Z1b Z2b Z3b Y4b ]  
593 	  -0.00016579 	 [Y1a Y2a Y0b Z1b Z2b Z3b Y4b ]  
594 	  0.00096236 	 [X0b X1b X2b Z3b X4b ]  
595 	  0.00096236 	 [Y0b Y1b Y2b Z3b Y4b ]  
596 	  0.00079658 	 [X2a Z3a X4a X0b X1b ]  
597 	  0.00079658 	 [X2a Z3a X4a Y0b Y1b ]  
598 	  0.00079658 	 [Y2a Z3a Y4a X0b X1b ]  
599 	  0.00079658 	 [Y2a Z3a Y4a Y0b Y1b ]  
600 	  0.00079658 	 [X0a X1a X2b Z3b X4b ]  
601 	  0.00079658 	 [Y0a Y1a X2b Z3b X4b ]  
602 	  0.00079658 	 [X0a X1a Y2b Z3b Y4b ]  
603 	  0.00079658 	 [Y0a Y1a Y2b Z3b Y4b ]  
604 	  0.00631914 	 [X3a X4a ]  
605 	  0.00631914 	 [Y3a Y4a ]  
606 	  0.00631914 	 [X3b X4b ]  
607 	  0.00631914 	 [Y3b Y4b ]  
608 	  0.03285122 	 [Z3a Z4a ]  
609 	  0.00484752 	 [X3a X4a X3b X4b ]  
610 	  0.00484752 	 [X3a X4a Y3b Y4b ]  
611 	  0.00484752 	 [Y3a Y4a X3b X4b ]  
612 	  0.00484752 	 [Y3a Y4a Y3b Y4b ]  
613 	  0.03285122 	 [Z3b Z4b ]  
614 	  -0.00184301 	 [X3a X4a Z3b ]  
615 	  -0.00184301 	 [Y3a Y4a Z3b ]  
616 	  -0.00184301 	 [Z3a X3b X4b ]  
617 	  -0.00184301 	 [Z3a Y3b Y4b ]  
618 	  0.00674644 	 [Y3a Y4a Z4b ]  
619 	  0.00674644 	 [X3a X4a Z4b ]  
620 	  0.00674644 	 [Z4a Y3b Y4b ]  
621 	  0.00674644 	 [Z4a X3b X4b ]  
622 	  0.03769874 	 [Z4a Z3b ]  
623 	  0.03769874 	 [Z3a Z4b ]  
624 	  -0.00108904 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b X3b ]  
625 	  -0.00108904 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Y3b ]  
626 	  -0.00108904 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b X3b ]  
627 	  -0.00108904 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Y3b ]  
628 	  -0.00108904 	 [X0a Z1a Z2a X3a X0b Z1b Z2b Z3b X4b ]  
629 	  -0.00108904 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b Z3b X4b ]  
630 	  -0.00108904 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Z3b Y4b ]  
631 	  -0.00108904 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Z3b Y4b ]  
632 	  0.01065705 	 [Z0a X3a X4a ]  
633 	  0.01065705 	 [Z0a Y3a Y4a ]  
634 	  0.01065705 	 [Z0b X3b X4b ]  
635 	  0.01065705 	 [Z0b Y3b Y4b ]  
636 	  -0.00041498 	 [X3a X4a X0b Z1b Z2b X3b ]  
637 	  -0.00041498 	 [X3a X4a Y0b Z1b Z2b Y3b ]  
638 	  -0.00041498 	 [Y3a Y4a X0b Z1b Z2b X3b ]  
639 	  -0.00041498 	 [Y3a Y4a Y0b Z1b Z2b Y3b ]  
640 	  -0.00041498 	 [X0a Z1a Z2a X3a X3b X4b ]  
641 	  -0.00041498 	 [Y0a Z1a Z2a Y3a X3b X4b ]  
642 	  -0.00041498 	 [X0a Z1a Z2a X3a Y3b Y4b ]  
643 	  -0.00041498 	 [Y0a Z1a Z2a Y3a Y3b Y4b ]  
644 	  -0.00095339 	 [X0a Z1a Z2a X4a ]  
645 	  -0.00095339 	 [Y0a Z1a Z2a Y4a ]  
646 	  -0.00095339 	 [X0b Z1b Z2b X4b ]  
647 	  -0.00095339 	 [Y0b Z1b Z2b Y4b ]  
648 	  0.00033639 	 [X3a X4a X0b Z1b Z2b Z3b X4b ]  
649 	  0.00033639 	 [X3a X4a Y0b Z1b Z2b Z3b Y4b ]  
650 	  0.00033639 	 [Y3a Y4a X0b Z1b Z2b Z3b X4b ]  
651 	  0.00033639 	 [Y3a Y4a Y0b Z1b Z2b Z3b Y4b ]  
652 	  0.00033639 	 [X0a Z1a Z2a Z3a X4a X3b X4b ]  
653 	  0.00033639 	 [Y0a Z1a Z2a Z3a Y4a X3b X4b ]  
654 	  0.00033639 	 [X0a Z1a Z2a Z3a X4a Y3b Y4b ]  
655 	  0.00033639 	 [Y0a Z1a Z2a Z3a Y4a Y3b Y4b ]  
656 	  -0.00038094 	 [X0a Z1a Z2a X3a Z4a ]  
657 	  -0.00038094 	 [Y0a Z1a Z2a Y3a Z4a ]  
658 	  -0.00038094 	 [X0b Z1b Z2b X3b Z4b ]  
659 	  -0.00038094 	 [Y0b Z1b Z2b Y3b Z4b ]  
660 	  0.01174609 	 [X3a X4a Z0b ]  
661 	  0.01174609 	 [Y3a Y4a Z0b ]  
662 	  0.01174609 	 [Z0a X3b X4b ]  
663 	  0.01174609 	 [Z0a Y3b Y4b ]  
664 	  -0.00053841 	 [X0a Z1a Z2a Z3a X4a Z3b ]  
665 	  -0.00053841 	 [Y0a Z1a Z2a Z3a Y4a Z3b ]  
666 	  -0.00053841 	 [Z3a X0b Z1b Z2b Z3b X4b ]  
667 	  -0.00053841 	 [Z3a Y0b Z1b Z2b Z3b Y4b ]  
668 	  -0.00071733 	 [X0a Z1a Z2a X3a Z4b ]  
669 	  -0.00071733 	 [Y0a Z1a Z2a Y3a Z4b ]  
670 	  -0.00071733 	 [Z4a X0b Z1b Z2b X3b ]  
671 	  -0.00071733 	 [Z4a Y0b Z1b Z2b Y3b ]  
672 	  0.00149060 	 [X1a Z2a Z3a X4a X1b Z2b X3b ]  
673 	  0.00149060 	 [X1a Z2a Z3a X4a Y1b Z2b Y3b ]  
674 	  0.00149060 	 [Y1a Z2a Z3a Y4a X1b Z2b X3b ]  
675 	  0.00149060 	 [Y1a Z2a Z3a Y4a Y1b Z2b Y3b ]  
676 	  0.00149060 	 [X1a Z2a X3a X1b Z2b Z3b X4b ]  
677 	  0.00149060 	 [Y1a Z2a Y3a X1b Z2b Z3b X4b ]  
678 	  0.00149060 	 [X1a Z2a X3a Y1b Z2b Z3b Y4b ]  
679 	  0.00149060 	 [Y1a Z2a Y3a Y1b Z2b Z3b Y4b ]  
680 	  -0.00227655 	 [Z1a X3a X4a ]  
681 	  -0.00227655 	 [Z1a Y3a Y4a ]  
682 	  -0.00227655 	 [Z1b X3b X4b ]  
683 	  -0.00227655 	 [Z1b Y3b Y4b ]  
684 	  -0.00008068 	 [X3a X4a X1b Z2b X3b ]  
685 	  -0.00008068 	 [X3a X4a Y1b Z2b Y3b ]  
686 	  -0.00008068 	 [Y3a Y4a X1b Z2b X3b ]  
687 	  -0.00008068 	 [Y3a Y4a Y1b Z2b Y3b ]  
688 	  -0.00008068 	 [X1a Z2a X3a X3b X4b ]  
689 	  -0.00008068 	 [Y1a Z2a Y3a X3b X4b ]  
690 	  -0.00008068 	 [X1a Z2a X3a Y3b Y4b ]  
691 	  -0.00008068 	 [Y1a Z2a Y3a Y3b Y4b ]  
692 	  0.00094944 	 [X1a Z2a X4a ]  
693 	  0.00094944 	 [Y1a Z2a Y4a ]  
694 	  0.00094944 	 [X1b Z2b X4b ]  
695 	  0.00094944 	 [Y1b Z2b Y4b ]  
696 	  0.00107345 	 [X3a X4a X1b Z2b Z3b X4b ]  
697 	  0.00107345 	 [X3a X4a Y1b Z2b Z3b Y4b ]  
698 	  0.00107345 	 [Y3a Y4a X1b Z2b Z3b X4b ]  
699 	  0.00107345 	 [Y3a Y4a Y1b Z2b Z3b Y4b ]  
700 	  0.00107345 	 [X1a Z2a Z3a X4a X3b X4b ]  
701 	  0.00107345 	 [Y1a Z2a Z3a Y4a X3b X4b ]  
702 	  0.00107345 	 [X1a Z2a Z3a X4a Y3b Y4b ]  
703 	  0.00107345 	 [Y1a Z2a Z3a Y4a Y3b Y4b ]  
704 	  0.00276540 	 [X1a Z2a X3a Z4a ]  
705 	  0.00276540 	 [Y1a Z2a Y3a Z4a ]  
706 	  0.00276540 	 [X1b Z2b X3b Z4b ]  
707 	  0.00276540 	 [Y1b Z2b Y3b Z4b ]  
708 	  -0.00376715 	 [X3a X4a Z1b ]  
709 	  -0.00376715 	 [Y3a Y4a Z1b ]  
710 	  -0.00376715 	 [Z1a X3b X4b ]  
711 	  -0.00376715 	 [Z1a Y3b Y4b ]  
712 	  0.00103011 	 [X1a Z2a Z3a X4a Z3b ]  
713 	  0.00103011 	 [Y1a Z2a Z3a Y4a Z3b ]  
714 	  0.00103011 	 [Z3a X1b Z2b Z3b X4b ]  
715 	  0.00103011 	 [Z3a Y1b Z2b Z3b Y4b ]  
716 	  0.00169195 	 [X1a Z2a X3a Z4b ]  
717 	  0.00169195 	 [Y1a Z2a Y3a Z4b ]  
718 	  0.00169195 	 [Z4a X1b Z2b X3b ]  
719 	  0.00169195 	 [Z4a Y1b Z2b Y3b ]  
720 	  0.00075574 	 [X0a Y1a Y3a X4a ]  
721 	  0.00060308 	 [Y0a Y1a X3a X4a ]  
722 	  0.00060308 	 [X0a X1a Y3a Y4a ]  
723 	  0.00075574 	 [Y0a X1a X3a Y4a ]  
724 	  0.00004989 	 [X1a Z2a Z3a X4a X0b Z1b Z2b X3b ]  
725 	  0.00004989 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Y3b ]  
726 	  0.00004989 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b X3b ]  
727 	  0.00004989 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Y3b ]  
728 	  0.00004989 	 [X0a Z1a Z2a X3a X1b Z2b Z3b X4b ]  
729 	  0.00004989 	 [Y0a Z1a Z2a Y3a X1b Z2b Z3b X4b ]  
730 	  0.00004989 	 [X0a Z1a Z2a X3a Y1b Z2b Z3b Y4b ]  
731 	  0.00004989 	 [Y0a Z1a Z2a Y3a Y1b Z2b Z3b Y4b ]  
732 	  0.00075574 	 [X0b Y1b Y3b X4b ]  
733 	  0.00060308 	 [Y0b Y1b X3b X4b ]  
734 	  0.00060308 	 [X0b X1b Y3b Y4b ]  
735 	  0.00075574 	 [Y0b X1b X3b Y4b ]  
736 	  0.00135882 	 [X0a X1a X3a X4a ]  
737 	  0.00135882 	 [Y0a Y1a Y3a Y4a ]  
738 	  -0.00070585 	 [X0a Z1a Z2a Z3a X4a X1b Z2b X3b ]  
739 	  -0.00070585 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Y3b ]  
740 	  -0.00070585 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b X3b ]  
741 	  -0.00070585 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Y3b ]  
742 	  -0.00070585 	 [X1a Z2a X3a X0b Z1b Z2b Z3b X4b ]  
743 	  -0.00070585 	 [Y1a Z2a Y3a X0b Z1b Z2b Z3b X4b ]  
744 	  -0.00070585 	 [X1a Z2a X3a Y0b Z1b Z2b Z3b Y4b ]  
745 	  -0.00070585 	 [Y1a Z2a Y3a Y0b Z1b Z2b Z3b Y4b ]  
746 	  0.00135882 	 [X0b X1b X3b X4b ]  
747 	  0.00135882 	 [Y0b Y1b Y3b Y4b ]  
748 	  0.00065296 	 [X3a X4a X0b X1b ]  
749 	  0.00065296 	 [X3a X4a Y0b Y1b ]  
750 	  0.00065296 	 [Y3a Y4a X0b X1b ]  
751 	  0.00065296 	 [Y3a Y4a Y0b Y1b ]  
752 	  0.00065296 	 [X0a X1a X3b X4b ]  
753 	  0.00065296 	 [Y0a Y1a X3b X4b ]  
754 	  0.00065296 	 [X0a X1a Y3b Y4b ]  
755 	  0.00065296 	 [Y0a Y1a Y3b Y4b ]  
756 	  -0.00317664 	 [X2a Z3a X4a X2b X3b ]  
757 	  -0.00317664 	 [X2a Z3a X4a Y2b Y3b ]  
758 	  -0.00317664 	 [Y2a Z3a Y4a X2b X3b ]  
759 	  -0.00317664 	 [Y2a Z3a Y4a Y2b Y3b ]  
760 	  -0.00317664 	 [X2a X3a X2b Z3b X4b ]  
761 	  -0.00317664 	 [Y2a Y3a X2b Z3b X4b ]  
762 	  -0.00317664 	 [X2a X3a Y2b Z3b Y4b ]  
763 	  -0.00317664 	 [Y2a Y3a Y2b Z3b Y4b ]  
764 	  0.00439712 	 [Z2a X3a X4a ]  
765 	  0.00439712 	 [Z2a Y3a Y4a ]  
766 	  0.00439712 	 [Z2b X3b X4b ]  
767 	  0.00439712 	 [Z2b Y3b Y4b ]  
768 	  0.00031286 	 [X3a X4a X2b X3b ]  
769 	  0.00031286 	 [X3a X4a Y2b Y3b ]  
770 	  0.00031286 	 [Y3a Y4a X2b X3b ]  
771 	  0.00031286 	 [Y3a Y4a Y2b Y3b ]  
772 	  0.00031286 	 [X2a X3a X3b X4b ]  
773 	  0.00031286 	 [Y2a Y3a X3b X4b ]  
774 	  0.00031286 	 [X2a X3a Y3b Y4b ]  
775 	  0.00031286 	 [Y2a Y3a Y3b Y4b ]  
776 	  0.00462930 	 [X2a X4a ]  
777 	  0.00462930 	 [Y2a Y4a ]  
778 	  0.00462930 	 [X2b X4b ]  
779 	  0.00462930 	 [Y2b Y4b ]  
780 	  0.00285305 	 [X3a X4a X2b Z3b X4b ]  
781 	  0.00285305 	 [X3a X4a Y2b Z3b Y4b ]  
782 	  0.00285305 	 [Y3a Y4a X2b Z3b X4b ]  
783 	  0.00285305 	 [Y3a Y4a Y2b Z3b Y4b ]  
784 	  0.00285305 	 [X2a Z3a X4a X3b X4b ]  
785 	  0.00285305 	 [Y2a Z3a Y4a X3b X4b ]  
786 	  0.00285305 	 [X2a Z3a X4a Y3b Y4b ]  
787 	  0.00285305 	 [Y2a Z3a Y4a Y3b Y4b ]  
788 	  -0.00154876 	 [X2a X3a Z4a ]  
789 	  -0.00154876 	 [Y2a Y3a Z4a ]  
790 	  -0.00154876 	 [X2b X3b Z4b ]  
791 	  -0.00154876 	 [Y2b Y3b Z4b ]  
792 	  0.00757376 	 [X3a X4a Z2b ]  
793 	  0.00757376 	 [Y3a Y4a Z2b ]  
794 	  0.00757376 	 [Z2a X3b X4b ]  
795 	  0.00757376 	 [Z2a Y3b Y4b ]  
796 	  0.00431644 	 [X2a Z3a X4a Z3b ]  
797 	  0.00431644 	 [Y2a Z3a Y4a Z3b ]  
798 	  0.00431644 	 [Z3a X2b Z3b X4b ]  
799 	  0.00431644 	 [Z3a Y2b Z3b Y4b ]  
800 	  -0.00440181 	 [X2a X3a Z4b ]  
801 	  -0.00440181 	 [Y2a Y3a Z4b ]  
802 	  -0.00440181 	 [Z4a X2b X3b ]  
803 	  -0.00440181 	 [Z4a Y2b Y3b ]  
804 	  -0.00056551 	 [X0a Z1a Y2a Y3a X4a ]  
805 	  0.00031673 	 [Y0a Z1a Y2a X3a X4a ]  
806 	  0.00031673 	 [X0a Z1a X2a Y3a Y4a ]  
807 	  -0.00056551 	 [Y0a Z1a X2a X3a Y4a ]  
808 	  -0.00047895 	 [X2a Z3a X4a X0b Z1b Z2b X3b ]  
809 	  -0.00047895 	 [X2a Z3a X4a Y0b Z1b Z2b Y3b ]  
810 	  -0.00047895 	 [Y2a Z3a Y4a X0b Z1b Z2b X3b ]  
811 	  -0.00047895 	 [Y2a Z3a Y4a Y0b Z1b Z2b Y3b ]  
812 	  -0.00047895 	 [X0a Z1a Z2a X3a X2b Z3b X4b ]  
813 	  -0.00047895 	 [Y0a Z1a Z2a Y3a X2b Z3b X4b ]  
814 	  -0.00047895 	 [X0a Z1a Z2a X3a Y2b Z3b Y4b ]  
815 	  -0.00047895 	 [Y0a Z1a Z2a Y3a Y2b Z3b Y4b ]  
816 	  -0.00056551 	 [X0b Z1b Y2b Y3b X4b ]  
817 	  0.00031673 	 [Y0b Z1b Y2b X3b X4b ]  
818 	  0.00031673 	 [X0b Z1b X2b Y3b Y4b ]  
819 	  -0.00056551 	 [Y0b Z1b X2b X3b Y4b ]  
820 	  -0.00024878 	 [X0a Z1a X2a X3a X4a ]  
821 	  -0.00024878 	 [Y0a Z1a Y2a Y3a Y4a ]  
822 	  0.00008656 	 [X0a Z1a Z2a Z3a X4a X2b X3b ]  
823 	  0.00008656 	 [X0a Z1a Z2a Z3a X4a Y2b Y3b ]  
824 	  0.00008656 	 [Y0a Z1a Z2a Z3a Y4a X2b X3b ]  
825 	  0.00008656 	 [Y0a Z1a Z2a Z3a Y4a Y2b Y3b ]  
826 	  0.00008656 	 [X2a X3a X0b Z1b Z2b Z3b X4b ]  
827 	  0.00008656 	 [Y2a Y3a X0b Z1b Z2b Z3b X4b ]  
828 	  0.00008656 	 [X2a X3a Y0b Z1b Z2b Z3b Y4b ]  
829 	  0.00008656 	 [Y2a Y3a Y0b Z1b Z2b Z3b Y4b ]  
830 	  -0.00024878 	 [X0b Z1b X2b X3b X4b ]  
831 	  -0.00024878 	 [Y0b Z1b Y2b Y3b Y4b ]  
832 	  -0.00016222 	 [X3a X4a X0b Z1b X2b ]  
833 	  -0.00016222 	 [X3a X4a Y0b Z1b Y2b ]  
834 	  -0.00016222 	 [Y3a Y4a X0b Z1b X2b ]  
835 	  -0.00016222 	 [Y3a Y4a Y0b Z1b Y2b ]  
836 	  -0.00016222 	 [X0a Z1a X2a X3b X4b ]  
837 	  -0.00016222 	 [Y0a Z1a Y2a X3b X4b ]  
838 	  -0.00016222 	 [X0a Z1a X2a Y3b Y4b ]  
839 	  -0.00016222 	 [Y0a Z1a Y2a Y3b Y4b ]  
840 	  0.00143633 	 [X1a Y2a Y3a X4a ]  
841 	  -0.00206604 	 [Y1a Y2a X3a X4a ]  
842 	  -0.00206604 	 [X1a X2a Y3a Y4a ]  
843 	  0.00143633 	 [Y1a X2a X3a Y4a ]  
844 	  0.00058627 	 [X2a Z3a X4a X1b Z2b X3b ]  
845 	  0.00058627 	 [X2a Z3a X4a Y1b Z2b Y3b ]  
846 	  0.00058627 	 [Y2a Z3a Y4a X1b Z2b X3b ]  
847 	  0.00058627 	 [Y2a Z3a Y4a Y1b Z2b Y3b ]  
848 	  0.00058627 	 [X1a Z2a X3a X2b Z3b X4b ]  
849 	  0.00058627 	 [Y1a Z2a Y3a X2b Z3b X4b ]  
850 	  0.00058627 	 [X1a Z2a X3a Y2b Z3b Y4b ]  
851 	  0.00058627 	 [Y1a Z2a Y3a Y2b Z3b Y4b ]  
852 	  0.00143633 	 [X1b Y2b Y3b X4b ]  
853 	  -0.00206604 	 [Y1b Y2b X3b X4b ]  
854 	  -0.00206604 	 [X1b X2b Y3b Y4b ]  
855 	  0.00143633 	 [Y1b X2b X3b Y4b ]  
856 	  -0.00062971 	 [X1a X2a X3a X4a ]  
857 	  -0.00062971 	 [Y1a Y2a Y3a Y4a ]  
858 	  -0.00085006 	 [X1a Z2a Z3a X4a X2b X3b ]  
859 	  -0.00085006 	 [X1a Z2a Z3a X4a Y2b Y3b ]  
860 	  -0.00085006 	 [Y1a Z2a Z3a Y4a X2b X3b ]  
861 	  -0.00085006 	 [Y1a Z2a Z3a Y4a Y2b Y3b ]  
862 	  -0.00085006 	 [X2a X3a X1b Z2b Z3b X4b ]  
863 	  -0.00085006 	 [Y2a Y3a X1b Z2b Z3b X4b ]  
864 	  -0.00085006 	 [X2a X3a Y1b Z2b Z3b Y4b ]  
865 	  -0.00085006 	 [Y2a Y3a Y1b Z2b Z3b Y4b ]  
866 	  -0.00062971 	 [X1b X2b X3b X4b ]  
867 	  -0.00062971 	 [Y1b Y2b Y3b Y4b ]  
868 	  -0.00147977 	 [X3a X4a X1b X2b ]  
869 	  -0.00147977 	 [X3a X4a Y1b Y2b ]  
870 	  -0.00147977 	 [Y3a Y4a X1b X2b ]  
871 	  -0.00147977 	 [Y3a Y4a Y1b Y2b ]  
872 	  -0.00147977 	 [X1a X2a X3b X4b ]  
873 	  -0.00147977 	 [Y1a Y2a X3b X4b ]  
874 	  -0.00147977 	 [X1a X2a Y3b Y4b ]  
875 	  -0.00147977 	 [Y1a Y2a Y3b Y4b ]  
876 	  -0.35430113 	 [Z5a ]  
877 	  -0.35430113 	 [Z5b ]  
878 	  0.06852371 	 [Z5a Z5b ]  
879 	  0.00050943 	 [X0a Z1a Z2a Z3a Z4a X5a ]  
880 	  0.00050943 	 [Y0a Z1a Z2a Z3a Z4a Y5a ]  
881 	  0.00050943 	 [X0b Z1b Z2b Z3b Z4b X5b ]  
882 	  0.00050943 	 [Y0b Z1b Z2b Z3b Z4b Y5b ]  
883 	  0.08414918 	 [Z0a Z5a ]  
884 	  0.00241715 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
885 	  0.00241715 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
886 	  0.00241715 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
887 	  0.00241715 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
888 	  0.08414918 	 [Z0b Z5b ]  
889 	  0.00972330 	 [X0a Z1a Z2a Z3a Z4a X5a Z0b ]  
890 	  0.00972330 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z0b ]  
891 	  0.00972330 	 [Z0a X0b Z1b Z2b Z3b Z4b X5b ]  
892 	  0.00972330 	 [Z0a Y0b Z1b Z2b Z3b Z4b Y5b ]  
893 	  -0.00031990 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z5b ]  
894 	  -0.00031990 	 [X0a Z1a Z2a Z3a Z4a X5a Z5b ]  
895 	  -0.00031990 	 [Z5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
896 	  -0.00031990 	 [Z5a X0b Z1b Z2b Z3b Z4b X5b ]  
897 	  0.08656634 	 [Z5a Z0b ]  
898 	  0.08656634 	 [Z0a Z5b ]  
899 	  -0.05048501 	 [X1a Z2a Z3a Z4a X5a ]  
900 	  -0.05048501 	 [Y1a Z2a Z3a Z4a Y5a ]  
901 	  -0.05048501 	 [X1b Z2b Z3b Z4b X5b ]  
902 	  -0.05048501 	 [Y1b Z2b Z3b Z4b Y5b ]  
903 	  0.06632044 	 [Z1a Z5a ]  
904 	  0.01306325 	 [X1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
905 	  0.01306325 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
906 	  0.01306325 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
907 	  0.01306325 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
908 	  0.06632044 	 [Z1b Z5b ]  
909 	  0.01454794 	 [X1a Z2a Z3a Z4a X5a Z1b ]  
910 	  0.01454794 	 [Y1a Z2a Z3a Z4a Y5a Z1b ]  
911 	  0.01454794 	 [Z1a X1b Z2b Z3b Z4b X5b ]  
912 	  0.01454794 	 [Z1a Y1b Z2b Z3b Z4b Y5b ]  
913 	  0.00222580 	 [Y1a Z2a Z3a Z4a Y5a Z5b ]  
914 	  0.00222580 	 [X1a Z2a Z3a Z4a X5a Z5b ]  
915 	  0.00222580 	 [Z5a Y1b Z2b Z3b Z4b Y5b ]  
916 	  0.00222580 	 [Z5a X1b Z2b Z3b Z4b X5b ]  
917 	  0.07938369 	 [Z5a Z1b ]  
918 	  0.07938369 	 [Z1a Z5b ]  
919 	  0.00151095 	 [X0a Z1a Z2a Z3a Z4a X5a X0b X1b ]  
920 	  0.00151095 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Y1b ]  
921 	  0.00151095 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b X1b ]  
922 	  0.00151095 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Y1b ]  
923 	  0.00151095 	 [X0a X1a X0b Z1b Z2b Z3b Z4b X5b ]  
924 	  0.00151095 	 [Y0a Y1a X0b Z1b Z2b Z3b Z4b X5b ]  
925 	  0.00151095 	 [X0a X1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
926 	  0.00151095 	 [Y0a Y1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
927 	  -0.01333288 	 [Z0a X1a Z2a Z3a Z4a X5a ]  
928 	  -0.01333288 	 [Z0a Y1a Z2a Z3a Z4a Y5a ]  
929 	  -0.01333288 	 [Z0b X1b Z2b Z3b Z4b X5b ]  
930 	  -0.01333288 	 [Z0b Y1b Z2b Z3b Z4b Y5b ]  
931 	  -0.00047965 	 [X1a Z2a Z3a Z4a X5a X0b X1b ]  
932 	  -0.00047965 	 [X1a Z2a Z3a Z4a X5a Y0b Y1b ]  
933 	  -0.00047965 	 [Y1a Z2a Z3a Z4a Y5a X0b X1b ]  
934 	  -0.00047965 	 [Y1a Z2a Z3a Z4a Y5a Y0b Y1b ]  
935 	  -0.00047965 	 [X0a X1a X1b Z2b Z3b Z4b X5b ]  
936 	  -0.00047965 	 [Y0a Y1a X1b Z2b Z3b Z4b X5b ]  
937 	  -0.00047965 	 [X0a X1a Y1b Z2b Z3b Z4b Y5b ]  
938 	  -0.00047965 	 [Y0a Y1a Y1b Z2b Z3b Z4b Y5b ]  
939 	  -0.00264970 	 [X0a Z2a Z3a Z4a X5a ]  
940 	  -0.00264970 	 [Y0a Z2a Z3a Z4a Y5a ]  
941 	  -0.00264970 	 [X0b Z2b Z3b Z4b X5b ]  
942 	  -0.00264970 	 [Y0b Z2b Z3b Z4b Y5b ]  
943 	  0.00010739 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
944 	  0.00010739 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
945 	  0.00010739 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
946 	  0.00010739 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
947 	  0.00010739 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
948 	  0.00010739 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
949 	  0.00010739 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
950 	  0.00010739 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
951 	  0.00025290 	 [X0a X1a Z5a ]  
952 	  0.00025290 	 [Y0a Y1a Z5a ]  
953 	  0.00025290 	 [X0b X1b Z5b ]  
954 	  0.00025290 	 [Y0b Y1b Z5b ]  
955 	  -0.01484383 	 [X1a Z2a Z3a Z4a X5a Z0b ]  
956 	  -0.01484383 	 [Y1a Z2a Z3a Z4a Y5a Z0b ]  
957 	  -0.01484383 	 [Z0a X1b Z2b Z3b Z4b X5b ]  
958 	  -0.01484383 	 [Z0a Y1b Z2b Z3b Z4b Y5b ]  
959 	  -0.00217005 	 [X0a Z1a Z2a Z3a Z4a X5a Z1b ]  
960 	  -0.00217005 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z1b ]  
961 	  -0.00217005 	 [Z1a X0b Z1b Z2b Z3b Z4b X5b ]  
962 	  -0.00217005 	 [Z1a Y0b Z1b Z2b Z3b Z4b Y5b ]  
963 	  0.00014551 	 [X0a X1a Z5b ]  
964 	  0.00014551 	 [Y0a Y1a Z5b ]  
965 	  0.00014551 	 [Z5a X0b X1b ]  
966 	  0.00014551 	 [Z5a Y0b Y1b ]  
967 	  -0.00340921 	 [X2a Z3a Z4a X5a ]  
968 	  -0.00340921 	 [Y2a Z3a Z4a Y5a ]  
969 	  -0.00340921 	 [X2b Z3b Z4b X5b ]  
970 	  -0.00340921 	 [Y2b Z3b Z4b Y5b ]  
971 	  0.04311704 	 [Z2a Z5a ]  
972 	  0.00442182 	 [X2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
973 	  0.00442182 	 [X2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
974 	  0.00442182 	 [Y2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
975 	  0.00442182 	 [Y2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
976 	  0.04311704 	 [Z2b Z5b ]  
977 	  0.00573825 	 [X2a Z3a Z4a X5a Z2b ]  
978 	  0.00573825 	 [Y2a Z3a Z4a Y5a Z2b ]  
979 	  0.00573825 	 [Z2a X2b Z3b Z4b X5b ]  
980 	  0.00573825 	 [Z2a Y2b Z3b Z4b Y5b ]  
981 	  -0.00389228 	 [Y2a Z3a Z4a Y5a Z5b ]  
982 	  -0.00389228 	 [X2a Z3a Z4a X5a Z5b ]  
983 	  -0.00389228 	 [Z5a Y2b Z3b Z4b Y5b ]  
984 	  -0.00389228 	 [Z5a X2b Z3b Z4b X5b ]  
985 	  0.04753886 	 [Z5a Z2b ]  
986 	  0.04753886 	 [Z2a Z5b ]  
987 	  0.00002341 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b X2b ]  
988 	  0.00002341 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Y2b ]  
989 	  0.00002341 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b X2b ]  
990 	  0.00002341 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Y2b ]  
991 	  0.00002341 	 [X0a Z1a X2a X0b Z1b Z2b Z3b Z4b X5b ]  
992 	  0.00002341 	 [Y0a Z1a Y2a X0b Z1b Z2b Z3b Z4b X5b ]  
993 	  0.00002341 	 [X0a Z1a X2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
994 	  0.00002341 	 [Y0a Z1a Y2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
995 	  0.00040168 	 [Z0a X2a Z3a Z4a X5a ]  
996 	  0.00040168 	 [Z0a Y2a Z3a Z4a Y5a ]  
997 	  0.00040168 	 [Z0b X2b Z3b Z4b X5b ]  
998 	  0.00040168 	 [Z0b Y2b Z3b Z4b Y5b ]  
999 	  -0.00030096 	 [X2a Z3a Z4a X5a X0b Z1b X2b ]  
1000 	  -0.00030096 	 [X2a Z3a Z4a X5a Y0b Z1b Y2b ]  
1001 	  -0.00030096 	 [Y2a Z3a Z4a Y5a X0b Z1b X2b ]  
1002 	  -0.00030096 	 [Y2a Z3a Z4a Y5a Y0b Z1b Y2b ]  
1003 	  -0.00030096 	 [X0a Z1a X2a X2b Z3b Z4b X5b ]  
1004 	  -0.00030096 	 [Y0a Z1a Y2a X2b Z3b Z4b X5b ]  
1005 	  -0.00030096 	 [X0a Z1a X2a Y2b Z3b Z4b Y5b ]  
1006 	  -0.00030096 	 [Y0a Z1a Y2a Y2b Z3b Z4b Y5b ]  
1007 	  0.00095243 	 [X0a Z1a Z3a Z4a X5a ]  
1008 	  0.00095243 	 [Y0a Z1a Z3a Z4a Y5a ]  
1009 	  0.00095243 	 [X0b Z1b Z3b Z4b X5b ]  
1010 	  0.00095243 	 [Y0b Z1b Z3b Z4b Y5b ]  
1011 	  0.00086608 	 [X2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
1012 	  0.00086608 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1013 	  0.00086608 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
1014 	  0.00086608 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1015 	  0.00086608 	 [X0a Z1a Z2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
1016 	  0.00086608 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
1017 	  0.00086608 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
1018 	  0.00086608 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
1019 	  0.00162790 	 [X0a Z1a X2a Z5a ]  
1020 	  0.00162790 	 [Y0a Z1a Y2a Z5a ]  
1021 	  0.00162790 	 [X0b Z1b X2b Z5b ]  
1022 	  0.00162790 	 [Y0b Z1b Y2b Z5b ]  
1023 	  0.00037827 	 [X2a Z3a Z4a X5a Z0b ]  
1024 	  0.00037827 	 [Y2a Z3a Z4a Y5a Z0b ]  
1025 	  0.00037827 	 [Z0a X2b Z3b Z4b X5b ]  
1026 	  0.00037827 	 [Z0a Y2b Z3b Z4b Y5b ]  
1027 	  0.00125339 	 [X0a Z1a Z2a Z3a Z4a X5a Z2b ]  
1028 	  0.00125339 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z2b ]  
1029 	  0.00125339 	 [Z2a X0b Z1b Z2b Z3b Z4b X5b ]  
1030 	  0.00125339 	 [Z2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1031 	  0.00076182 	 [X0a Z1a X2a Z5b ]  
1032 	  0.00076182 	 [Y0a Z1a Y2a Z5b ]  
1033 	  0.00076182 	 [Z5a X0b Z1b X2b ]  
1034 	  0.00076182 	 [Z5a Y0b Z1b Y2b ]  
1035 	  0.00458231 	 [X1a Z2a Z3a Z4a X5a X1b X2b ]  
1036 	  0.00458231 	 [X1a Z2a Z3a Z4a X5a Y1b Y2b ]  
1037 	  0.00458231 	 [Y1a Z2a Z3a Z4a Y5a X1b X2b ]  
1038 	  0.00458231 	 [Y1a Z2a Z3a Z4a Y5a Y1b Y2b ]  
1039 	  0.00458231 	 [X1a X2a X1b Z2b Z3b Z4b X5b ]  
1040 	  0.00458231 	 [Y1a Y2a X1b Z2b Z3b Z4b X5b ]  
1041 	  0.00458231 	 [X1a X2a Y1b Z2b Z3b Z4b Y5b ]  
1042 	  0.00458231 	 [Y1a Y2a Y1b Z2b Z3b Z4b Y5b ]  
1043 	  -0.00485584 	 [Z1a X2a Z3a Z4a X5a ]  
1044 	  -0.00485584 	 [Z1a Y2a Z3a Z4a Y5a ]  
1045 	  -0.00485584 	 [Z1b X2b Z3b Z4b X5b ]  
1046 	  -0.00485584 	 [Z1b Y2b Z3b Z4b Y5b ]  
1047 	  -0.00151648 	 [X2a Z3a Z4a X5a X1b X2b ]  
1048 	  -0.00151648 	 [X2a Z3a Z4a X5a Y1b Y2b ]  
1049 	  -0.00151648 	 [Y2a Z3a Z4a Y5a X1b X2b ]  
1050 	  -0.00151648 	 [Y2a Z3a Z4a Y5a Y1b Y2b ]  
1051 	  -0.00151648 	 [X1a X2a X2b Z3b Z4b X5b ]  
1052 	  -0.00151648 	 [Y1a Y2a X2b Z3b Z4b X5b ]  
1053 	  -0.00151648 	 [X1a X2a Y2b Z3b Z4b Y5b ]  
1054 	  -0.00151648 	 [Y1a Y2a Y2b Z3b Z4b Y5b ]  
1055 	  -0.00538916 	 [X1a Z3a Z4a X5a ]  
1056 	  -0.00538916 	 [Y1a Z3a Z4a Y5a ]  
1057 	  -0.00538916 	 [X1b Z3b Z4b X5b ]  
1058 	  -0.00538916 	 [Y1b Z3b Z4b Y5b ]  
1059 	  -0.00232290 	 [X2a Z3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
1060 	  -0.00232290 	 [X2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
1061 	  -0.00232290 	 [Y2a Z3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
1062 	  -0.00232290 	 [Y2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
1063 	  -0.00232290 	 [X1a Z2a Z3a Z4a X5a X2b Z3b Z4b X5b ]  
1064 	  -0.00232290 	 [Y1a Z2a Z3a Z4a Y5a X2b Z3b Z4b X5b ]  
1065 	  -0.00232290 	 [X1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Y5b ]  
1066 	  -0.00232290 	 [Y1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
1067 	  0.00108694 	 [X1a X2a Z5a ]  
1068 	  0.00108694 	 [Y1a Y2a Z5a ]  
1069 	  0.00108694 	 [X1b X2b Z5b ]  
1070 	  0.00108694 	 [Y1b Y2b Z5b ]  
1071 	  -0.00943815 	 [X2a Z3a Z4a X5a Z1b ]  
1072 	  -0.00943815 	 [Y2a Z3a Z4a Y5a Z1b ]  
1073 	  -0.00943815 	 [Z1a X2b Z3b Z4b X5b ]  
1074 	  -0.00943815 	 [Z1a Y2b Z3b Z4b Y5b ]  
1075 	  -0.00387268 	 [X1a Z2a Z3a Z4a X5a Z2b ]  
1076 	  -0.00387268 	 [Y1a Z2a Z3a Z4a Y5a Z2b ]  
1077 	  -0.00387268 	 [Z2a X1b Z2b Z3b Z4b X5b ]  
1078 	  -0.00387268 	 [Z2a Y1b Z2b Z3b Z4b Y5b ]  
1079 	  0.00340984 	 [X1a X2a Z5b ]  
1080 	  0.00340984 	 [Y1a Y2a Z5b ]  
1081 	  0.00340984 	 [Z5a X1b X2b ]  
1082 	  0.00340984 	 [Z5a Y1b Y2b ]  
1083 	  0.00022784 	 [X0a Y1a Y2a Z3a Z4a X5a ]  
1084 	  0.00062042 	 [Y0a Y1a X2a Z3a Z4a X5a ]  
1085 	  0.00062042 	 [X0a X1a Y2a Z3a Z4a Y5a ]  
1086 	  0.00022784 	 [Y0a X1a X2a Z3a Z4a Y5a ]  
1087 	  -0.00016397 	 [X1a Z2a Z3a Z4a X5a X0b Z1b X2b ]  
1088 	  -0.00016397 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Y2b ]  
1089 	  -0.00016397 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b X2b ]  
1090 	  -0.00016397 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Y2b ]  
1091 	  -0.00016397 	 [X0a Z1a X2a X1b Z2b Z3b Z4b X5b ]  
1092 	  -0.00016397 	 [Y0a Z1a Y2a X1b Z2b Z3b Z4b X5b ]  
1093 	  -0.00016397 	 [X0a Z1a X2a Y1b Z2b Z3b Z4b Y5b ]  
1094 	  -0.00016397 	 [Y0a Z1a Y2a Y1b Z2b Z3b Z4b Y5b ]  
1095 	  0.00022784 	 [X0b Y1b Y2b Z3b Z4b X5b ]  
1096 	  0.00062042 	 [Y0b Y1b X2b Z3b Z4b X5b ]  
1097 	  0.00062042 	 [X0b X1b Y2b Z3b Z4b Y5b ]  
1098 	  0.00022784 	 [Y0b X1b X2b Z3b Z4b Y5b ]  
1099 	  0.00084825 	 [X0a X1a X2a Z3a Z4a X5a ]  
1100 	  0.00084825 	 [Y0a Y1a Y2a Z3a Z4a Y5a ]  
1101 	  -0.00039181 	 [X0a Z1a Z2a Z3a Z4a X5a X1b X2b ]  
1102 	  -0.00039181 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Y2b ]  
1103 	  -0.00039181 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b X2b ]  
1104 	  -0.00039181 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Y2b ]  
1105 	  -0.00039181 	 [X1a X2a X0b Z1b Z2b Z3b Z4b X5b ]  
1106 	  -0.00039181 	 [Y1a Y2a X0b Z1b Z2b Z3b Z4b X5b ]  
1107 	  -0.00039181 	 [X1a X2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1108 	  -0.00039181 	 [Y1a Y2a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1109 	  0.00084825 	 [X0b X1b X2b Z3b Z4b X5b ]  
1110 	  0.00084825 	 [Y0b Y1b Y2b Z3b Z4b Y5b ]  
1111 	  0.00045644 	 [X2a Z3a Z4a X5a X0b X1b ]  
1112 	  0.00045644 	 [X2a Z3a Z4a X5a Y0b Y1b ]  
1113 	  0.00045644 	 [Y2a Z3a Z4a Y5a X0b X1b ]  
1114 	  0.00045644 	 [Y2a Z3a Z4a Y5a Y0b Y1b ]  
1115 	  0.00045644 	 [X0a X1a X2b Z3b Z4b X5b ]  
1116 	  0.00045644 	 [Y0a Y1a X2b Z3b Z4b X5b ]  
1117 	  0.00045644 	 [X0a X1a Y2b Z3b Z4b Y5b ]  
1118 	  0.00045644 	 [Y0a Y1a Y2b Z3b Z4b Y5b ]  
1119 	  0.01611510 	 [X3a Z4a X5a ]  
1120 	  0.01611510 	 [Y3a Z4a Y5a ]  
1121 	  0.01611510 	 [X3b Z4b X5b ]  
1122 	  0.01611510 	 [Y3b Z4b Y5b ]  
1123 	  0.04488065 	 [Z3a Z5a ]  
1124 	  0.00232726 	 [X3a Z4a X5a X3b Z4b X5b ]  
1125 	  0.00232726 	 [X3a Z4a X5a Y3b Z4b Y5b ]  
1126 	  0.00232726 	 [Y3a Z4a Y5a X3b Z4b X5b ]  
1127 	  0.00232726 	 [Y3a Z4a Y5a Y3b Z4b Y5b ]  
1128 	  0.04488065 	 [Z3b Z5b ]  
1129 	  -0.00127963 	 [X3a Z4a X5a Z3b ]  
1130 	  -0.00127963 	 [Y3a Z4a Y5a Z3b ]  
1131 	  -0.00127963 	 [Z3a X3b Z4b X5b ]  
1132 	  -0.00127963 	 [Z3a Y3b Z4b Y5b ]  
1133 	  -0.00379134 	 [Y3a Z4a Y5a Z5b ]  
1134 	  -0.00379134 	 [X3a Z4a X5a Z5b ]  
1135 	  -0.00379134 	 [Z5a Y3b Z4b Y5b ]  
1136 	  -0.00379134 	 [Z5a X3b Z4b X5b ]  
1137 	  0.04720791 	 [Z5a Z3b ]  
1138 	  0.04720791 	 [Z3a Z5b ]  
1139 	  -0.00089370 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
1140 	  -0.00089370 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
1141 	  -0.00089370 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
1142 	  -0.00089370 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
1143 	  -0.00089370 	 [X0a Z1a Z2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
1144 	  -0.00089370 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
1145 	  -0.00089370 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1146 	  -0.00089370 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1147 	  0.00043947 	 [Z0a X3a Z4a X5a ]  
1148 	  0.00043947 	 [Z0a Y3a Z4a Y5a ]  
1149 	  0.00043947 	 [Z0b X3b Z4b X5b ]  
1150 	  0.00043947 	 [Z0b Y3b Z4b Y5b ]  
1151 	  -0.00005035 	 [X3a Z4a X5a X0b Z1b Z2b X3b ]  
1152 	  -0.00005035 	 [X3a Z4a X5a Y0b Z1b Z2b Y3b ]  
1153 	  -0.00005035 	 [Y3a Z4a Y5a X0b Z1b Z2b X3b ]  
1154 	  -0.00005035 	 [Y3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
1155 	  -0.00005035 	 [X0a Z1a Z2a X3a X3b Z4b X5b ]  
1156 	  -0.00005035 	 [Y0a Z1a Z2a Y3a X3b Z4b X5b ]  
1157 	  -0.00005035 	 [X0a Z1a Z2a X3a Y3b Z4b Y5b ]  
1158 	  -0.00005035 	 [Y0a Z1a Z2a Y3a Y3b Z4b Y5b ]  
1159 	  -0.00032484 	 [X0a Z1a Z2a Z4a X5a ]  
1160 	  -0.00032484 	 [Y0a Z1a Z2a Z4a Y5a ]  
1161 	  -0.00032484 	 [X0b Z1b Z2b Z4b X5b ]  
1162 	  -0.00032484 	 [Y0b Z1b Z2b Z4b Y5b ]  
1163 	  0.00031451 	 [X3a Z4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
1164 	  0.00031451 	 [X3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1165 	  0.00031451 	 [Y3a Z4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
1166 	  0.00031451 	 [Y3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1167 	  0.00031451 	 [X0a Z1a Z2a Z3a Z4a X5a X3b Z4b X5b ]  
1168 	  0.00031451 	 [Y0a Z1a Z2a Z3a Z4a Y5a X3b Z4b X5b ]  
1169 	  0.00031451 	 [X0a Z1a Z2a Z3a Z4a X5a Y3b Z4b Y5b ]  
1170 	  0.00031451 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
1171 	  0.00094702 	 [X0a Z1a Z2a X3a Z5a ]  
1172 	  0.00094702 	 [Y0a Z1a Z2a Y3a Z5a ]  
1173 	  0.00094702 	 [X0b Z1b Z2b X3b Z5b ]  
1174 	  0.00094702 	 [Y0b Z1b Z2b Y3b Z5b ]  
1175 	  0.00133318 	 [X3a Z4a X5a Z0b ]  
1176 	  0.00133318 	 [Y3a Z4a Y5a Z0b ]  
1177 	  0.00133318 	 [Z0a X3b Z4b X5b ]  
1178 	  0.00133318 	 [Z0a Y3b Z4b Y5b ]  
1179 	  -0.00027449 	 [X0a Z1a Z2a Z3a Z4a X5a Z3b ]  
1180 	  -0.00027449 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z3b ]  
1181 	  -0.00027449 	 [Z3a X0b Z1b Z2b Z3b Z4b X5b ]  
1182 	  -0.00027449 	 [Z3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1183 	  0.00063251 	 [X0a Z1a Z2a X3a Z5b ]  
1184 	  0.00063251 	 [Y0a Z1a Z2a Y3a Z5b ]  
1185 	  0.00063251 	 [Z5a X0b Z1b Z2b X3b ]  
1186 	  0.00063251 	 [Z5a Y0b Z1b Z2b Y3b ]  
1187 	  0.00473642 	 [X1a Z2a Z3a Z4a X5a X1b Z2b X3b ]  
1188 	  0.00473642 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Y3b ]  
1189 	  0.00473642 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b X3b ]  
1190 	  0.00473642 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
1191 	  0.00473642 	 [X1a Z2a X3a X1b Z2b Z3b Z4b X5b ]  
1192 	  0.00473642 	 [Y1a Z2a Y3a X1b Z2b Z3b Z4b X5b ]  
1193 	  0.00473642 	 [X1a Z2a X3a Y1b Z2b Z3b Z4b Y5b ]  
1194 	  0.00473642 	 [Y1a Z2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
1195 	  -0.00233050 	 [Z1a X3a Z4a X5a ]  
1196 	  -0.00233050 	 [Z1a Y3a Z4a Y5a ]  
1197 	  -0.00233050 	 [Z1b X3b Z4b X5b ]  
1198 	  -0.00233050 	 [Z1b Y3b Z4b Y5b ]  
1199 	  -0.00179272 	 [X3a Z4a X5a X1b Z2b X3b ]  
1200 	  -0.00179272 	 [X3a Z4a X5a Y1b Z2b Y3b ]  
1201 	  -0.00179272 	 [Y3a Z4a Y5a X1b Z2b X3b ]  
1202 	  -0.00179272 	 [Y3a Z4a Y5a Y1b Z2b Y3b ]  
1203 	  -0.00179272 	 [X1a Z2a X3a X3b Z4b X5b ]  
1204 	  -0.00179272 	 [Y1a Z2a Y3a X3b Z4b X5b ]  
1205 	  -0.00179272 	 [X1a Z2a X3a Y3b Z4b Y5b ]  
1206 	  -0.00179272 	 [Y1a Z2a Y3a Y3b Z4b Y5b ]  
1207 	  0.00092703 	 [X1a Z2a Z4a X5a ]  
1208 	  0.00092703 	 [Y1a Z2a Z4a Y5a ]  
1209 	  0.00092703 	 [X1b Z2b Z4b X5b ]  
1210 	  0.00092703 	 [Y1b Z2b Z4b Y5b ]  
1211 	  -0.00114008 	 [X3a Z4a X5a X1b Z2b Z3b Z4b X5b ]  
1212 	  -0.00114008 	 [X3a Z4a X5a Y1b Z2b Z3b Z4b Y5b ]  
1213 	  -0.00114008 	 [Y3a Z4a Y5a X1b Z2b Z3b Z4b X5b ]  
1214 	  -0.00114008 	 [Y3a Z4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
1215 	  -0.00114008 	 [X1a Z2a Z3a Z4a X5a X3b Z4b X5b ]  
1216 	  -0.00114008 	 [Y1a Z2a Z3a Z4a Y5a X3b Z4b X5b ]  
1217 	  -0.00114008 	 [X1a Z2a Z3a Z4a X5a Y3b Z4b Y5b ]  
1218 	  -0.00114008 	 [Y1a Z2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
1219 	  0.00723788 	 [X1a Z2a X3a Z5a ]  
1220 	  0.00723788 	 [Y1a Z2a Y3a Z5a ]  
1221 	  0.00723788 	 [X1b Z2b X3b Z5b ]  
1222 	  0.00723788 	 [Y1b Z2b Y3b Z5b ]  
1223 	  -0.00706692 	 [X3a Z4a X5a Z1b ]  
1224 	  -0.00706692 	 [Y3a Z4a Y5a Z1b ]  
1225 	  -0.00706692 	 [Z1a X3b Z4b X5b ]  
1226 	  -0.00706692 	 [Z1a Y3b Z4b Y5b ]  
1227 	  0.00271975 	 [X1a Z2a Z3a Z4a X5a Z3b ]  
1228 	  0.00271975 	 [Y1a Z2a Z3a Z4a Y5a Z3b ]  
1229 	  0.00271975 	 [Z3a X1b Z2b Z3b Z4b X5b ]  
1230 	  0.00271975 	 [Z3a Y1b Z2b Z3b Z4b Y5b ]  
1231 	  0.00837796 	 [X1a Z2a X3a Z5b ]  
1232 	  0.00837796 	 [Y1a Z2a Y3a Z5b ]  
1233 	  0.00837796 	 [Z5a X1b Z2b X3b ]  
1234 	  0.00837796 	 [Z5a Y1b Z2b Y3b ]  
1235 	  0.00067035 	 [X0a Y1a Y3a Z4a X5a ]  
1236 	  0.00031297 	 [Y0a Y1a X3a Z4a X5a ]  
1237 	  0.00031297 	 [X0a X1a Y3a Z4a Y5a ]  
1238 	  0.00067035 	 [Y0a X1a X3a Z4a Y5a ]  
1239 	  0.00000395 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
1240 	  0.00000395 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
1241 	  0.00000395 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
1242 	  0.00000395 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
1243 	  0.00000395 	 [X0a Z1a Z2a X3a X1b Z2b Z3b Z4b X5b ]  
1244 	  0.00000395 	 [Y0a Z1a Z2a Y3a X1b Z2b Z3b Z4b X5b ]  
1245 	  0.00000395 	 [X0a Z1a Z2a X3a Y1b Z2b Z3b Z4b Y5b ]  
1246 	  0.00000395 	 [Y0a Z1a Z2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
1247 	  0.00067035 	 [X0b Y1b Y3b Z4b X5b ]  
1248 	  0.00031297 	 [Y0b Y1b X3b Z4b X5b ]  
1249 	  0.00031297 	 [X0b X1b Y3b Z4b Y5b ]  
1250 	  0.00067035 	 [Y0b X1b X3b Z4b Y5b ]  
1251 	  0.00098333 	 [X0a X1a X3a Z4a X5a ]  
1252 	  0.00098333 	 [Y0a Y1a Y3a Z4a Y5a ]  
1253 	  -0.00066641 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b X3b ]  
1254 	  -0.00066641 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Y3b ]  
1255 	  -0.00066641 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b X3b ]  
1256 	  -0.00066641 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
1257 	  -0.00066641 	 [X1a Z2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
1258 	  -0.00066641 	 [Y1a Z2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
1259 	  -0.00066641 	 [X1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1260 	  -0.00066641 	 [Y1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1261 	  0.00098333 	 [X0b X1b X3b Z4b X5b ]  
1262 	  0.00098333 	 [Y0b Y1b Y3b Z4b Y5b ]  
1263 	  0.00031692 	 [X3a Z4a X5a X0b X1b ]  
1264 	  0.00031692 	 [X3a Z4a X5a Y0b Y1b ]  
1265 	  0.00031692 	 [Y3a Z4a Y5a X0b X1b ]  
1266 	  0.00031692 	 [Y3a Z4a Y5a Y0b Y1b ]  
1267 	  0.00031692 	 [X0a X1a X3b Z4b X5b ]  
1268 	  0.00031692 	 [Y0a Y1a X3b Z4b X5b ]  
1269 	  0.00031692 	 [X0a X1a Y3b Z4b Y5b ]  
1270 	  0.00031692 	 [Y0a Y1a Y3b Z4b Y5b ]  
1271 	  0.00124453 	 [X2a Z3a Z4a X5a X2b X3b ]  
1272 	  0.00124453 	 [X2a Z3a Z4a X5a Y2b Y3b ]  
1273 	  0.00124453 	 [Y2a Z3a Z4a Y5a X2b X3b ]  
1274 	  0.00124453 	 [Y2a Z3a Z4a Y5a Y2b Y3b ]  
1275 	  0.00124453 	 [X2a X3a X2b Z3b Z4b X5b ]  
1276 	  0.00124453 	 [Y2a Y3a X2b Z3b Z4b X5b ]  
1277 	  0.00124453 	 [X2a X3a Y2b Z3b Z4b Y5b ]  
1278 	  0.00124453 	 [Y2a Y3a Y2b Z3b Z4b Y5b ]  
1279 	  -0.00141923 	 [Z2a X3a Z4a X5a ]  
1280 	  -0.00141923 	 [Z2a Y3a Z4a Y5a ]  
1281 	  -0.00141923 	 [Z2b X3b Z4b X5b ]  
1282 	  -0.00141923 	 [Z2b Y3b Z4b Y5b ]  
1283 	  0.00068666 	 [X3a Z4a X5a X2b X3b ]  
1284 	  0.00068666 	 [X3a Z4a X5a Y2b Y3b ]  
1285 	  0.00068666 	 [Y3a Z4a Y5a X2b X3b ]  
1286 	  0.00068666 	 [Y3a Z4a Y5a Y2b Y3b ]  
1287 	  0.00068666 	 [X2a X3a X3b Z4b X5b ]  
1288 	  0.00068666 	 [Y2a Y3a X3b Z4b X5b ]  
1289 	  0.00068666 	 [X2a X3a Y3b Z4b Y5b ]  
1290 	  0.00068666 	 [Y2a Y3a Y3b Z4b Y5b ]  
1291 	  -0.00174493 	 [X2a Z4a X5a ]  
1292 	  -0.00174493 	 [Y2a Z4a Y5a ]  
1293 	  -0.00174493 	 [X2b Z4b X5b ]  
1294 	  -0.00174493 	 [Y2b Z4b Y5b ]  
1295 	  0.00078220 	 [X3a Z4a X5a X2b Z3b Z4b X5b ]  
1296 	  0.00078220 	 [X3a Z4a X5a Y2b Z3b Z4b Y5b ]  
1297 	  0.00078220 	 [Y3a Z4a Y5a X2b Z3b Z4b X5b ]  
1298 	  0.00078220 	 [Y3a Z4a Y5a Y2b Z3b Z4b Y5b ]  
1299 	  0.00078220 	 [X2a Z3a Z4a X5a X3b Z4b X5b ]  
1300 	  0.00078220 	 [Y2a Z3a Z4a Y5a X3b Z4b X5b ]  
1301 	  0.00078220 	 [X2a Z3a Z4a X5a Y3b Z4b Y5b ]  
1302 	  0.00078220 	 [Y2a Z3a Z4a Y5a Y3b Z4b Y5b ]  
1303 	  -0.00580545 	 [X2a X3a Z5a ]  
1304 	  -0.00580545 	 [Y2a Y3a Z5a ]  
1305 	  -0.00580545 	 [X2b X3b Z5b ]  
1306 	  -0.00580545 	 [Y2b Y3b Z5b ]  
1307 	  -0.00266376 	 [X3a Z4a X5a Z2b ]  
1308 	  -0.00266376 	 [Y3a Z4a Y5a Z2b ]  
1309 	  -0.00266376 	 [Z2a X3b Z4b X5b ]  
1310 	  -0.00266376 	 [Z2a Y3b Z4b Y5b ]  
1311 	  -0.00243159 	 [X2a Z3a Z4a X5a Z3b ]  
1312 	  -0.00243159 	 [Y2a Z3a Z4a Y5a Z3b ]  
1313 	  -0.00243159 	 [Z3a X2b Z3b Z4b X5b ]  
1314 	  -0.00243159 	 [Z3a Y2b Z3b Z4b Y5b ]  
1315 	  -0.00658766 	 [X2a X3a Z5b ]  
1316 	  -0.00658766 	 [Y2a Y3a Z5b ]  
1317 	  -0.00658766 	 [Z5a X2b X3b ]  
1318 	  -0.00658766 	 [Z5a Y2b Y3b ]  
1319 	  -0.00026557 	 [X0a Z1a Y2a Y3a Z4a X5a ]  
1320 	  0.00053237 	 [Y0a Z1a Y2a X3a Z4a X5a ]  
1321 	  0.00053237 	 [X0a Z1a X2a Y3a Z4a Y5a ]  
1322 	  -0.00026557 	 [Y0a Z1a X2a X3a Z4a Y5a ]  
1323 	  -0.00043756 	 [X2a Z3a Z4a X5a X0b Z1b Z2b X3b ]  
1324 	  -0.00043756 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Y3b ]  
1325 	  -0.00043756 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b X3b ]  
1326 	  -0.00043756 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Y3b ]  
1327 	  -0.00043756 	 [X0a Z1a Z2a X3a X2b Z3b Z4b X5b ]  
1328 	  -0.00043756 	 [Y0a Z1a Z2a Y3a X2b Z3b Z4b X5b ]  
1329 	  -0.00043756 	 [X0a Z1a Z2a X3a Y2b Z3b Z4b Y5b ]  
1330 	  -0.00043756 	 [Y0a Z1a Z2a Y3a Y2b Z3b Z4b Y5b ]  
1331 	  -0.00026557 	 [X0b Z1b Y2b Y3b Z4b X5b ]  
1332 	  0.00053237 	 [Y0b Z1b Y2b X3b Z4b X5b ]  
1333 	  0.00053237 	 [X0b Z1b X2b Y3b Z4b Y5b ]  
1334 	  -0.00026557 	 [Y0b Z1b X2b X3b Z4b Y5b ]  
1335 	  0.00026680 	 [X0a Z1a X2a X3a Z4a X5a ]  
1336 	  0.00026680 	 [Y0a Z1a Y2a Y3a Z4a Y5a ]  
1337 	  -0.00017199 	 [X0a Z1a Z2a Z3a Z4a X5a X2b X3b ]  
1338 	  -0.00017199 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Y3b ]  
1339 	  -0.00017199 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b X3b ]  
1340 	  -0.00017199 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Y3b ]  
1341 	  -0.00017199 	 [X2a X3a X0b Z1b Z2b Z3b Z4b X5b ]  
1342 	  -0.00017199 	 [Y2a Y3a X0b Z1b Z2b Z3b Z4b X5b ]  
1343 	  -0.00017199 	 [X2a X3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1344 	  -0.00017199 	 [Y2a Y3a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1345 	  0.00026680 	 [X0b Z1b X2b X3b Z4b X5b ]  
1346 	  0.00026680 	 [Y0b Z1b Y2b Y3b Z4b Y5b ]  
1347 	  0.00009481 	 [X3a Z4a X5a X0b Z1b X2b ]  
1348 	  0.00009481 	 [X3a Z4a X5a Y0b Z1b Y2b ]  
1349 	  0.00009481 	 [Y3a Z4a Y5a X0b Z1b X2b ]  
1350 	  0.00009481 	 [Y3a Z4a Y5a Y0b Z1b Y2b ]  
1351 	  0.00009481 	 [X0a Z1a X2a X3b Z4b X5b ]  
1352 	  0.00009481 	 [Y0a Z1a Y2a X3b Z4b X5b ]  
1353 	  0.00009481 	 [X0a Z1a X2a Y3b Z4b Y5b ]  
1354 	  0.00009481 	 [Y0a Z1a Y2a Y3b Z4b Y5b ]  
1355 	  -0.00192689 	 [X1a Y2a Y3a Z4a X5a ]  
1356 	  0.00106731 	 [Y1a Y2a X3a Z4a X5a ]  
1357 	  0.00106731 	 [X1a X2a Y3a Z4a Y5a ]  
1358 	  -0.00192689 	 [Y1a X2a X3a Z4a Y5a ]  
1359 	  -0.00163502 	 [X2a Z3a Z4a X5a X1b Z2b X3b ]  
1360 	  -0.00163502 	 [X2a Z3a Z4a X5a Y1b Z2b Y3b ]  
1361 	  -0.00163502 	 [Y2a Z3a Z4a Y5a X1b Z2b X3b ]  
1362 	  -0.00163502 	 [Y2a Z3a Z4a Y5a Y1b Z2b Y3b ]  
1363 	  -0.00163502 	 [X1a Z2a X3a X2b Z3b Z4b X5b ]  
1364 	  -0.00163502 	 [Y1a Z2a Y3a X2b Z3b Z4b X5b ]  
1365 	  -0.00163502 	 [X1a Z2a X3a Y2b Z3b Z4b Y5b ]  
1366 	  -0.00163502 	 [Y1a Z2a Y3a Y2b Z3b Z4b Y5b ]  
1367 	  -0.00192689 	 [X1b Y2b Y3b Z4b X5b ]  
1368 	  0.00106731 	 [Y1b Y2b X3b Z4b X5b ]  
1369 	  0.00106731 	 [X1b X2b Y3b Z4b Y5b ]  
1370 	  -0.00192689 	 [Y1b X2b X3b Z4b Y5b ]  
1371 	  -0.00085958 	 [X1a X2a X3a Z4a X5a ]  
1372 	  -0.00085958 	 [Y1a Y2a Y3a Z4a Y5a ]  
1373 	  0.00029187 	 [X1a Z2a Z3a Z4a X5a X2b X3b ]  
1374 	  0.00029187 	 [X1a Z2a Z3a Z4a X5a Y2b Y3b ]  
1375 	  0.00029187 	 [Y1a Z2a Z3a Z4a Y5a X2b X3b ]  
1376 	  0.00029187 	 [Y1a Z2a Z3a Z4a Y5a Y2b Y3b ]  
1377 	  0.00029187 	 [X2a X3a X1b Z2b Z3b Z4b X5b ]  
1378 	  0.00029187 	 [Y2a Y3a X1b Z2b Z3b Z4b X5b ]  
1379 	  0.00029187 	 [X2a X3a Y1b Z2b Z3b Z4b Y5b ]  
1380 	  0.00029187 	 [Y2a Y3a Y1b Z2b Z3b Z4b Y5b ]  
1381 	  -0.00085958 	 [X1b X2b X3b Z4b X5b ]  
1382 	  -0.00085958 	 [Y1b Y2b Y3b Z4b Y5b ]  
1383 	  -0.00056771 	 [X3a Z4a X5a X1b X2b ]  
1384 	  -0.00056771 	 [X3a Z4a X5a Y1b Y2b ]  
1385 	  -0.00056771 	 [Y3a Z4a Y5a X1b X2b ]  
1386 	  -0.00056771 	 [Y3a Z4a Y5a Y1b Y2b ]  
1387 	  -0.00056771 	 [X1a X2a X3b Z4b X5b ]  
1388 	  -0.00056771 	 [Y1a Y2a X3b Z4b X5b ]  
1389 	  -0.00056771 	 [X1a X2a Y3b Z4b Y5b ]  
1390 	  -0.00056771 	 [Y1a Y2a Y3b Z4b Y5b ]  
1391 	  0.00461174 	 [X4a X5a ]  
1392 	  0.00461174 	 [Y4a Y5a ]  
1393 	  0.00461174 	 [X4b X5b ]  
1394 	  0.00461174 	 [Y4b Y5b ]  
1395 	  0.04822039 	 [Z4a Z5a ]  
1396 	  0.00194695 	 [X4a X5a X4b X5b ]  
1397 	  0.00194695 	 [X4a X5a Y4b Y5b ]  
1398 	  0.00194695 	 [Y4a Y5a X4b X5b ]  
1399 	  0.00194695 	 [Y4a Y5a Y4b Y5b ]  
1400 	  0.04822039 	 [Z4b Z5b ]  
1401 	  -0.00352296 	 [X4a X5a Z4b ]  
1402 	  -0.00352296 	 [Y4a Y5a Z4b ]  
1403 	  -0.00352296 	 [Z4a X4b X5b ]  
1404 	  -0.00352296 	 [Z4a Y4b Y5b ]  
1405 	  -0.00028906 	 [Y4a Y5a Z5b ]  
1406 	  -0.00028906 	 [X4a X5a Z5b ]  
1407 	  -0.00028906 	 [Z5a Y4b Y5b ]  
1408 	  -0.00028906 	 [Z5a X4b X5b ]  
1409 	  0.05016735 	 [Z5a Z4b ]  
1410 	  0.05016735 	 [Z4a Z5b ]  
1411 	  0.00058230 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
1412 	  0.00058230 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
1413 	  0.00058230 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
1414 	  0.00058230 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
1415 	  0.00058230 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
1416 	  0.00058230 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
1417 	  0.00058230 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1418 	  0.00058230 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1419 	  -0.00468080 	 [Z0a X4a X5a ]  
1420 	  -0.00468080 	 [Z0a Y4a Y5a ]  
1421 	  -0.00468080 	 [Z0b X4b X5b ]  
1422 	  -0.00468080 	 [Z0b Y4b Y5b ]  
1423 	  -0.00026160 	 [X4a X5a X0b Z1b Z2b Z3b X4b ]  
1424 	  -0.00026160 	 [X4a X5a Y0b Z1b Z2b Z3b Y4b ]  
1425 	  -0.00026160 	 [Y4a Y5a X0b Z1b Z2b Z3b X4b ]  
1426 	  -0.00026160 	 [Y4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
1427 	  -0.00026160 	 [X0a Z1a Z2a Z3a X4a X4b X5b ]  
1428 	  -0.00026160 	 [Y0a Z1a Z2a Z3a Y4a X4b X5b ]  
1429 	  -0.00026160 	 [X0a Z1a Z2a Z3a X4a Y4b Y5b ]  
1430 	  -0.00026160 	 [Y0a Z1a Z2a Z3a Y4a Y4b Y5b ]  
1431 	  0.00145555 	 [X0a Z1a Z2a Z3a X5a ]  
1432 	  0.00145555 	 [Y0a Z1a Z2a Z3a Y5a ]  
1433 	  0.00145555 	 [X0b Z1b Z2b Z3b X5b ]  
1434 	  0.00145555 	 [Y0b Z1b Z2b Z3b Y5b ]  
1435 	  -0.00084426 	 [X4a X5a X0b Z1b Z2b Z3b Z4b X5b ]  
1436 	  -0.00084426 	 [X4a X5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1437 	  -0.00084426 	 [Y4a Y5a X0b Z1b Z2b Z3b Z4b X5b ]  
1438 	  -0.00084426 	 [Y4a Y5a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1439 	  -0.00084426 	 [X0a Z1a Z2a Z3a Z4a X5a X4b X5b ]  
1440 	  -0.00084426 	 [Y0a Z1a Z2a Z3a Z4a Y5a X4b X5b ]  
1441 	  -0.00084426 	 [X0a Z1a Z2a Z3a Z4a X5a Y4b Y5b ]  
1442 	  -0.00084426 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y4b Y5b ]  
1443 	  -0.00212369 	 [X0a Z1a Z2a Z3a X4a Z5a ]  
1444 	  -0.00212369 	 [Y0a Z1a Z2a Z3a Y4a Z5a ]  
1445 	  -0.00212369 	 [X0b Z1b Z2b Z3b X4b Z5b ]  
1446 	  -0.00212369 	 [Y0b Z1b Z2b Z3b Y4b Z5b ]  
1447 	  -0.00526310 	 [X4a X5a Z0b ]  
1448 	  -0.00526310 	 [Y4a Y5a Z0b ]  
1449 	  -0.00526310 	 [Z0a X4b X5b ]  
1450 	  -0.00526310 	 [Z0a Y4b Y5b ]  
1451 	  0.00171715 	 [X0a Z1a Z2a Z3a Z4a X5a Z4b ]  
1452 	  0.00171715 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z4b ]  
1453 	  0.00171715 	 [Z4a X0b Z1b Z2b Z3b Z4b X5b ]  
1454 	  0.00171715 	 [Z4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1455 	  -0.00127943 	 [X0a Z1a Z2a Z3a X4a Z5b ]  
1456 	  -0.00127943 	 [Y0a Z1a Z2a Z3a Y4a Z5b ]  
1457 	  -0.00127943 	 [Z5a X0b Z1b Z2b Z3b X4b ]  
1458 	  -0.00127943 	 [Z5a Y0b Z1b Z2b Z3b Y4b ]  
1459 	  -0.00058693 	 [X1a Z2a Z3a Z4a X5a X1b Z2b Z3b X4b ]  
1460 	  -0.00058693 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Y4b ]  
1461 	  -0.00058693 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b Z3b X4b ]  
1462 	  -0.00058693 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
1463 	  -0.00058693 	 [X1a Z2a Z3a X4a X1b Z2b Z3b Z4b X5b ]  
1464 	  -0.00058693 	 [Y1a Z2a Z3a Y4a X1b Z2b Z3b Z4b X5b ]  
1465 	  -0.00058693 	 [X1a Z2a Z3a X4a Y1b Z2b Z3b Z4b Y5b ]  
1466 	  -0.00058693 	 [Y1a Z2a Z3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
1467 	  0.00030631 	 [Z1a X4a X5a ]  
1468 	  0.00030631 	 [Z1a Y4a Y5a ]  
1469 	  0.00030631 	 [Z1b X4b X5b ]  
1470 	  0.00030631 	 [Z1b Y4b Y5b ]  
1471 	  -0.00003820 	 [X4a X5a X1b Z2b Z3b X4b ]  
1472 	  -0.00003820 	 [X4a X5a Y1b Z2b Z3b Y4b ]  
1473 	  -0.00003820 	 [Y4a Y5a X1b Z2b Z3b X4b ]  
1474 	  -0.00003820 	 [Y4a Y5a Y1b Z2b Z3b Y4b ]  
1475 	  -0.00003820 	 [X1a Z2a Z3a X4a X4b X5b ]  
1476 	  -0.00003820 	 [Y1a Z2a Z3a Y4a X4b X5b ]  
1477 	  -0.00003820 	 [X1a Z2a Z3a X4a Y4b Y5b ]  
1478 	  -0.00003820 	 [Y1a Z2a Z3a Y4a Y4b Y5b ]  
1479 	  -0.00483824 	 [X1a Z2a Z3a X5a ]  
1480 	  -0.00483824 	 [Y1a Z2a Z3a Y5a ]  
1481 	  -0.00483824 	 [X1b Z2b Z3b X5b ]  
1482 	  -0.00483824 	 [Y1b Z2b Z3b Y5b ]  
1483 	  0.00001592 	 [X4a X5a X1b Z2b Z3b Z4b X5b ]  
1484 	  0.00001592 	 [X4a X5a Y1b Z2b Z3b Z4b Y5b ]  
1485 	  0.00001592 	 [Y4a Y5a X1b Z2b Z3b Z4b X5b ]  
1486 	  0.00001592 	 [Y4a Y5a Y1b Z2b Z3b Z4b Y5b ]  
1487 	  0.00001592 	 [X1a Z2a Z3a Z4a X5a X4b X5b ]  
1488 	  0.00001592 	 [Y1a Z2a Z3a Z4a Y5a X4b X5b ]  
1489 	  0.00001592 	 [X1a Z2a Z3a Z4a X5a Y4b Y5b ]  
1490 	  0.00001592 	 [Y1a Z2a Z3a Z4a Y5a Y4b Y5b ]  
1491 	  0.00373503 	 [X1a Z2a Z3a X4a Z5a ]  
1492 	  0.00373503 	 [Y1a Z2a Z3a Y4a Z5a ]  
1493 	  0.00373503 	 [X1b Z2b Z3b X4b Z5b ]  
1494 	  0.00373503 	 [Y1b Z2b Z3b Y4b Z5b ]  
1495 	  0.00089325 	 [X4a X5a Z1b ]  
1496 	  0.00089325 	 [Y4a Y5a Z1b ]  
1497 	  0.00089325 	 [Z1a X4b X5b ]  
1498 	  0.00089325 	 [Z1a Y4b Y5b ]  
1499 	  -0.00480004 	 [X1a Z2a Z3a Z4a X5a Z4b ]  
1500 	  -0.00480004 	 [Y1a Z2a Z3a Z4a Y5a Z4b ]  
1501 	  -0.00480004 	 [Z4a X1b Z2b Z3b Z4b X5b ]  
1502 	  -0.00480004 	 [Z4a Y1b Z2b Z3b Z4b Y5b ]  
1503 	  0.00371911 	 [X1a Z2a Z3a X4a Z5b ]  
1504 	  0.00371911 	 [Y1a Z2a Z3a Y4a Z5b ]  
1505 	  0.00371911 	 [Z5a X1b Z2b Z3b X4b ]  
1506 	  0.00371911 	 [Z5a Y1b Z2b Z3b Y4b ]  
1507 	  0.00035733 	 [X0a Y1a Y4a X5a ]  
1508 	  -0.00082448 	 [Y0a Y1a X4a X5a ]  
1509 	  -0.00082448 	 [X0a X1a Y4a Y5a ]  
1510 	  0.00035733 	 [Y0a X1a X4a Y5a ]  
1511 	  0.00037677 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
1512 	  0.00037677 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
1513 	  0.00037677 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
1514 	  0.00037677 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
1515 	  0.00037677 	 [X0a Z1a Z2a Z3a X4a X1b Z2b Z3b Z4b X5b ]  
1516 	  0.00037677 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b Z3b Z4b X5b ]  
1517 	  0.00037677 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Z3b Z4b Y5b ]  
1518 	  0.00037677 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
1519 	  0.00035733 	 [X0b Y1b Y4b X5b ]  
1520 	  -0.00082448 	 [Y0b Y1b X4b X5b ]  
1521 	  -0.00082448 	 [X0b X1b Y4b Y5b ]  
1522 	  0.00035733 	 [Y0b X1b X4b Y5b ]  
1523 	  -0.00046715 	 [X0a X1a X4a X5a ]  
1524 	  -0.00046715 	 [Y0a Y1a Y4a Y5a ]  
1525 	  0.00001945 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b Z3b X4b ]  
1526 	  0.00001945 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Y4b ]  
1527 	  0.00001945 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b Z3b X4b ]  
1528 	  0.00001945 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
1529 	  0.00001945 	 [X1a Z2a Z3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
1530 	  0.00001945 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
1531 	  0.00001945 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1532 	  0.00001945 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1533 	  -0.00046715 	 [X0b X1b X4b X5b ]  
1534 	  -0.00046715 	 [Y0b Y1b Y4b Y5b ]  
1535 	  -0.00044770 	 [X4a X5a X0b X1b ]  
1536 	  -0.00044770 	 [X4a X5a Y0b Y1b ]  
1537 	  -0.00044770 	 [Y4a Y5a X0b X1b ]  
1538 	  -0.00044770 	 [Y4a Y5a Y0b Y1b ]  
1539 	  -0.00044770 	 [X0a X1a X4b X5b ]  
1540 	  -0.00044770 	 [Y0a Y1a X4b X5b ]  
1541 	  -0.00044770 	 [X0a X1a Y4b Y5b ]  
1542 	  -0.00044770 	 [Y0a Y1a Y4b Y5b ]  
1543 	  0.00163890 	 [X2a Z3a Z4a X5a X2b Z3b X4b ]  
1544 	  0.00163890 	 [X2a Z3a Z4a X5a Y2b Z3b Y4b ]  
1545 	  0.00163890 	 [Y2a Z3a Z4a Y5a X2b Z3b X4b ]  
1546 	  0.00163890 	 [Y2a Z3a Z4a Y5a Y2b Z3b Y4b ]  
1547 	  0.00163890 	 [X2a Z3a X4a X2b Z3b Z4b X5b ]  
1548 	  0.00163890 	 [Y2a Z3a Y4a X2b Z3b Z4b X5b ]  
1549 	  0.00163890 	 [X2a Z3a X4a Y2b Z3b Z4b Y5b ]  
1550 	  0.00163890 	 [Y2a Z3a Y4a Y2b Z3b Z4b Y5b ]  
1551 	  -0.00174218 	 [Z2a X4a X5a ]  
1552 	  -0.00174218 	 [Z2a Y4a Y5a ]  
1553 	  -0.00174218 	 [Z2b X4b X5b ]  
1554 	  -0.00174218 	 [Z2b Y4b Y5b ]  
1555 	  -0.00204703 	 [X4a X5a X2b Z3b X4b ]  
1556 	  -0.00204703 	 [X4a X5a Y2b Z3b Y4b ]  
1557 	  -0.00204703 	 [Y4a Y5a X2b Z3b X4b ]  
1558 	  -0.00204703 	 [Y4a Y5a Y2b Z3b Y4b ]  
1559 	  -0.00204703 	 [X2a Z3a X4a X4b X5b ]  
1560 	  -0.00204703 	 [Y2a Z3a Y4a X4b X5b ]  
1561 	  -0.00204703 	 [X2a Z3a X4a Y4b Y5b ]  
1562 	  -0.00204703 	 [Y2a Z3a Y4a Y4b Y5b ]  
1563 	  0.00159923 	 [X2a Z3a X5a ]  
1564 	  0.00159923 	 [Y2a Z3a Y5a ]  
1565 	  0.00159923 	 [X2b Z3b X5b ]  
1566 	  0.00159923 	 [Y2b Z3b Y5b ]  
1567 	  -0.00206217 	 [X4a X5a X2b Z3b Z4b X5b ]  
1568 	  -0.00206217 	 [X4a X5a Y2b Z3b Z4b Y5b ]  
1569 	  -0.00206217 	 [Y4a Y5a X2b Z3b Z4b X5b ]  
1570 	  -0.00206217 	 [Y4a Y5a Y2b Z3b Z4b Y5b ]  
1571 	  -0.00206217 	 [X2a Z3a Z4a X5a X4b X5b ]  
1572 	  -0.00206217 	 [Y2a Z3a Z4a Y5a X4b X5b ]  
1573 	  -0.00206217 	 [X2a Z3a Z4a X5a Y4b Y5b ]  
1574 	  -0.00206217 	 [Y2a Z3a Z4a Y5a Y4b Y5b ]  
1575 	  0.00855736 	 [X2a Z3a X4a Z5a ]  
1576 	  0.00855736 	 [Y2a Z3a Y4a Z5a ]  
1577 	  0.00855736 	 [X2b Z3b X4b Z5b ]  
1578 	  0.00855736 	 [Y2b Z3b Y4b Z5b ]  
1579 	  -0.00338108 	 [X4a X5a Z2b ]  
1580 	  -0.00338108 	 [Y4a Y5a Z2b ]  
1581 	  -0.00338108 	 [Z2a X4b X5b ]  
1582 	  -0.00338108 	 [Z2a Y4b Y5b ]  
1583 	  0.00364625 	 [X2a Z3a Z4a X5a Z4b ]  
1584 	  0.00364625 	 [Y2a Z3a Z4a Y5a Z4b ]  
1585 	  0.00364625 	 [Z4a X2b Z3b Z4b X5b ]  
1586 	  0.00364625 	 [Z4a Y2b Z3b Z4b Y5b ]  
1587 	  0.01061953 	 [X2a Z3a X4a Z5b ]  
1588 	  0.01061953 	 [Y2a Z3a Y4a Z5b ]  
1589 	  0.01061953 	 [Z5a X2b Z3b X4b ]  
1590 	  0.01061953 	 [Z5a Y2b Z3b Y4b ]  
1591 	  -0.00057119 	 [X0a Z1a Y2a Y4a X5a ]  
1592 	  -0.00042566 	 [Y0a Z1a Y2a X4a X5a ]  
1593 	  -0.00042566 	 [X0a Z1a X2a Y4a Y5a ]  
1594 	  -0.00057119 	 [Y0a Z1a X2a X4a Y5a ]  
1595 	  0.00053917 	 [X2a Z3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
1596 	  0.00053917 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
1597 	  0.00053917 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
1598 	  0.00053917 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
1599 	  0.00053917 	 [X0a Z1a Z2a Z3a X4a X2b Z3b Z4b X5b ]  
1600 	  0.00053917 	 [Y0a Z1a Z2a Z3a Y4a X2b Z3b Z4b X5b ]  
1601 	  0.00053917 	 [X0a Z1a Z2a Z3a X4a Y2b Z3b Z4b Y5b ]  
1602 	  0.00053917 	 [Y0a Z1a Z2a Z3a Y4a Y2b Z3b Z4b Y5b ]  
1603 	  -0.00057119 	 [X0b Z1b Y2b Y4b X5b ]  
1604 	  -0.00042566 	 [Y0b Z1b Y2b X4b X5b ]  
1605 	  -0.00042566 	 [X0b Z1b X2b Y4b Y5b ]  
1606 	  -0.00057119 	 [Y0b Z1b X2b X4b Y5b ]  
1607 	  -0.00099686 	 [X0a Z1a X2a X4a X5a ]  
1608 	  -0.00099686 	 [Y0a Z1a Y2a Y4a Y5a ]  
1609 	  0.00111036 	 [X0a Z1a Z2a Z3a Z4a X5a X2b Z3b X4b ]  
1610 	  0.00111036 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Z3b Y4b ]  
1611 	  0.00111036 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b Z3b X4b ]  
1612 	  0.00111036 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Z3b Y4b ]  
1613 	  0.00111036 	 [X2a Z3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
1614 	  0.00111036 	 [Y2a Z3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
1615 	  0.00111036 	 [X2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1616 	  0.00111036 	 [Y2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1617 	  -0.00099686 	 [X0b Z1b X2b X4b X5b ]  
1618 	  -0.00099686 	 [Y0b Z1b Y2b Y4b Y5b ]  
1619 	  0.00011351 	 [X4a X5a X0b Z1b X2b ]  
1620 	  0.00011351 	 [X4a X5a Y0b Z1b Y2b ]  
1621 	  0.00011351 	 [Y4a Y5a X0b Z1b X2b ]  
1622 	  0.00011351 	 [Y4a Y5a Y0b Z1b Y2b ]  
1623 	  0.00011351 	 [X0a Z1a X2a X4b X5b ]  
1624 	  0.00011351 	 [Y0a Z1a Y2a X4b X5b ]  
1625 	  0.00011351 	 [X0a Z1a X2a Y4b Y5b ]  
1626 	  0.00011351 	 [Y0a Z1a Y2a Y4b Y5b ]  
1627 	  0.00199557 	 [X1a Y2a Y4a X5a ]  
1628 	  0.00027664 	 [Y1a Y2a X4a X5a ]  
1629 	  0.00027664 	 [X1a X2a Y4a Y5a ]  
1630 	  0.00199557 	 [Y1a X2a X4a Y5a ]  
1631 	  -0.00006404 	 [X2a Z3a Z4a X5a X1b Z2b Z3b X4b ]  
1632 	  -0.00006404 	 [X2a Z3a Z4a X5a Y1b Z2b Z3b Y4b ]  
1633 	  -0.00006404 	 [Y2a Z3a Z4a Y5a X1b Z2b Z3b X4b ]  
1634 	  -0.00006404 	 [Y2a Z3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
1635 	  -0.00006404 	 [X1a Z2a Z3a X4a X2b Z3b Z4b X5b ]  
1636 	  -0.00006404 	 [Y1a Z2a Z3a Y4a X2b Z3b Z4b X5b ]  
1637 	  -0.00006404 	 [X1a Z2a Z3a X4a Y2b Z3b Z4b Y5b ]  
1638 	  -0.00006404 	 [Y1a Z2a Z3a Y4a Y2b Z3b Z4b Y5b ]  
1639 	  0.00199557 	 [X1b Y2b Y4b X5b ]  
1640 	  0.00027664 	 [Y1b Y2b X4b X5b ]  
1641 	  0.00027664 	 [X1b X2b Y4b Y5b ]  
1642 	  0.00199557 	 [Y1b X2b X4b Y5b ]  
1643 	  0.00227222 	 [X1a X2a X4a X5a ]  
1644 	  0.00227222 	 [Y1a Y2a Y4a Y5a ]  
1645 	  -0.00205962 	 [X1a Z2a Z3a Z4a X5a X2b Z3b X4b ]  
1646 	  -0.00205962 	 [X1a Z2a Z3a Z4a X5a Y2b Z3b Y4b ]  
1647 	  -0.00205962 	 [Y1a Z2a Z3a Z4a Y5a X2b Z3b X4b ]  
1648 	  -0.00205962 	 [Y1a Z2a Z3a Z4a Y5a Y2b Z3b Y4b ]  
1649 	  -0.00205962 	 [X2a Z3a X4a X1b Z2b Z3b Z4b X5b ]  
1650 	  -0.00205962 	 [Y2a Z3a Y4a X1b Z2b Z3b Z4b X5b ]  
1651 	  -0.00205962 	 [X2a Z3a X4a Y1b Z2b Z3b Z4b Y5b ]  
1652 	  -0.00205962 	 [Y2a Z3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
1653 	  0.00227222 	 [X1b X2b X4b X5b ]  
1654 	  0.00227222 	 [Y1b Y2b Y4b Y5b ]  
1655 	  0.00021260 	 [X4a X5a X1b X2b ]  
1656 	  0.00021260 	 [X4a X5a Y1b Y2b ]  
1657 	  0.00021260 	 [Y4a Y5a X1b X2b ]  
1658 	  0.00021260 	 [Y4a Y5a Y1b Y2b ]  
1659 	  0.00021260 	 [X1a X2a X4b X5b ]  
1660 	  0.00021260 	 [Y1a Y2a X4b X5b ]  
1661 	  0.00021260 	 [X1a X2a Y4b Y5b ]  
1662 	  0.00021260 	 [Y1a Y2a Y4b Y5b ]  
1663 	  -0.00004030 	 [X3a Z4a X5a X3b X4b ]  
1664 	  -0.00004030 	 [X3a Z4a X5a Y3b Y4b ]  
1665 	  -0.00004030 	 [Y3a Z4a Y5a X3b X4b ]  
1666 	  -0.00004030 	 [Y3a Z4a Y5a Y3b Y4b ]  
1667 	  -0.00004030 	 [X3a X4a X3b Z4b X5b ]  
1668 	  -0.00004030 	 [Y3a Y4a X3b Z4b X5b ]  
1669 	  -0.00004030 	 [X3a X4a Y3b Z4b Y5b ]  
1670 	  -0.00004030 	 [Y3a Y4a Y3b Z4b Y5b ]  
1671 	  -0.00005062 	 [Z3a X4a X5a ]  
1672 	  -0.00005062 	 [Z3a Y4a Y5a ]  
1673 	  -0.00005062 	 [Z3b X4b X5b ]  
1674 	  -0.00005062 	 [Z3b Y4b Y5b ]  
1675 	  -0.00149207 	 [X4a X5a X3b X4b ]  
1676 	  -0.00149207 	 [X4a X5a Y3b Y4b ]  
1677 	  -0.00149207 	 [Y4a Y5a X3b X4b ]  
1678 	  -0.00149207 	 [Y4a Y5a Y3b Y4b ]  
1679 	  -0.00149207 	 [X3a X4a X4b X5b ]  
1680 	  -0.00149207 	 [Y3a Y4a X4b X5b ]  
1681 	  -0.00149207 	 [X3a X4a Y4b Y5b ]  
1682 	  -0.00149207 	 [Y3a Y4a Y4b Y5b ]  
1683 	  -0.00320135 	 [X3a X5a ]  
1684 	  -0.00320135 	 [Y3a Y5a ]  
1685 	  -0.00320135 	 [X3b X5b ]  
1686 	  -0.00320135 	 [Y3b Y5b ]  
1687 	  -0.00023321 	 [X4a X5a X3b Z4b X5b ]  
1688 	  -0.00023321 	 [X4a X5a Y3b Z4b Y5b ]  
1689 	  -0.00023321 	 [Y4a Y5a X3b Z4b X5b ]  
1690 	  -0.00023321 	 [Y4a Y5a Y3b Z4b Y5b ]  
1691 	  -0.00023321 	 [X3a Z4a X5a X4b X5b ]  
1692 	  -0.00023321 	 [Y3a Z4a Y5a X4b X5b ]  
1693 	  -0.00023321 	 [X3a Z4a X5a Y4b Y5b ]  
1694 	  -0.00023321 	 [Y3a Z4a Y5a Y4b Y5b ]  
1695 	  0.00059488 	 [X3a X4a Z5a ]  
1696 	  0.00059488 	 [Y3a Y4a Z5a ]  
1697 	  0.00059488 	 [X3b X4b Z5b ]  
1698 	  0.00059488 	 [Y3b Y4b Z5b ]  
1699 	  -0.00001032 	 [X4a X5a Z3b ]  
1700 	  -0.00001032 	 [Y4a Y5a Z3b ]  
1701 	  -0.00001032 	 [Z3a X4b X5b ]  
1702 	  -0.00001032 	 [Z3a Y4b Y5b ]  
1703 	  -0.00170929 	 [X3a Z4a X5a Z4b ]  
1704 	  -0.00170929 	 [Y3a Z4a Y5a Z4b ]  
1705 	  -0.00170929 	 [Z4a X3b Z4b X5b ]  
1706 	  -0.00170929 	 [Z4a Y3b Z4b Y5b ]  
1707 	  0.00082809 	 [X3a X4a Z5b ]  
1708 	  0.00082809 	 [Y3a Y4a Z5b ]  
1709 	  0.00082809 	 [Z5a X3b X4b ]  
1710 	  0.00082809 	 [Z5a Y3b Y4b ]  
1711 	  -0.00101766 	 [X0a Z1a Z2a Y3a Y4a X5a ]  
1712 	  0.00042224 	 [Y0a Z1a Z2a Y3a X4a X5a ]  
1713 	  0.00042224 	 [X0a Z1a Z2a X3a Y4a Y5a ]  
1714 	  -0.00101766 	 [Y0a Z1a Z2a X3a X4a Y5a ]  
1715 	  -0.00013413 	 [X3a Z4a X5a X0b Z1b Z2b Z3b X4b ]  
1716 	  -0.00013413 	 [X3a Z4a X5a Y0b Z1b Z2b Z3b Y4b ]  
1717 	  -0.00013413 	 [Y3a Z4a Y5a X0b Z1b Z2b Z3b X4b ]  
1718 	  -0.00013413 	 [Y3a Z4a Y5a Y0b Z1b Z2b Z3b Y4b ]  
1719 	  -0.00013413 	 [X0a Z1a Z2a Z3a X4a X3b Z4b X5b ]  
1720 	  -0.00013413 	 [Y0a Z1a Z2a Z3a Y4a X3b Z4b X5b ]  
1721 	  -0.00013413 	 [X0a Z1a Z2a Z3a X4a Y3b Z4b Y5b ]  
1722 	  -0.00013413 	 [Y0a Z1a Z2a Z3a Y4a Y3b Z4b Y5b ]  
1723 	  -0.00101766 	 [X0b Z1b Z2b Y3b Y4b X5b ]  
1724 	  0.00042224 	 [Y0b Z1b Z2b Y3b X4b X5b ]  
1725 	  0.00042224 	 [X0b Z1b Z2b X3b Y4b Y5b ]  
1726 	  -0.00101766 	 [Y0b Z1b Z2b X3b X4b Y5b ]  
1727 	  -0.00059541 	 [X0a Z1a Z2a X3a X4a X5a ]  
1728 	  -0.00059541 	 [Y0a Z1a Z2a Y3a Y4a Y5a ]  
1729 	  0.00088352 	 [X0a Z1a Z2a Z3a Z4a X5a X3b X4b ]  
1730 	  0.00088352 	 [X0a Z1a Z2a Z3a Z4a X5a Y3b Y4b ]  
1731 	  0.00088352 	 [Y0a Z1a Z2a Z3a Z4a Y5a X3b X4b ]  
1732 	  0.00088352 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y3b Y4b ]  
1733 	  0.00088352 	 [X3a X4a X0b Z1b Z2b Z3b Z4b X5b ]  
1734 	  0.00088352 	 [Y3a Y4a X0b Z1b Z2b Z3b Z4b X5b ]  
1735 	  0.00088352 	 [X3a X4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1736 	  0.00088352 	 [Y3a Y4a Y0b Z1b Z2b Z3b Z4b Y5b ]  
1737 	  -0.00059541 	 [X0b Z1b Z2b X3b X4b X5b ]  
1738 	  -0.00059541 	 [Y0b Z1b Z2b Y3b Y4b Y5b ]  
1739 	  0.00028811 	 [X4a X5a X0b Z1b Z2b X3b ]  
1740 	  0.00028811 	 [X4a X5a Y0b Z1b Z2b Y3b ]  
1741 	  0.00028811 	 [Y4a Y5a X0b Z1b Z2b X3b ]  
1742 	  0.00028811 	 [Y4a Y5a Y0b Z1b Z2b Y3b ]  
1743 	  0.00028811 	 [X0a Z1a Z2a X3a X4b X5b ]  
1744 	  0.00028811 	 [Y0a Z1a Z2a Y3a X4b X5b ]  
1745 	  0.00028811 	 [X0a Z1a Z2a X3a Y4b Y5b ]  
1746 	  0.00028811 	 [Y0a Z1a Z2a Y3a Y4b Y5b ]  
1747 	  0.00208427 	 [X1a Z2a Y3a Y4a X5a ]  
1748 	  0.00042363 	 [Y1a Z2a Y3a X4a X5a ]  
1749 	  0.00042363 	 [X1a Z2a X3a Y4a Y5a ]  
1750 	  0.00208427 	 [Y1a Z2a X3a X4a Y5a ]  
1751 	  -0.00050503 	 [X3a Z4a X5a X1b Z2b Z3b X4b ]  
1752 	  -0.00050503 	 [X3a Z4a X5a Y1b Z2b Z3b Y4b ]  
1753 	  -0.00050503 	 [Y3a Z4a Y5a X1b Z2b Z3b X4b ]  
1754 	  -0.00050503 	 [Y3a Z4a Y5a Y1b Z2b Z3b Y4b ]  
1755 	  -0.00050503 	 [X1a Z2a Z3a X4a X3b Z4b X5b ]  
1756 	  -0.00050503 	 [Y1a Z2a Z3a Y4a X3b Z4b X5b ]  
1757 	  -0.00050503 	 [X1a Z2a Z3a X4a Y3b Z4b Y5b ]  
1758 	  -0.00050503 	 [Y1a Z2a Z3a Y4a Y3b Z4b Y5b ]  
1759 	  0.00208427 	 [X1b Z2b Y3b Y4b X5b ]  
1760 	  0.00042363 	 [Y1b Z2b Y3b X4b X5b ]  
1761 	  0.00042363 	 [X1b Z2b X3b Y4b Y5b ]  
1762 	  0.00208427 	 [Y1b Z2b X3b X4b Y5b ]  
1763 	  0.00250790 	 [X1a Z2a X3a X4a X5a ]  
1764 	  0.00250790 	 [Y1a Z2a Y3a Y4a Y5a ]  
1765 	  -0.00258930 	 [X1a Z2a Z3a Z4a X5a X3b X4b ]  
1766 	  -0.00258930 	 [X1a Z2a Z3a Z4a X5a Y3b Y4b ]  
1767 	  -0.00258930 	 [Y1a Z2a Z3a Z4a Y5a X3b X4b ]  
1768 	  -0.00258930 	 [Y1a Z2a Z3a Z4a Y5a Y3b Y4b ]  
1769 	  -0.00258930 	 [X3a X4a X1b Z2b Z3b Z4b X5b ]  
1770 	  -0.00258930 	 [Y3a Y4a X1b Z2b Z3b Z4b X5b ]  
1771 	  -0.00258930 	 [X3a X4a Y1b Z2b Z3b Z4b Y5b ]  
1772 	  -0.00258930 	 [Y3a Y4a Y1b Z2b Z3b Z4b Y5b ]  
1773 	  0.00250790 	 [X1b Z2b X3b X4b X5b ]  
1774 	  0.00250790 	 [Y1b Z2b Y3b Y4b Y5b ]  
1775 	  -0.00008140 	 [X4a X5a X1b Z2b X3b ]  
1776 	  -0.00008140 	 [X4a X5a Y1b Z2b Y3b ]  
1777 	  -0.00008140 	 [Y4a Y5a X1b Z2b X3b ]  
1778 	  -0.00008140 	 [Y4a Y5a Y1b Z2b Y3b ]  
1779 	  -0.00008140 	 [X1a Z2a X3a X4b X5b ]  
1780 	  -0.00008140 	 [Y1a Z2a Y3a X4b X5b ]  
1781 	  -0.00008140 	 [X1a Z2a X3a Y4b Y5b ]  
1782 	  -0.00008140 	 [Y1a Z2a Y3a Y4b Y5b ]  
1783 	  -0.00275469 	 [X2a Y3a Y4a X5a ]  
1784 	  0.00006257 	 [Y2a Y3a X4a X5a ]  
1785 	  0.00006257 	 [X2a X3a Y4a Y5a ]  
1786 	  -0.00275469 	 [Y2a X3a X4a Y5a ]  
1787 	  0.00019881 	 [X3a Z4a X5a X2b Z3b X4b ]  
1788 	  0.00019881 	 [X3a Z4a X5a Y2b Z3b Y4b ]  
1789 	  0.00019881 	 [Y3a Z4a Y5a X2b Z3b X4b ]  
1790 	  0.00019881 	 [Y3a Z4a Y5a Y2b Z3b Y4b ]  
1791 	  0.00019881 	 [X2a Z3a X4a X3b Z4b X5b ]  
1792 	  0.00019881 	 [Y2a Z3a Y4a X3b Z4b X5b ]  
1793 	  0.00019881 	 [X2a Z3a X4a Y3b Z4b Y5b ]  
1794 	  0.00019881 	 [Y2a Z3a Y4a Y3b Z4b Y5b ]  
1795 	  -0.00275469 	 [X2b Y3b Y4b X5b ]  
1796 	  0.00006257 	 [Y2b Y3b X4b X5b ]  
1797 	  0.00006257 	 [X2b X3b Y4b Y5b ]  
1798 	  -0.00275469 	 [Y2b X3b X4b Y5b ]  
1799 	  -0.00269212 	 [X2a X3a X4a X5a ]  
1800 	  -0.00269212 	 [Y2a Y3a Y4a Y5a ]  
1801 	  0.00295350 	 [X2a Z3a Z4a X5a X3b X4b ]  
1802 	  0.00295350 	 [X2a Z3a Z4a X5a Y3b Y4b ]  
1803 	  0.00295350 	 [Y2a Z3a Z4a Y5a X3b X4b ]  
1804 	  0.00295350 	 [Y2a Z3a Z4a Y5a Y3b Y4b ]  
1805 	  0.00295350 	 [X3a X4a X2b Z3b Z4b X5b ]  
1806 	  0.00295350 	 [Y3a Y4a X2b Z3b Z4b X5b ]  
1807 	  0.00295350 	 [X3a X4a Y2b Z3b Z4b Y5b ]  
1808 	  0.00295350 	 [Y3a Y4a Y2b Z3b Z4b Y5b ]  
1809 	  -0.00269212 	 [X2b X3b X4b X5b ]  
1810 	  -0.00269212 	 [Y2b Y3b Y4b Y5b ]  
1811 	  0.00026138 	 [X4a X5a X2b X3b ]  
1812 	  0.00026138 	 [X4a X5a Y2b Y3b ]  
1813 	  0.00026138 	 [Y4a Y5a X2b X3b ]  
1814 	  0.00026138 	 [Y4a Y5a Y2b Y3b ]  
1815 	  0.00026138 	 [X2a X3a X4b X5b ]  
1816 	  0.00026138 	 [Y2a Y3a X4b X5b ]  
1817 	  0.00026138 	 [X2a X3a Y4b Y5b ]  
1818 	  0.00026138 	 [Y2a Y3a Y4b Y5b ]  
1819 	  -0.87592547 	 [Z6a ]  
1820 	  -0.87592547 	 [Z6b ]  
1821 	  0.17880239 	 [Z6a Z6b ]  
1822 	  0.00705320 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a ]  
1823 	  0.00705320 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a ]  
1824 	  0.00705320 	 [X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1825 	  0.00705320 	 [Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1826 	  0.07412047 	 [Z0a Z6a ]  
1827 	  0.00053513 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1828 	  0.00053513 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1829 	  0.00053513 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1830 	  0.00053513 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1831 	  0.07412047 	 [Z0b Z6b ]  
1832 	  0.01011097 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z0b ]  
1833 	  0.01011097 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z0b ]  
1834 	  0.01011097 	 [Z0a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1835 	  0.01011097 	 [Z0a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1836 	  0.00034580 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z6b ]  
1837 	  0.00034580 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z6b ]  
1838 	  0.00034580 	 [Z6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1839 	  0.00034580 	 [Z6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1840 	  0.07465560 	 [Z6a Z0b ]  
1841 	  0.07465560 	 [Z0a Z6b ]  
1842 	  -0.03630672 	 [X1a Z2a Z3a Z4a Z5a X6a ]  
1843 	  -0.03630672 	 [Y1a Z2a Z3a Z4a Z5a Y6a ]  
1844 	  -0.03630672 	 [X1b Z2b Z3b Z4b Z5b X6b ]  
1845 	  -0.03630672 	 [Y1b Z2b Z3b Z4b Z5b Y6b ]  
1846 	  0.10712318 	 [Z1a Z6a ]  
1847 	  0.02642679 	 [X1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
1848 	  0.02642679 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1849 	  0.02642679 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
1850 	  0.02642679 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1851 	  0.10712318 	 [Z1b Z6b ]  
1852 	  0.02357450 	 [X1a Z2a Z3a Z4a Z5a X6a Z1b ]  
1853 	  0.02357450 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z1b ]  
1854 	  0.02357450 	 [Z1a X1b Z2b Z3b Z4b Z5b X6b ]  
1855 	  0.02357450 	 [Z1a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1856 	  0.04629846 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z6b ]  
1857 	  0.04629846 	 [X1a Z2a Z3a Z4a Z5a X6a Z6b ]  
1858 	  0.04629846 	 [Z6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1859 	  0.04629846 	 [Z6a X1b Z2b Z3b Z4b Z5b X6b ]  
1860 	  0.13354997 	 [Z6a Z1b ]  
1861 	  0.13354997 	 [Z1a Z6b ]  
1862 	  0.00105208 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b X1b ]  
1863 	  0.00105208 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Y1b ]  
1864 	  0.00105208 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b X1b ]  
1865 	  0.00105208 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Y1b ]  
1866 	  0.00105208 	 [X0a X1a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1867 	  0.00105208 	 [Y0a Y1a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1868 	  0.00105208 	 [X0a X1a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1869 	  0.00105208 	 [Y0a Y1a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1870 	  0.00295098 	 [Z0a X1a Z2a Z3a Z4a Z5a X6a ]  
1871 	  0.00295098 	 [Z0a Y1a Z2a Z3a Z4a Z5a Y6a ]  
1872 	  0.00295098 	 [Z0b X1b Z2b Z3b Z4b Z5b X6b ]  
1873 	  0.00295098 	 [Z0b Y1b Z2b Z3b Z4b Z5b Y6b ]  
1874 	  -0.00063009 	 [X1a Z2a Z3a Z4a Z5a X6a X0b X1b ]  
1875 	  -0.00063009 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Y1b ]  
1876 	  -0.00063009 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b X1b ]  
1877 	  -0.00063009 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Y1b ]  
1878 	  -0.00063009 	 [X0a X1a X1b Z2b Z3b Z4b Z5b X6b ]  
1879 	  -0.00063009 	 [Y0a Y1a X1b Z2b Z3b Z4b Z5b X6b ]  
1880 	  -0.00063009 	 [X0a X1a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1881 	  -0.00063009 	 [Y0a Y1a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1882 	  -0.00053083 	 [X0a Z2a Z3a Z4a Z5a X6a ]  
1883 	  -0.00053083 	 [Y0a Z2a Z3a Z4a Z5a Y6a ]  
1884 	  -0.00053083 	 [X0b Z2b Z3b Z4b Z5b X6b ]  
1885 	  -0.00053083 	 [Y0b Z2b Z3b Z4b Z5b Y6b ]  
1886 	  0.00023521 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1887 	  0.00023521 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1888 	  0.00023521 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1889 	  0.00023521 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1890 	  0.00023521 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
1891 	  0.00023521 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
1892 	  0.00023521 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1893 	  0.00023521 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1894 	  -0.00157182 	 [X0a X1a Z6a ]  
1895 	  -0.00157182 	 [Y0a Y1a Z6a ]  
1896 	  -0.00157182 	 [X0b X1b Z6b ]  
1897 	  -0.00157182 	 [Y0b Y1b Z6b ]  
1898 	  0.00189890 	 [X1a Z2a Z3a Z4a Z5a X6a Z0b ]  
1899 	  0.00189890 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z0b ]  
1900 	  0.00189890 	 [Z0a X1b Z2b Z3b Z4b Z5b X6b ]  
1901 	  0.00189890 	 [Z0a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1902 	  0.00009926 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z1b ]  
1903 	  0.00009926 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z1b ]  
1904 	  0.00009926 	 [Z1a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1905 	  0.00009926 	 [Z1a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1906 	  -0.00180702 	 [X0a X1a Z6b ]  
1907 	  -0.00180702 	 [Y0a Y1a Z6b ]  
1908 	  -0.00180702 	 [Z6a X0b X1b ]  
1909 	  -0.00180702 	 [Z6a Y0b Y1b ]  
1910 	  0.00426796 	 [X2a Z3a Z4a Z5a X6a ]  
1911 	  0.00426796 	 [Y2a Z3a Z4a Z5a Y6a ]  
1912 	  0.00426796 	 [X2b Z3b Z4b Z5b X6b ]  
1913 	  0.00426796 	 [Y2b Z3b Z4b Z5b Y6b ]  
1914 	  0.03943178 	 [Z2a Z6a ]  
1915 	  0.00134261 	 [X2a Z3a Z4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
1916 	  0.00134261 	 [X2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
1917 	  0.00134261 	 [Y2a Z3a Z4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
1918 	  0.00134261 	 [Y2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
1919 	  0.03943178 	 [Z2b Z6b ]  
1920 	  -0.00157966 	 [X2a Z3a Z4a Z5a X6a Z2b ]  
1921 	  -0.00157966 	 [Y2a Z3a Z4a Z5a Y6a Z2b ]  
1922 	  -0.00157966 	 [Z2a X2b Z3b Z4b Z5b X6b ]  
1923 	  -0.00157966 	 [Z2a Y2b Z3b Z4b Z5b Y6b ]  
1924 	  -0.00833758 	 [Y2a Z3a Z4a Z5a Y6a Z6b ]  
1925 	  -0.00833758 	 [X2a Z3a Z4a Z5a X6a Z6b ]  
1926 	  -0.00833758 	 [Z6a Y2b Z3b Z4b Z5b Y6b ]  
1927 	  -0.00833758 	 [Z6a X2b Z3b Z4b Z5b X6b ]  
1928 	  0.04077439 	 [Z6a Z2b ]  
1929 	  0.04077439 	 [Z2a Z6b ]  
1930 	  0.00075287 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b X2b ]  
1931 	  0.00075287 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Y2b ]  
1932 	  0.00075287 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b X2b ]  
1933 	  0.00075287 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
1934 	  0.00075287 	 [X0a Z1a X2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1935 	  0.00075287 	 [Y0a Z1a Y2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1936 	  0.00075287 	 [X0a Z1a X2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1937 	  0.00075287 	 [Y0a Z1a Y2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1938 	  -0.00222562 	 [Z0a X2a Z3a Z4a Z5a X6a ]  
1939 	  -0.00222562 	 [Z0a Y2a Z3a Z4a Z5a Y6a ]  
1940 	  -0.00222562 	 [Z0b X2b Z3b Z4b Z5b X6b ]  
1941 	  -0.00222562 	 [Z0b Y2b Z3b Z4b Z5b Y6b ]  
1942 	  -0.00011853 	 [X2a Z3a Z4a Z5a X6a X0b Z1b X2b ]  
1943 	  -0.00011853 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Y2b ]  
1944 	  -0.00011853 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b X2b ]  
1945 	  -0.00011853 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
1946 	  -0.00011853 	 [X0a Z1a X2a X2b Z3b Z4b Z5b X6b ]  
1947 	  -0.00011853 	 [Y0a Z1a Y2a X2b Z3b Z4b Z5b X6b ]  
1948 	  -0.00011853 	 [X0a Z1a X2a Y2b Z3b Z4b Z5b Y6b ]  
1949 	  -0.00011853 	 [Y0a Z1a Y2a Y2b Z3b Z4b Z5b Y6b ]  
1950 	  0.00008584 	 [X0a Z1a Z3a Z4a Z5a X6a ]  
1951 	  0.00008584 	 [Y0a Z1a Z3a Z4a Z5a Y6a ]  
1952 	  0.00008584 	 [X0b Z1b Z3b Z4b Z5b X6b ]  
1953 	  0.00008584 	 [Y0b Z1b Z3b Z4b Z5b Y6b ]  
1954 	  -0.00010503 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1955 	  -0.00010503 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1956 	  -0.00010503 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1957 	  -0.00010503 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1958 	  -0.00010503 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
1959 	  -0.00010503 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
1960 	  -0.00010503 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
1961 	  -0.00010503 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
1962 	  0.00119872 	 [X0a Z1a X2a Z6a ]  
1963 	  0.00119872 	 [Y0a Z1a Y2a Z6a ]  
1964 	  0.00119872 	 [X0b Z1b X2b Z6b ]  
1965 	  0.00119872 	 [Y0b Z1b Y2b Z6b ]  
1966 	  -0.00297849 	 [X2a Z3a Z4a Z5a X6a Z0b ]  
1967 	  -0.00297849 	 [Y2a Z3a Z4a Z5a Y6a Z0b ]  
1968 	  -0.00297849 	 [Z0a X2b Z3b Z4b Z5b X6b ]  
1969 	  -0.00297849 	 [Z0a Y2b Z3b Z4b Z5b Y6b ]  
1970 	  0.00020437 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z2b ]  
1971 	  0.00020437 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z2b ]  
1972 	  0.00020437 	 [Z2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
1973 	  0.00020437 	 [Z2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
1974 	  0.00130375 	 [X0a Z1a X2a Z6b ]  
1975 	  0.00130375 	 [Y0a Z1a Y2a Z6b ]  
1976 	  0.00130375 	 [Z6a X0b Z1b X2b ]  
1977 	  0.00130375 	 [Z6a Y0b Z1b Y2b ]  
1978 	  0.00416411 	 [X1a Z2a Z3a Z4a Z5a X6a X1b X2b ]  
1979 	  0.00416411 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Y2b ]  
1980 	  0.00416411 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b X2b ]  
1981 	  0.00416411 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Y2b ]  
1982 	  0.00416411 	 [X1a X2a X1b Z2b Z3b Z4b Z5b X6b ]  
1983 	  0.00416411 	 [Y1a Y2a X1b Z2b Z3b Z4b Z5b X6b ]  
1984 	  0.00416411 	 [X1a X2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1985 	  0.00416411 	 [Y1a Y2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
1986 	  -0.00003475 	 [Z1a X2a Z3a Z4a Z5a X6a ]  
1987 	  -0.00003475 	 [Z1a Y2a Z3a Z4a Z5a Y6a ]  
1988 	  -0.00003475 	 [Z1b X2b Z3b Z4b Z5b X6b ]  
1989 	  -0.00003475 	 [Z1b Y2b Z3b Z4b Z5b Y6b ]  
1990 	  -0.00074099 	 [X2a Z3a Z4a Z5a X6a X1b X2b ]  
1991 	  -0.00074099 	 [X2a Z3a Z4a Z5a X6a Y1b Y2b ]  
1992 	  -0.00074099 	 [Y2a Z3a Z4a Z5a Y6a X1b X2b ]  
1993 	  -0.00074099 	 [Y2a Z3a Z4a Z5a Y6a Y1b Y2b ]  
1994 	  -0.00074099 	 [X1a X2a X2b Z3b Z4b Z5b X6b ]  
1995 	  -0.00074099 	 [Y1a Y2a X2b Z3b Z4b Z5b X6b ]  
1996 	  -0.00074099 	 [X1a X2a Y2b Z3b Z4b Z5b Y6b ]  
1997 	  -0.00074099 	 [Y1a Y2a Y2b Z3b Z4b Z5b Y6b ]  
1998 	  0.00085509 	 [X1a Z3a Z4a Z5a X6a ]  
1999 	  0.00085509 	 [Y1a Z3a Z4a Z5a Y6a ]  
2000 	  0.00085509 	 [X1b Z3b Z4b Z5b X6b ]  
2001 	  0.00085509 	 [Y1b Z3b Z4b Z5b Y6b ]  
2002 	  -0.00512942 	 [X2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
2003 	  -0.00512942 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2004 	  -0.00512942 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
2005 	  -0.00512942 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2006 	  -0.00512942 	 [X1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
2007 	  -0.00512942 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
2008 	  -0.00512942 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
2009 	  -0.00512942 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
2010 	  0.00964811 	 [X1a X2a Z6a ]  
2011 	  0.00964811 	 [Y1a Y2a Z6a ]  
2012 	  0.00964811 	 [X1b X2b Z6b ]  
2013 	  0.00964811 	 [Y1b Y2b Z6b ]  
2014 	  -0.00419886 	 [X2a Z3a Z4a Z5a X6a Z1b ]  
2015 	  -0.00419886 	 [Y2a Z3a Z4a Z5a Y6a Z1b ]  
2016 	  -0.00419886 	 [Z1a X2b Z3b Z4b Z5b X6b ]  
2017 	  -0.00419886 	 [Z1a Y2b Z3b Z4b Z5b Y6b ]  
2018 	  0.00159608 	 [X1a Z2a Z3a Z4a Z5a X6a Z2b ]  
2019 	  0.00159608 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z2b ]  
2020 	  0.00159608 	 [Z2a X1b Z2b Z3b Z4b Z5b X6b ]  
2021 	  0.00159608 	 [Z2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2022 	  0.01477753 	 [X1a X2a Z6b ]  
2023 	  0.01477753 	 [Y1a Y2a Z6b ]  
2024 	  0.01477753 	 [Z6a X1b X2b ]  
2025 	  0.01477753 	 [Z6a Y1b Y2b ]  
2026 	  0.00017120 	 [X0a Y1a Y2a Z3a Z4a Z5a X6a ]  
2027 	  -0.00013992 	 [Y0a Y1a X2a Z3a Z4a Z5a X6a ]  
2028 	  -0.00013992 	 [X0a X1a Y2a Z3a Z4a Z5a Y6a ]  
2029 	  0.00017120 	 [Y0a X1a X2a Z3a Z4a Z5a Y6a ]  
2030 	  0.00009530 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b X2b ]  
2031 	  0.00009530 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Y2b ]  
2032 	  0.00009530 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b X2b ]  
2033 	  0.00009530 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
2034 	  0.00009530 	 [X0a Z1a X2a X1b Z2b Z3b Z4b Z5b X6b ]  
2035 	  0.00009530 	 [Y0a Z1a Y2a X1b Z2b Z3b Z4b Z5b X6b ]  
2036 	  0.00009530 	 [X0a Z1a X2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2037 	  0.00009530 	 [Y0a Z1a Y2a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2038 	  0.00017120 	 [X0b Y1b Y2b Z3b Z4b Z5b X6b ]  
2039 	  -0.00013992 	 [Y0b Y1b X2b Z3b Z4b Z5b X6b ]  
2040 	  -0.00013992 	 [X0b X1b Y2b Z3b Z4b Z5b Y6b ]  
2041 	  0.00017120 	 [Y0b X1b X2b Z3b Z4b Z5b Y6b ]  
2042 	  0.00003128 	 [X0a X1a X2a Z3a Z4a Z5a X6a ]  
2043 	  0.00003128 	 [Y0a Y1a Y2a Z3a Z4a Z5a Y6a ]  
2044 	  -0.00007591 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b X2b ]  
2045 	  -0.00007591 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Y2b ]  
2046 	  -0.00007591 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b X2b ]  
2047 	  -0.00007591 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Y2b ]  
2048 	  -0.00007591 	 [X1a X2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2049 	  -0.00007591 	 [Y1a Y2a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2050 	  -0.00007591 	 [X1a X2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2051 	  -0.00007591 	 [Y1a Y2a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2052 	  0.00003128 	 [X0b X1b X2b Z3b Z4b Z5b X6b ]  
2053 	  0.00003128 	 [Y0b Y1b Y2b Z3b Z4b Z5b Y6b ]  
2054 	  -0.00004462 	 [X2a Z3a Z4a Z5a X6a X0b X1b ]  
2055 	  -0.00004462 	 [X2a Z3a Z4a Z5a X6a Y0b Y1b ]  
2056 	  -0.00004462 	 [Y2a Z3a Z4a Z5a Y6a X0b X1b ]  
2057 	  -0.00004462 	 [Y2a Z3a Z4a Z5a Y6a Y0b Y1b ]  
2058 	  -0.00004462 	 [X0a X1a X2b Z3b Z4b Z5b X6b ]  
2059 	  -0.00004462 	 [Y0a Y1a X2b Z3b Z4b Z5b X6b ]  
2060 	  -0.00004462 	 [X0a X1a Y2b Z3b Z4b Z5b Y6b ]  
2061 	  -0.00004462 	 [Y0a Y1a Y2b Z3b Z4b Z5b Y6b ]  
2062 	  0.01334678 	 [X3a Z4a Z5a X6a ]  
2063 	  0.01334678 	 [Y3a Z4a Z5a Y6a ]  
2064 	  0.01334678 	 [X3b Z4b Z5b X6b ]  
2065 	  0.01334678 	 [Y3b Z4b Z5b Y6b ]  
2066 	  0.05123602 	 [Z3a Z6a ]  
2067 	  0.00624248 	 [X3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
2068 	  0.00624248 	 [X3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
2069 	  0.00624248 	 [Y3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
2070 	  0.00624248 	 [Y3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
2071 	  0.05123602 	 [Z3b Z6b ]  
2072 	  -0.00420769 	 [X3a Z4a Z5a X6a Z3b ]  
2073 	  -0.00420769 	 [Y3a Z4a Z5a Y6a Z3b ]  
2074 	  -0.00420769 	 [Z3a X3b Z4b Z5b X6b ]  
2075 	  -0.00420769 	 [Z3a Y3b Z4b Z5b Y6b ]  
2076 	  -0.02869856 	 [Y3a Z4a Z5a Y6a Z6b ]  
2077 	  -0.02869856 	 [X3a Z4a Z5a X6a Z6b ]  
2078 	  -0.02869856 	 [Z6a Y3b Z4b Z5b Y6b ]  
2079 	  -0.02869856 	 [Z6a X3b Z4b Z5b X6b ]  
2080 	  0.05747850 	 [Z6a Z3b ]  
2081 	  0.05747850 	 [Z3a Z6b ]  
2082 	  0.00014015 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b X3b ]  
2083 	  0.00014015 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Y3b ]  
2084 	  0.00014015 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b X3b ]  
2085 	  0.00014015 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
2086 	  0.00014015 	 [X0a Z1a Z2a X3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2087 	  0.00014015 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2088 	  0.00014015 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2089 	  0.00014015 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2090 	  -0.00437266 	 [Z0a X3a Z4a Z5a X6a ]  
2091 	  -0.00437266 	 [Z0a Y3a Z4a Z5a Y6a ]  
2092 	  -0.00437266 	 [Z0b X3b Z4b Z5b X6b ]  
2093 	  -0.00437266 	 [Z0b Y3b Z4b Z5b Y6b ]  
2094 	  -0.00031058 	 [X3a Z4a Z5a X6a X0b Z1b Z2b X3b ]  
2095 	  -0.00031058 	 [X3a Z4a Z5a X6a Y0b Z1b Z2b Y3b ]  
2096 	  -0.00031058 	 [Y3a Z4a Z5a Y6a X0b Z1b Z2b X3b ]  
2097 	  -0.00031058 	 [Y3a Z4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
2098 	  -0.00031058 	 [X0a Z1a Z2a X3a X3b Z4b Z5b X6b ]  
2099 	  -0.00031058 	 [Y0a Z1a Z2a Y3a X3b Z4b Z5b X6b ]  
2100 	  -0.00031058 	 [X0a Z1a Z2a X3a Y3b Z4b Z5b Y6b ]  
2101 	  -0.00031058 	 [Y0a Z1a Z2a Y3a Y3b Z4b Z5b Y6b ]  
2102 	  -0.00027866 	 [X0a Z1a Z2a Z4a Z5a X6a ]  
2103 	  -0.00027866 	 [Y0a Z1a Z2a Z4a Z5a Y6a ]  
2104 	  -0.00027866 	 [X0b Z1b Z2b Z4b Z5b X6b ]  
2105 	  -0.00027866 	 [Y0b Z1b Z2b Z4b Z5b Y6b ]  
2106 	  -0.00011776 	 [X3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2107 	  -0.00011776 	 [X3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2108 	  -0.00011776 	 [Y3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2109 	  -0.00011776 	 [Y3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2110 	  -0.00011776 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
2111 	  -0.00011776 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
2112 	  -0.00011776 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
2113 	  -0.00011776 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
2114 	  0.00180324 	 [X0a Z1a Z2a X3a Z6a ]  
2115 	  0.00180324 	 [Y0a Z1a Z2a Y3a Z6a ]  
2116 	  0.00180324 	 [X0b Z1b Z2b X3b Z6b ]  
2117 	  0.00180324 	 [Y0b Z1b Z2b Y3b Z6b ]  
2118 	  -0.00451280 	 [X3a Z4a Z5a X6a Z0b ]  
2119 	  -0.00451280 	 [Y3a Z4a Z5a Y6a Z0b ]  
2120 	  -0.00451280 	 [Z0a X3b Z4b Z5b X6b ]  
2121 	  -0.00451280 	 [Z0a Y3b Z4b Z5b Y6b ]  
2122 	  0.00003193 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z3b ]  
2123 	  0.00003193 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z3b ]  
2124 	  0.00003193 	 [Z3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2125 	  0.00003193 	 [Z3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2126 	  0.00192101 	 [X0a Z1a Z2a X3a Z6b ]  
2127 	  0.00192101 	 [Y0a Z1a Z2a Y3a Z6b ]  
2128 	  0.00192101 	 [Z6a X0b Z1b Z2b X3b ]  
2129 	  0.00192101 	 [Z6a Y0b Z1b Z2b Y3b ]  
2130 	  0.00987973 	 [X1a Z2a Z3a Z4a Z5a X6a X1b Z2b X3b ]  
2131 	  0.00987973 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Y3b ]  
2132 	  0.00987973 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b Z2b X3b ]  
2133 	  0.00987973 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Y3b ]  
2134 	  0.00987973 	 [X1a Z2a X3a X1b Z2b Z3b Z4b Z5b X6b ]  
2135 	  0.00987973 	 [Y1a Z2a Y3a X1b Z2b Z3b Z4b Z5b X6b ]  
2136 	  0.00987973 	 [X1a Z2a X3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2137 	  0.00987973 	 [Y1a Z2a Y3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2138 	  -0.00841137 	 [Z1a X3a Z4a Z5a X6a ]  
2139 	  -0.00841137 	 [Z1a Y3a Z4a Z5a Y6a ]  
2140 	  -0.00841137 	 [Z1b X3b Z4b Z5b X6b ]  
2141 	  -0.00841137 	 [Z1b Y3b Z4b Z5b Y6b ]  
2142 	  -0.00541898 	 [X3a Z4a Z5a X6a X1b Z2b X3b ]  
2143 	  -0.00541898 	 [X3a Z4a Z5a X6a Y1b Z2b Y3b ]  
2144 	  -0.00541898 	 [Y3a Z4a Z5a Y6a X1b Z2b X3b ]  
2145 	  -0.00541898 	 [Y3a Z4a Z5a Y6a Y1b Z2b Y3b ]  
2146 	  -0.00541898 	 [X1a Z2a X3a X3b Z4b Z5b X6b ]  
2147 	  -0.00541898 	 [Y1a Z2a Y3a X3b Z4b Z5b X6b ]  
2148 	  -0.00541898 	 [X1a Z2a X3a Y3b Z4b Z5b Y6b ]  
2149 	  -0.00541898 	 [Y1a Z2a Y3a Y3b Z4b Z5b Y6b ]  
2150 	  -0.00170587 	 [X1a Z2a Z4a Z5a X6a ]  
2151 	  -0.00170587 	 [Y1a Z2a Z4a Z5a Y6a ]  
2152 	  -0.00170587 	 [X1b Z2b Z4b Z5b X6b ]  
2153 	  -0.00170587 	 [Y1b Z2b Z4b Z5b Y6b ]  
2154 	  -0.01060007 	 [X3a Z4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
2155 	  -0.01060007 	 [X3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2156 	  -0.01060007 	 [Y3a Z4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
2157 	  -0.01060007 	 [Y3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2158 	  -0.01060007 	 [X1a Z2a Z3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
2159 	  -0.01060007 	 [Y1a Z2a Z3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
2160 	  -0.01060007 	 [X1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
2161 	  -0.01060007 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
2162 	  0.01607186 	 [X1a Z2a X3a Z6a ]  
2163 	  0.01607186 	 [Y1a Z2a Y3a Z6a ]  
2164 	  0.01607186 	 [X1b Z2b X3b Z6b ]  
2165 	  0.01607186 	 [Y1b Z2b Y3b Z6b ]  
2166 	  -0.01829111 	 [X3a Z4a Z5a X6a Z1b ]  
2167 	  -0.01829111 	 [Y3a Z4a Z5a Y6a Z1b ]  
2168 	  -0.01829111 	 [Z1a X3b Z4b Z5b X6b ]  
2169 	  -0.01829111 	 [Z1a Y3b Z4b Z5b Y6b ]  
2170 	  0.00371311 	 [X1a Z2a Z3a Z4a Z5a X6a Z3b ]  
2171 	  0.00371311 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z3b ]  
2172 	  0.00371311 	 [Z3a X1b Z2b Z3b Z4b Z5b X6b ]  
2173 	  0.00371311 	 [Z3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2174 	  0.02667193 	 [X1a Z2a X3a Z6b ]  
2175 	  0.02667193 	 [Y1a Z2a Y3a Z6b ]  
2176 	  0.02667193 	 [Z6a X1b Z2b X3b ]  
2177 	  0.02667193 	 [Z6a Y1b Z2b Y3b ]  
2178 	  0.00033985 	 [X0a Y1a Y3a Z4a Z5a X6a ]  
2179 	  -0.00001756 	 [Y0a Y1a X3a Z4a Z5a X6a ]  
2180 	  -0.00001756 	 [X0a X1a Y3a Z4a Z5a Y6a ]  
2181 	  0.00033985 	 [Y0a X1a X3a Z4a Z5a Y6a ]  
2182 	  0.00034824 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b X3b ]  
2183 	  0.00034824 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Y3b ]  
2184 	  0.00034824 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b X3b ]  
2185 	  0.00034824 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
2186 	  0.00034824 	 [X0a Z1a Z2a X3a X1b Z2b Z3b Z4b Z5b X6b ]  
2187 	  0.00034824 	 [Y0a Z1a Z2a Y3a X1b Z2b Z3b Z4b Z5b X6b ]  
2188 	  0.00034824 	 [X0a Z1a Z2a X3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2189 	  0.00034824 	 [Y0a Z1a Z2a Y3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2190 	  0.00033985 	 [X0b Y1b Y3b Z4b Z5b X6b ]  
2191 	  -0.00001756 	 [Y0b Y1b X3b Z4b Z5b X6b ]  
2192 	  -0.00001756 	 [X0b X1b Y3b Z4b Z5b Y6b ]  
2193 	  0.00033985 	 [Y0b X1b X3b Z4b Z5b Y6b ]  
2194 	  0.00032229 	 [X0a X1a X3a Z4a Z5a X6a ]  
2195 	  0.00032229 	 [Y0a Y1a Y3a Z4a Z5a Y6a ]  
2196 	  0.00000839 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b Z2b X3b ]  
2197 	  0.00000839 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Y3b ]  
2198 	  0.00000839 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b Z2b X3b ]  
2199 	  0.00000839 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Y3b ]  
2200 	  0.00000839 	 [X1a Z2a X3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2201 	  0.00000839 	 [Y1a Z2a Y3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2202 	  0.00000839 	 [X1a Z2a X3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2203 	  0.00000839 	 [Y1a Z2a Y3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2204 	  0.00032229 	 [X0b X1b X3b Z4b Z5b X6b ]  
2205 	  0.00032229 	 [Y0b Y1b Y3b Z4b Z5b Y6b ]  
2206 	  0.00033068 	 [X3a Z4a Z5a X6a X0b X1b ]  
2207 	  0.00033068 	 [X3a Z4a Z5a X6a Y0b Y1b ]  
2208 	  0.00033068 	 [Y3a Z4a Z5a Y6a X0b X1b ]  
2209 	  0.00033068 	 [Y3a Z4a Z5a Y6a Y0b Y1b ]  
2210 	  0.00033068 	 [X0a X1a X3b Z4b Z5b X6b ]  
2211 	  0.00033068 	 [Y0a Y1a X3b Z4b Z5b X6b ]  
2212 	  0.00033068 	 [X0a X1a Y3b Z4b Z5b Y6b ]  
2213 	  0.00033068 	 [Y0a Y1a Y3b Z4b Z5b Y6b ]  
2214 	  -0.00005136 	 [X2a Z3a Z4a Z5a X6a X2b X3b ]  
2215 	  -0.00005136 	 [X2a Z3a Z4a Z5a X6a Y2b Y3b ]  
2216 	  -0.00005136 	 [Y2a Z3a Z4a Z5a Y6a X2b X3b ]  
2217 	  -0.00005136 	 [Y2a Z3a Z4a Z5a Y6a Y2b Y3b ]  
2218 	  -0.00005136 	 [X2a X3a X2b Z3b Z4b Z5b X6b ]  
2219 	  -0.00005136 	 [Y2a Y3a X2b Z3b Z4b Z5b X6b ]  
2220 	  -0.00005136 	 [X2a X3a Y2b Z3b Z4b Z5b Y6b ]  
2221 	  -0.00005136 	 [Y2a Y3a Y2b Z3b Z4b Z5b Y6b ]  
2222 	  -0.00027681 	 [Z2a X3a Z4a Z5a X6a ]  
2223 	  -0.00027681 	 [Z2a Y3a Z4a Z5a Y6a ]  
2224 	  -0.00027681 	 [Z2b X3b Z4b Z5b X6b ]  
2225 	  -0.00027681 	 [Z2b Y3b Z4b Z5b Y6b ]  
2226 	  0.00126588 	 [X3a Z4a Z5a X6a X2b X3b ]  
2227 	  0.00126588 	 [X3a Z4a Z5a X6a Y2b Y3b ]  
2228 	  0.00126588 	 [Y3a Z4a Z5a Y6a X2b X3b ]  
2229 	  0.00126588 	 [Y3a Z4a Z5a Y6a Y2b Y3b ]  
2230 	  0.00126588 	 [X2a X3a X3b Z4b Z5b X6b ]  
2231 	  0.00126588 	 [Y2a Y3a X3b Z4b Z5b X6b ]  
2232 	  0.00126588 	 [X2a X3a Y3b Z4b Z5b Y6b ]  
2233 	  0.00126588 	 [Y2a Y3a Y3b Z4b Z5b Y6b ]  
2234 	  0.00079639 	 [X2a Z4a Z5a X6a ]  
2235 	  0.00079639 	 [Y2a Z4a Z5a Y6a ]  
2236 	  0.00079639 	 [X2b Z4b Z5b X6b ]  
2237 	  0.00079639 	 [Y2b Z4b Z5b Y6b ]  
2238 	  0.00193821 	 [X3a Z4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
2239 	  0.00193821 	 [X3a Z4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
2240 	  0.00193821 	 [Y3a Z4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
2241 	  0.00193821 	 [Y3a Z4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
2242 	  0.00193821 	 [X2a Z3a Z4a Z5a X6a X3b Z4b Z5b X6b ]  
2243 	  0.00193821 	 [Y2a Z3a Z4a Z5a Y6a X3b Z4b Z5b X6b ]  
2244 	  0.00193821 	 [X2a Z3a Z4a Z5a X6a Y3b Z4b Z5b Y6b ]  
2245 	  0.00193821 	 [Y2a Z3a Z4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
2246 	  -0.00711179 	 [X2a X3a Z6a ]  
2247 	  -0.00711179 	 [Y2a Y3a Z6a ]  
2248 	  -0.00711179 	 [X2b X3b Z6b ]  
2249 	  -0.00711179 	 [Y2b Y3b Z6b ]  
2250 	  -0.00022545 	 [X3a Z4a Z5a X6a Z2b ]  
2251 	  -0.00022545 	 [Y3a Z4a Z5a Y6a Z2b ]  
2252 	  -0.00022545 	 [Z2a X3b Z4b Z5b X6b ]  
2253 	  -0.00022545 	 [Z2a Y3b Z4b Z5b Y6b ]  
2254 	  -0.00046950 	 [X2a Z3a Z4a Z5a X6a Z3b ]  
2255 	  -0.00046950 	 [Y2a Z3a Z4a Z5a Y6a Z3b ]  
2256 	  -0.00046950 	 [Z3a X2b Z3b Z4b Z5b X6b ]  
2257 	  -0.00046950 	 [Z3a Y2b Z3b Z4b Z5b Y6b ]  
2258 	  -0.00905000 	 [X2a X3a Z6b ]  
2259 	  -0.00905000 	 [Y2a Y3a Z6b ]  
2260 	  -0.00905000 	 [Z6a X2b X3b ]  
2261 	  -0.00905000 	 [Z6a Y2b Y3b ]  
2262 	  -0.00001731 	 [X0a Z1a Y2a Y3a Z4a Z5a X6a ]  
2263 	  -0.00012859 	 [Y0a Z1a Y2a X3a Z4a Z5a X6a ]  
2264 	  -0.00012859 	 [X0a Z1a X2a Y3a Z4a Z5a Y6a ]  
2265 	  -0.00001731 	 [Y0a Z1a X2a X3a Z4a Z5a Y6a ]  
2266 	  -0.00008458 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b X3b ]  
2267 	  -0.00008458 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Y3b ]  
2268 	  -0.00008458 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b X3b ]  
2269 	  -0.00008458 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
2270 	  -0.00008458 	 [X0a Z1a Z2a X3a X2b Z3b Z4b Z5b X6b ]  
2271 	  -0.00008458 	 [Y0a Z1a Z2a Y3a X2b Z3b Z4b Z5b X6b ]  
2272 	  -0.00008458 	 [X0a Z1a Z2a X3a Y2b Z3b Z4b Z5b Y6b ]  
2273 	  -0.00008458 	 [Y0a Z1a Z2a Y3a Y2b Z3b Z4b Z5b Y6b ]  
2274 	  -0.00001731 	 [X0b Z1b Y2b Y3b Z4b Z5b X6b ]  
2275 	  -0.00012859 	 [Y0b Z1b Y2b X3b Z4b Z5b X6b ]  
2276 	  -0.00012859 	 [X0b Z1b X2b Y3b Z4b Z5b Y6b ]  
2277 	  -0.00001731 	 [Y0b Z1b X2b X3b Z4b Z5b Y6b ]  
2278 	  -0.00014590 	 [X0a Z1a X2a X3a Z4a Z5a X6a ]  
2279 	  -0.00014590 	 [Y0a Z1a Y2a Y3a Z4a Z5a Y6a ]  
2280 	  -0.00006726 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b X3b ]  
2281 	  -0.00006726 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Y3b ]  
2282 	  -0.00006726 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b X3b ]  
2283 	  -0.00006726 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Y3b ]  
2284 	  -0.00006726 	 [X2a X3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2285 	  -0.00006726 	 [Y2a Y3a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2286 	  -0.00006726 	 [X2a X3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2287 	  -0.00006726 	 [Y2a Y3a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2288 	  -0.00014590 	 [X0b Z1b X2b X3b Z4b Z5b X6b ]  
2289 	  -0.00014590 	 [Y0b Z1b Y2b Y3b Z4b Z5b Y6b ]  
2290 	  -0.00021316 	 [X3a Z4a Z5a X6a X0b Z1b X2b ]  
2291 	  -0.00021316 	 [X3a Z4a Z5a X6a Y0b Z1b Y2b ]  
2292 	  -0.00021316 	 [Y3a Z4a Z5a Y6a X0b Z1b X2b ]  
2293 	  -0.00021316 	 [Y3a Z4a Z5a Y6a Y0b Z1b Y2b ]  
2294 	  -0.00021316 	 [X0a Z1a X2a X3b Z4b Z5b X6b ]  
2295 	  -0.00021316 	 [Y0a Z1a Y2a X3b Z4b Z5b X6b ]  
2296 	  -0.00021316 	 [X0a Z1a X2a Y3b Z4b Z5b Y6b ]  
2297 	  -0.00021316 	 [Y0a Z1a Y2a Y3b Z4b Z5b Y6b ]  
2298 	  -0.00010693 	 [X1a Y2a Y3a Z4a Z5a X6a ]  
2299 	  -0.00107271 	 [Y1a Y2a X3a Z4a Z5a X6a ]  
2300 	  -0.00107271 	 [X1a X2a Y3a Z4a Z5a Y6a ]  
2301 	  -0.00010693 	 [Y1a X2a X3a Z4a Z5a Y6a ]  
2302 	  -0.00211377 	 [X2a Z3a Z4a Z5a X6a X1b Z2b X3b ]  
2303 	  -0.00211377 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Y3b ]  
2304 	  -0.00211377 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b X3b ]  
2305 	  -0.00211377 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Y3b ]  
2306 	  -0.00211377 	 [X1a Z2a X3a X2b Z3b Z4b Z5b X6b ]  
2307 	  -0.00211377 	 [Y1a Z2a Y3a X2b Z3b Z4b Z5b X6b ]  
2308 	  -0.00211377 	 [X1a Z2a X3a Y2b Z3b Z4b Z5b Y6b ]  
2309 	  -0.00211377 	 [Y1a Z2a Y3a Y2b Z3b Z4b Z5b Y6b ]  
2310 	  -0.00010693 	 [X1b Y2b Y3b Z4b Z5b X6b ]  
2311 	  -0.00107271 	 [Y1b Y2b X3b Z4b Z5b X6b ]  
2312 	  -0.00107271 	 [X1b X2b Y3b Z4b Z5b Y6b ]  
2313 	  -0.00010693 	 [Y1b X2b X3b Z4b Z5b Y6b ]  
2314 	  -0.00117964 	 [X1a X2a X3a Z4a Z5a X6a ]  
2315 	  -0.00117964 	 [Y1a Y2a Y3a Z4a Z5a Y6a ]  
2316 	  -0.00200684 	 [X1a Z2a Z3a Z4a Z5a X6a X2b X3b ]  
2317 	  -0.00200684 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Y3b ]  
2318 	  -0.00200684 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b X3b ]  
2319 	  -0.00200684 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Y3b ]  
2320 	  -0.00200684 	 [X2a X3a X1b Z2b Z3b Z4b Z5b X6b ]  
2321 	  -0.00200684 	 [Y2a Y3a X1b Z2b Z3b Z4b Z5b X6b ]  
2322 	  -0.00200684 	 [X2a X3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2323 	  -0.00200684 	 [Y2a Y3a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2324 	  -0.00117964 	 [X1b X2b X3b Z4b Z5b X6b ]  
2325 	  -0.00117964 	 [Y1b Y2b Y3b Z4b Z5b Y6b ]  
2326 	  -0.00318648 	 [X3a Z4a Z5a X6a X1b X2b ]  
2327 	  -0.00318648 	 [X3a Z4a Z5a X6a Y1b Y2b ]  
2328 	  -0.00318648 	 [Y3a Z4a Z5a Y6a X1b X2b ]  
2329 	  -0.00318648 	 [Y3a Z4a Z5a Y6a Y1b Y2b ]  
2330 	  -0.00318648 	 [X1a X2a X3b Z4b Z5b X6b ]  
2331 	  -0.00318648 	 [Y1a Y2a X3b Z4b Z5b X6b ]  
2332 	  -0.00318648 	 [X1a X2a Y3b Z4b Z5b Y6b ]  
2333 	  -0.00318648 	 [Y1a Y2a Y3b Z4b Z5b Y6b ]  
2334 	  0.00598637 	 [X4a Z5a X6a ]  
2335 	  0.00598637 	 [Y4a Z5a Y6a ]  
2336 	  0.00598637 	 [X4b Z5b X6b ]  
2337 	  0.00598637 	 [Y4b Z5b Y6b ]  
2338 	  0.04268672 	 [Z4a Z6a ]  
2339 	  0.00037761 	 [X4a Z5a X6a X4b Z5b X6b ]  
2340 	  0.00037761 	 [X4a Z5a X6a Y4b Z5b Y6b ]  
2341 	  0.00037761 	 [Y4a Z5a Y6a X4b Z5b X6b ]  
2342 	  0.00037761 	 [Y4a Z5a Y6a Y4b Z5b Y6b ]  
2343 	  0.04268672 	 [Z4b Z6b ]  
2344 	  0.00008579 	 [X4a Z5a X6a Z4b ]  
2345 	  0.00008579 	 [Y4a Z5a Y6a Z4b ]  
2346 	  0.00008579 	 [Z4a X4b Z5b X6b ]  
2347 	  0.00008579 	 [Z4a Y4b Z5b Y6b ]  
2348 	  -0.00512397 	 [Y4a Z5a Y6a Z6b ]  
2349 	  -0.00512397 	 [X4a Z5a X6a Z6b ]  
2350 	  -0.00512397 	 [Z6a Y4b Z5b Y6b ]  
2351 	  -0.00512397 	 [Z6a X4b Z5b X6b ]  
2352 	  0.04306433 	 [Z6a Z4b ]  
2353 	  0.04306433 	 [Z4a Z6b ]  
2354 	  -0.00071140 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b X4b ]  
2355 	  -0.00071140 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Y4b ]  
2356 	  -0.00071140 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b X4b ]  
2357 	  -0.00071140 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
2358 	  -0.00071140 	 [X0a Z1a Z2a Z3a X4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2359 	  -0.00071140 	 [Y0a Z1a Z2a Z3a Y4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2360 	  -0.00071140 	 [X0a Z1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2361 	  -0.00071140 	 [Y0a Z1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2362 	  -0.00004575 	 [Z0a X4a Z5a X6a ]  
2363 	  -0.00004575 	 [Z0a Y4a Z5a Y6a ]  
2364 	  -0.00004575 	 [Z0b X4b Z5b X6b ]  
2365 	  -0.00004575 	 [Z0b Y4b Z5b Y6b ]  
2366 	  0.00002444 	 [X4a Z5a X6a X0b Z1b Z2b Z3b X4b ]  
2367 	  0.00002444 	 [X4a Z5a X6a Y0b Z1b Z2b Z3b Y4b ]  
2368 	  0.00002444 	 [Y4a Z5a Y6a X0b Z1b Z2b Z3b X4b ]  
2369 	  0.00002444 	 [Y4a Z5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
2370 	  0.00002444 	 [X0a Z1a Z2a Z3a X4a X4b Z5b X6b ]  
2371 	  0.00002444 	 [Y0a Z1a Z2a Z3a Y4a X4b Z5b X6b ]  
2372 	  0.00002444 	 [X0a Z1a Z2a Z3a X4a Y4b Z5b Y6b ]  
2373 	  0.00002444 	 [Y0a Z1a Z2a Z3a Y4a Y4b Z5b Y6b ]  
2374 	  0.00029160 	 [X0a Z1a Z2a Z3a Z5a X6a ]  
2375 	  0.00029160 	 [Y0a Z1a Z2a Z3a Z5a Y6a ]  
2376 	  0.00029160 	 [X0b Z1b Z2b Z3b Z5b X6b ]  
2377 	  0.00029160 	 [Y0b Z1b Z2b Z3b Z5b Y6b ]  
2378 	  0.00002173 	 [X4a Z5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2379 	  0.00002173 	 [X4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2380 	  0.00002173 	 [Y4a Z5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2381 	  0.00002173 	 [Y4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2382 	  0.00002173 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X4b Z5b X6b ]  
2383 	  0.00002173 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X4b Z5b X6b ]  
2384 	  0.00002173 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y4b Z5b Y6b ]  
2385 	  0.00002173 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y4b Z5b Y6b ]  
2386 	  -0.00202929 	 [X0a Z1a Z2a Z3a X4a Z6a ]  
2387 	  -0.00202929 	 [Y0a Z1a Z2a Z3a Y4a Z6a ]  
2388 	  -0.00202929 	 [X0b Z1b Z2b Z3b X4b Z6b ]  
2389 	  -0.00202929 	 [Y0b Z1b Z2b Z3b Y4b Z6b ]  
2390 	  0.00066564 	 [X4a Z5a X6a Z0b ]  
2391 	  0.00066564 	 [Y4a Z5a Y6a Z0b ]  
2392 	  0.00066564 	 [Z0a X4b Z5b X6b ]  
2393 	  0.00066564 	 [Z0a Y4b Z5b Y6b ]  
2394 	  0.00026716 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z4b ]  
2395 	  0.00026716 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z4b ]  
2396 	  0.00026716 	 [Z4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2397 	  0.00026716 	 [Z4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2398 	  -0.00205102 	 [X0a Z1a Z2a Z3a X4a Z6b ]  
2399 	  -0.00205102 	 [Y0a Z1a Z2a Z3a Y4a Z6b ]  
2400 	  -0.00205102 	 [Z6a X0b Z1b Z2b Z3b X4b ]  
2401 	  -0.00205102 	 [Z6a Y0b Z1b Z2b Z3b Y4b ]  
2402 	  0.00183256 	 [X1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b X4b ]  
2403 	  0.00183256 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Y4b ]  
2404 	  0.00183256 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b X4b ]  
2405 	  0.00183256 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Y4b ]  
2406 	  0.00183256 	 [X1a Z2a Z3a X4a X1b Z2b Z3b Z4b Z5b X6b ]  
2407 	  0.00183256 	 [Y1a Z2a Z3a Y4a X1b Z2b Z3b Z4b Z5b X6b ]  
2408 	  0.00183256 	 [X1a Z2a Z3a X4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2409 	  0.00183256 	 [Y1a Z2a Z3a Y4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2410 	  -0.00152174 	 [Z1a X4a Z5a X6a ]  
2411 	  -0.00152174 	 [Z1a Y4a Z5a Y6a ]  
2412 	  -0.00152174 	 [Z1b X4b Z5b X6b ]  
2413 	  -0.00152174 	 [Z1b Y4b Z5b Y6b ]  
2414 	  -0.00010181 	 [X4a Z5a X6a X1b Z2b Z3b X4b ]  
2415 	  -0.00010181 	 [X4a Z5a X6a Y1b Z2b Z3b Y4b ]  
2416 	  -0.00010181 	 [Y4a Z5a Y6a X1b Z2b Z3b X4b ]  
2417 	  -0.00010181 	 [Y4a Z5a Y6a Y1b Z2b Z3b Y4b ]  
2418 	  -0.00010181 	 [X1a Z2a Z3a X4a X4b Z5b X6b ]  
2419 	  -0.00010181 	 [Y1a Z2a Z3a Y4a X4b Z5b X6b ]  
2420 	  -0.00010181 	 [X1a Z2a Z3a X4a Y4b Z5b Y6b ]  
2421 	  -0.00010181 	 [Y1a Z2a Z3a Y4a Y4b Z5b Y6b ]  
2422 	  0.00080407 	 [X1a Z2a Z3a Z5a X6a ]  
2423 	  0.00080407 	 [Y1a Z2a Z3a Z5a Y6a ]  
2424 	  0.00080407 	 [X1b Z2b Z3b Z5b X6b ]  
2425 	  0.00080407 	 [Y1b Z2b Z3b Z5b Y6b ]  
2426 	  -0.00151522 	 [X4a Z5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
2427 	  -0.00151522 	 [X4a Z5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2428 	  -0.00151522 	 [Y4a Z5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
2429 	  -0.00151522 	 [Y4a Z5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2430 	  -0.00151522 	 [X1a Z2a Z3a Z4a Z5a X6a X4b Z5b X6b ]  
2431 	  -0.00151522 	 [Y1a Z2a Z3a Z4a Z5a Y6a X4b Z5b X6b ]  
2432 	  -0.00151522 	 [X1a Z2a Z3a Z4a Z5a X6a Y4b Z5b Y6b ]  
2433 	  -0.00151522 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y4b Z5b Y6b ]  
2434 	  0.00355095 	 [X1a Z2a Z3a X4a Z6a ]  
2435 	  0.00355095 	 [Y1a Z2a Z3a Y4a Z6a ]  
2436 	  0.00355095 	 [X1b Z2b Z3b X4b Z6b ]  
2437 	  0.00355095 	 [Y1b Z2b Z3b Y4b Z6b ]  
2438 	  -0.00335430 	 [X4a Z5a X6a Z1b ]  
2439 	  -0.00335430 	 [Y4a Z5a Y6a Z1b ]  
2440 	  -0.00335430 	 [Z1a X4b Z5b X6b ]  
2441 	  -0.00335430 	 [Z1a Y4b Z5b Y6b ]  
2442 	  0.00090588 	 [X1a Z2a Z3a Z4a Z5a X6a Z4b ]  
2443 	  0.00090588 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z4b ]  
2444 	  0.00090588 	 [Z4a X1b Z2b Z3b Z4b Z5b X6b ]  
2445 	  0.00090588 	 [Z4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2446 	  0.00506617 	 [X1a Z2a Z3a X4a Z6b ]  
2447 	  0.00506617 	 [Y1a Z2a Z3a Y4a Z6b ]  
2448 	  0.00506617 	 [Z6a X1b Z2b Z3b X4b ]  
2449 	  0.00506617 	 [Z6a Y1b Z2b Z3b Y4b ]  
2450 	  -0.00018954 	 [X0a Y1a Y4a Z5a X6a ]  
2451 	  0.00028369 	 [Y0a Y1a X4a Z5a X6a ]  
2452 	  0.00028369 	 [X0a X1a Y4a Z5a Y6a ]  
2453 	  -0.00018954 	 [Y0a X1a X4a Z5a Y6a ]  
2454 	  -0.00011204 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b X4b ]  
2455 	  -0.00011204 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Y4b ]  
2456 	  -0.00011204 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b X4b ]  
2457 	  -0.00011204 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
2458 	  -0.00011204 	 [X0a Z1a Z2a Z3a X4a X1b Z2b Z3b Z4b Z5b X6b ]  
2459 	  -0.00011204 	 [Y0a Z1a Z2a Z3a Y4a X1b Z2b Z3b Z4b Z5b X6b ]  
2460 	  -0.00011204 	 [X0a Z1a Z2a Z3a X4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2461 	  -0.00011204 	 [Y0a Z1a Z2a Z3a Y4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2462 	  -0.00018954 	 [X0b Y1b Y4b Z5b X6b ]  
2463 	  0.00028369 	 [Y0b Y1b X4b Z5b X6b ]  
2464 	  0.00028369 	 [X0b X1b Y4b Z5b Y6b ]  
2465 	  -0.00018954 	 [Y0b X1b X4b Z5b Y6b ]  
2466 	  0.00009415 	 [X0a X1a X4a Z5a X6a ]  
2467 	  0.00009415 	 [Y0a Y1a Y4a Z5a Y6a ]  
2468 	  0.00007750 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b X4b ]  
2469 	  0.00007750 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Y4b ]  
2470 	  0.00007750 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b X4b ]  
2471 	  0.00007750 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Y4b ]  
2472 	  0.00007750 	 [X1a Z2a Z3a X4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2473 	  0.00007750 	 [Y1a Z2a Z3a Y4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2474 	  0.00007750 	 [X1a Z2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2475 	  0.00007750 	 [Y1a Z2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2476 	  0.00009415 	 [X0b X1b X4b Z5b X6b ]  
2477 	  0.00009415 	 [Y0b Y1b Y4b Z5b Y6b ]  
2478 	  0.00017164 	 [X4a Z5a X6a X0b X1b ]  
2479 	  0.00017164 	 [X4a Z5a X6a Y0b Y1b ]  
2480 	  0.00017164 	 [Y4a Z5a Y6a X0b X1b ]  
2481 	  0.00017164 	 [Y4a Z5a Y6a Y0b Y1b ]  
2482 	  0.00017164 	 [X0a X1a X4b Z5b X6b ]  
2483 	  0.00017164 	 [Y0a Y1a X4b Z5b X6b ]  
2484 	  0.00017164 	 [X0a X1a Y4b Z5b Y6b ]  
2485 	  0.00017164 	 [Y0a Y1a Y4b Z5b Y6b ]  
2486 	  -0.00022045 	 [X2a Z3a Z4a Z5a X6a X2b Z3b X4b ]  
2487 	  -0.00022045 	 [X2a Z3a Z4a Z5a X6a Y2b Z3b Y4b ]  
2488 	  -0.00022045 	 [Y2a Z3a Z4a Z5a Y6a X2b Z3b X4b ]  
2489 	  -0.00022045 	 [Y2a Z3a Z4a Z5a Y6a Y2b Z3b Y4b ]  
2490 	  -0.00022045 	 [X2a Z3a X4a X2b Z3b Z4b Z5b X6b ]  
2491 	  -0.00022045 	 [Y2a Z3a Y4a X2b Z3b Z4b Z5b X6b ]  
2492 	  -0.00022045 	 [X2a Z3a X4a Y2b Z3b Z4b Z5b Y6b ]  
2493 	  -0.00022045 	 [Y2a Z3a Y4a Y2b Z3b Z4b Z5b Y6b ]  
2494 	  -0.00038011 	 [Z2a X4a Z5a X6a ]  
2495 	  -0.00038011 	 [Z2a Y4a Z5a Y6a ]  
2496 	  -0.00038011 	 [Z2b X4b Z5b X6b ]  
2497 	  -0.00038011 	 [Z2b Y4b Z5b Y6b ]  
2498 	  0.00012518 	 [X4a Z5a X6a X2b Z3b X4b ]  
2499 	  0.00012518 	 [X4a Z5a X6a Y2b Z3b Y4b ]  
2500 	  0.00012518 	 [Y4a Z5a Y6a X2b Z3b X4b ]  
2501 	  0.00012518 	 [Y4a Z5a Y6a Y2b Z3b Y4b ]  
2502 	  0.00012518 	 [X2a Z3a X4a X4b Z5b X6b ]  
2503 	  0.00012518 	 [Y2a Z3a Y4a X4b Z5b X6b ]  
2504 	  0.00012518 	 [X2a Z3a X4a Y4b Z5b Y6b ]  
2505 	  0.00012518 	 [Y2a Z3a Y4a Y4b Z5b Y6b ]  
2506 	  -0.00078453 	 [X2a Z3a Z5a X6a ]  
2507 	  -0.00078453 	 [Y2a Z3a Z5a Y6a ]  
2508 	  -0.00078453 	 [X2b Z3b Z5b X6b ]  
2509 	  -0.00078453 	 [Y2b Z3b Z5b Y6b ]  
2510 	  0.00029677 	 [X4a Z5a X6a X2b Z3b Z4b Z5b X6b ]  
2511 	  0.00029677 	 [X4a Z5a X6a Y2b Z3b Z4b Z5b Y6b ]  
2512 	  0.00029677 	 [Y4a Z5a Y6a X2b Z3b Z4b Z5b X6b ]  
2513 	  0.00029677 	 [Y4a Z5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
2514 	  0.00029677 	 [X2a Z3a Z4a Z5a X6a X4b Z5b X6b ]  
2515 	  0.00029677 	 [Y2a Z3a Z4a Z5a Y6a X4b Z5b X6b ]  
2516 	  0.00029677 	 [X2a Z3a Z4a Z5a X6a Y4b Z5b Y6b ]  
2517 	  0.00029677 	 [Y2a Z3a Z4a Z5a Y6a Y4b Z5b Y6b ]  
2518 	  0.00682667 	 [X2a Z3a X4a Z6a ]  
2519 	  0.00682667 	 [Y2a Z3a Y4a Z6a ]  
2520 	  0.00682667 	 [X2b Z3b X4b Z6b ]  
2521 	  0.00682667 	 [Y2b Z3b Y4b Z6b ]  
2522 	  -0.00015966 	 [X4a Z5a X6a Z2b ]  
2523 	  -0.00015966 	 [Y4a Z5a Y6a Z2b ]  
2524 	  -0.00015966 	 [Z2a X4b Z5b X6b ]  
2525 	  -0.00015966 	 [Z2a Y4b Z5b Y6b ]  
2526 	  -0.00090971 	 [X2a Z3a Z4a Z5a X6a Z4b ]  
2527 	  -0.00090971 	 [Y2a Z3a Z4a Z5a Y6a Z4b ]  
2528 	  -0.00090971 	 [Z4a X2b Z3b Z4b Z5b X6b ]  
2529 	  -0.00090971 	 [Z4a Y2b Z3b Z4b Z5b Y6b ]  
2530 	  0.00652990 	 [X2a Z3a X4a Z6b ]  
2531 	  0.00652990 	 [Y2a Z3a Y4a Z6b ]  
2532 	  0.00652990 	 [Z6a X2b Z3b X4b ]  
2533 	  0.00652990 	 [Z6a Y2b Z3b Y4b ]  
2534 	  -0.00004840 	 [X0a Z1a Y2a Y4a Z5a X6a ]  
2535 	  -0.00011767 	 [Y0a Z1a Y2a X4a Z5a X6a ]  
2536 	  -0.00011767 	 [X0a Z1a X2a Y4a Z5a Y6a ]  
2537 	  -0.00004840 	 [Y0a Z1a X2a X4a Z5a Y6a ]  
2538 	  0.00012657 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b X4b ]  
2539 	  0.00012657 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Y4b ]  
2540 	  0.00012657 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b X4b ]  
2541 	  0.00012657 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
2542 	  0.00012657 	 [X0a Z1a Z2a Z3a X4a X2b Z3b Z4b Z5b X6b ]  
2543 	  0.00012657 	 [Y0a Z1a Z2a Z3a Y4a X2b Z3b Z4b Z5b X6b ]  
2544 	  0.00012657 	 [X0a Z1a Z2a Z3a X4a Y2b Z3b Z4b Z5b Y6b ]  
2545 	  0.00012657 	 [Y0a Z1a Z2a Z3a Y4a Y2b Z3b Z4b Z5b Y6b ]  
2546 	  -0.00004840 	 [X0b Z1b Y2b Y4b Z5b X6b ]  
2547 	  -0.00011767 	 [Y0b Z1b Y2b X4b Z5b X6b ]  
2548 	  -0.00011767 	 [X0b Z1b X2b Y4b Z5b Y6b ]  
2549 	  -0.00004840 	 [Y0b Z1b X2b X4b Z5b Y6b ]  
2550 	  -0.00016607 	 [X0a Z1a X2a X4a Z5a X6a ]  
2551 	  -0.00016607 	 [Y0a Z1a Y2a Y4a Z5a Y6a ]  
2552 	  0.00017497 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b Z3b X4b ]  
2553 	  0.00017497 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Y4b ]  
2554 	  0.00017497 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b Z3b X4b ]  
2555 	  0.00017497 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Y4b ]  
2556 	  0.00017497 	 [X2a Z3a X4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2557 	  0.00017497 	 [Y2a Z3a Y4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2558 	  0.00017497 	 [X2a Z3a X4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2559 	  0.00017497 	 [Y2a Z3a Y4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2560 	  -0.00016607 	 [X0b Z1b X2b X4b Z5b X6b ]  
2561 	  -0.00016607 	 [Y0b Z1b Y2b Y4b Z5b Y6b ]  
2562 	  0.00000890 	 [X4a Z5a X6a X0b Z1b X2b ]  
2563 	  0.00000890 	 [X4a Z5a X6a Y0b Z1b Y2b ]  
2564 	  0.00000890 	 [Y4a Z5a Y6a X0b Z1b X2b ]  
2565 	  0.00000890 	 [Y4a Z5a Y6a Y0b Z1b Y2b ]  
2566 	  0.00000890 	 [X0a Z1a X2a X4b Z5b X6b ]  
2567 	  0.00000890 	 [Y0a Z1a Y2a X4b Z5b X6b ]  
2568 	  0.00000890 	 [X0a Z1a X2a Y4b Z5b Y6b ]  
2569 	  0.00000890 	 [Y0a Z1a Y2a Y4b Z5b Y6b ]  
2570 	  -0.00044530 	 [X1a Y2a Y4a Z5a X6a ]  
2571 	  -0.00017748 	 [Y1a Y2a X4a Z5a X6a ]  
2572 	  -0.00017748 	 [X1a X2a Y4a Z5a Y6a ]  
2573 	  -0.00044530 	 [Y1a X2a X4a Z5a Y6a ]  
2574 	  -0.00049453 	 [X2a Z3a Z4a Z5a X6a X1b Z2b Z3b X4b ]  
2575 	  -0.00049453 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Y4b ]  
2576 	  -0.00049453 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b Z3b X4b ]  
2577 	  -0.00049453 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Y4b ]  
2578 	  -0.00049453 	 [X1a Z2a Z3a X4a X2b Z3b Z4b Z5b X6b ]  
2579 	  -0.00049453 	 [Y1a Z2a Z3a Y4a X2b Z3b Z4b Z5b X6b ]  
2580 	  -0.00049453 	 [X1a Z2a Z3a X4a Y2b Z3b Z4b Z5b Y6b ]  
2581 	  -0.00049453 	 [Y1a Z2a Z3a Y4a Y2b Z3b Z4b Z5b Y6b ]  
2582 	  -0.00044530 	 [X1b Y2b Y4b Z5b X6b ]  
2583 	  -0.00017748 	 [Y1b Y2b X4b Z5b X6b ]  
2584 	  -0.00017748 	 [X1b X2b Y4b Z5b Y6b ]  
2585 	  -0.00044530 	 [Y1b X2b X4b Z5b Y6b ]  
2586 	  -0.00062278 	 [X1a X2a X4a Z5a X6a ]  
2587 	  -0.00062278 	 [Y1a Y2a Y4a Z5a Y6a ]  
2588 	  -0.00004923 	 [X1a Z2a Z3a Z4a Z5a X6a X2b Z3b X4b ]  
2589 	  -0.00004923 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Y4b ]  
2590 	  -0.00004923 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b Z3b X4b ]  
2591 	  -0.00004923 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Y4b ]  
2592 	  -0.00004923 	 [X2a Z3a X4a X1b Z2b Z3b Z4b Z5b X6b ]  
2593 	  -0.00004923 	 [Y2a Z3a Y4a X1b Z2b Z3b Z4b Z5b X6b ]  
2594 	  -0.00004923 	 [X2a Z3a X4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2595 	  -0.00004923 	 [Y2a Z3a Y4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2596 	  -0.00062278 	 [X1b X2b X4b Z5b X6b ]  
2597 	  -0.00062278 	 [Y1b Y2b Y4b Z5b Y6b ]  
2598 	  -0.00067202 	 [X4a Z5a X6a X1b X2b ]  
2599 	  -0.00067202 	 [X4a Z5a X6a Y1b Y2b ]  
2600 	  -0.00067202 	 [Y4a Z5a Y6a X1b X2b ]  
2601 	  -0.00067202 	 [Y4a Z5a Y6a Y1b Y2b ]  
2602 	  -0.00067202 	 [X1a X2a X4b Z5b X6b ]  
2603 	  -0.00067202 	 [Y1a Y2a X4b Z5b X6b ]  
2604 	  -0.00067202 	 [X1a X2a Y4b Z5b Y6b ]  
2605 	  -0.00067202 	 [Y1a Y2a Y4b Z5b Y6b ]  
2606 	  0.00107360 	 [X3a Z4a Z5a X6a X3b X4b ]  
2607 	  0.00107360 	 [X3a Z4a Z5a X6a Y3b Y4b ]  
2608 	  0.00107360 	 [Y3a Z4a Z5a Y6a X3b X4b ]  
2609 	  0.00107360 	 [Y3a Z4a Z5a Y6a Y3b Y4b ]  
2610 	  0.00107360 	 [X3a X4a X3b Z4b Z5b X6b ]  
2611 	  0.00107360 	 [Y3a Y4a X3b Z4b Z5b X6b ]  
2612 	  0.00107360 	 [X3a X4a Y3b Z4b Z5b Y6b ]  
2613 	  0.00107360 	 [Y3a Y4a Y3b Z4b Z5b Y6b ]  
2614 	  0.00031017 	 [Z3a X4a Z5a X6a ]  
2615 	  0.00031017 	 [Z3a Y4a Z5a Y6a ]  
2616 	  0.00031017 	 [Z3b X4b Z5b X6b ]  
2617 	  0.00031017 	 [Z3b Y4b Z5b Y6b ]  
2618 	  0.00001670 	 [X4a Z5a X6a X3b X4b ]  
2619 	  0.00001670 	 [X4a Z5a X6a Y3b Y4b ]  
2620 	  0.00001670 	 [Y4a Z5a Y6a X3b X4b ]  
2621 	  0.00001670 	 [Y4a Z5a Y6a Y3b Y4b ]  
2622 	  0.00001670 	 [X3a X4a X4b Z5b X6b ]  
2623 	  0.00001670 	 [Y3a Y4a X4b Z5b X6b ]  
2624 	  0.00001670 	 [X3a X4a Y4b Z5b Y6b ]  
2625 	  0.00001670 	 [Y3a Y4a Y4b Z5b Y6b ]  
2626 	  -0.00058680 	 [X3a Z5a X6a ]  
2627 	  -0.00058680 	 [Y3a Z5a Y6a ]  
2628 	  -0.00058680 	 [X3b Z5b X6b ]  
2629 	  -0.00058680 	 [Y3b Z5b Y6b ]  
2630 	  0.00117019 	 [X4a Z5a X6a X3b Z4b Z5b X6b ]  
2631 	  0.00117019 	 [X4a Z5a X6a Y3b Z4b Z5b Y6b ]  
2632 	  0.00117019 	 [Y4a Z5a Y6a X3b Z4b Z5b X6b ]  
2633 	  0.00117019 	 [Y4a Z5a Y6a Y3b Z4b Z5b Y6b ]  
2634 	  0.00117019 	 [X3a Z4a Z5a X6a X4b Z5b X6b ]  
2635 	  0.00117019 	 [Y3a Z4a Z5a Y6a X4b Z5b X6b ]  
2636 	  0.00117019 	 [X3a Z4a Z5a X6a Y4b Z5b Y6b ]  
2637 	  0.00117019 	 [Y3a Z4a Z5a Y6a Y4b Z5b Y6b ]  
2638 	  -0.00408221 	 [X3a X4a Z6a ]  
2639 	  -0.00408221 	 [Y3a Y4a Z6a ]  
2640 	  -0.00408221 	 [X3b X4b Z6b ]  
2641 	  -0.00408221 	 [Y3b Y4b Z6b ]  
2642 	  -0.00076343 	 [X4a Z5a X6a Z3b ]  
2643 	  -0.00076343 	 [Y4a Z5a Y6a Z3b ]  
2644 	  -0.00076343 	 [Z3a X4b Z5b X6b ]  
2645 	  -0.00076343 	 [Z3a Y4b Z5b Y6b ]  
2646 	  -0.00060349 	 [X3a Z4a Z5a X6a Z4b ]  
2647 	  -0.00060349 	 [Y3a Z4a Z5a Y6a Z4b ]  
2648 	  -0.00060349 	 [Z4a X3b Z4b Z5b X6b ]  
2649 	  -0.00060349 	 [Z4a Y3b Z4b Z5b Y6b ]  
2650 	  -0.00525240 	 [X3a X4a Z6b ]  
2651 	  -0.00525240 	 [Y3a Y4a Z6b ]  
2652 	  -0.00525240 	 [Z6a X3b X4b ]  
2653 	  -0.00525240 	 [Z6a Y3b Y4b ]  
2654 	  0.00015988 	 [X0a Z1a Z2a Y3a Y4a Z5a X6a ]  
2655 	  -0.00035825 	 [Y0a Z1a Z2a Y3a X4a Z5a X6a ]  
2656 	  -0.00035825 	 [X0a Z1a Z2a X3a Y4a Z5a Y6a ]  
2657 	  0.00015988 	 [Y0a Z1a Z2a X3a X4a Z5a Y6a ]  
2658 	  0.00028500 	 [X3a Z4a Z5a X6a X0b Z1b Z2b Z3b X4b ]  
2659 	  0.00028500 	 [X3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Y4b ]  
2660 	  0.00028500 	 [Y3a Z4a Z5a Y6a X0b Z1b Z2b Z3b X4b ]  
2661 	  0.00028500 	 [Y3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
2662 	  0.00028500 	 [X0a Z1a Z2a Z3a X4a X3b Z4b Z5b X6b ]  
2663 	  0.00028500 	 [Y0a Z1a Z2a Z3a Y4a X3b Z4b Z5b X6b ]  
2664 	  0.00028500 	 [X0a Z1a Z2a Z3a X4a Y3b Z4b Z5b Y6b ]  
2665 	  0.00028500 	 [Y0a Z1a Z2a Z3a Y4a Y3b Z4b Z5b Y6b ]  
2666 	  0.00015988 	 [X0b Z1b Z2b Y3b Y4b Z5b X6b ]  
2667 	  -0.00035825 	 [Y0b Z1b Z2b Y3b X4b Z5b X6b ]  
2668 	  -0.00035825 	 [X0b Z1b Z2b X3b Y4b Z5b Y6b ]  
2669 	  0.00015988 	 [Y0b Z1b Z2b X3b X4b Z5b Y6b ]  
2670 	  -0.00019836 	 [X0a Z1a Z2a X3a X4a Z5a X6a ]  
2671 	  -0.00019836 	 [Y0a Z1a Z2a Y3a Y4a Z5a Y6a ]  
2672 	  0.00012512 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X3b X4b ]  
2673 	  0.00012512 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y3b Y4b ]  
2674 	  0.00012512 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X3b X4b ]  
2675 	  0.00012512 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y3b Y4b ]  
2676 	  0.00012512 	 [X3a X4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2677 	  0.00012512 	 [Y3a Y4a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2678 	  0.00012512 	 [X3a X4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2679 	  0.00012512 	 [Y3a Y4a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2680 	  -0.00019836 	 [X0b Z1b Z2b X3b X4b Z5b X6b ]  
2681 	  -0.00019836 	 [Y0b Z1b Z2b Y3b Y4b Z5b Y6b ]  
2682 	  -0.00007324 	 [X4a Z5a X6a X0b Z1b Z2b X3b ]  
2683 	  -0.00007324 	 [X4a Z5a X6a Y0b Z1b Z2b Y3b ]  
2684 	  -0.00007324 	 [Y4a Z5a Y6a X0b Z1b Z2b X3b ]  
2685 	  -0.00007324 	 [Y4a Z5a Y6a Y0b Z1b Z2b Y3b ]  
2686 	  -0.00007324 	 [X0a Z1a Z2a X3a X4b Z5b X6b ]  
2687 	  -0.00007324 	 [Y0a Z1a Z2a Y3a X4b Z5b X6b ]  
2688 	  -0.00007324 	 [X0a Z1a Z2a X3a Y4b Z5b Y6b ]  
2689 	  -0.00007324 	 [Y0a Z1a Z2a Y3a Y4b Z5b Y6b ]  
2690 	  -0.00056960 	 [X1a Z2a Y3a Y4a Z5a X6a ]  
2691 	  -0.00014818 	 [Y1a Z2a Y3a X4a Z5a X6a ]  
2692 	  -0.00014818 	 [X1a Z2a X3a Y4a Z5a Y6a ]  
2693 	  -0.00056960 	 [Y1a Z2a X3a X4a Z5a Y6a ]  
2694 	  -0.00080725 	 [X3a Z4a Z5a X6a X1b Z2b Z3b X4b ]  
2695 	  -0.00080725 	 [X3a Z4a Z5a X6a Y1b Z2b Z3b Y4b ]  
2696 	  -0.00080725 	 [Y3a Z4a Z5a Y6a X1b Z2b Z3b X4b ]  
2697 	  -0.00080725 	 [Y3a Z4a Z5a Y6a Y1b Z2b Z3b Y4b ]  
2698 	  -0.00080725 	 [X1a Z2a Z3a X4a X3b Z4b Z5b X6b ]  
2699 	  -0.00080725 	 [Y1a Z2a Z3a Y4a X3b Z4b Z5b X6b ]  
2700 	  -0.00080725 	 [X1a Z2a Z3a X4a Y3b Z4b Z5b Y6b ]  
2701 	  -0.00080725 	 [Y1a Z2a Z3a Y4a Y3b Z4b Z5b Y6b ]  
2702 	  -0.00056960 	 [X1b Z2b Y3b Y4b Z5b X6b ]  
2703 	  -0.00014818 	 [Y1b Z2b Y3b X4b Z5b X6b ]  
2704 	  -0.00014818 	 [X1b Z2b X3b Y4b Z5b Y6b ]  
2705 	  -0.00056960 	 [Y1b Z2b X3b X4b Z5b Y6b ]  
2706 	  -0.00071778 	 [X1a Z2a X3a X4a Z5a X6a ]  
2707 	  -0.00071778 	 [Y1a Z2a Y3a Y4a Z5a Y6a ]  
2708 	  -0.00023765 	 [X1a Z2a Z3a Z4a Z5a X6a X3b X4b ]  
2709 	  -0.00023765 	 [X1a Z2a Z3a Z4a Z5a X6a Y3b Y4b ]  
2710 	  -0.00023765 	 [Y1a Z2a Z3a Z4a Z5a Y6a X3b X4b ]  
2711 	  -0.00023765 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y3b Y4b ]  
2712 	  -0.00023765 	 [X3a X4a X1b Z2b Z3b Z4b Z5b X6b ]  
2713 	  -0.00023765 	 [Y3a Y4a X1b Z2b Z3b Z4b Z5b X6b ]  
2714 	  -0.00023765 	 [X3a X4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2715 	  -0.00023765 	 [Y3a Y4a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2716 	  -0.00071778 	 [X1b Z2b X3b X4b Z5b X6b ]  
2717 	  -0.00071778 	 [Y1b Z2b Y3b Y4b Z5b Y6b ]  
2718 	  -0.00095542 	 [X4a Z5a X6a X1b Z2b X3b ]  
2719 	  -0.00095542 	 [X4a Z5a X6a Y1b Z2b Y3b ]  
2720 	  -0.00095542 	 [Y4a Z5a Y6a X1b Z2b X3b ]  
2721 	  -0.00095542 	 [Y4a Z5a Y6a Y1b Z2b Y3b ]  
2722 	  -0.00095542 	 [X1a Z2a X3a X4b Z5b X6b ]  
2723 	  -0.00095542 	 [Y1a Z2a Y3a X4b Z5b X6b ]  
2724 	  -0.00095542 	 [X1a Z2a X3a Y4b Z5b Y6b ]  
2725 	  -0.00095542 	 [Y1a Z2a Y3a Y4b Z5b Y6b ]  
2726 	  0.00023665 	 [X2a Y3a Y4a Z5a X6a ]  
2727 	  0.00040785 	 [Y2a Y3a X4a Z5a X6a ]  
2728 	  0.00040785 	 [X2a X3a Y4a Z5a Y6a ]  
2729 	  0.00023665 	 [Y2a X3a X4a Z5a Y6a ]  
2730 	  -0.00047898 	 [X3a Z4a Z5a X6a X2b Z3b X4b ]  
2731 	  -0.00047898 	 [X3a Z4a Z5a X6a Y2b Z3b Y4b ]  
2732 	  -0.00047898 	 [Y3a Z4a Z5a Y6a X2b Z3b X4b ]  
2733 	  -0.00047898 	 [Y3a Z4a Z5a Y6a Y2b Z3b Y4b ]  
2734 	  -0.00047898 	 [X2a Z3a X4a X3b Z4b Z5b X6b ]  
2735 	  -0.00047898 	 [Y2a Z3a Y4a X3b Z4b Z5b X6b ]  
2736 	  -0.00047898 	 [X2a Z3a X4a Y3b Z4b Z5b Y6b ]  
2737 	  -0.00047898 	 [Y2a Z3a Y4a Y3b Z4b Z5b Y6b ]  
2738 	  0.00023665 	 [X2b Y3b Y4b Z5b X6b ]  
2739 	  0.00040785 	 [Y2b Y3b X4b Z5b X6b ]  
2740 	  0.00040785 	 [X2b X3b Y4b Z5b Y6b ]  
2741 	  0.00023665 	 [Y2b X3b X4b Z5b Y6b ]  
2742 	  0.00064450 	 [X2a X3a X4a Z5a X6a ]  
2743 	  0.00064450 	 [Y2a Y3a Y4a Z5a Y6a ]  
2744 	  -0.00071563 	 [X2a Z3a Z4a Z5a X6a X3b X4b ]  
2745 	  -0.00071563 	 [X2a Z3a Z4a Z5a X6a Y3b Y4b ]  
2746 	  -0.00071563 	 [Y2a Z3a Z4a Z5a Y6a X3b X4b ]  
2747 	  -0.00071563 	 [Y2a Z3a Z4a Z5a Y6a Y3b Y4b ]  
2748 	  -0.00071563 	 [X3a X4a X2b Z3b Z4b Z5b X6b ]  
2749 	  -0.00071563 	 [Y3a Y4a X2b Z3b Z4b Z5b X6b ]  
2750 	  -0.00071563 	 [X3a X4a Y2b Z3b Z4b Z5b Y6b ]  
2751 	  -0.00071563 	 [Y3a Y4a Y2b Z3b Z4b Z5b Y6b ]  
2752 	  0.00064450 	 [X2b X3b X4b Z5b X6b ]  
2753 	  0.00064450 	 [Y2b Y3b Y4b Z5b Y6b ]  
2754 	  -0.00007113 	 [X4a Z5a X6a X2b X3b ]  
2755 	  -0.00007113 	 [X4a Z5a X6a Y2b Y3b ]  
2756 	  -0.00007113 	 [Y4a Z5a Y6a X2b X3b ]  
2757 	  -0.00007113 	 [Y4a Z5a Y6a Y2b Y3b ]  
2758 	  -0.00007113 	 [X2a X3a X4b Z5b X6b ]  
2759 	  -0.00007113 	 [Y2a Y3a X4b Z5b X6b ]  
2760 	  -0.00007113 	 [X2a X3a Y4b Z5b Y6b ]  
2761 	  -0.00007113 	 [Y2a Y3a Y4b Z5b Y6b ]  
2762 	  -0.00420906 	 [X5a X6a ]  
2763 	  -0.00420906 	 [Y5a Y6a ]  
2764 	  -0.00420906 	 [X5b X6b ]  
2765 	  -0.00420906 	 [Y5b Y6b ]  
2766 	  0.07327878 	 [Z5a Z6a ]  
2767 	  0.00779413 	 [X5a X6a X5b X6b ]  
2768 	  0.00779413 	 [X5a X6a Y5b Y6b ]  
2769 	  0.00779413 	 [Y5a Y6a X5b X6b ]  
2770 	  0.00779413 	 [Y5a Y6a Y5b Y6b ]  
2771 	  0.07327878 	 [Z5b Z6b ]  
2772 	  -0.00521062 	 [X5a X6a Z5b ]  
2773 	  -0.00521062 	 [Y5a Y6a Z5b ]  
2774 	  -0.00521062 	 [Z5a X5b X6b ]  
2775 	  -0.00521062 	 [Z5a Y5b Y6b ]  
2776 	  -0.02319607 	 [Y5a Y6a Z6b ]  
2777 	  -0.02319607 	 [X5a X6a Z6b ]  
2778 	  -0.02319607 	 [Z6a Y5b Y6b ]  
2779 	  -0.02319607 	 [Z6a X5b X6b ]  
2780 	  0.08107291 	 [Z6a Z5b ]  
2781 	  0.08107291 	 [Z5a Z6b ]  
2782 	  0.00047297 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
2783 	  0.00047297 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2784 	  0.00047297 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
2785 	  0.00047297 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2786 	  0.00047297 	 [X0a Z1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2787 	  0.00047297 	 [Y0a Z1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2788 	  0.00047297 	 [X0a Z1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2789 	  0.00047297 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2790 	  -0.00900833 	 [Z0a X5a X6a ]  
2791 	  -0.00900833 	 [Z0a Y5a Y6a ]  
2792 	  -0.00900833 	 [Z0b X5b X6b ]  
2793 	  -0.00900833 	 [Z0b Y5b Y6b ]  
2794 	  0.00062684 	 [X5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
2795 	  0.00062684 	 [X5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2796 	  0.00062684 	 [Y5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
2797 	  0.00062684 	 [Y5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2798 	  0.00062684 	 [X0a Z1a Z2a Z3a Z4a X5a X5b X6b ]  
2799 	  0.00062684 	 [Y0a Z1a Z2a Z3a Z4a Y5a X5b X6b ]  
2800 	  0.00062684 	 [X0a Z1a Z2a Z3a Z4a X5a Y5b Y6b ]  
2801 	  0.00062684 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y5b Y6b ]  
2802 	  0.00070350 	 [X0a Z1a Z2a Z3a Z4a X6a ]  
2803 	  0.00070350 	 [Y0a Z1a Z2a Z3a Z4a Y6a ]  
2804 	  0.00070350 	 [X0b Z1b Z2b Z3b Z4b X6b ]  
2805 	  0.00070350 	 [Y0b Z1b Z2b Z3b Z4b Y6b ]  
2806 	  -0.00005190 	 [X5a X6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2807 	  -0.00005190 	 [X5a X6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2808 	  -0.00005190 	 [Y5a Y6a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2809 	  -0.00005190 	 [Y5a Y6a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2810 	  -0.00005190 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X5b X6b ]  
2811 	  -0.00005190 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X5b X6b ]  
2812 	  -0.00005190 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y5b Y6b ]  
2813 	  -0.00005190 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y5b Y6b ]  
2814 	  -0.00198511 	 [X0a Z1a Z2a Z3a Z4a X5a Z6a ]  
2815 	  -0.00198511 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z6a ]  
2816 	  -0.00198511 	 [X0b Z1b Z2b Z3b Z4b X5b Z6b ]  
2817 	  -0.00198511 	 [Y0b Z1b Z2b Z3b Z4b Y5b Z6b ]  
2818 	  -0.00948129 	 [X5a X6a Z0b ]  
2819 	  -0.00948129 	 [Y5a Y6a Z0b ]  
2820 	  -0.00948129 	 [Z0a X5b X6b ]  
2821 	  -0.00948129 	 [Z0a Y5b Y6b ]  
2822 	  0.00007667 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Z5b ]  
2823 	  0.00007667 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Z5b ]  
2824 	  0.00007667 	 [Z5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2825 	  0.00007667 	 [Z5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2826 	  -0.00193321 	 [X0a Z1a Z2a Z3a Z4a X5a Z6b ]  
2827 	  -0.00193321 	 [Y0a Z1a Z2a Z3a Z4a Y5a Z6b ]  
2828 	  -0.00193321 	 [Z6a X0b Z1b Z2b Z3b Z4b X5b ]  
2829 	  -0.00193321 	 [Z6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2830 	  0.00871352 	 [X1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
2831 	  0.00871352 	 [X1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
2832 	  0.00871352 	 [Y1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
2833 	  0.00871352 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
2834 	  0.00871352 	 [X1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
2835 	  0.00871352 	 [Y1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
2836 	  0.00871352 	 [X1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2837 	  0.00871352 	 [Y1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2838 	  -0.00622250 	 [Z1a X5a X6a ]  
2839 	  -0.00622250 	 [Z1a Y5a Y6a ]  
2840 	  -0.00622250 	 [Z1b X5b X6b ]  
2841 	  -0.00622250 	 [Z1b Y5b Y6b ]  
2842 	  -0.00153121 	 [X5a X6a X1b Z2b Z3b Z4b X5b ]  
2843 	  -0.00153121 	 [X5a X6a Y1b Z2b Z3b Z4b Y5b ]  
2844 	  -0.00153121 	 [Y5a Y6a X1b Z2b Z3b Z4b X5b ]  
2845 	  -0.00153121 	 [Y5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
2846 	  -0.00153121 	 [X1a Z2a Z3a Z4a X5a X5b X6b ]  
2847 	  -0.00153121 	 [Y1a Z2a Z3a Z4a Y5a X5b X6b ]  
2848 	  -0.00153121 	 [X1a Z2a Z3a Z4a X5a Y5b Y6b ]  
2849 	  -0.00153121 	 [Y1a Z2a Z3a Z4a Y5a Y5b Y6b ]  
2850 	  0.00443365 	 [X1a Z2a Z3a Z4a X6a ]  
2851 	  0.00443365 	 [Y1a Z2a Z3a Z4a Y6a ]  
2852 	  0.00443365 	 [X1b Z2b Z3b Z4b X6b ]  
2853 	  0.00443365 	 [Y1b Z2b Z3b Z4b Y6b ]  
2854 	  -0.01212838 	 [X5a X6a X1b Z2b Z3b Z4b Z5b X6b ]  
2855 	  -0.01212838 	 [X5a X6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2856 	  -0.01212838 	 [Y5a Y6a X1b Z2b Z3b Z4b Z5b X6b ]  
2857 	  -0.01212838 	 [Y5a Y6a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2858 	  -0.01212838 	 [X1a Z2a Z3a Z4a Z5a X6a X5b X6b ]  
2859 	  -0.01212838 	 [Y1a Z2a Z3a Z4a Z5a Y6a X5b X6b ]  
2860 	  -0.01212838 	 [X1a Z2a Z3a Z4a Z5a X6a Y5b Y6b ]  
2861 	  -0.01212838 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y5b Y6b ]  
2862 	  0.01353938 	 [X1a Z2a Z3a Z4a X5a Z6a ]  
2863 	  0.01353938 	 [Y1a Z2a Z3a Z4a Y5a Z6a ]  
2864 	  0.01353938 	 [X1b Z2b Z3b Z4b X5b Z6b ]  
2865 	  0.01353938 	 [Y1b Z2b Z3b Z4b Y5b Z6b ]  
2866 	  -0.01493602 	 [X5a X6a Z1b ]  
2867 	  -0.01493602 	 [Y5a Y6a Z1b ]  
2868 	  -0.01493602 	 [Z1a X5b X6b ]  
2869 	  -0.01493602 	 [Z1a Y5b Y6b ]  
2870 	  0.00596486 	 [X1a Z2a Z3a Z4a Z5a X6a Z5b ]  
2871 	  0.00596486 	 [Y1a Z2a Z3a Z4a Z5a Y6a Z5b ]  
2872 	  0.00596486 	 [Z5a X1b Z2b Z3b Z4b Z5b X6b ]  
2873 	  0.00596486 	 [Z5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2874 	  0.02566775 	 [X1a Z2a Z3a Z4a X5a Z6b ]  
2875 	  0.02566775 	 [Y1a Z2a Z3a Z4a Y5a Z6b ]  
2876 	  0.02566775 	 [Z6a X1b Z2b Z3b Z4b X5b ]  
2877 	  0.02566775 	 [Z6a Y1b Z2b Z3b Z4b Y5b ]  
2878 	  -0.00031954 	 [X0a Y1a Y5a X6a ]  
2879 	  0.00059389 	 [Y0a Y1a X5a X6a ]  
2880 	  0.00059389 	 [X0a X1a Y5a Y6a ]  
2881 	  -0.00031954 	 [Y0a X1a X5a Y6a ]  
2882 	  -0.00021829 	 [X1a Z2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
2883 	  -0.00021829 	 [X1a Z2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2884 	  -0.00021829 	 [Y1a Z2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
2885 	  -0.00021829 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2886 	  -0.00021829 	 [X0a Z1a Z2a Z3a Z4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
2887 	  -0.00021829 	 [Y0a Z1a Z2a Z3a Z4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
2888 	  -0.00021829 	 [X0a Z1a Z2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2889 	  -0.00021829 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
2890 	  -0.00031954 	 [X0b Y1b Y5b X6b ]  
2891 	  0.00059389 	 [Y0b Y1b X5b X6b ]  
2892 	  0.00059389 	 [X0b X1b Y5b Y6b ]  
2893 	  -0.00031954 	 [Y0b X1b X5b Y6b ]  
2894 	  0.00027435 	 [X0a X1a X5a X6a ]  
2895 	  0.00027435 	 [Y0a Y1a Y5a Y6a ]  
2896 	  0.00010125 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
2897 	  0.00010125 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
2898 	  0.00010125 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
2899 	  0.00010125 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
2900 	  0.00010125 	 [X1a Z2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2901 	  0.00010125 	 [Y1a Z2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2902 	  0.00010125 	 [X1a Z2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2903 	  0.00010125 	 [Y1a Z2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2904 	  0.00027435 	 [X0b X1b X5b X6b ]  
2905 	  0.00027435 	 [Y0b Y1b Y5b Y6b ]  
2906 	  0.00037560 	 [X5a X6a X0b X1b ]  
2907 	  0.00037560 	 [X5a X6a Y0b Y1b ]  
2908 	  0.00037560 	 [Y5a Y6a X0b X1b ]  
2909 	  0.00037560 	 [Y5a Y6a Y0b Y1b ]  
2910 	  0.00037560 	 [X0a X1a X5b X6b ]  
2911 	  0.00037560 	 [Y0a Y1a X5b X6b ]  
2912 	  0.00037560 	 [X0a X1a Y5b Y6b ]  
2913 	  0.00037560 	 [Y0a Y1a Y5b Y6b ]  
2914 	  -0.00052933 	 [X2a Z3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
2915 	  -0.00052933 	 [X2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
2916 	  -0.00052933 	 [Y2a Z3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
2917 	  -0.00052933 	 [Y2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
2918 	  -0.00052933 	 [X2a Z3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
2919 	  -0.00052933 	 [Y2a Z3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
2920 	  -0.00052933 	 [X2a Z3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
2921 	  -0.00052933 	 [Y2a Z3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
2922 	  -0.00136982 	 [Z2a X5a X6a ]  
2923 	  -0.00136982 	 [Z2a Y5a Y6a ]  
2924 	  -0.00136982 	 [Z2b X5b X6b ]  
2925 	  -0.00136982 	 [Z2b Y5b Y6b ]  
2926 	  0.00122996 	 [X5a X6a X2b Z3b Z4b X5b ]  
2927 	  0.00122996 	 [X5a X6a Y2b Z3b Z4b Y5b ]  
2928 	  0.00122996 	 [Y5a Y6a X2b Z3b Z4b X5b ]  
2929 	  0.00122996 	 [Y5a Y6a Y2b Z3b Z4b Y5b ]  
2930 	  0.00122996 	 [X2a Z3a Z4a X5a X5b X6b ]  
2931 	  0.00122996 	 [Y2a Z3a Z4a Y5a X5b X6b ]  
2932 	  0.00122996 	 [X2a Z3a Z4a X5a Y5b Y6b ]  
2933 	  0.00122996 	 [Y2a Z3a Z4a Y5a Y5b Y6b ]  
2934 	  0.00009510 	 [X2a Z3a Z4a X6a ]  
2935 	  0.00009510 	 [Y2a Z3a Z4a Y6a ]  
2936 	  0.00009510 	 [X2b Z3b Z4b X6b ]  
2937 	  0.00009510 	 [Y2b Z3b Z4b Y6b ]  
2938 	  0.00258377 	 [X5a X6a X2b Z3b Z4b Z5b X6b ]  
2939 	  0.00258377 	 [X5a X6a Y2b Z3b Z4b Z5b Y6b ]  
2940 	  0.00258377 	 [Y5a Y6a X2b Z3b Z4b Z5b X6b ]  
2941 	  0.00258377 	 [Y5a Y6a Y2b Z3b Z4b Z5b Y6b ]  
2942 	  0.00258377 	 [X2a Z3a Z4a Z5a X6a X5b X6b ]  
2943 	  0.00258377 	 [Y2a Z3a Z4a Z5a Y6a X5b X6b ]  
2944 	  0.00258377 	 [X2a Z3a Z4a Z5a X6a Y5b Y6b ]  
2945 	  0.00258377 	 [Y2a Z3a Z4a Z5a Y6a Y5b Y6b ]  
2946 	  -0.00860557 	 [X2a Z3a Z4a X5a Z6a ]  
2947 	  -0.00860557 	 [Y2a Z3a Z4a Y5a Z6a ]  
2948 	  -0.00860557 	 [X2b Z3b Z4b X5b Z6b ]  
2949 	  -0.00860557 	 [Y2b Z3b Z4b Y5b Z6b ]  
2950 	  -0.00084050 	 [X5a X6a Z2b ]  
2951 	  -0.00084050 	 [Y5a Y6a Z2b ]  
2952 	  -0.00084050 	 [Z2a X5b X6b ]  
2953 	  -0.00084050 	 [Z2a Y5b Y6b ]  
2954 	  -0.00113486 	 [X2a Z3a Z4a Z5a X6a Z5b ]  
2955 	  -0.00113486 	 [Y2a Z3a Z4a Z5a Y6a Z5b ]  
2956 	  -0.00113486 	 [Z5a X2b Z3b Z4b Z5b X6b ]  
2957 	  -0.00113486 	 [Z5a Y2b Z3b Z4b Z5b Y6b ]  
2958 	  -0.01118933 	 [X2a Z3a Z4a X5a Z6b ]  
2959 	  -0.01118933 	 [Y2a Z3a Z4a Y5a Z6b ]  
2960 	  -0.01118933 	 [Z6a X2b Z3b Z4b X5b ]  
2961 	  -0.01118933 	 [Z6a Y2b Z3b Z4b Y5b ]  
2962 	  -0.00010554 	 [X0a Z1a Y2a Y5a X6a ]  
2963 	  -0.00032378 	 [Y0a Z1a Y2a X5a X6a ]  
2964 	  -0.00032378 	 [X0a Z1a X2a Y5a Y6a ]  
2965 	  -0.00010554 	 [Y0a Z1a X2a X5a Y6a ]  
2966 	  -0.00005715 	 [X2a Z3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
2967 	  -0.00005715 	 [X2a Z3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2968 	  -0.00005715 	 [Y2a Z3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
2969 	  -0.00005715 	 [Y2a Z3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
2970 	  -0.00005715 	 [X0a Z1a Z2a Z3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
2971 	  -0.00005715 	 [Y0a Z1a Z2a Z3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
2972 	  -0.00005715 	 [X0a Z1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
2973 	  -0.00005715 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
2974 	  -0.00010554 	 [X0b Z1b Y2b Y5b X6b ]  
2975 	  -0.00032378 	 [Y0b Z1b Y2b X5b X6b ]  
2976 	  -0.00032378 	 [X0b Z1b X2b Y5b Y6b ]  
2977 	  -0.00010554 	 [Y0b Z1b X2b X5b Y6b ]  
2978 	  -0.00042932 	 [X0a Z1a X2a X5a X6a ]  
2979 	  -0.00042932 	 [Y0a Z1a Y2a Y5a Y6a ]  
2980 	  0.00004839 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
2981 	  0.00004839 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
2982 	  0.00004839 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
2983 	  0.00004839 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
2984 	  0.00004839 	 [X2a Z3a Z4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2985 	  0.00004839 	 [Y2a Z3a Z4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
2986 	  0.00004839 	 [X2a Z3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2987 	  0.00004839 	 [Y2a Z3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
2988 	  -0.00042932 	 [X0b Z1b X2b X5b X6b ]  
2989 	  -0.00042932 	 [Y0b Z1b Y2b Y5b Y6b ]  
2990 	  -0.00038093 	 [X5a X6a X0b Z1b X2b ]  
2991 	  -0.00038093 	 [X5a X6a Y0b Z1b Y2b ]  
2992 	  -0.00038093 	 [Y5a Y6a X0b Z1b X2b ]  
2993 	  -0.00038093 	 [Y5a Y6a Y0b Z1b Y2b ]  
2994 	  -0.00038093 	 [X0a Z1a X2a X5b X6b ]  
2995 	  -0.00038093 	 [Y0a Z1a Y2a X5b X6b ]  
2996 	  -0.00038093 	 [X0a Z1a X2a Y5b Y6b ]  
2997 	  -0.00038093 	 [Y0a Z1a Y2a Y5b Y6b ]  
2998 	  0.00043232 	 [X1a Y2a Y5a X6a ]  
2999 	  -0.00056106 	 [Y1a Y2a X5a X6a ]  
3000 	  -0.00056106 	 [X1a X2a Y5a Y6a ]  
3001 	  0.00043232 	 [Y1a X2a X5a Y6a ]  
3002 	  -0.00132072 	 [X2a Z3a Z4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
3003 	  -0.00132072 	 [X2a Z3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
3004 	  -0.00132072 	 [Y2a Z3a Z4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
3005 	  -0.00132072 	 [Y2a Z3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
3006 	  -0.00132072 	 [X1a Z2a Z3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
3007 	  -0.00132072 	 [Y1a Z2a Z3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
3008 	  -0.00132072 	 [X1a Z2a Z3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
3009 	  -0.00132072 	 [Y1a Z2a Z3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
3010 	  0.00043232 	 [X1b Y2b Y5b X6b ]  
3011 	  -0.00056106 	 [Y1b Y2b X5b X6b ]  
3012 	  -0.00056106 	 [X1b X2b Y5b Y6b ]  
3013 	  0.00043232 	 [Y1b X2b X5b Y6b ]  
3014 	  -0.00012874 	 [X1a X2a X5a X6a ]  
3015 	  -0.00012874 	 [Y1a Y2a Y5a Y6a ]  
3016 	  -0.00175303 	 [X1a Z2a Z3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
3017 	  -0.00175303 	 [X1a Z2a Z3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
3018 	  -0.00175303 	 [Y1a Z2a Z3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
3019 	  -0.00175303 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
3020 	  -0.00175303 	 [X2a Z3a Z4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
3021 	  -0.00175303 	 [Y2a Z3a Z4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
3022 	  -0.00175303 	 [X2a Z3a Z4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3023 	  -0.00175303 	 [Y2a Z3a Z4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3024 	  -0.00012874 	 [X1b X2b X5b X6b ]  
3025 	  -0.00012874 	 [Y1b Y2b Y5b Y6b ]  
3026 	  -0.00188178 	 [X5a X6a X1b X2b ]  
3027 	  -0.00188178 	 [X5a X6a Y1b Y2b ]  
3028 	  -0.00188178 	 [Y5a Y6a X1b X2b ]  
3029 	  -0.00188178 	 [Y5a Y6a Y1b Y2b ]  
3030 	  -0.00188178 	 [X1a X2a X5b X6b ]  
3031 	  -0.00188178 	 [Y1a Y2a X5b X6b ]  
3032 	  -0.00188178 	 [X1a X2a Y5b Y6b ]  
3033 	  -0.00188178 	 [Y1a Y2a Y5b Y6b ]  
3034 	  0.00148347 	 [X3a Z4a Z5a X6a X3b Z4b X5b ]  
3035 	  0.00148347 	 [X3a Z4a Z5a X6a Y3b Z4b Y5b ]  
3036 	  0.00148347 	 [Y3a Z4a Z5a Y6a X3b Z4b X5b ]  
3037 	  0.00148347 	 [Y3a Z4a Z5a Y6a Y3b Z4b Y5b ]  
3038 	  0.00148347 	 [X3a Z4a X5a X3b Z4b Z5b X6b ]  
3039 	  0.00148347 	 [Y3a Z4a Y5a X3b Z4b Z5b X6b ]  
3040 	  0.00148347 	 [X3a Z4a X5a Y3b Z4b Z5b Y6b ]  
3041 	  0.00148347 	 [Y3a Z4a Y5a Y3b Z4b Z5b Y6b ]  
3042 	  -0.00089195 	 [Z3a X5a X6a ]  
3043 	  -0.00089195 	 [Z3a Y5a Y6a ]  
3044 	  -0.00089195 	 [Z3b X5b X6b ]  
3045 	  -0.00089195 	 [Z3b Y5b Y6b ]  
3046 	  0.00202470 	 [X5a X6a X3b Z4b X5b ]  
3047 	  0.00202470 	 [X5a X6a Y3b Z4b Y5b ]  
3048 	  0.00202470 	 [Y5a Y6a X3b Z4b X5b ]  
3049 	  0.00202470 	 [Y5a Y6a Y3b Z4b Y5b ]  
3050 	  0.00202470 	 [X3a Z4a X5a X5b X6b ]  
3051 	  0.00202470 	 [Y3a Z4a Y5a X5b X6b ]  
3052 	  0.00202470 	 [X3a Z4a X5a Y5b Y6b ]  
3053 	  0.00202470 	 [Y3a Z4a Y5a Y5b Y6b ]  
3054 	  -0.00528582 	 [X3a Z4a X6a ]  
3055 	  -0.00528582 	 [Y3a Z4a Y6a ]  
3056 	  -0.00528582 	 [X3b Z4b X6b ]  
3057 	  -0.00528582 	 [Y3b Z4b Y6b ]  
3058 	  0.00478704 	 [X5a X6a X3b Z4b Z5b X6b ]  
3059 	  0.00478704 	 [X5a X6a Y3b Z4b Z5b Y6b ]  
3060 	  0.00478704 	 [Y5a Y6a X3b Z4b Z5b X6b ]  
3061 	  0.00478704 	 [Y5a Y6a Y3b Z4b Z5b Y6b ]  
3062 	  0.00478704 	 [X3a Z4a Z5a X6a X5b X6b ]  
3063 	  0.00478704 	 [Y3a Z4a Z5a Y6a X5b X6b ]  
3064 	  0.00478704 	 [X3a Z4a Z5a X6a Y5b Y6b ]  
3065 	  0.00478704 	 [Y3a Z4a Z5a Y6a Y5b Y6b ]  
3066 	  -0.00454822 	 [X3a Z4a X5a Z6a ]  
3067 	  -0.00454822 	 [Y3a Z4a Y5a Z6a ]  
3068 	  -0.00454822 	 [X3b Z4b X5b Z6b ]  
3069 	  -0.00454822 	 [Y3b Z4b Y5b Z6b ]  
3070 	  -0.00237541 	 [X5a X6a Z3b ]  
3071 	  -0.00237541 	 [Y5a Y6a Z3b ]  
3072 	  -0.00237541 	 [Z3a X5b X6b ]  
3073 	  -0.00237541 	 [Z3a Y5b Y6b ]  
3074 	  -0.00731051 	 [X3a Z4a Z5a X6a Z5b ]  
3075 	  -0.00731051 	 [Y3a Z4a Z5a Y6a Z5b ]  
3076 	  -0.00731051 	 [Z5a X3b Z4b Z5b X6b ]  
3077 	  -0.00731051 	 [Z5a Y3b Z4b Z5b Y6b ]  
3078 	  -0.00933526 	 [X3a Z4a X5a Z6b ]  
3079 	  -0.00933526 	 [Y3a Z4a Y5a Z6b ]  
3080 	  -0.00933526 	 [Z6a X3b Z4b X5b ]  
3081 	  -0.00933526 	 [Z6a Y3b Z4b Y5b ]  
3082 	  0.00021974 	 [X0a Z1a Z2a Y3a Y5a X6a ]  
3083 	  -0.00075647 	 [Y0a Z1a Z2a Y3a X5a X6a ]  
3084 	  -0.00075647 	 [X0a Z1a Z2a X3a Y5a Y6a ]  
3085 	  0.00021974 	 [Y0a Z1a Z2a X3a X5a Y6a ]  
3086 	  0.00022927 	 [X3a Z4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
3087 	  0.00022927 	 [X3a Z4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
3088 	  0.00022927 	 [Y3a Z4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
3089 	  0.00022927 	 [Y3a Z4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
3090 	  0.00022927 	 [X0a Z1a Z2a Z3a Z4a X5a X3b Z4b Z5b X6b ]  
3091 	  0.00022927 	 [Y0a Z1a Z2a Z3a Z4a Y5a X3b Z4b Z5b X6b ]  
3092 	  0.00022927 	 [X0a Z1a Z2a Z3a Z4a X5a Y3b Z4b Z5b Y6b ]  
3093 	  0.00022927 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y3b Z4b Z5b Y6b ]  
3094 	  0.00021974 	 [X0b Z1b Z2b Y3b Y5b X6b ]  
3095 	  -0.00075647 	 [Y0b Z1b Z2b Y3b X5b X6b ]  
3096 	  -0.00075647 	 [X0b Z1b Z2b X3b Y5b Y6b ]  
3097 	  0.00021974 	 [Y0b Z1b Z2b X3b X5b Y6b ]  
3098 	  -0.00053672 	 [X0a Z1a Z2a X3a X5a X6a ]  
3099 	  -0.00053672 	 [Y0a Z1a Z2a Y3a Y5a Y6a ]  
3100 	  0.00000953 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X3b Z4b X5b ]  
3101 	  0.00000953 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Y5b ]  
3102 	  0.00000953 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X3b Z4b X5b ]  
3103 	  0.00000953 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Y5b ]  
3104 	  0.00000953 	 [X3a Z4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
3105 	  0.00000953 	 [Y3a Z4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
3106 	  0.00000953 	 [X3a Z4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
3107 	  0.00000953 	 [Y3a Z4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
3108 	  -0.00053672 	 [X0b Z1b Z2b X3b X5b X6b ]  
3109 	  -0.00053672 	 [Y0b Z1b Z2b Y3b Y5b Y6b ]  
3110 	  -0.00052720 	 [X5a X6a X0b Z1b Z2b X3b ]  
3111 	  -0.00052720 	 [X5a X6a Y0b Z1b Z2b Y3b ]  
3112 	  -0.00052720 	 [Y5a Y6a X0b Z1b Z2b X3b ]  
3113 	  -0.00052720 	 [Y5a Y6a Y0b Z1b Z2b Y3b ]  
3114 	  -0.00052720 	 [X0a Z1a Z2a X3a X5b X6b ]  
3115 	  -0.00052720 	 [Y0a Z1a Z2a Y3a X5b X6b ]  
3116 	  -0.00052720 	 [X0a Z1a Z2a X3a Y5b Y6b ]  
3117 	  -0.00052720 	 [Y0a Z1a Z2a Y3a Y5b Y6b ]  
3118 	  -0.00239732 	 [X1a Z2a Y3a Y5a X6a ]  
3119 	  0.00060455 	 [Y1a Z2a Y3a X5a X6a ]  
3120 	  0.00060455 	 [X1a Z2a X3a Y5a Y6a ]  
3121 	  -0.00239732 	 [Y1a Z2a X3a X5a Y6a ]  
3122 	  -0.00627110 	 [X3a Z4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
3123 	  -0.00627110 	 [X3a Z4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
3124 	  -0.00627110 	 [Y3a Z4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
3125 	  -0.00627110 	 [Y3a Z4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
3126 	  -0.00627110 	 [X1a Z2a Z3a Z4a X5a X3b Z4b Z5b X6b ]  
3127 	  -0.00627110 	 [Y1a Z2a Z3a Z4a Y5a X3b Z4b Z5b X6b ]  
3128 	  -0.00627110 	 [X1a Z2a Z3a Z4a X5a Y3b Z4b Z5b Y6b ]  
3129 	  -0.00627110 	 [Y1a Z2a Z3a Z4a Y5a Y3b Z4b Z5b Y6b ]  
3130 	  -0.00239732 	 [X1b Z2b Y3b Y5b X6b ]  
3131 	  0.00060455 	 [Y1b Z2b Y3b X5b X6b ]  
3132 	  0.00060455 	 [X1b Z2b X3b Y5b Y6b ]  
3133 	  -0.00239732 	 [Y1b Z2b X3b X5b Y6b ]  
3134 	  -0.00179277 	 [X1a Z2a X3a X5a X6a ]  
3135 	  -0.00179277 	 [Y1a Z2a Y3a Y5a Y6a ]  
3136 	  -0.00387378 	 [X1a Z2a Z3a Z4a Z5a X6a X3b Z4b X5b ]  
3137 	  -0.00387378 	 [X1a Z2a Z3a Z4a Z5a X6a Y3b Z4b Y5b ]  
3138 	  -0.00387378 	 [Y1a Z2a Z3a Z4a Z5a Y6a X3b Z4b X5b ]  
3139 	  -0.00387378 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y3b Z4b Y5b ]  
3140 	  -0.00387378 	 [X3a Z4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
3141 	  -0.00387378 	 [Y3a Z4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
3142 	  -0.00387378 	 [X3a Z4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3143 	  -0.00387378 	 [Y3a Z4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3144 	  -0.00179277 	 [X1b Z2b X3b X5b X6b ]  
3145 	  -0.00179277 	 [Y1b Z2b Y3b Y5b Y6b ]  
3146 	  -0.00566656 	 [X5a X6a X1b Z2b X3b ]  
3147 	  -0.00566656 	 [X5a X6a Y1b Z2b Y3b ]  
3148 	  -0.00566656 	 [Y5a Y6a X1b Z2b X3b ]  
3149 	  -0.00566656 	 [Y5a Y6a Y1b Z2b Y3b ]  
3150 	  -0.00566656 	 [X1a Z2a X3a X5b X6b ]  
3151 	  -0.00566656 	 [Y1a Z2a Y3a X5b X6b ]  
3152 	  -0.00566656 	 [X1a Z2a X3a Y5b Y6b ]  
3153 	  -0.00566656 	 [Y1a Z2a Y3a Y5b Y6b ]  
3154 	  0.00142867 	 [X2a Y3a Y5a X6a ]  
3155 	  -0.00053298 	 [Y2a Y3a X5a X6a ]  
3156 	  -0.00053298 	 [X2a X3a Y5a Y6a ]  
3157 	  0.00142867 	 [Y2a X3a X5a Y6a ]  
3158 	  0.00210425 	 [X3a Z4a Z5a X6a X2b Z3b Z4b X5b ]  
3159 	  0.00210425 	 [X3a Z4a Z5a X6a Y2b Z3b Z4b Y5b ]  
3160 	  0.00210425 	 [Y3a Z4a Z5a Y6a X2b Z3b Z4b X5b ]  
3161 	  0.00210425 	 [Y3a Z4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
3162 	  0.00210425 	 [X2a Z3a Z4a X5a X3b Z4b Z5b X6b ]  
3163 	  0.00210425 	 [Y2a Z3a Z4a Y5a X3b Z4b Z5b X6b ]  
3164 	  0.00210425 	 [X2a Z3a Z4a X5a Y3b Z4b Z5b Y6b ]  
3165 	  0.00210425 	 [Y2a Z3a Z4a Y5a Y3b Z4b Z5b Y6b ]  
3166 	  0.00142867 	 [X2b Y3b Y5b X6b ]  
3167 	  -0.00053298 	 [Y2b Y3b X5b X6b ]  
3168 	  -0.00053298 	 [X2b X3b Y5b Y6b ]  
3169 	  0.00142867 	 [Y2b X3b X5b Y6b ]  
3170 	  0.00089569 	 [X2a X3a X5a X6a ]  
3171 	  0.00089569 	 [Y2a Y3a Y5a Y6a ]  
3172 	  0.00067558 	 [X2a Z3a Z4a Z5a X6a X3b Z4b X5b ]  
3173 	  0.00067558 	 [X2a Z3a Z4a Z5a X6a Y3b Z4b Y5b ]  
3174 	  0.00067558 	 [Y2a Z3a Z4a Z5a Y6a X3b Z4b X5b ]  
3175 	  0.00067558 	 [Y2a Z3a Z4a Z5a Y6a Y3b Z4b Y5b ]  
3176 	  0.00067558 	 [X3a Z4a X5a X2b Z3b Z4b Z5b X6b ]  
3177 	  0.00067558 	 [Y3a Z4a Y5a X2b Z3b Z4b Z5b X6b ]  
3178 	  0.00067558 	 [X3a Z4a X5a Y2b Z3b Z4b Z5b Y6b ]  
3179 	  0.00067558 	 [Y3a Z4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
3180 	  0.00089569 	 [X2b X3b X5b X6b ]  
3181 	  0.00089569 	 [Y2b Y3b Y5b Y6b ]  
3182 	  0.00157127 	 [X5a X6a X2b X3b ]  
3183 	  0.00157127 	 [X5a X6a Y2b Y3b ]  
3184 	  0.00157127 	 [Y5a Y6a X2b X3b ]  
3185 	  0.00157127 	 [Y5a Y6a Y2b Y3b ]  
3186 	  0.00157127 	 [X2a X3a X5b X6b ]  
3187 	  0.00157127 	 [Y2a Y3a X5b X6b ]  
3188 	  0.00157127 	 [X2a X3a Y5b Y6b ]  
3189 	  0.00157127 	 [Y2a Y3a Y5b Y6b ]  
3190 	  -0.00015665 	 [X4a Z5a X6a X4b X5b ]  
3191 	  -0.00015665 	 [X4a Z5a X6a Y4b Y5b ]  
3192 	  -0.00015665 	 [Y4a Z5a Y6a X4b X5b ]  
3193 	  -0.00015665 	 [Y4a Z5a Y6a Y4b Y5b ]  
3194 	  -0.00015665 	 [X4a X5a X4b Z5b X6b ]  
3195 	  -0.00015665 	 [Y4a Y5a X4b Z5b X6b ]  
3196 	  -0.00015665 	 [X4a X5a Y4b Z5b Y6b ]  
3197 	  -0.00015665 	 [Y4a Y5a Y4b Z5b Y6b ]  
3198 	  -0.00158498 	 [Z4a X5a X6a ]  
3199 	  -0.00158498 	 [Z4a Y5a Y6a ]  
3200 	  -0.00158498 	 [Z4b X5b X6b ]  
3201 	  -0.00158498 	 [Z4b Y5b Y6b ]  
3202 	  0.00002659 	 [X5a X6a X4b X5b ]  
3203 	  0.00002659 	 [X5a X6a Y4b Y5b ]  
3204 	  0.00002659 	 [Y5a Y6a X4b X5b ]  
3205 	  0.00002659 	 [Y5a Y6a Y4b Y5b ]  
3206 	  0.00002659 	 [X4a X5a X5b X6b ]  
3207 	  0.00002659 	 [Y4a Y5a X5b X6b ]  
3208 	  0.00002659 	 [X4a X5a Y5b Y6b ]  
3209 	  0.00002659 	 [Y4a Y5a Y5b Y6b ]  
3210 	  -0.00122462 	 [X4a X6a ]  
3211 	  -0.00122462 	 [Y4a Y6a ]  
3212 	  -0.00122462 	 [X4b X6b ]  
3213 	  -0.00122462 	 [Y4b Y6b ]  
3214 	  0.00050939 	 [X5a X6a X4b Z5b X6b ]  
3215 	  0.00050939 	 [X5a X6a Y4b Z5b Y6b ]  
3216 	  0.00050939 	 [Y5a Y6a X4b Z5b X6b ]  
3217 	  0.00050939 	 [Y5a Y6a Y4b Z5b Y6b ]  
3218 	  0.00050939 	 [X4a Z5a X6a X5b X6b ]  
3219 	  0.00050939 	 [Y4a Z5a Y6a X5b X6b ]  
3220 	  0.00050939 	 [X4a Z5a X6a Y5b Y6b ]  
3221 	  0.00050939 	 [Y4a Z5a Y6a Y5b Y6b ]  
3222 	  0.00109785 	 [X4a X5a Z6a ]  
3223 	  0.00109785 	 [Y4a Y5a Z6a ]  
3224 	  0.00109785 	 [X4b X5b Z6b ]  
3225 	  0.00109785 	 [Y4b Y5b Z6b ]  
3226 	  -0.00142833 	 [X5a X6a Z4b ]  
3227 	  -0.00142833 	 [Y5a Y6a Z4b ]  
3228 	  -0.00142833 	 [Z4a X5b X6b ]  
3229 	  -0.00142833 	 [Z4a Y5b Y6b ]  
3230 	  -0.00125121 	 [X4a Z5a X6a Z5b ]  
3231 	  -0.00125121 	 [Y4a Z5a Y6a Z5b ]  
3232 	  -0.00125121 	 [Z5a X4b Z5b X6b ]  
3233 	  -0.00125121 	 [Z5a Y4b Z5b Y6b ]  
3234 	  0.00058846 	 [X4a X5a Z6b ]  
3235 	  0.00058846 	 [Y4a Y5a Z6b ]  
3236 	  0.00058846 	 [Z6a X4b X5b ]  
3237 	  0.00058846 	 [Z6a Y4b Y5b ]  
3238 	  0.00023870 	 [X0a Z1a Z2a Z3a Y4a Y5a X6a ]  
3239 	  0.00051058 	 [Y0a Z1a Z2a Z3a Y4a X5a X6a ]  
3240 	  0.00051058 	 [X0a Z1a Z2a Z3a X4a Y5a Y6a ]  
3241 	  0.00023870 	 [Y0a Z1a Z2a Z3a X4a X5a Y6a ]  
3242 	  0.00014162 	 [X4a Z5a X6a X0b Z1b Z2b Z3b Z4b X5b ]  
3243 	  0.00014162 	 [X4a Z5a X6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
3244 	  0.00014162 	 [Y4a Z5a Y6a X0b Z1b Z2b Z3b Z4b X5b ]  
3245 	  0.00014162 	 [Y4a Z5a Y6a Y0b Z1b Z2b Z3b Z4b Y5b ]  
3246 	  0.00014162 	 [X0a Z1a Z2a Z3a Z4a X5a X4b Z5b X6b ]  
3247 	  0.00014162 	 [Y0a Z1a Z2a Z3a Z4a Y5a X4b Z5b X6b ]  
3248 	  0.00014162 	 [X0a Z1a Z2a Z3a Z4a X5a Y4b Z5b Y6b ]  
3249 	  0.00014162 	 [Y0a Z1a Z2a Z3a Z4a Y5a Y4b Z5b Y6b ]  
3250 	  0.00023870 	 [X0b Z1b Z2b Z3b Y4b Y5b X6b ]  
3251 	  0.00051058 	 [Y0b Z1b Z2b Z3b Y4b X5b X6b ]  
3252 	  0.00051058 	 [X0b Z1b Z2b Z3b X4b Y5b Y6b ]  
3253 	  0.00023870 	 [Y0b Z1b Z2b Z3b X4b X5b Y6b ]  
3254 	  0.00074928 	 [X0a Z1a Z2a Z3a X4a X5a X6a ]  
3255 	  0.00074928 	 [Y0a Z1a Z2a Z3a Y4a Y5a Y6a ]  
3256 	  -0.00009708 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a X4b X5b ]  
3257 	  -0.00009708 	 [X0a Z1a Z2a Z3a Z4a Z5a X6a Y4b Y5b ]  
3258 	  -0.00009708 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a X4b X5b ]  
3259 	  -0.00009708 	 [Y0a Z1a Z2a Z3a Z4a Z5a Y6a Y4b Y5b ]  
3260 	  -0.00009708 	 [X4a X5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
3261 	  -0.00009708 	 [Y4a Y5a X0b Z1b Z2b Z3b Z4b Z5b X6b ]  
3262 	  -0.00009708 	 [X4a X5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
3263 	  -0.00009708 	 [Y4a Y5a Y0b Z1b Z2b Z3b Z4b Z5b Y6b ]  
3264 	  0.00074928 	 [X0b Z1b Z2b Z3b X4b X5b X6b ]  
3265 	  0.00074928 	 [Y0b Z1b Z2b Z3b Y4b Y5b Y6b ]  
3266 	  0.00065220 	 [X5a X6a X0b Z1b Z2b Z3b X4b ]  
3267 	  0.00065220 	 [X5a X6a Y0b Z1b Z2b Z3b Y4b ]  
3268 	  0.00065220 	 [Y5a Y6a X0b Z1b Z2b Z3b X4b ]  
3269 	  0.00065220 	 [Y5a Y6a Y0b Z1b Z2b Z3b Y4b ]  
3270 	  0.00065220 	 [X0a Z1a Z2a Z3a X4a X5b X6b ]  
3271 	  0.00065220 	 [Y0a Z1a Z2a Z3a Y4a X5b X6b ]  
3272 	  0.00065220 	 [X0a Z1a Z2a Z3a X4a Y5b Y6b ]  
3273 	  0.00065220 	 [Y0a Z1a Z2a Z3a Y4a Y5b Y6b ]  
3274 	  -0.00083794 	 [X1a Z2a Z3a Y4a Y5a X6a ]  
3275 	  0.00003380 	 [Y1a Z2a Z3a Y4a X5a X6a ]  
3276 	  0.00003380 	 [X1a Z2a Z3a X4a Y5a Y6a ]  
3277 	  -0.00083794 	 [Y1a Z2a Z3a X4a X5a Y6a ]  
3278 	  -0.00149808 	 [X4a Z5a X6a X1b Z2b Z3b Z4b X5b ]  
3279 	  -0.00149808 	 [X4a Z5a X6a Y1b Z2b Z3b Z4b Y5b ]  
3280 	  -0.00149808 	 [Y4a Z5a Y6a X1b Z2b Z3b Z4b X5b ]  
3281 	  -0.00149808 	 [Y4a Z5a Y6a Y1b Z2b Z3b Z4b Y5b ]  
3282 	  -0.00149808 	 [X1a Z2a Z3a Z4a X5a X4b Z5b X6b ]  
3283 	  -0.00149808 	 [Y1a Z2a Z3a Z4a Y5a X4b Z5b X6b ]  
3284 	  -0.00149808 	 [X1a Z2a Z3a Z4a X5a Y4b Z5b Y6b ]  
3285 	  -0.00149808 	 [Y1a Z2a Z3a Z4a Y5a Y4b Z5b Y6b ]  
3286 	  -0.00083794 	 [X1b Z2b Z3b Y4b Y5b X6b ]  
3287 	  0.00003380 	 [Y1b Z2b Z3b Y4b X5b X6b ]  
3288 	  0.00003380 	 [X1b Z2b Z3b X4b Y5b Y6b ]  
3289 	  -0.00083794 	 [Y1b Z2b Z3b X4b X5b Y6b ]  
3290 	  -0.00080414 	 [X1a Z2a Z3a X4a X5a X6a ]  
3291 	  -0.00080414 	 [Y1a Z2a Z3a Y4a Y5a Y6a ]  
3292 	  -0.00066014 	 [X1a Z2a Z3a Z4a Z5a X6a X4b X5b ]  
3293 	  -0.00066014 	 [X1a Z2a Z3a Z4a Z5a X6a Y4b Y5b ]  
3294 	  -0.00066014 	 [Y1a Z2a Z3a Z4a Z5a Y6a X4b X5b ]  
3295 	  -0.00066014 	 [Y1a Z2a Z3a Z4a Z5a Y6a Y4b Y5b ]  
3296 	  -0.00066014 	 [X4a X5a X1b Z2b Z3b Z4b Z5b X6b ]  
3297 	  -0.00066014 	 [Y4a Y5a X1b Z2b Z3b Z4b Z5b X6b ]  
3298 	  -0.00066014 	 [X4a X5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3299 	  -0.00066014 	 [Y4a Y5a Y1b Z2b Z3b Z4b Z5b Y6b ]  
3300 	  -0.00080414 	 [X1b Z2b Z3b X4b X5b X6b ]  
3301 	  -0.00080414 	 [Y1b Z2b Z3b Y4b Y5b Y6b ]  
3302 	  -0.00146428 	 [X5a X6a X1b Z2b Z3b X4b ]  
3303 	  -0.00146428 	 [X5a X6a Y1b Z2b Z3b Y4b ]  
3304 	  -0.00146428 	 [Y5a Y6a X1b Z2b Z3b X4b ]  
3305 	  -0.00146428 	 [Y5a Y6a Y1b Z2b Z3b Y4b ]  
3306 	  -0.00146428 	 [X1a Z2a Z3a X4a X5b X6b ]  
3307 	  -0.00146428 	 [Y1a Z2a Z3a Y4a X5b X6b ]  
3308 	  -0.00146428 	 [X1a Z2a Z3a X4a Y5b Y6b ]  
3309 	  -0.00146428 	 [Y1a Z2a Z3a Y4a Y5b Y6b ]  
3310 	  -0.00005195 	 [X2a Z3a Y4a Y5a X6a ]  
3311 	  -0.00087519 	 [Y2a Z3a Y4a X5a X6a ]  
3312 	  -0.00087519 	 [X2a Z3a X4a Y5a Y6a ]  
3313 	  -0.00005195 	 [Y2a Z3a X4a X5a Y6a ]  
3314 	  0.00042674 	 [X4a Z5a X6a X2b Z3b Z4b X5b ]  
3315 	  0.00042674 	 [X4a Z5a X6a Y2b Z3b Z4b Y5b ]  
3316 	  0.00042674 	 [Y4a Z5a Y6a X2b Z3b Z4b X5b ]  
3317 	  0.00042674 	 [Y4a Z5a Y6a Y2b Z3b Z4b Y5b ]  
3318 	  0.00042674 	 [X2a Z3a Z4a X5a X4b Z5b X6b ]  
3319 	  0.00042674 	 [Y2a Z3a Z4a Y5a X4b Z5b X6b ]  
3320 	  0.00042674 	 [X2a Z3a Z4a X5a Y4b Z5b Y6b ]  
3321 	  0.00042674 	 [Y2a Z3a Z4a Y5a Y4b Z5b Y6b ]  
3322 	  -0.00005195 	 [X2b Z3b Y4b Y5b X6b ]  
3323 	  -0.00087519 	 [Y2b Z3b Y4b X5b X6b ]  
3324 	  -0.00087519 	 [X2b Z3b X4b Y5b Y6b ]  
3325 	  -0.00005195 	 [Y2b Z3b X4b X5b Y6b ]  
3326 	  -0.00092714 	 [X2a Z3a X4a X5a X6a ]  
3327 	  -0.00092714 	 [Y2a Z3a Y4a Y5a Y6a ]  
3328 	  0.00047868 	 [X2a Z3a Z4a Z5a X6a X4b X5b ]  
3329 	  0.00047868 	 [X2a Z3a Z4a Z5a X6a Y4b Y5b ]  
3330 	  0.00047868 	 [Y2a Z3a Z4a Z5a Y6a X4b X5b ]  
3331 	  0.00047868 	 [Y2a Z3a Z4a Z5a Y6a Y4b Y5b ]  
3332 	  0.00047868 	 [X4a X5a X2b Z3b Z4b Z5b X6b ]  
3333 	  0.00047868 	 [Y4a Y5a X2b Z3b Z4b Z5b X6b ]  
3334 	  0.00047868 	 [X4a X5a Y2b Z3b Z4b Z5b Y6b ]  
3335 	  0.00047868 	 [Y4a Y5a Y2b Z3b Z4b Z5b Y6b ]  
3336 	  -0.00092714 	 [X2b Z3b X4b X5b X6b ]  
3337 	  -0.00092714 	 [Y2b Z3b Y4b Y5b Y6b ]  
3338 	  -0.00044845 	 [X5a X6a X2b Z3b X4b ]  
3339 	  -0.00044845 	 [X5a X6a Y2b Z3b Y4b ]  
3340 	  -0.00044845 	 [Y5a Y6a X2b Z3b X4b ]  
3341 	  -0.00044845 	 [Y5a Y6a Y2b Z3b Y4b ]  
3342 	  -0.00044845 	 [X2a Z3a X4a X5b X6b ]  
3343 	  -0.00044845 	 [Y2a Z3a Y4a X5b X6b ]  
3344 	  -0.00044845 	 [X2a Z3a X4a Y5b Y6b ]  
3345 	  -0.00044845 	 [Y2a Z3a Y4a Y5b Y6b ]  
3346 	  0.00032506 	 [X3a Y4a Y5a X6a ]  
3347 	  -0.00020256 	 [Y3a Y4a X5a X6a ]  
3348 	  -0.00020256 	 [X3a X4a Y5a Y6a ]  
3349 	  0.00032506 	 [Y3a X4a X5a Y6a ]  
3350 	  0.00024275 	 [X4a Z5a X6a X3b Z4b X5b ]  
3351 	  0.00024275 	 [X4a Z5a X6a Y3b Z4b Y5b ]  
3352 	  0.00024275 	 [Y4a Z5a Y6a X3b Z4b X5b ]  
3353 	  0.00024275 	 [Y4a Z5a Y6a Y3b Z4b Y5b ]  
3354 	  0.00024275 	 [X3a Z4a X5a X4b Z5b X6b ]  
3355 	  0.00024275 	 [Y3a Z4a Y5a X4b Z5b X6b ]  
3356 	  0.00024275 	 [X3a Z4a X5a Y4b Z5b Y6b ]  
3357 	  0.00024275 	 [Y3a Z4a Y5a Y4b Z5b Y6b ]  
3358 	  0.00032506 	 [X3b Y4b Y5b X6b ]  
3359 	  -0.00020256 	 [Y3b Y4b X5b X6b ]  
3360 	  -0.00020256 	 [X3b X4b Y5b Y6b ]  
3361 	  0.00032506 	 [Y3b X4b X5b Y6b ]  
3362 	  0.00012251 	 [X3a X4a X5a X6a ]  
3363 	  0.00012251 	 [Y3a Y4a Y5a Y6a ]  
3364 	  -0.00008232 	 [X3a Z4a Z5a X6a X4b X5b ]  
3365 	  -0.00008232 	 [X3a Z4a Z5a X6a Y4b Y5b ]  
3366 	  -0.00008232 	 [Y3a Z4a Z5a Y6a X4b X5b ]  
3367 	  -0.00008232 	 [Y3a Z4a Z5a Y6a Y4b Y5b ]  
3368 	  -0.00008232 	 [X4a X5a X3b Z4b Z5b X6b ]  
3369 	  -0.00008232 	 [Y4a Y5a X3b Z4b Z5b X6b ]  
3370 	  -0.00008232 	 [X4a X5a Y3b Z4b Z5b Y6b ]  
3371 	  -0.00008232 	 [Y4a Y5a Y3b Z4b Z5b Y6b ]  
3372 	  0.00012251 	 [X3b X4b X5b X6b ]  
3373 	  0.00012251 	 [Y3b Y4b Y5b Y6b ]  
3374 	  0.00004019 	 [X5a X6a X3b X4b ]  
3375 	  0.00004019 	 [X5a X6a Y3b Y4b ]  
3376 	  0.00004019 	 [Y5a Y6a X3b X4b ]  
3377 	  0.00004019 	 [Y5a Y6a Y3b Y4b ]  
3378 	  0.00004019 	 [X3a X4a X5b X6b ]  
3379 	  0.00004019 	 [Y3a Y4a X5b X6b ]  
3380 	  0.00004019 	 [X3a X4a Y5b Y6b ]  
3381 	  0.00004019 	 [Y3a Y4a Y5b Y6b ]  


==> anc/lih_631_slater.dat <==
Slater_pool = 

0  [ -5.63389121 	 [ 0a^  0a ]   
 -5.63389121 	 [ 0b^  0b ]  
]
1  [ 0.82429293 	 [ 0a^  0a  0a^  0a ]   
 0.82429293 	 [ 0a^  0a  0b^  0b ]   
 0.82429293 	 [ 0b^  0b  0a^  0a ]   
 0.82429293 	 [ 0b^  0b  0b^  0b ]  
]
2  [ -1.81763158 	 [ 1a^  1a ]   
 -1.81763158 	 [ 1b^  1b ]  
]
3  [ 0.23786517 	 [ 1a^  1a  1a^  1a ]   
 0.23786517 	 [ 1a^  1a  1b^  1b ]   
 0.23786517 	 [ 1b^  1b  1a^  1a ]   
 0.23786517 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.00476022 	 [ 1a^  0a  1a^  0a ]   
 0.00476022 	 [ 1a^  0a  0a^  1a ]   
 0.00476022 	 [ 1a^  0a  1b^  0b ]   
 0.00476022 	 [ 1a^  0a  0b^  1b ]   
 0.00476022 	 [ 0a^  1a  1a^  0a ]   
 0.00476022 	 [ 0a^  1a  0a^  1a ]   
 0.00476022 	 [ 0a^  1a  1b^  0b ]   
 0.00476022 	 [ 0a^  1a  0b^  1b ]   
 0.00476022 	 [ 1b^  0b  1a^  0a ]   
 0.00476022 	 [ 1b^  0b  0a^  1a ]   
 0.00476022 	 [ 1b^  0b  1b^  0b ]   
 0.00476022 	 [ 1b^  0b  0b^  1b ]   
 0.00476022 	 [ 0b^  1b  1a^  0a ]   
 0.00476022 	 [ 0b^  1b  0a^  1a ]   
 0.00476022 	 [ 0b^  1b  1b^  0b ]   
 0.00476022 	 [ 0b^  1b  0b^  1b ]  
]
5  [ -0.09414852 	 [ 1a^  0a  0a^  0a ]   
 -0.09414852 	 [ 1a^  0a  0b^  0b ]   
 -0.09414852 	 [ 0a^  1a  0a^  0a ]   
 -0.09414852 	 [ 0a^  1a  0b^  0b ]   
 -0.09414852 	 [ 1b^  0b  0a^  0a ]   
 -0.09414852 	 [ 1b^  0b  0b^  0b ]   
 -0.09414852 	 [ 0b^  1b  0a^  0a ]   
 -0.09414852 	 [ 0b^  1b  0b^  0b ]   
 0.04707426 	 [ 1a^  0a ]   
 -0.04707426 	 [ 0a^  1a ]   
 0.04707426 	 [ 1b^  0b ]   
 -0.04707426 	 [ 0b^  1b ]  
]
6  [ 0.00566986 	 [ 0a^  1a  1a^  1a ]   
 0.00566986 	 [ 0a^  1a  1b^  1b ]   
 0.00566986 	 [ 1a^  0a  1a^  1a ]   
 0.00566986 	 [ 1a^  0a  1b^  1b ]   
 0.00566986 	 [ 0b^  1b  1a^  1a ]   
 0.00566986 	 [ 0b^  1b  1b^  1b ]   
 0.00566986 	 [ 1b^  0b  1a^  1a ]   
 0.00566986 	 [ 1b^  0b  1b^  1b ]   
 -0.00283493 	 [ 0a^  1a ]   
 0.00283493 	 [ 1a^  0a ]   
 -0.00283493 	 [ 0b^  1b ]   
 0.00283493 	 [ 1b^  0b ]  
]
7  [ 0.12416720 	 [ 1a^  0a ]   
 0.12416720 	 [ 0a^  1a ]   
 0.12416720 	 [ 1b^  0b ]   
 0.12416720 	 [ 0b^  1b ]  
]
8  [ 0.34245226 	 [ 1a^  1a  0a^  0a ]   
 0.34245226 	 [ 1a^  1a  0b^  0b ]   
 0.34245226 	 [ 1b^  1b  0a^  0a ]   
 0.34245226 	 [ 1b^  1b  0b^  0b ]  
]
9  [ -1.01455357 	 [ 2a^  2a ]   
 -1.01455357 	 [ 2b^  2b ]  
]
10  [ 0.11409624 	 [ 2a^  2a  2a^  2a ]   
 0.11409624 	 [ 2a^  2a  2b^  2b ]   
 0.11409624 	 [ 2b^  2b  2a^  2a ]   
 0.11409624 	 [ 2b^  2b  2b^  2b ]  
]
11  [ 0.00293498 	 [ 2a^  0a  2a^  0a ]   
 0.00293498 	 [ 2a^  0a  0a^  2a ]   
 0.00293498 	 [ 2a^  0a  2b^  0b ]   
 0.00293498 	 [ 2a^  0a  0b^  2b ]   
 0.00293498 	 [ 0a^  2a  2a^  0a ]   
 0.00293498 	 [ 0a^  2a  0a^  2a ]   
 0.00293498 	 [ 0a^  2a  2b^  0b ]   
 0.00293498 	 [ 0a^  2a  0b^  2b ]   
 0.00293498 	 [ 2b^  0b  2a^  0a ]   
 0.00293498 	 [ 2b^  0b  0a^  2a ]   
 0.00293498 	 [ 2b^  0b  2b^  0b ]   
 0.00293498 	 [ 2b^  0b  0b^  2b ]   
 0.00293498 	 [ 0b^  2b  2a^  0a ]   
 0.00293498 	 [ 0b^  2b  0a^  2a ]   
 0.00293498 	 [ 0b^  2b  2b^  0b ]   
 0.00293498 	 [ 0b^  2b  0b^  2b ]  
]
12  [ -0.07222838 	 [ 2a^  0a  0a^  0a ]   
 -0.07222838 	 [ 2a^  0a  0b^  0b ]   
 -0.07222838 	 [ 0a^  2a  0a^  0a ]   
 -0.07222838 	 [ 0a^  2a  0b^  0b ]   
 -0.07222838 	 [ 2b^  0b  0a^  0a ]   
 -0.07222838 	 [ 2b^  0b  0b^  0b ]   
 -0.07222838 	 [ 0b^  2b  0a^  0a ]   
 -0.07222838 	 [ 0b^  2b  0b^  0b ]   
 0.03611419 	 [ 2a^  0a ]   
 -0.03611419 	 [ 0a^  2a ]   
 0.03611419 	 [ 2b^  0b ]   
 -0.03611419 	 [ 0b^  2b ]  
]
13  [ 0.00131077 	 [ 0a^  2a  2a^  2a ]   
 0.00131077 	 [ 0a^  2a  2b^  2b ]   
 0.00131077 	 [ 2a^  0a  2a^  2a ]   
 0.00131077 	 [ 2a^  0a  2b^  2b ]   
 0.00131077 	 [ 0b^  2b  2a^  2a ]   
 0.00131077 	 [ 0b^  2b  2b^  2b ]   
 0.00131077 	 [ 2b^  0b  2a^  2a ]   
 0.00131077 	 [ 2b^  0b  2b^  2b ]   
 -0.00065539 	 [ 0a^  2a ]   
 0.00065539 	 [ 2a^  0a ]   
 -0.00065539 	 [ 0b^  2b ]   
 0.00065539 	 [ 2b^  0b ]  
]
14  [ 0.11033429 	 [ 2a^  0a ]   
 0.11033429 	 [ 0a^  2a ]   
 0.11033429 	 [ 2b^  0b ]   
 0.11033429 	 [ 0b^  2b ]  
]
15  [ 0.25380943 	 [ 2a^  2a  0a^  0a ]   
 0.25380943 	 [ 2a^  2a  0b^  0b ]   
 0.25380943 	 [ 2b^  2b  0a^  0a ]   
 0.25380943 	 [ 2b^  2b  0b^  0b ]  
]
16  [ 0.00472226 	 [ 2a^  1a  2a^  1a ]   
 0.00472226 	 [ 2a^  1a  1a^  2a ]   
 0.00472226 	 [ 2a^  1a  2b^  1b ]   
 0.00472226 	 [ 2a^  1a  1b^  2b ]   
 0.00472226 	 [ 1a^  2a  2a^  1a ]   
 0.00472226 	 [ 1a^  2a  1a^  2a ]   
 0.00472226 	 [ 1a^  2a  2b^  1b ]   
 0.00472226 	 [ 1a^  2a  1b^  2b ]   
 0.00472226 	 [ 2b^  1b  2a^  1a ]   
 0.00472226 	 [ 2b^  1b  1a^  2a ]   
 0.00472226 	 [ 2b^  1b  2b^  1b ]   
 0.00472226 	 [ 2b^  1b  1b^  2b ]   
 0.00472226 	 [ 1b^  2b  2a^  1a ]   
 0.00472226 	 [ 1b^  2b  1a^  2a ]   
 0.00472226 	 [ 1b^  2b  2b^  1b ]   
 0.00472226 	 [ 1b^  2b  1b^  2b ]  
]
17  [ -0.04320896 	 [ 2a^  1a  1a^  1a ]   
 -0.04320896 	 [ 2a^  1a  1b^  1b ]   
 -0.04320896 	 [ 1a^  2a  1a^  1a ]   
 -0.04320896 	 [ 1a^  2a  1b^  1b ]   
 -0.04320896 	 [ 2b^  1b  1a^  1a ]   
 -0.04320896 	 [ 2b^  1b  1b^  1b ]   
 -0.04320896 	 [ 1b^  2b  1a^  1a ]   
 -0.04320896 	 [ 1b^  2b  1b^  1b ]   
 0.02160448 	 [ 2a^  1a ]   
 -0.02160448 	 [ 1a^  2a ]   
 0.02160448 	 [ 2b^  1b ]   
 -0.02160448 	 [ 1b^  2b ]  
]
18  [ 0.00746883 	 [ 1a^  2a  2a^  2a ]   
 0.00746883 	 [ 1a^  2a  2b^  2b ]   
 0.00746883 	 [ 2a^  1a  2a^  2a ]   
 0.00746883 	 [ 2a^  1a  2b^  2b ]   
 0.00746883 	 [ 1b^  2b  2a^  2a ]   
 0.00746883 	 [ 1b^  2b  2b^  2b ]   
 0.00746883 	 [ 2b^  1b  2a^  2a ]   
 0.00746883 	 [ 2b^  1b  2b^  2b ]   
 -0.00373442 	 [ 1a^  2a ]   
 0.00373442 	 [ 2a^  1a ]   
 -0.00373442 	 [ 1b^  2b ]   
 0.00373442 	 [ 2b^  1b ]  
]
19  [ 0.04316354 	 [ 2a^  1a ]   
 0.04316354 	 [ 1a^  2a ]   
 0.04316354 	 [ 2b^  1b ]   
 0.04316354 	 [ 1b^  2b ]  
]
20  [ 0.17001978 	 [ 2a^  2a  1a^  1a ]   
 0.17001978 	 [ 2a^  2a  1b^  1b ]   
 0.17001978 	 [ 2b^  2b  1a^  1a ]   
 0.17001978 	 [ 2b^  2b  1b^  1b ]  
]
21  [ 0.00563541 	 [ 2a^  0a  1b^  0b ]   
 0.00563541 	 [ 2a^  0a  0b^  1b ]   
 0.00563541 	 [ 0a^  2a  1b^  0b ]   
 0.00563541 	 [ 0a^  2a  0b^  1b ]  
]
22  [ 0.00563541 	 [ 2b^  0b  1a^  0a ]   
 0.00563541 	 [ 2b^  0b  0a^  1a ]   
 0.00563541 	 [ 0b^  2b  1a^  0a ]   
 0.00563541 	 [ 0b^  2b  0a^  1a ]  
]
23  [ 0.00563541 	 [ 2a^  0a  1a^  0a ]   
 0.00563541 	 [ 2a^  0a  0a^  1a ]   
 0.00563541 	 [ 0a^  2a  1a^  0a ]   
 0.00563541 	 [ 0a^  2a  0a^  1a ]   
 0.00563541 	 [ 2b^  0b  1b^  0b ]   
 0.00563541 	 [ 2b^  0b  0b^  1b ]   
 0.00563541 	 [ 0b^  2b  1b^  0b ]   
 0.00563541 	 [ 0b^  2b  0b^  1b ]   
 -0.00281770 	 [ 2a^  1a ]   
 0.00281770 	 [ 1a^  2a ]   
 -0.00281770 	 [ 2b^  1b ]   
 0.00281770 	 [ 1b^  2b ]  
]
24  [ -0.00204137 	 [ 2a^  1a  1b^  0b ]   
 -0.00204137 	 [ 2a^  1a  0b^  1b ]   
 -0.00204137 	 [ 1a^  2a  1b^  0b ]   
 -0.00204137 	 [ 1a^  2a  0b^  1b ]  
]
25  [ -0.00204137 	 [ 2b^  1b  1a^  0a ]   
 -0.00204137 	 [ 2b^  1b  0a^  1a ]   
 -0.00204137 	 [ 1b^  2b  1a^  0a ]   
 -0.00204137 	 [ 1b^  2b  0a^  1a ]  
]
26  [ -0.00204137 	 [ 2a^  1a  1a^  0a ]   
 -0.00204137 	 [ 2a^  1a  0a^  1a ]   
 -0.00204137 	 [ 1a^  2a  1a^  0a ]   
 -0.00204137 	 [ 1a^  2a  0a^  1a ]   
 -0.00204137 	 [ 2b^  1b  1b^  0b ]   
 -0.00204137 	 [ 2b^  1b  0b^  1b ]   
 -0.00204137 	 [ 1b^  2b  1b^  0b ]   
 -0.00204137 	 [ 1b^  2b  0b^  1b ]   
 0.00102068 	 [ 2a^  0a ]   
 -0.00102068 	 [ 0a^  2a ]   
 0.00102068 	 [ 2b^  0b ]   
 -0.00102068 	 [ 0b^  2b ]  
]
27  [ 0.00025637 	 [ 2a^  1a  2b^  0b ]   
 0.00025637 	 [ 2a^  1a  0b^  2b ]   
 0.00025637 	 [ 1a^  2a  2b^  0b ]   
 0.00025637 	 [ 1a^  2a  0b^  2b ]  
]
28  [ 0.00025637 	 [ 2b^  1b  2a^  0a ]   
 0.00025637 	 [ 2b^  1b  0a^  2a ]   
 0.00025637 	 [ 1b^  2b  2a^  0a ]   
 0.00025637 	 [ 1b^  2b  0a^  2a ]  
]
29  [ 0.00025637 	 [ 2a^  1a  2a^  0a ]   
 0.00025637 	 [ 2a^  1a  0a^  2a ]   
 0.00025637 	 [ 1a^  2a  2a^  0a ]   
 0.00025637 	 [ 1a^  2a  0a^  2a ]   
 0.00025637 	 [ 2b^  1b  2b^  0b ]   
 0.00025637 	 [ 2b^  1b  0b^  2b ]   
 0.00025637 	 [ 1b^  2b  2b^  0b ]   
 0.00025637 	 [ 1b^  2b  0b^  2b ]   
 -0.00012819 	 [ 1a^  0a ]   
 0.00012819 	 [ 0a^  1a ]   
 -0.00012819 	 [ 1b^  0b ]   
 0.00012819 	 [ 0b^  1b ]  
]
30  [ 0.00968607 	 [ 2a^  1a  0a^  0a ]   
 0.00968607 	 [ 2a^  1a  0b^  0b ]   
 0.00968607 	 [ 1a^  2a  0a^  0a ]   
 0.00968607 	 [ 1a^  2a  0b^  0b ]   
 0.00968607 	 [ 2b^  1b  0a^  0a ]   
 0.00968607 	 [ 2b^  1b  0b^  0b ]   
 0.00968607 	 [ 1b^  2b  0a^  0a ]   
 0.00968607 	 [ 1b^  2b  0b^  0b ]  
]
31  [ -0.00610022 	 [ 2a^  0a  1a^  1a ]   
 -0.00610022 	 [ 2a^  0a  1b^  1b ]   
 -0.00610022 	 [ 0a^  2a  1a^  1a ]   
 -0.00610022 	 [ 0a^  2a  1b^  1b ]   
 -0.00610022 	 [ 2b^  0b  1a^  1a ]   
 -0.00610022 	 [ 2b^  0b  1b^  1b ]   
 -0.00610022 	 [ 0b^  2b  1a^  1a ]   
 -0.00610022 	 [ 0b^  2b  1b^  1b ]  
]
32  [ -0.00347899 	 [ 1a^  0a  2a^  2a ]   
 -0.00347899 	 [ 1a^  0a  2b^  2b ]   
 -0.00347899 	 [ 0a^  1a  2a^  2a ]   
 -0.00347899 	 [ 0a^  1a  2b^  2b ]   
 -0.00347899 	 [ 1b^  0b  2a^  2a ]   
 -0.00347899 	 [ 1b^  0b  2b^  2b ]   
 -0.00347899 	 [ 0b^  1b  2a^  2a ]   
 -0.00347899 	 [ 0b^  1b  2b^  2b ]  
]
33  [ -0.82138926 	 [ 3a^  3a ]   
 -0.82138926 	 [ 3b^  3b ]  
]
34  [ 0.08178215 	 [ 3a^  3a  3a^  3a ]   
 0.08178215 	 [ 3a^  3a  3b^  3b ]   
 0.08178215 	 [ 3b^  3b  3a^  3a ]   
 0.08178215 	 [ 3b^  3b  3b^  3b ]  
]
35  [ 0.00132848 	 [ 3a^  0a  3a^  0a ]   
 0.00132848 	 [ 3a^  0a  0a^  3a ]   
 0.00132848 	 [ 3a^  0a  3b^  0b ]   
 0.00132848 	 [ 3a^  0a  0b^  3b ]   
 0.00132848 	 [ 0a^  3a  3a^  0a ]   
 0.00132848 	 [ 0a^  3a  0a^  3a ]   
 0.00132848 	 [ 0a^  3a  3b^  0b ]   
 0.00132848 	 [ 0a^  3a  0b^  3b ]   
 0.00132848 	 [ 3b^  0b  3a^  0a ]   
 0.00132848 	 [ 3b^  0b  0a^  3a ]   
 0.00132848 	 [ 3b^  0b  3b^  0b ]   
 0.00132848 	 [ 3b^  0b  0b^  3b ]   
 0.00132848 	 [ 0b^  3b  3a^  0a ]   
 0.00132848 	 [ 0b^  3b  0a^  3a ]   
 0.00132848 	 [ 0b^  3b  3b^  0b ]   
 0.00132848 	 [ 0b^  3b  0b^  3b ]  
]
36  [ -0.01961675 	 [ 3a^  0a  0a^  0a ]   
 -0.01961675 	 [ 3a^  0a  0b^  0b ]   
 -0.01961675 	 [ 0a^  3a  0a^  0a ]   
 -0.01961675 	 [ 0a^  3a  0b^  0b ]   
 -0.01961675 	 [ 3b^  0b  0a^  0a ]   
 -0.01961675 	 [ 3b^  0b  0b^  0b ]   
 -0.01961675 	 [ 0b^  3b  0a^  0a ]   
 -0.01961675 	 [ 0b^  3b  0b^  0b ]   
 0.00980837 	 [ 3a^  0a ]   
 -0.00980837 	 [ 0a^  3a ]   
 0.00980837 	 [ 3b^  0b ]   
 -0.00980837 	 [ 0b^  3b ]  
]
37  [ -0.00146955 	 [ 0a^  3a  3a^  3a ]   
 -0.00146955 	 [ 0a^  3a  3b^  3b ]   
 -0.00146955 	 [ 3a^  0a  3a^  3a ]   
 -0.00146955 	 [ 3a^  0a  3b^  3b ]   
 -0.00146955 	 [ 0b^  3b  3a^  3a ]   
 -0.00146955 	 [ 0b^  3b  3b^  3b ]   
 -0.00146955 	 [ 3b^  0b  3a^  3a ]   
 -0.00146955 	 [ 3b^  0b  3b^  3b ]   
 0.00073477 	 [ 0a^  3a ]   
 -0.00073477 	 [ 3a^  0a ]   
 0.00073477 	 [ 0b^  3b ]   
 -0.00073477 	 [ 3b^  0b ]  
]
38  [ 0.04148425 	 [ 3a^  0a ]   
 0.04148425 	 [ 0a^  3a ]   
 0.04148425 	 [ 3b^  0b ]   
 0.04148425 	 [ 0b^  3b ]  
]
39  [ 0.20369077 	 [ 3a^  3a  0a^  0a ]   
 0.20369077 	 [ 3a^  3a  0b^  0b ]   
 0.20369077 	 [ 3b^  3b  0a^  0a ]   
 0.20369077 	 [ 3b^  3b  0b^  0b ]  
]
40  [ 0.01414001 	 [ 3a^  1a  3a^  1a ]   
 0.01414001 	 [ 3a^  1a  1a^  3a ]   
 0.01414001 	 [ 3a^  1a  3b^  1b ]   
 0.01414001 	 [ 3a^  1a  1b^  3b ]   
 0.01414001 	 [ 1a^  3a  3a^  1a ]   
 0.01414001 	 [ 1a^  3a  1a^  3a ]   
 0.01414001 	 [ 1a^  3a  3b^  1b ]   
 0.01414001 	 [ 1a^  3a  1b^  3b ]   
 0.01414001 	 [ 3b^  1b  3a^  1a ]   
 0.01414001 	 [ 3b^  1b  1a^  3a ]   
 0.01414001 	 [ 3b^  1b  3b^  1b ]   
 0.01414001 	 [ 3b^  1b  1b^  3b ]   
 0.01414001 	 [ 1b^  3b  3a^  1a ]   
 0.01414001 	 [ 1b^  3b  1a^  3a ]   
 0.01414001 	 [ 1b^  3b  3b^  1b ]   
 0.01414001 	 [ 1b^  3b  1b^  3b ]  
]
41  [ -0.08311114 	 [ 3a^  1a  1a^  1a ]   
 -0.08311114 	 [ 3a^  1a  1b^  1b ]   
 -0.08311114 	 [ 1a^  3a  1a^  1a ]   
 -0.08311114 	 [ 1a^  3a  1b^  1b ]   
 -0.08311114 	 [ 3b^  1b  1a^  1a ]   
 -0.08311114 	 [ 3b^  1b  1b^  1b ]   
 -0.08311114 	 [ 1b^  3b  1a^  1a ]   
 -0.08311114 	 [ 1b^  3b  1b^  1b ]   
 0.04155557 	 [ 3a^  1a ]   
 -0.04155557 	 [ 1a^  3a ]   
 0.04155557 	 [ 3b^  1b ]   
 -0.04155557 	 [ 1b^  3b ]  
]
42  [ -0.01464479 	 [ 1a^  3a  3a^  3a ]   
 -0.01464479 	 [ 1a^  3a  3b^  3b ]   
 -0.01464479 	 [ 3a^  1a  3a^  3a ]   
 -0.01464479 	 [ 3a^  1a  3b^  3b ]   
 -0.01464479 	 [ 1b^  3b  3a^  3a ]   
 -0.01464479 	 [ 1b^  3b  3b^  3b ]   
 -0.01464479 	 [ 3b^  1b  3a^  3a ]   
 -0.01464479 	 [ 3b^  1b  3b^  3b ]   
 0.00732239 	 [ 1a^  3a ]   
 -0.00732239 	 [ 3a^  1a ]   
 0.00732239 	 [ 1b^  3b ]   
 -0.00732239 	 [ 3b^  1b ]  
]
43  [ 0.22185033 	 [ 3a^  1a ]   
 0.22185033 	 [ 1a^  3a ]   
 0.22185033 	 [ 3b^  1b ]   
 0.22185033 	 [ 1b^  3b ]  
]
44  [ 0.21999303 	 [ 3a^  3a  1a^  1a ]   
 0.21999303 	 [ 3a^  3a  1b^  1b ]   
 0.21999303 	 [ 3b^  3b  1a^  1a ]   
 0.21999303 	 [ 3b^  3b  1b^  1b ]  
]
45  [ 0.00014992 	 [ 3a^  0a  1b^  0b ]   
 0.00014992 	 [ 3a^  0a  0b^  1b ]   
 0.00014992 	 [ 0a^  3a  1b^  0b ]   
 0.00014992 	 [ 0a^  3a  0b^  1b ]  
]
46  [ 0.00014992 	 [ 3b^  0b  1a^  0a ]   
 0.00014992 	 [ 3b^  0b  0a^  1a ]   
 0.00014992 	 [ 0b^  3b  1a^  0a ]   
 0.00014992 	 [ 0b^  3b  0a^  1a ]  
]
47  [ 0.00014992 	 [ 3a^  0a  1a^  0a ]   
 0.00014992 	 [ 3a^  0a  0a^  1a ]   
 0.00014992 	 [ 0a^  3a  1a^  0a ]   
 0.00014992 	 [ 0a^  3a  0a^  1a ]   
 0.00014992 	 [ 3b^  0b  1b^  0b ]   
 0.00014992 	 [ 3b^  0b  0b^  1b ]   
 0.00014992 	 [ 0b^  3b  1b^  0b ]   
 0.00014992 	 [ 0b^  3b  0b^  1b ]   
 -0.00007496 	 [ 3a^  1a ]   
 0.00007496 	 [ 1a^  3a ]   
 -0.00007496 	 [ 3b^  1b ]   
 0.00007496 	 [ 1b^  3b ]  
]
48  [ -0.00222344 	 [ 3a^  1a  1b^  0b ]   
 -0.00222344 	 [ 3a^  1a  0b^  1b ]   
 -0.00222344 	 [ 1a^  3a  1b^  0b ]   
 -0.00222344 	 [ 1a^  3a  0b^  1b ]  
]
49  [ -0.00222344 	 [ 3b^  1b  1a^  0a ]   
 -0.00222344 	 [ 3b^  1b  0a^  1a ]   
 -0.00222344 	 [ 1b^  3b  1a^  0a ]   
 -0.00222344 	 [ 1b^  3b  0a^  1a ]  
]
50  [ -0.00222344 	 [ 3a^  1a  1a^  0a ]   
 -0.00222344 	 [ 3a^  1a  0a^  1a ]   
 -0.00222344 	 [ 1a^  3a  1a^  0a ]   
 -0.00222344 	 [ 1a^  3a  0a^  1a ]   
 -0.00222344 	 [ 3b^  1b  1b^  0b ]   
 -0.00222344 	 [ 3b^  1b  0b^  1b ]   
 -0.00222344 	 [ 1b^  3b  1b^  0b ]   
 -0.00222344 	 [ 1b^  3b  0b^  1b ]   
 0.00111172 	 [ 3a^  0a ]   
 -0.00111172 	 [ 0a^  3a ]   
 0.00111172 	 [ 3b^  0b ]   
 -0.00111172 	 [ 0b^  3b ]  
]
51  [ 0.00254991 	 [ 3a^  1a  3b^  0b ]   
 0.00254991 	 [ 3a^  1a  0b^  3b ]   
 0.00254991 	 [ 1a^  3a  3b^  0b ]   
 0.00254991 	 [ 1a^  3a  0b^  3b ]  
]
52  [ 0.00254991 	 [ 3b^  1b  3a^  0a ]   
 0.00254991 	 [ 3b^  1b  0a^  3a ]   
 0.00254991 	 [ 1b^  3b  3a^  0a ]   
 0.00254991 	 [ 1b^  3b  0a^  3a ]  
]
53  [ 0.00254991 	 [ 3a^  1a  3a^  0a ]   
 0.00254991 	 [ 3a^  1a  0a^  3a ]   
 0.00254991 	 [ 1a^  3a  3a^  0a ]   
 0.00254991 	 [ 1a^  3a  0a^  3a ]   
 0.00254991 	 [ 3b^  1b  3b^  0b ]   
 0.00254991 	 [ 3b^  1b  0b^  3b ]   
 0.00254991 	 [ 1b^  3b  3b^  0b ]   
 0.00254991 	 [ 1b^  3b  0b^  3b ]   
 -0.00127495 	 [ 1a^  0a ]   
 0.00127495 	 [ 0a^  1a ]   
 -0.00127495 	 [ 1b^  0b ]   
 0.00127495 	 [ 0b^  1b ]  
]
54  [ -0.03959669 	 [ 3a^  1a  0a^  0a ]   
 -0.03959669 	 [ 3a^  1a  0b^  0b ]   
 -0.03959669 	 [ 1a^  3a  0a^  0a ]   
 -0.03959669 	 [ 1a^  3a  0b^  0b ]   
 -0.03959669 	 [ 3b^  1b  0a^  0a ]   
 -0.03959669 	 [ 3b^  1b  0b^  0b ]   
 -0.03959669 	 [ 1b^  3b  0a^  0a ]   
 -0.03959669 	 [ 1b^  3b  0b^  0b ]  
]
55  [ -0.00801671 	 [ 3a^  0a  1a^  1a ]   
 -0.00801671 	 [ 3a^  0a  1b^  1b ]   
 -0.00801671 	 [ 0a^  3a  1a^  1a ]   
 -0.00801671 	 [ 0a^  3a  1b^  1b ]   
 -0.00801671 	 [ 3b^  0b  1a^  1a ]   
 -0.00801671 	 [ 3b^  0b  1b^  1b ]   
 -0.00801671 	 [ 0b^  3b  1a^  1a ]   
 -0.00801671 	 [ 0b^  3b  1b^  1b ]  
]
56  [ 0.00064590 	 [ 1a^  0a  3a^  3a ]   
 0.00064590 	 [ 1a^  0a  3b^  3b ]   
 0.00064590 	 [ 0a^  1a  3a^  3a ]   
 0.00064590 	 [ 0a^  1a  3b^  3b ]   
 0.00064590 	 [ 1b^  0b  3a^  3a ]   
 0.00064590 	 [ 1b^  0b  3b^  3b ]   
 0.00064590 	 [ 0b^  1b  3a^  3a ]   
 0.00064590 	 [ 0b^  1b  3b^  3b ]  
]
57  [ 0.00538403 	 [ 3a^  2a  3a^  2a ]   
 0.00538403 	 [ 3a^  2a  2a^  3a ]   
 0.00538403 	 [ 3a^  2a  3b^  2b ]   
 0.00538403 	 [ 3a^  2a  2b^  3b ]   
 0.00538403 	 [ 2a^  3a  3a^  2a ]   
 0.00538403 	 [ 2a^  3a  2a^  3a ]   
 0.00538403 	 [ 2a^  3a  3b^  2b ]   
 0.00538403 	 [ 2a^  3a  2b^  3b ]   
 0.00538403 	 [ 3b^  2b  3a^  2a ]   
 0.00538403 	 [ 3b^  2b  2a^  3a ]   
 0.00538403 	 [ 3b^  2b  3b^  2b ]   
 0.00538403 	 [ 3b^  2b  2b^  3b ]   
 0.00538403 	 [ 2b^  3b  3a^  2a ]   
 0.00538403 	 [ 2b^  3b  2a^  3a ]   
 0.00538403 	 [ 2b^  3b  3b^  2b ]   
 0.00538403 	 [ 2b^  3b  2b^  3b ]  
]
58  [ 0.00848949 	 [ 3a^  2a  2a^  2a ]   
 0.00848949 	 [ 3a^  2a  2b^  2b ]   
 0.00848949 	 [ 2a^  3a  2a^  2a ]   
 0.00848949 	 [ 2a^  3a  2b^  2b ]   
 0.00848949 	 [ 3b^  2b  2a^  2a ]   
 0.00848949 	 [ 3b^  2b  2b^  2b ]   
 0.00848949 	 [ 2b^  3b  2a^  2a ]   
 0.00848949 	 [ 2b^  3b  2b^  2b ]   
 -0.00424475 	 [ 3a^  2a ]   
 0.00424475 	 [ 2a^  3a ]   
 -0.00424475 	 [ 3b^  2b ]   
 0.00424475 	 [ 2b^  3b ]  
]
59  [ 0.01158917 	 [ 2a^  3a  3a^  3a ]   
 0.01158917 	 [ 2a^  3a  3b^  3b ]   
 0.01158917 	 [ 3a^  2a  3a^  3a ]   
 0.01158917 	 [ 3a^  2a  3b^  3b ]   
 0.01158917 	 [ 2b^  3b  3a^  3a ]   
 0.01158917 	 [ 2b^  3b  3b^  3b ]   
 0.01158917 	 [ 3b^  2b  3a^  3a ]   
 0.01158917 	 [ 3b^  2b  3b^  3b ]   
 -0.00579459 	 [ 2a^  3a ]   
 0.00579459 	 [ 3a^  2a ]   
 -0.00579459 	 [ 2b^  3b ]   
 0.00579459 	 [ 3b^  2b ]  
]
60  [ -0.19554627 	 [ 3a^  2a ]   
 -0.19554627 	 [ 2a^  3a ]   
 -0.19554627 	 [ 3b^  2b ]   
 -0.19554627 	 [ 2b^  3b ]  
]
61  [ 0.14485135 	 [ 3a^  3a  2a^  2a ]   
 0.14485135 	 [ 3a^  3a  2b^  2b ]   
 0.14485135 	 [ 3b^  3b  2a^  2a ]   
 0.14485135 	 [ 3b^  3b  2b^  2b ]  
]
62  [ 0.00264927 	 [ 3a^  0a  2b^  0b ]   
 0.00264927 	 [ 3a^  0a  0b^  2b ]   
 0.00264927 	 [ 0a^  3a  2b^  0b ]   
 0.00264927 	 [ 0a^  3a  0b^  2b ]  
]
63  [ 0.00264927 	 [ 3b^  0b  2a^  0a ]   
 0.00264927 	 [ 3b^  0b  0a^  2a ]   
 0.00264927 	 [ 0b^  3b  2a^  0a ]   
 0.00264927 	 [ 0b^  3b  0a^  2a ]  
]
64  [ 0.00264927 	 [ 3a^  0a  2a^  0a ]   
 0.00264927 	 [ 3a^  0a  0a^  2a ]   
 0.00264927 	 [ 0a^  3a  2a^  0a ]   
 0.00264927 	 [ 0a^  3a  0a^  2a ]   
 0.00264927 	 [ 3b^  0b  2b^  0b ]   
 0.00264927 	 [ 3b^  0b  0b^  2b ]   
 0.00264927 	 [ 0b^  3b  2b^  0b ]   
 0.00264927 	 [ 0b^  3b  0b^  2b ]   
 -0.00132464 	 [ 3a^  2a ]   
 0.00132464 	 [ 2a^  3a ]   
 -0.00132464 	 [ 3b^  2b ]   
 0.00132464 	 [ 2b^  3b ]  
]
65  [ -0.00030172 	 [ 3a^  2a  2b^  0b ]   
 -0.00030172 	 [ 3a^  2a  0b^  2b ]   
 -0.00030172 	 [ 2a^  3a  2b^  0b ]   
 -0.00030172 	 [ 2a^  3a  0b^  2b ]  
]
66  [ -0.00030172 	 [ 3b^  2b  2a^  0a ]   
 -0.00030172 	 [ 3b^  2b  0a^  2a ]   
 -0.00030172 	 [ 2b^  3b  2a^  0a ]   
 -0.00030172 	 [ 2b^  3b  0a^  2a ]  
]
67  [ -0.00030172 	 [ 3a^  2a  2a^  0a ]   
 -0.00030172 	 [ 3a^  2a  0a^  2a ]   
 -0.00030172 	 [ 2a^  3a  2a^  0a ]   
 -0.00030172 	 [ 2a^  3a  0a^  2a ]   
 -0.00030172 	 [ 3b^  2b  2b^  0b ]   
 -0.00030172 	 [ 3b^  2b  0b^  2b ]   
 -0.00030172 	 [ 2b^  3b  2b^  0b ]   
 -0.00030172 	 [ 2b^  3b  0b^  2b ]   
 0.00015086 	 [ 3a^  0a ]   
 -0.00015086 	 [ 0a^  3a ]   
 0.00015086 	 [ 3b^  0b ]   
 -0.00015086 	 [ 0b^  3b ]  
]
68  [ 0.00001787 	 [ 3a^  2a  3b^  0b ]   
 0.00001787 	 [ 3a^  2a  0b^  3b ]   
 0.00001787 	 [ 2a^  3a  3b^  0b ]   
 0.00001787 	 [ 2a^  3a  0b^  3b ]  
]
69  [ 0.00001787 	 [ 3b^  2b  3a^  0a ]   
 0.00001787 	 [ 3b^  2b  0a^  3a ]   
 0.00001787 	 [ 2b^  3b  3a^  0a ]   
 0.00001787 	 [ 2b^  3b  0a^  3a ]  
]
70  [ 0.00001787 	 [ 3a^  2a  3a^  0a ]   
 0.00001787 	 [ 3a^  2a  0a^  3a ]   
 0.00001787 	 [ 2a^  3a  3a^  0a ]   
 0.00001787 	 [ 2a^  3a  0a^  3a ]   
 0.00001787 	 [ 3b^  2b  3b^  0b ]   
 0.00001787 	 [ 3b^  2b  0b^  3b ]   
 0.00001787 	 [ 2b^  3b  3b^  0b ]   
 0.00001787 	 [ 2b^  3b  0b^  3b ]   
 -0.00000893 	 [ 2a^  0a ]   
 0.00000893 	 [ 0a^  2a ]   
 -0.00000893 	 [ 2b^  0b ]   
 0.00000893 	 [ 0b^  2b ]  
]
71  [ 0.04922961 	 [ 3a^  2a  0a^  0a ]   
 0.04922961 	 [ 3a^  2a  0b^  0b ]   
 0.04922961 	 [ 2a^  3a  0a^  0a ]   
 0.04922961 	 [ 2a^  3a  0b^  0b ]   
 0.04922961 	 [ 3b^  2b  0a^  0a ]   
 0.04922961 	 [ 3b^  2b  0b^  0b ]   
 0.04922961 	 [ 2b^  3b  0a^  0a ]   
 0.04922961 	 [ 2b^  3b  0b^  0b ]  
]
72  [ 0.00238195 	 [ 3a^  0a  2a^  2a ]   
 0.00238195 	 [ 3a^  0a  2b^  2b ]   
 0.00238195 	 [ 0a^  3a  2a^  2a ]   
 0.00238195 	 [ 0a^  3a  2b^  2b ]   
 0.00238195 	 [ 3b^  0b  2a^  2a ]   
 0.00238195 	 [ 3b^  0b  2b^  2b ]   
 0.00238195 	 [ 0b^  3b  2a^  2a ]   
 0.00238195 	 [ 0b^  3b  2b^  2b ]  
]
73  [ -0.00128977 	 [ 2a^  0a  3a^  3a ]   
 -0.00128977 	 [ 2a^  0a  3b^  3b ]   
 -0.00128977 	 [ 0a^  2a  3a^  3a ]   
 -0.00128977 	 [ 0a^  2a  3b^  3b ]   
 -0.00128977 	 [ 2b^  0b  3a^  3a ]   
 -0.00128977 	 [ 2b^  0b  3b^  3b ]   
 -0.00128977 	 [ 0b^  2b  3a^  3a ]   
 -0.00128977 	 [ 0b^  2b  3b^  3b ]  
]
74  [ 0.01270347 	 [ 3a^  1a  2b^  1b ]   
 0.01270347 	 [ 3a^  1a  1b^  2b ]   
 0.01270347 	 [ 1a^  3a  2b^  1b ]   
 0.01270347 	 [ 1a^  3a  1b^  2b ]  
]
75  [ 0.01270347 	 [ 3b^  1b  2a^  1a ]   
 0.01270347 	 [ 3b^  1b  1a^  2a ]   
 0.01270347 	 [ 1b^  3b  2a^  1a ]   
 0.01270347 	 [ 1b^  3b  1a^  2a ]  
]
76  [ 0.01270347 	 [ 3a^  1a  2a^  1a ]   
 0.01270347 	 [ 3a^  1a  1a^  2a ]   
 0.01270347 	 [ 1a^  3a  2a^  1a ]   
 0.01270347 	 [ 1a^  3a  1a^  2a ]   
 0.01270347 	 [ 3b^  1b  2b^  1b ]   
 0.01270347 	 [ 3b^  1b  1b^  2b ]   
 0.01270347 	 [ 1b^  3b  2b^  1b ]   
 0.01270347 	 [ 1b^  3b  1b^  2b ]   
 -0.00635173 	 [ 3a^  2a ]   
 0.00635173 	 [ 2a^  3a ]   
 -0.00635173 	 [ 3b^  2b ]   
 0.00635173 	 [ 2b^  3b ]  
]
77  [ -0.00110479 	 [ 3a^  2a  2b^  1b ]   
 -0.00110479 	 [ 3a^  2a  1b^  2b ]   
 -0.00110479 	 [ 2a^  3a  2b^  1b ]   
 -0.00110479 	 [ 2a^  3a  1b^  2b ]  
]
78  [ -0.00110479 	 [ 3b^  2b  2a^  1a ]   
 -0.00110479 	 [ 3b^  2b  1a^  2a ]   
 -0.00110479 	 [ 2b^  3b  2a^  1a ]   
 -0.00110479 	 [ 2b^  3b  1a^  2a ]  
]
79  [ -0.00110479 	 [ 3a^  2a  2a^  1a ]   
 -0.00110479 	 [ 3a^  2a  1a^  2a ]   
 -0.00110479 	 [ 2a^  3a  2a^  1a ]   
 -0.00110479 	 [ 2a^  3a  1a^  2a ]   
 -0.00110479 	 [ 3b^  2b  2b^  1b ]   
 -0.00110479 	 [ 3b^  2b  1b^  2b ]   
 -0.00110479 	 [ 2b^  3b  2b^  1b ]   
 -0.00110479 	 [ 2b^  3b  1b^  2b ]   
 0.00055240 	 [ 3a^  1a ]   
 -0.00055240 	 [ 1a^  3a ]   
 0.00055240 	 [ 3b^  1b ]   
 -0.00055240 	 [ 1b^  3b ]  
]
80  [ -0.00583964 	 [ 3a^  2a  3b^  1b ]   
 -0.00583964 	 [ 3a^  2a  1b^  3b ]   
 -0.00583964 	 [ 2a^  3a  3b^  1b ]   
 -0.00583964 	 [ 2a^  3a  1b^  3b ]  
]
81  [ -0.00583964 	 [ 3b^  2b  3a^  1a ]   
 -0.00583964 	 [ 3b^  2b  1a^  3a ]   
 -0.00583964 	 [ 2b^  3b  3a^  1a ]   
 -0.00583964 	 [ 2b^  3b  1a^  3a ]  
]
82  [ -0.00583964 	 [ 3a^  2a  3a^  1a ]   
 -0.00583964 	 [ 3a^  2a  1a^  3a ]   
 -0.00583964 	 [ 2a^  3a  3a^  1a ]   
 -0.00583964 	 [ 2a^  3a  1a^  3a ]   
 -0.00583964 	 [ 3b^  2b  3b^  1b ]   
 -0.00583964 	 [ 3b^  2b  1b^  3b ]   
 -0.00583964 	 [ 2b^  3b  3b^  1b ]   
 -0.00583964 	 [ 2b^  3b  1b^  3b ]   
 0.00291982 	 [ 2a^  1a ]   
 -0.00291982 	 [ 1a^  2a ]   
 0.00291982 	 [ 2b^  1b ]   
 -0.00291982 	 [ 1b^  2b ]  
]
83  [ 0.03476521 	 [ 3a^  2a  1a^  1a ]   
 0.03476521 	 [ 3a^  2a  1b^  1b ]   
 0.03476521 	 [ 2a^  3a  1a^  1a ]   
 0.03476521 	 [ 2a^  3a  1b^  1b ]   
 0.03476521 	 [ 3b^  2b  1a^  1a ]   
 0.03476521 	 [ 3b^  2b  1b^  1b ]   
 0.03476521 	 [ 2b^  3b  1a^  1a ]   
 0.03476521 	 [ 2b^  3b  1b^  1b ]  
]
84  [ -0.00632262 	 [ 3a^  1a  2a^  2a ]   
 -0.00632262 	 [ 3a^  1a  2b^  2b ]   
 -0.00632262 	 [ 1a^  3a  2a^  2a ]   
 -0.00632262 	 [ 1a^  3a  2b^  2b ]   
 -0.00632262 	 [ 3b^  1b  2a^  2a ]   
 -0.00632262 	 [ 3b^  1b  2b^  2b ]   
 -0.00632262 	 [ 1b^  3b  2a^  2a ]   
 -0.00632262 	 [ 1b^  3b  2b^  2b ]  
]
85  [ -0.00960416 	 [ 2a^  1a  3a^  3a ]   
 -0.00960416 	 [ 2a^  1a  3b^  3b ]   
 -0.00960416 	 [ 1a^  2a  3a^  3a ]   
 -0.00960416 	 [ 1a^  2a  3b^  3b ]   
 -0.00960416 	 [ 2b^  1b  3a^  3a ]   
 -0.00960416 	 [ 2b^  1b  3b^  3b ]   
 -0.00960416 	 [ 1b^  2b  3a^  3a ]   
 -0.00960416 	 [ 1b^  2b  3b^  3b ]  
]
86  [ 0.00165085 	 [ 3a^  1a  2a^  0a ]   
 0.00165085 	 [ 3a^  1a  0a^  2a ]   
 0.00165085 	 [ 3a^  1a  2b^  0b ]   
 0.00165085 	 [ 3a^  1a  0b^  2b ]   
 0.00165085 	 [ 1a^  3a  2a^  0a ]   
 0.00165085 	 [ 1a^  3a  0a^  2a ]   
 0.00165085 	 [ 1a^  3a  2b^  0b ]   
 0.00165085 	 [ 1a^  3a  0b^  2b ]   
 0.00165085 	 [ 3b^  1b  2a^  0a ]   
 0.00165085 	 [ 3b^  1b  0a^  2a ]   
 0.00165085 	 [ 3b^  1b  2b^  0b ]   
 0.00165085 	 [ 3b^  1b  0b^  2b ]   
 0.00165085 	 [ 1b^  3b  2a^  0a ]   
 0.00165085 	 [ 1b^  3b  0a^  2a ]   
 0.00165085 	 [ 1b^  3b  2b^  0b ]   
 0.00165085 	 [ 1b^  3b  0b^  2b ]  
]
87  [ 0.00112076 	 [ 3a^  0a  2a^  1a ]   
 0.00112076 	 [ 3a^  0a  1a^  2a ]   
 0.00112076 	 [ 3a^  0a  2b^  1b ]   
 0.00112076 	 [ 3a^  0a  1b^  2b ]   
 0.00112076 	 [ 0a^  3a  2a^  1a ]   
 0.00112076 	 [ 0a^  3a  1a^  2a ]   
 0.00112076 	 [ 0a^  3a  2b^  1b ]   
 0.00112076 	 [ 0a^  3a  1b^  2b ]   
 0.00112076 	 [ 3b^  0b  2a^  1a ]   
 0.00112076 	 [ 3b^  0b  1a^  2a ]   
 0.00112076 	 [ 3b^  0b  2b^  1b ]   
 0.00112076 	 [ 3b^  0b  1b^  2b ]   
 0.00112076 	 [ 0b^  3b  2a^  1a ]   
 0.00112076 	 [ 0b^  3b  1a^  2a ]   
 0.00112076 	 [ 0b^  3b  2b^  1b ]   
 0.00112076 	 [ 0b^  3b  1b^  2b ]  
]
88  [ -0.00063460 	 [ 3a^  2a  1a^  0a ]   
 -0.00063460 	 [ 3a^  2a  0a^  1a ]   
 -0.00063460 	 [ 3a^  2a  1b^  0b ]   
 -0.00063460 	 [ 3a^  2a  0b^  1b ]   
 -0.00063460 	 [ 2a^  3a  1a^  0a ]   
 -0.00063460 	 [ 2a^  3a  0a^  1a ]   
 -0.00063460 	 [ 2a^  3a  1b^  0b ]   
 -0.00063460 	 [ 2a^  3a  0b^  1b ]   
 -0.00063460 	 [ 3b^  2b  1a^  0a ]   
 -0.00063460 	 [ 3b^  2b  0a^  1a ]   
 -0.00063460 	 [ 3b^  2b  1b^  0b ]   
 -0.00063460 	 [ 3b^  2b  0b^  1b ]   
 -0.00063460 	 [ 2b^  3b  1a^  0a ]   
 -0.00063460 	 [ 2b^  3b  0a^  1a ]   
 -0.00063460 	 [ 2b^  3b  1b^  0b ]   
 -0.00063460 	 [ 2b^  3b  0b^  1b ]  
]
89  [ -0.94316549 	 [ 4a^  4a ]   
 -0.94316549 	 [ 4b^  4b ]  
]
90  [ 0.10895213 	 [ 4a^  4a  4a^  4a ]   
 0.10895213 	 [ 4a^  4a  4b^  4b ]   
 0.10895213 	 [ 4b^  4b  4a^  4a ]   
 0.10895213 	 [ 4b^  4b  4b^  4b ]  
]
91  [ 0.00521862 	 [ 4a^  0a  4a^  0a ]   
 0.00521862 	 [ 4a^  0a  0a^  4a ]   
 0.00521862 	 [ 4a^  0a  4b^  0b ]   
 0.00521862 	 [ 4a^  0a  0b^  4b ]   
 0.00521862 	 [ 0a^  4a  4a^  0a ]   
 0.00521862 	 [ 0a^  4a  0a^  4a ]   
 0.00521862 	 [ 0a^  4a  4b^  0b ]   
 0.00521862 	 [ 0a^  4a  0b^  4b ]   
 0.00521862 	 [ 4b^  0b  4a^  0a ]   
 0.00521862 	 [ 4b^  0b  0a^  4a ]   
 0.00521862 	 [ 4b^  0b  4b^  0b ]   
 0.00521862 	 [ 4b^  0b  0b^  4b ]   
 0.00521862 	 [ 0b^  4b  4a^  0a ]   
 0.00521862 	 [ 0b^  4b  0a^  4a ]   
 0.00521862 	 [ 0b^  4b  4b^  0b ]   
 0.00521862 	 [ 0b^  4b  0b^  4b ]  
]
92  [ 0.08772795 	 [ 4a^  0a  0a^  0a ]   
 0.08772795 	 [ 4a^  0a  0b^  0b ]   
 0.08772795 	 [ 0a^  4a  0a^  0a ]   
 0.08772795 	 [ 0a^  4a  0b^  0b ]   
 0.08772795 	 [ 4b^  0b  0a^  0a ]   
 0.08772795 	 [ 4b^  0b  0b^  0b ]   
 0.08772795 	 [ 0b^  4b  0a^  0a ]   
 0.08772795 	 [ 0b^  4b  0b^  0b ]   
 -0.04386397 	 [ 4a^  0a ]   
 0.04386397 	 [ 0a^  4a ]   
 -0.04386397 	 [ 4b^  0b ]   
 0.04386397 	 [ 0b^  4b ]  
]
93  [ -0.00208574 	 [ 0a^  4a  4a^  4a ]   
 -0.00208574 	 [ 0a^  4a  4b^  4b ]   
 -0.00208574 	 [ 4a^  0a  4a^  4a ]   
 -0.00208574 	 [ 4a^  0a  4b^  4b ]   
 -0.00208574 	 [ 0b^  4b  4a^  4a ]   
 -0.00208574 	 [ 0b^  4b  4b^  4b ]   
 -0.00208574 	 [ 4b^  0b  4a^  4a ]   
 -0.00208574 	 [ 4b^  0b  4b^  4b ]   
 0.00104287 	 [ 0a^  4a ]   
 -0.00104287 	 [ 4a^  0a ]   
 0.00104287 	 [ 0b^  4b ]   
 -0.00104287 	 [ 4b^  0b ]  
]
94  [ -0.13963802 	 [ 4a^  0a ]   
 -0.13963802 	 [ 0a^  4a ]   
 -0.13963802 	 [ 4b^  0b ]   
 -0.13963802 	 [ 0b^  4b ]  
]
95  [ 0.30394953 	 [ 4a^  4a  0a^  0a ]   
 0.30394953 	 [ 4a^  4a  0b^  0b ]   
 0.30394953 	 [ 4b^  4b  0a^  0a ]   
 0.30394953 	 [ 4b^  4b  0b^  0b ]  
]
96  [ 0.00188709 	 [ 4a^  1a  4a^  1a ]   
 0.00188709 	 [ 4a^  1a  1a^  4a ]   
 0.00188709 	 [ 4a^  1a  4b^  1b ]   
 0.00188709 	 [ 4a^  1a  1b^  4b ]   
 0.00188709 	 [ 1a^  4a  4a^  1a ]   
 0.00188709 	 [ 1a^  4a  1a^  4a ]   
 0.00188709 	 [ 1a^  4a  4b^  1b ]   
 0.00188709 	 [ 1a^  4a  1b^  4b ]   
 0.00188709 	 [ 4b^  1b  4a^  1a ]   
 0.00188709 	 [ 4b^  1b  1a^  4a ]   
 0.00188709 	 [ 4b^  1b  4b^  1b ]   
 0.00188709 	 [ 4b^  1b  1b^  4b ]   
 0.00188709 	 [ 1b^  4b  4a^  1a ]   
 0.00188709 	 [ 1b^  4b  1a^  4a ]   
 0.00188709 	 [ 1b^  4b  4b^  1b ]   
 0.00188709 	 [ 1b^  4b  1b^  4b ]  
]
97  [ -0.01981342 	 [ 4a^  1a  1a^  1a ]   
 -0.01981342 	 [ 4a^  1a  1b^  1b ]   
 -0.01981342 	 [ 1a^  4a  1a^  1a ]   
 -0.01981342 	 [ 1a^  4a  1b^  1b ]   
 -0.01981342 	 [ 4b^  1b  1a^  1a ]   
 -0.01981342 	 [ 4b^  1b  1b^  1b ]   
 -0.01981342 	 [ 1b^  4b  1a^  1a ]   
 -0.01981342 	 [ 1b^  4b  1b^  1b ]   
 0.00990671 	 [ 4a^  1a ]   
 -0.00990671 	 [ 1a^  4a ]   
 0.00990671 	 [ 4b^  1b ]   
 -0.00990671 	 [ 1b^  4b ]  
]
98  [ -0.01213791 	 [ 1a^  4a  4a^  4a ]   
 -0.01213791 	 [ 1a^  4a  4b^  4b ]   
 -0.01213791 	 [ 4a^  1a  4a^  4a ]   
 -0.01213791 	 [ 4a^  1a  4b^  4b ]   
 -0.01213791 	 [ 1b^  4b  4a^  4a ]   
 -0.01213791 	 [ 1b^  4b  4b^  4b ]   
 -0.01213791 	 [ 4b^  1b  4a^  4a ]   
 -0.01213791 	 [ 4b^  1b  4b^  4b ]   
 0.00606895 	 [ 1a^  4a ]   
 -0.00606895 	 [ 4a^  1a ]   
 0.00606895 	 [ 1b^  4b ]   
 -0.00606895 	 [ 4b^  1b ]  
]
99  [ 0.11369521 	 [ 4a^  1a ]   
 0.11369521 	 [ 1a^  4a ]   
 0.11369521 	 [ 4b^  1b ]   
 0.11369521 	 [ 1b^  4b ]  
]
100  [ 0.18362707 	 [ 4a^  4a  1a^  1a ]   
 0.18362707 	 [ 4a^  4a  1b^  1b ]   
 0.18362707 	 [ 4b^  4b  1a^  1a ]   
 0.18362707 	 [ 4b^  4b  1b^  1b ]  
]
101  [ -0.00525604 	 [ 4a^  0a  1b^  0b ]   
 -0.00525604 	 [ 4a^  0a  0b^  1b ]   
 -0.00525604 	 [ 0a^  4a  1b^  0b ]   
 -0.00525604 	 [ 0a^  4a  0b^  1b ]  
]
102  [ -0.00525604 	 [ 4b^  0b  1a^  0a ]   
 -0.00525604 	 [ 4b^  0b  0a^  1a ]   
 -0.00525604 	 [ 0b^  4b  1a^  0a ]   
 -0.00525604 	 [ 0b^  4b  0a^  1a ]  
]
103  [ -0.00525604 	 [ 4a^  0a  1a^  0a ]   
 -0.00525604 	 [ 4a^  0a  0a^  1a ]   
 -0.00525604 	 [ 0a^  4a  1a^  0a ]   
 -0.00525604 	 [ 0a^  4a  0a^  1a ]   
 -0.00525604 	 [ 4b^  0b  1b^  0b ]   
 -0.00525604 	 [ 4b^  0b  0b^  1b ]   
 -0.00525604 	 [ 0b^  4b  1b^  0b ]   
 -0.00525604 	 [ 0b^  4b  0b^  1b ]   
 0.00262802 	 [ 4a^  1a ]   
 -0.00262802 	 [ 1a^  4a ]   
 0.00262802 	 [ 4b^  1b ]   
 -0.00262802 	 [ 1b^  4b ]  
]
104  [ 0.00052375 	 [ 4a^  1a  1b^  0b ]   
 0.00052375 	 [ 4a^  1a  0b^  1b ]   
 0.00052375 	 [ 1a^  4a  1b^  0b ]   
 0.00052375 	 [ 1a^  4a  0b^  1b ]  
]
105  [ 0.00052375 	 [ 4b^  1b  1a^  0a ]   
 0.00052375 	 [ 4b^  1b  0a^  1a ]   
 0.00052375 	 [ 1b^  4b  1a^  0a ]   
 0.00052375 	 [ 1b^  4b  0a^  1a ]  
]
106  [ 0.00052375 	 [ 4a^  1a  1a^  0a ]   
 0.00052375 	 [ 4a^  1a  0a^  1a ]   
 0.00052375 	 [ 1a^  4a  1a^  0a ]   
 0.00052375 	 [ 1a^  4a  0a^  1a ]   
 0.00052375 	 [ 4b^  1b  1b^  0b ]   
 0.00052375 	 [ 4b^  1b  0b^  1b ]   
 0.00052375 	 [ 1b^  4b  1b^  0b ]   
 0.00052375 	 [ 1b^  4b  0b^  1b ]   
 -0.00026188 	 [ 4a^  0a ]   
 0.00026188 	 [ 0a^  4a ]   
 -0.00026188 	 [ 4b^  0b ]   
 0.00026188 	 [ 0b^  4b ]  
]
107  [ -0.00056632 	 [ 4a^  1a  4b^  0b ]   
 -0.00056632 	 [ 4a^  1a  0b^  4b ]   
 -0.00056632 	 [ 1a^  4a  4b^  0b ]   
 -0.00056632 	 [ 1a^  4a  0b^  4b ]  
]
108  [ -0.00056632 	 [ 4b^  1b  4a^  0a ]   
 -0.00056632 	 [ 4b^  1b  0a^  4a ]   
 -0.00056632 	 [ 1b^  4b  4a^  0a ]   
 -0.00056632 	 [ 1b^  4b  0a^  4a ]  
]
109  [ -0.00056632 	 [ 4a^  1a  4a^  0a ]   
 -0.00056632 	 [ 4a^  1a  0a^  4a ]   
 -0.00056632 	 [ 1a^  4a  4a^  0a ]   
 -0.00056632 	 [ 1a^  4a  0a^  4a ]   
 -0.00056632 	 [ 4b^  1b  4b^  0b ]   
 -0.00056632 	 [ 4b^  1b  0b^  4b ]   
 -0.00056632 	 [ 1b^  4b  4b^  0b ]   
 -0.00056632 	 [ 1b^  4b  0b^  4b ]   
 0.00028316 	 [ 1a^  0a ]   
 -0.00028316 	 [ 0a^  1a ]   
 0.00028316 	 [ 1b^  0b ]   
 -0.00028316 	 [ 0b^  1b ]  
]
110  [ -0.03516316 	 [ 4a^  1a  0a^  0a ]   
 -0.03516316 	 [ 4a^  1a  0b^  0b ]   
 -0.03516316 	 [ 1a^  4a  0a^  0a ]   
 -0.03516316 	 [ 1a^  4a  0b^  0b ]   
 -0.03516316 	 [ 4b^  1b  0a^  0a ]   
 -0.03516316 	 [ 4b^  1b  0b^  0b ]   
 -0.03516316 	 [ 1b^  4b  0a^  0a ]   
 -0.03516316 	 [ 1b^  4b  0b^  0b ]  
]
111  [ 0.00993542 	 [ 4a^  0a  1a^  1a ]   
 0.00993542 	 [ 4a^  0a  1b^  1b ]   
 0.00993542 	 [ 0a^  4a  1a^  1a ]   
 0.00993542 	 [ 0a^  4a  1b^  1b ]   
 0.00993542 	 [ 4b^  0b  1a^  1a ]   
 0.00993542 	 [ 4b^  0b  1b^  1b ]   
 0.00993542 	 [ 0b^  4b  1a^  1a ]   
 0.00993542 	 [ 0b^  4b  1b^  1b ]  
]
112  [ -0.00509104 	 [ 1a^  0a  4a^  4a ]   
 -0.00509104 	 [ 1a^  0a  4b^  4b ]   
 -0.00509104 	 [ 0a^  1a  4a^  4a ]   
 -0.00509104 	 [ 0a^  1a  4b^  4b ]   
 -0.00509104 	 [ 1b^  0b  4a^  4a ]   
 -0.00509104 	 [ 1b^  0b  4b^  4b ]   
 -0.00509104 	 [ 0b^  1b  4a^  4a ]   
 -0.00509104 	 [ 0b^  1b  4b^  4b ]  
]
113  [ 0.01727439 	 [ 4a^  2a  4a^  2a ]   
 0.01727439 	 [ 4a^  2a  2a^  4a ]   
 0.01727439 	 [ 4a^  2a  4b^  2b ]   
 0.01727439 	 [ 4a^  2a  2b^  4b ]   
 0.01727439 	 [ 2a^  4a  4a^  2a ]   
 0.01727439 	 [ 2a^  4a  2a^  4a ]   
 0.01727439 	 [ 2a^  4a  4b^  2b ]   
 0.01727439 	 [ 2a^  4a  2b^  4b ]   
 0.01727439 	 [ 4b^  2b  4a^  2a ]   
 0.01727439 	 [ 4b^  2b  2a^  4a ]   
 0.01727439 	 [ 4b^  2b  4b^  2b ]   
 0.01727439 	 [ 4b^  2b  2b^  4b ]   
 0.01727439 	 [ 2b^  4b  4a^  2a ]   
 0.01727439 	 [ 2b^  4b  2a^  4a ]   
 0.01727439 	 [ 2b^  4b  4b^  2b ]   
 0.01727439 	 [ 2b^  4b  2b^  4b ]  
]
114  [ -0.03939566 	 [ 4a^  2a  2a^  2a ]   
 -0.03939566 	 [ 4a^  2a  2b^  2b ]   
 -0.03939566 	 [ 2a^  4a  2a^  2a ]   
 -0.03939566 	 [ 2a^  4a  2b^  2b ]   
 -0.03939566 	 [ 4b^  2b  2a^  2a ]   
 -0.03939566 	 [ 4b^  2b  2b^  2b ]   
 -0.03939566 	 [ 2b^  4b  2a^  2a ]   
 -0.03939566 	 [ 2b^  4b  2b^  2b ]   
 0.01969783 	 [ 4a^  2a ]   
 -0.01969783 	 [ 2a^  4a ]   
 0.01969783 	 [ 4b^  2b ]   
 -0.01969783 	 [ 2b^  4b ]  
]
115  [ -0.04927226 	 [ 2a^  4a  4a^  4a ]   
 -0.04927226 	 [ 2a^  4a  4b^  4b ]   
 -0.04927226 	 [ 4a^  2a  4a^  4a ]   
 -0.04927226 	 [ 4a^  2a  4b^  4b ]   
 -0.04927226 	 [ 2b^  4b  4a^  4a ]   
 -0.04927226 	 [ 2b^  4b  4b^  4b ]   
 -0.04927226 	 [ 4b^  2b  4a^  4a ]   
 -0.04927226 	 [ 4b^  2b  4b^  4b ]   
 0.02463613 	 [ 2a^  4a ]   
 -0.02463613 	 [ 4a^  2a ]   
 0.02463613 	 [ 2b^  4b ]   
 -0.02463613 	 [ 4b^  2b ]  
]
116  [ 0.31149631 	 [ 4a^  2a ]   
 0.31149631 	 [ 2a^  4a ]   
 0.31149631 	 [ 4b^  2b ]   
 0.31149631 	 [ 2b^  4b ]  
]
117  [ 0.21139435 	 [ 4a^  4a  2a^  2a ]   
 0.21139435 	 [ 4a^  4a  2b^  2b ]   
 0.21139435 	 [ 4b^  4b  2a^  2a ]   
 0.21139435 	 [ 4b^  4b  2b^  2b ]  
]
118  [ -0.00717932 	 [ 4a^  0a  2b^  0b ]   
 -0.00717932 	 [ 4a^  0a  0b^  2b ]   
 -0.00717932 	 [ 0a^  4a  2b^  0b ]   
 -0.00717932 	 [ 0a^  4a  0b^  2b ]  
]
119  [ -0.00717932 	 [ 4b^  0b  2a^  0a ]   
 -0.00717932 	 [ 4b^  0b  0a^  2a ]   
 -0.00717932 	 [ 0b^  4b  2a^  0a ]   
 -0.00717932 	 [ 0b^  4b  0a^  2a ]  
]
120  [ -0.00717932 	 [ 4a^  0a  2a^  0a ]   
 -0.00717932 	 [ 4a^  0a  0a^  2a ]   
 -0.00717932 	 [ 0a^  4a  2a^  0a ]   
 -0.00717932 	 [ 0a^  4a  0a^  2a ]   
 -0.00717932 	 [ 4b^  0b  2b^  0b ]   
 -0.00717932 	 [ 4b^  0b  0b^  2b ]   
 -0.00717932 	 [ 0b^  4b  2b^  0b ]   
 -0.00717932 	 [ 0b^  4b  0b^  2b ]   
 0.00358966 	 [ 4a^  2a ]   
 -0.00358966 	 [ 2a^  4a ]   
 0.00358966 	 [ 4b^  2b ]   
 -0.00358966 	 [ 2b^  4b ]  
]
121  [ -0.00067604 	 [ 4a^  2a  2b^  0b ]   
 -0.00067604 	 [ 4a^  2a  0b^  2b ]   
 -0.00067604 	 [ 2a^  4a  2b^  0b ]   
 -0.00067604 	 [ 2a^  4a  0b^  2b ]  
]
122  [ -0.00067604 	 [ 4b^  2b  2a^  0a ]   
 -0.00067604 	 [ 4b^  2b  0a^  2a ]   
 -0.00067604 	 [ 2b^  4b  2a^  0a ]   
 -0.00067604 	 [ 2b^  4b  0a^  2a ]  
]
123  [ -0.00067604 	 [ 4a^  2a  2a^  0a ]   
 -0.00067604 	 [ 4a^  2a  0a^  2a ]   
 -0.00067604 	 [ 2a^  4a  2a^  0a ]   
 -0.00067604 	 [ 2a^  4a  0a^  2a ]   
 -0.00067604 	 [ 4b^  2b  2b^  0b ]   
 -0.00067604 	 [ 4b^  2b  0b^  2b ]   
 -0.00067604 	 [ 2b^  4b  2b^  0b ]   
 -0.00067604 	 [ 2b^  4b  0b^  2b ]   
 0.00033802 	 [ 4a^  0a ]   
 -0.00033802 	 [ 0a^  4a ]   
 0.00033802 	 [ 4b^  0b ]   
 -0.00033802 	 [ 0b^  4b ]  
]
124  [ 0.00157307 	 [ 4a^  2a  4b^  0b ]   
 0.00157307 	 [ 4a^  2a  0b^  4b ]   
 0.00157307 	 [ 2a^  4a  4b^  0b ]   
 0.00157307 	 [ 2a^  4a  0b^  4b ]  
]
125  [ 0.00157307 	 [ 4b^  2b  4a^  0a ]   
 0.00157307 	 [ 4b^  2b  0a^  4a ]   
 0.00157307 	 [ 2b^  4b  4a^  0a ]   
 0.00157307 	 [ 2b^  4b  0a^  4a ]  
]
126  [ 0.00157307 	 [ 4a^  2a  4a^  0a ]   
 0.00157307 	 [ 4a^  2a  0a^  4a ]   
 0.00157307 	 [ 2a^  4a  4a^  0a ]   
 0.00157307 	 [ 2a^  4a  0a^  4a ]   
 0.00157307 	 [ 4b^  2b  4b^  0b ]   
 0.00157307 	 [ 4b^  2b  0b^  4b ]   
 0.00157307 	 [ 2b^  4b  4b^  0b ]   
 0.00157307 	 [ 2b^  4b  0b^  4b ]   
 -0.00078653 	 [ 2a^  0a ]   
 0.00078653 	 [ 0a^  2a ]   
 -0.00078653 	 [ 2b^  0b ]   
 0.00078653 	 [ 0b^  2b ]  
]
127  [ -0.10032152 	 [ 4a^  2a  0a^  0a ]   
 -0.10032152 	 [ 4a^  2a  0b^  0b ]   
 -0.10032152 	 [ 2a^  4a  0a^  0a ]   
 -0.10032152 	 [ 2a^  4a  0b^  0b ]   
 -0.10032152 	 [ 4b^  2b  0a^  0a ]   
 -0.10032152 	 [ 4b^  2b  0b^  0b ]   
 -0.10032152 	 [ 2b^  4b  0a^  0a ]   
 -0.10032152 	 [ 2b^  4b  0b^  0b ]  
]
128  [ -0.00246728 	 [ 4a^  0a  2a^  2a ]   
 -0.00246728 	 [ 4a^  0a  2b^  2b ]   
 -0.00246728 	 [ 0a^  4a  2a^  2a ]   
 -0.00246728 	 [ 0a^  4a  2b^  2b ]   
 -0.00246728 	 [ 4b^  0b  2a^  2a ]   
 -0.00246728 	 [ 4b^  0b  2b^  2b ]   
 -0.00246728 	 [ 0b^  4b  2a^  2a ]   
 -0.00246728 	 [ 0b^  4b  2b^  2b ]  
]
129  [ 0.00093647 	 [ 2a^  0a  4a^  4a ]   
 0.00093647 	 [ 2a^  0a  4b^  4b ]   
 0.00093647 	 [ 0a^  2a  4a^  4a ]   
 0.00093647 	 [ 0a^  2a  4b^  4b ]   
 0.00093647 	 [ 2b^  0b  4a^  4a ]   
 0.00093647 	 [ 2b^  0b  4b^  4b ]   
 0.00093647 	 [ 0b^  2b  4a^  4a ]   
 0.00093647 	 [ 0b^  2b  4b^  4b ]  
]
130  [ 0.00034125 	 [ 4a^  1a  2b^  1b ]   
 0.00034125 	 [ 4a^  1a  1b^  2b ]   
 0.00034125 	 [ 1a^  4a  2b^  1b ]   
 0.00034125 	 [ 1a^  4a  1b^  2b ]  
]
131  [ 0.00034125 	 [ 4b^  1b  2a^  1a ]   
 0.00034125 	 [ 4b^  1b  1a^  2a ]   
 0.00034125 	 [ 1b^  4b  2a^  1a ]   
 0.00034125 	 [ 1b^  4b  1a^  2a ]  
]
132  [ 0.00034125 	 [ 4a^  1a  2a^  1a ]   
 0.00034125 	 [ 4a^  1a  1a^  2a ]   
 0.00034125 	 [ 1a^  4a  2a^  1a ]   
 0.00034125 	 [ 1a^  4a  1a^  2a ]   
 0.00034125 	 [ 4b^  1b  2b^  1b ]   
 0.00034125 	 [ 4b^  1b  1b^  2b ]   
 0.00034125 	 [ 1b^  4b  2b^  1b ]   
 0.00034125 	 [ 1b^  4b  1b^  2b ]   
 -0.00017063 	 [ 4a^  2a ]   
 0.00017063 	 [ 2a^  4a ]   
 -0.00017063 	 [ 4b^  2b ]   
 0.00017063 	 [ 2b^  4b ]  
]
133  [ -0.00290399 	 [ 4a^  2a  2b^  1b ]   
 -0.00290399 	 [ 4a^  2a  1b^  2b ]   
 -0.00290399 	 [ 2a^  4a  2b^  1b ]   
 -0.00290399 	 [ 2a^  4a  1b^  2b ]  
]
134  [ -0.00290399 	 [ 4b^  2b  2a^  1a ]   
 -0.00290399 	 [ 4b^  2b  1a^  2a ]   
 -0.00290399 	 [ 2b^  4b  2a^  1a ]   
 -0.00290399 	 [ 2b^  4b  1a^  2a ]  
]
135  [ -0.00290399 	 [ 4a^  2a  2a^  1a ]   
 -0.00290399 	 [ 4a^  2a  1a^  2a ]   
 -0.00290399 	 [ 2a^  4a  2a^  1a ]   
 -0.00290399 	 [ 2a^  4a  1a^  2a ]   
 -0.00290399 	 [ 4b^  2b  2b^  1b ]   
 -0.00290399 	 [ 4b^  2b  1b^  2b ]   
 -0.00290399 	 [ 2b^  4b  2b^  1b ]   
 -0.00290399 	 [ 2b^  4b  1b^  2b ]   
 0.00145200 	 [ 4a^  1a ]   
 -0.00145200 	 [ 1a^  4a ]   
 0.00145200 	 [ 4b^  1b ]   
 -0.00145200 	 [ 1b^  4b ]  
]
136  [ 0.00669317 	 [ 4a^  2a  4b^  1b ]   
 0.00669317 	 [ 4a^  2a  1b^  4b ]   
 0.00669317 	 [ 2a^  4a  4b^  1b ]   
 0.00669317 	 [ 2a^  4a  1b^  4b ]  
]
137  [ 0.00669317 	 [ 4b^  2b  4a^  1a ]   
 0.00669317 	 [ 4b^  2b  1a^  4a ]   
 0.00669317 	 [ 2b^  4b  4a^  1a ]   
 0.00669317 	 [ 2b^  4b  1a^  4a ]  
]
138  [ 0.00669317 	 [ 4a^  2a  4a^  1a ]   
 0.00669317 	 [ 4a^  2a  1a^  4a ]   
 0.00669317 	 [ 2a^  4a  4a^  1a ]   
 0.00669317 	 [ 2a^  4a  1a^  4a ]   
 0.00669317 	 [ 4b^  2b  4b^  1b ]   
 0.00669317 	 [ 4b^  2b  1b^  4b ]   
 0.00669317 	 [ 2b^  4b  4b^  1b ]   
 0.00669317 	 [ 2b^  4b  1b^  4b ]   
 -0.00334658 	 [ 2a^  1a ]   
 0.00334658 	 [ 1a^  2a ]   
 -0.00334658 	 [ 2b^  1b ]   
 0.00334658 	 [ 1b^  2b ]  
]
139  [ -0.03182584 	 [ 4a^  2a  1a^  1a ]   
 -0.03182584 	 [ 4a^  2a  1b^  1b ]   
 -0.03182584 	 [ 2a^  4a  1a^  1a ]   
 -0.03182584 	 [ 2a^  4a  1b^  1b ]   
 -0.03182584 	 [ 4b^  2b  1a^  1a ]   
 -0.03182584 	 [ 4b^  2b  1b^  1b ]   
 -0.03182584 	 [ 2b^  4b  1a^  1a ]   
 -0.03182584 	 [ 2b^  4b  1b^  1b ]  
]
140  [ -0.01082860 	 [ 4a^  1a  2a^  2a ]   
 -0.01082860 	 [ 4a^  1a  2b^  2b ]   
 -0.01082860 	 [ 1a^  4a  2a^  2a ]   
 -0.01082860 	 [ 1a^  4a  2b^  2b ]   
 -0.01082860 	 [ 4b^  1b  2a^  2a ]   
 -0.01082860 	 [ 4b^  1b  2b^  2b ]   
 -0.01082860 	 [ 1b^  4b  2a^  2a ]   
 -0.01082860 	 [ 1b^  4b  2b^  2b ]  
]
141  [ 0.00681610 	 [ 2a^  1a  4a^  4a ]   
 0.00681610 	 [ 2a^  1a  4b^  4b ]   
 0.00681610 	 [ 1a^  2a  4a^  4a ]   
 0.00681610 	 [ 1a^  2a  4b^  4b ]   
 0.00681610 	 [ 2b^  1b  4a^  4a ]   
 0.00681610 	 [ 2b^  1b  4b^  4b ]   
 0.00681610 	 [ 1b^  2b  4a^  4a ]   
 0.00681610 	 [ 1b^  2b  4b^  4b ]  
]
142  [ 0.00049092 	 [ 4a^  1a  2a^  0a ]   
 0.00049092 	 [ 4a^  1a  0a^  2a ]   
 0.00049092 	 [ 4a^  1a  2b^  0b ]   
 0.00049092 	 [ 4a^  1a  0b^  2b ]   
 0.00049092 	 [ 1a^  4a  2a^  0a ]   
 0.00049092 	 [ 1a^  4a  0a^  2a ]   
 0.00049092 	 [ 1a^  4a  2b^  0b ]   
 0.00049092 	 [ 1a^  4a  0b^  2b ]   
 0.00049092 	 [ 4b^  1b  2a^  0a ]   
 0.00049092 	 [ 4b^  1b  0a^  2a ]   
 0.00049092 	 [ 4b^  1b  2b^  0b ]   
 0.00049092 	 [ 4b^  1b  0b^  2b ]   
 0.00049092 	 [ 1b^  4b  2a^  0a ]   
 0.00049092 	 [ 1b^  4b  0a^  2a ]   
 0.00049092 	 [ 1b^  4b  2b^  0b ]   
 0.00049092 	 [ 1b^  4b  0b^  2b ]  
]
143  [ -0.00066315 	 [ 4a^  0a  2a^  1a ]   
 -0.00066315 	 [ 4a^  0a  1a^  2a ]   
 -0.00066315 	 [ 4a^  0a  2b^  1b ]   
 -0.00066315 	 [ 4a^  0a  1b^  2b ]   
 -0.00066315 	 [ 0a^  4a  2a^  1a ]   
 -0.00066315 	 [ 0a^  4a  1a^  2a ]   
 -0.00066315 	 [ 0a^  4a  2b^  1b ]   
 -0.00066315 	 [ 0a^  4a  1b^  2b ]   
 -0.00066315 	 [ 4b^  0b  2a^  1a ]   
 -0.00066315 	 [ 4b^  0b  1a^  2a ]   
 -0.00066315 	 [ 4b^  0b  2b^  1b ]   
 -0.00066315 	 [ 4b^  0b  1b^  2b ]   
 -0.00066315 	 [ 0b^  4b  2a^  1a ]   
 -0.00066315 	 [ 0b^  4b  1a^  2a ]   
 -0.00066315 	 [ 0b^  4b  2b^  1b ]   
 -0.00066315 	 [ 0b^  4b  1b^  2b ]  
]
144  [ 0.00318630 	 [ 4a^  2a  1a^  0a ]   
 0.00318630 	 [ 4a^  2a  0a^  1a ]   
 0.00318630 	 [ 4a^  2a  1b^  0b ]   
 0.00318630 	 [ 4a^  2a  0b^  1b ]   
 0.00318630 	 [ 2a^  4a  1a^  0a ]   
 0.00318630 	 [ 2a^  4a  0a^  1a ]   
 0.00318630 	 [ 2a^  4a  1b^  0b ]   
 0.00318630 	 [ 2a^  4a  0b^  1b ]   
 0.00318630 	 [ 4b^  2b  1a^  0a ]   
 0.00318630 	 [ 4b^  2b  0a^  1a ]   
 0.00318630 	 [ 4b^  2b  1b^  0b ]   
 0.00318630 	 [ 4b^  2b  0b^  1b ]   
 0.00318630 	 [ 2b^  4b  1a^  0a ]   
 0.00318630 	 [ 2b^  4b  0a^  1a ]   
 0.00318630 	 [ 2b^  4b  1b^  0b ]   
 0.00318630 	 [ 2b^  4b  0b^  1b ]  
]
145  [ 0.00969504 	 [ 4a^  3a  4a^  3a ]   
 0.00969504 	 [ 4a^  3a  3a^  4a ]   
 0.00969504 	 [ 4a^  3a  4b^  3b ]   
 0.00969504 	 [ 4a^  3a  3b^  4b ]   
 0.00969504 	 [ 3a^  4a  4a^  3a ]   
 0.00969504 	 [ 3a^  4a  3a^  4a ]   
 0.00969504 	 [ 3a^  4a  4b^  3b ]   
 0.00969504 	 [ 3a^  4a  3b^  4b ]   
 0.00969504 	 [ 4b^  3b  4a^  3a ]   
 0.00969504 	 [ 4b^  3b  3a^  4a ]   
 0.00969504 	 [ 4b^  3b  4b^  3b ]   
 0.00969504 	 [ 4b^  3b  3b^  4b ]   
 0.00969504 	 [ 3b^  4b  4a^  3a ]   
 0.00969504 	 [ 3b^  4b  3a^  4a ]   
 0.00969504 	 [ 3b^  4b  4b^  3b ]   
 0.00969504 	 [ 3b^  4b  3b^  4b ]  
]
146  [ 0.00737204 	 [ 4a^  3a  3a^  3a ]   
 0.00737204 	 [ 4a^  3a  3b^  3b ]   
 0.00737204 	 [ 3a^  4a  3a^  3a ]   
 0.00737204 	 [ 3a^  4a  3b^  3b ]   
 0.00737204 	 [ 4b^  3b  3a^  3a ]   
 0.00737204 	 [ 4b^  3b  3b^  3b ]   
 0.00737204 	 [ 3b^  4b  3a^  3a ]   
 0.00737204 	 [ 3b^  4b  3b^  3b ]   
 -0.00368602 	 [ 4a^  3a ]   
 0.00368602 	 [ 3a^  4a ]   
 -0.00368602 	 [ 4b^  3b ]   
 0.00368602 	 [ 3b^  4b ]  
]
147  [ -0.02698577 	 [ 3a^  4a  4a^  4a ]   
 -0.02698577 	 [ 3a^  4a  4b^  4b ]   
 -0.02698577 	 [ 4a^  3a  4a^  4a ]   
 -0.02698577 	 [ 4a^  3a  4b^  4b ]   
 -0.02698577 	 [ 3b^  4b  4a^  4a ]   
 -0.02698577 	 [ 3b^  4b  4b^  4b ]   
 -0.02698577 	 [ 4b^  3b  4a^  4a ]   
 -0.02698577 	 [ 4b^  3b  4b^  4b ]   
 0.01349289 	 [ 3a^  4a ]   
 -0.01349289 	 [ 4a^  3a ]   
 0.01349289 	 [ 3b^  4b ]   
 -0.01349289 	 [ 4b^  3b ]  
]
148  [ 0.07676558 	 [ 4a^  3a ]   
 0.07676558 	 [ 3a^  4a ]   
 0.07676558 	 [ 4b^  3b ]   
 0.07676558 	 [ 3b^  4b ]  
]
149  [ 0.15079496 	 [ 4a^  4a  3a^  3a ]   
 0.15079496 	 [ 4a^  4a  3b^  3b ]   
 0.15079496 	 [ 4b^  4b  3a^  3a ]   
 0.15079496 	 [ 4b^  4b  3b^  3b ]  
]
150  [ -0.00435615 	 [ 4a^  0a  3b^  0b ]   
 -0.00435615 	 [ 4a^  0a  0b^  3b ]   
 -0.00435615 	 [ 0a^  4a  3b^  0b ]   
 -0.00435615 	 [ 0a^  4a  0b^  3b ]  
]
151  [ -0.00435615 	 [ 4b^  0b  3a^  0a ]   
 -0.00435615 	 [ 4b^  0b  0a^  3a ]   
 -0.00435615 	 [ 0b^  4b  3a^  0a ]   
 -0.00435615 	 [ 0b^  4b  0a^  3a ]  
]
152  [ -0.00435615 	 [ 4a^  0a  3a^  0a ]   
 -0.00435615 	 [ 4a^  0a  0a^  3a ]   
 -0.00435615 	 [ 0a^  4a  3a^  0a ]   
 -0.00435615 	 [ 0a^  4a  0a^  3a ]   
 -0.00435615 	 [ 4b^  0b  3b^  0b ]   
 -0.00435615 	 [ 4b^  0b  0b^  3b ]   
 -0.00435615 	 [ 0b^  4b  3b^  0b ]   
 -0.00435615 	 [ 0b^  4b  0b^  3b ]   
 0.00217808 	 [ 4a^  3a ]   
 -0.00217808 	 [ 3a^  4a ]   
 0.00217808 	 [ 4b^  3b ]   
 -0.00217808 	 [ 3b^  4b ]  
]
153  [ -0.00165992 	 [ 4a^  3a  3b^  0b ]   
 -0.00165992 	 [ 4a^  3a  0b^  3b ]   
 -0.00165992 	 [ 3a^  4a  3b^  0b ]   
 -0.00165992 	 [ 3a^  4a  0b^  3b ]  
]
154  [ -0.00165992 	 [ 4b^  3b  3a^  0a ]   
 -0.00165992 	 [ 4b^  3b  0a^  3a ]   
 -0.00165992 	 [ 3b^  4b  3a^  0a ]   
 -0.00165992 	 [ 3b^  4b  0a^  3a ]  
]
155  [ -0.00165992 	 [ 4a^  3a  3a^  0a ]   
 -0.00165992 	 [ 4a^  3a  0a^  3a ]   
 -0.00165992 	 [ 3a^  4a  3a^  0a ]   
 -0.00165992 	 [ 3a^  4a  0a^  3a ]   
 -0.00165992 	 [ 4b^  3b  3b^  0b ]   
 -0.00165992 	 [ 4b^  3b  0b^  3b ]   
 -0.00165992 	 [ 3b^  4b  3b^  0b ]   
 -0.00165992 	 [ 3b^  4b  0b^  3b ]   
 0.00082996 	 [ 4a^  0a ]   
 -0.00082996 	 [ 0a^  4a ]   
 0.00082996 	 [ 4b^  0b ]   
 -0.00082996 	 [ 0b^  4b ]  
]
156  [ 0.00134556 	 [ 4a^  3a  4b^  0b ]   
 0.00134556 	 [ 4a^  3a  0b^  4b ]   
 0.00134556 	 [ 3a^  4a  4b^  0b ]   
 0.00134556 	 [ 3a^  4a  0b^  4b ]  
]
157  [ 0.00134556 	 [ 4b^  3b  4a^  0a ]   
 0.00134556 	 [ 4b^  3b  0a^  4a ]   
 0.00134556 	 [ 3b^  4b  4a^  0a ]   
 0.00134556 	 [ 3b^  4b  0a^  4a ]  
]
158  [ 0.00134556 	 [ 4a^  3a  4a^  0a ]   
 0.00134556 	 [ 4a^  3a  0a^  4a ]   
 0.00134556 	 [ 3a^  4a  4a^  0a ]   
 0.00134556 	 [ 3a^  4a  0a^  4a ]   
 0.00134556 	 [ 4b^  3b  4b^  0b ]   
 0.00134556 	 [ 4b^  3b  0b^  4b ]   
 0.00134556 	 [ 3b^  4b  4b^  0b ]   
 0.00134556 	 [ 3b^  4b  0b^  4b ]   
 -0.00067278 	 [ 3a^  0a ]   
 0.00067278 	 [ 0a^  3a ]   
 -0.00067278 	 [ 3b^  0b ]   
 0.00067278 	 [ 0b^  3b ]  
]
159  [ -0.04698436 	 [ 4a^  3a  0a^  0a ]   
 -0.04698436 	 [ 4a^  3a  0b^  0b ]   
 -0.04698436 	 [ 3a^  4a  0a^  0a ]   
 -0.04698436 	 [ 3a^  4a  0b^  0b ]   
 -0.04698436 	 [ 4b^  3b  0a^  0a ]   
 -0.04698436 	 [ 4b^  3b  0b^  0b ]   
 -0.04698436 	 [ 3b^  4b  0a^  0a ]   
 -0.04698436 	 [ 3b^  4b  0b^  0b ]  
]
160  [ 0.00215363 	 [ 4a^  0a  3a^  3a ]   
 0.00215363 	 [ 4a^  0a  3b^  3b ]   
 0.00215363 	 [ 0a^  4a  3a^  3a ]   
 0.00215363 	 [ 0a^  4a  3b^  3b ]   
 0.00215363 	 [ 4b^  0b  3a^  3a ]   
 0.00215363 	 [ 4b^  0b  3b^  3b ]   
 0.00215363 	 [ 0b^  4b  3a^  3a ]   
 0.00215363 	 [ 0b^  4b  3b^  3b ]  
]
161  [ 0.00286931 	 [ 3a^  0a  4a^  4a ]   
 0.00286931 	 [ 3a^  0a  4b^  4b ]   
 0.00286931 	 [ 0a^  3a  4a^  4a ]   
 0.00286931 	 [ 0a^  3a  4b^  4b ]   
 0.00286931 	 [ 3b^  0b  4a^  4a ]   
 0.00286931 	 [ 3b^  0b  4b^  4b ]   
 0.00286931 	 [ 0b^  3b  4a^  4a ]   
 0.00286931 	 [ 0b^  3b  4b^  4b ]  
]
162  [ 0.00596240 	 [ 4a^  1a  3b^  1b ]   
 0.00596240 	 [ 4a^  1a  1b^  3b ]   
 0.00596240 	 [ 1a^  4a  3b^  1b ]   
 0.00596240 	 [ 1a^  4a  1b^  3b ]  
]
163  [ 0.00596240 	 [ 4b^  1b  3a^  1a ]   
 0.00596240 	 [ 4b^  1b  1a^  3a ]   
 0.00596240 	 [ 1b^  4b  3a^  1a ]   
 0.00596240 	 [ 1b^  4b  1a^  3a ]  
]
164  [ 0.00596240 	 [ 4a^  1a  3a^  1a ]   
 0.00596240 	 [ 4a^  1a  1a^  3a ]   
 0.00596240 	 [ 1a^  4a  3a^  1a ]   
 0.00596240 	 [ 1a^  4a  1a^  3a ]   
 0.00596240 	 [ 4b^  1b  3b^  1b ]   
 0.00596240 	 [ 4b^  1b  1b^  3b ]   
 0.00596240 	 [ 1b^  4b  3b^  1b ]   
 0.00596240 	 [ 1b^  4b  1b^  3b ]   
 -0.00298120 	 [ 4a^  3a ]   
 0.00298120 	 [ 3a^  4a ]   
 -0.00298120 	 [ 4b^  3b ]   
 0.00298120 	 [ 3b^  4b ]  
]
165  [ -0.00032270 	 [ 4a^  3a  3b^  1b ]   
 -0.00032270 	 [ 4a^  3a  1b^  3b ]   
 -0.00032270 	 [ 3a^  4a  3b^  1b ]   
 -0.00032270 	 [ 3a^  4a  1b^  3b ]  
]
166  [ -0.00032270 	 [ 4b^  3b  3a^  1a ]   
 -0.00032270 	 [ 4b^  3b  1a^  3a ]   
 -0.00032270 	 [ 3b^  4b  3a^  1a ]   
 -0.00032270 	 [ 3b^  4b  1a^  3a ]  
]
167  [ -0.00032270 	 [ 4a^  3a  3a^  1a ]   
 -0.00032270 	 [ 4a^  3a  1a^  3a ]   
 -0.00032270 	 [ 3a^  4a  3a^  1a ]   
 -0.00032270 	 [ 3a^  4a  1a^  3a ]   
 -0.00032270 	 [ 4b^  3b  3b^  1b ]   
 -0.00032270 	 [ 4b^  3b  1b^  3b ]   
 -0.00032270 	 [ 3b^  4b  3b^  1b ]   
 -0.00032270 	 [ 3b^  4b  1b^  3b ]   
 0.00016135 	 [ 4a^  1a ]   
 -0.00016135 	 [ 1a^  4a ]   
 0.00016135 	 [ 4b^  1b ]   
 -0.00016135 	 [ 1b^  4b ]  
]
168  [ 0.00429380 	 [ 4a^  3a  4b^  1b ]   
 0.00429380 	 [ 4a^  3a  1b^  4b ]   
 0.00429380 	 [ 3a^  4a  4b^  1b ]   
 0.00429380 	 [ 3a^  4a  1b^  4b ]  
]
169  [ 0.00429380 	 [ 4b^  3b  4a^  1a ]   
 0.00429380 	 [ 4b^  3b  1a^  4a ]   
 0.00429380 	 [ 3b^  4b  4a^  1a ]   
 0.00429380 	 [ 3b^  4b  1a^  4a ]  
]
170  [ 0.00429380 	 [ 4a^  3a  4a^  1a ]   
 0.00429380 	 [ 4a^  3a  1a^  4a ]   
 0.00429380 	 [ 3a^  4a  4a^  1a ]   
 0.00429380 	 [ 3a^  4a  1a^  4a ]   
 0.00429380 	 [ 4b^  3b  4b^  1b ]   
 0.00429380 	 [ 4b^  3b  1b^  4b ]   
 0.00429380 	 [ 3b^  4b  4b^  1b ]   
 0.00429380 	 [ 3b^  4b  1b^  4b ]   
 -0.00214690 	 [ 3a^  1a ]   
 0.00214690 	 [ 1a^  3a ]   
 -0.00214690 	 [ 3b^  1b ]   
 0.00214690 	 [ 1b^  3b ]  
]
171  [ 0.01506860 	 [ 4a^  3a  1a^  1a ]   
 0.01506860 	 [ 4a^  3a  1b^  1b ]   
 0.01506860 	 [ 3a^  4a  1a^  1a ]   
 0.01506860 	 [ 3a^  4a  1b^  1b ]   
 0.01506860 	 [ 4b^  3b  1a^  1a ]   
 0.01506860 	 [ 4b^  3b  1b^  1b ]   
 0.01506860 	 [ 3b^  4b  1a^  1a ]   
 0.01506860 	 [ 3b^  4b  1b^  1b ]  
]
172  [ -0.00412045 	 [ 4a^  1a  3a^  3a ]   
 -0.00412045 	 [ 4a^  1a  3b^  3b ]   
 -0.00412045 	 [ 1a^  4a  3a^  3a ]   
 -0.00412045 	 [ 1a^  4a  3b^  3b ]   
 -0.00412045 	 [ 4b^  1b  3a^  3a ]   
 -0.00412045 	 [ 4b^  1b  3b^  3b ]   
 -0.00412045 	 [ 1b^  4b  3a^  3a ]   
 -0.00412045 	 [ 1b^  4b  3b^  3b ]  
]
173  [ -0.00676780 	 [ 3a^  1a  4a^  4a ]   
 -0.00676780 	 [ 3a^  1a  4b^  4b ]   
 -0.00676780 	 [ 1a^  3a  4a^  4a ]   
 -0.00676780 	 [ 1a^  3a  4b^  4b ]   
 -0.00676780 	 [ 3b^  1b  4a^  4a ]   
 -0.00676780 	 [ 3b^  1b  4b^  4b ]   
 -0.00676780 	 [ 1b^  3b  4a^  4a ]   
 -0.00676780 	 [ 1b^  3b  4b^  4b ]  
]
174  [ 0.00019955 	 [ 4a^  1a  3a^  0a ]   
 0.00019955 	 [ 4a^  1a  0a^  3a ]   
 0.00019955 	 [ 4a^  1a  3b^  0b ]   
 0.00019955 	 [ 4a^  1a  0b^  3b ]   
 0.00019955 	 [ 1a^  4a  3a^  0a ]   
 0.00019955 	 [ 1a^  4a  0a^  3a ]   
 0.00019955 	 [ 1a^  4a  3b^  0b ]   
 0.00019955 	 [ 1a^  4a  0b^  3b ]   
 0.00019955 	 [ 4b^  1b  3a^  0a ]   
 0.00019955 	 [ 4b^  1b  0a^  3a ]   
 0.00019955 	 [ 4b^  1b  3b^  0b ]   
 0.00019955 	 [ 4b^  1b  0b^  3b ]   
 0.00019955 	 [ 1b^  4b  3a^  0a ]   
 0.00019955 	 [ 1b^  4b  0a^  3a ]   
 0.00019955 	 [ 1b^  4b  3b^  0b ]   
 0.00019955 	 [ 1b^  4b  0b^  3b ]  
]
175  [ -0.00282341 	 [ 4a^  0a  3a^  1a ]   
 -0.00282341 	 [ 4a^  0a  1a^  3a ]   
 -0.00282341 	 [ 4a^  0a  3b^  1b ]   
 -0.00282341 	 [ 4a^  0a  1b^  3b ]   
 -0.00282341 	 [ 0a^  4a  3a^  1a ]   
 -0.00282341 	 [ 0a^  4a  1a^  3a ]   
 -0.00282341 	 [ 0a^  4a  3b^  1b ]   
 -0.00282341 	 [ 0a^  4a  1b^  3b ]   
 -0.00282341 	 [ 4b^  0b  3a^  1a ]   
 -0.00282341 	 [ 4b^  0b  1a^  3a ]   
 -0.00282341 	 [ 4b^  0b  3b^  1b ]   
 -0.00282341 	 [ 4b^  0b  1b^  3b ]   
 -0.00282341 	 [ 0b^  4b  3a^  1a ]   
 -0.00282341 	 [ 0b^  4b  1a^  3a ]   
 -0.00282341 	 [ 0b^  4b  3b^  1b ]   
 -0.00282341 	 [ 0b^  4b  1b^  3b ]  
]
176  [ 0.00261185 	 [ 4a^  3a  1a^  0a ]   
 0.00261185 	 [ 4a^  3a  0a^  1a ]   
 0.00261185 	 [ 4a^  3a  1b^  0b ]   
 0.00261185 	 [ 4a^  3a  0b^  1b ]   
 0.00261185 	 [ 3a^  4a  1a^  0a ]   
 0.00261185 	 [ 3a^  4a  0a^  1a ]   
 0.00261185 	 [ 3a^  4a  1b^  0b ]   
 0.00261185 	 [ 3a^  4a  0b^  1b ]   
 0.00261185 	 [ 4b^  3b  1a^  0a ]   
 0.00261185 	 [ 4b^  3b  0a^  1a ]   
 0.00261185 	 [ 4b^  3b  1b^  0b ]   
 0.00261185 	 [ 4b^  3b  0b^  1b ]   
 0.00261185 	 [ 3b^  4b  1a^  0a ]   
 0.00261185 	 [ 3b^  4b  0a^  1a ]   
 0.00261185 	 [ 3b^  4b  1b^  0b ]   
 0.00261185 	 [ 3b^  4b  0b^  1b ]  
]
177  [ -0.01270655 	 [ 4a^  2a  3b^  2b ]   
 -0.01270655 	 [ 4a^  2a  2b^  3b ]   
 -0.01270655 	 [ 2a^  4a  3b^  2b ]   
 -0.01270655 	 [ 2a^  4a  2b^  3b ]  
]
178  [ -0.01270655 	 [ 4b^  2b  3a^  2a ]   
 -0.01270655 	 [ 4b^  2b  2a^  3a ]   
 -0.01270655 	 [ 2b^  4b  3a^  2a ]   
 -0.01270655 	 [ 2b^  4b  2a^  3a ]  
]
179  [ -0.01270655 	 [ 4a^  2a  3a^  2a ]   
 -0.01270655 	 [ 4a^  2a  2a^  3a ]   
 -0.01270655 	 [ 2a^  4a  3a^  2a ]   
 -0.01270655 	 [ 2a^  4a  2a^  3a ]   
 -0.01270655 	 [ 4b^  2b  3b^  2b ]   
 -0.01270655 	 [ 4b^  2b  2b^  3b ]   
 -0.01270655 	 [ 2b^  4b  3b^  2b ]   
 -0.01270655 	 [ 2b^  4b  2b^  3b ]   
 0.00635327 	 [ 4a^  3a ]   
 -0.00635327 	 [ 3a^  4a ]   
 0.00635327 	 [ 4b^  3b ]   
 -0.00635327 	 [ 3b^  4b ]  
]
180  [ 0.00125144 	 [ 4a^  3a  3b^  2b ]   
 0.00125144 	 [ 4a^  3a  2b^  3b ]   
 0.00125144 	 [ 3a^  4a  3b^  2b ]   
 0.00125144 	 [ 3a^  4a  2b^  3b ]  
]
181  [ 0.00125144 	 [ 4b^  3b  3a^  2a ]   
 0.00125144 	 [ 4b^  3b  2a^  3a ]   
 0.00125144 	 [ 3b^  4b  3a^  2a ]   
 0.00125144 	 [ 3b^  4b  2a^  3a ]  
]
182  [ 0.00125144 	 [ 4a^  3a  3a^  2a ]   
 0.00125144 	 [ 4a^  3a  2a^  3a ]   
 0.00125144 	 [ 3a^  4a  3a^  2a ]   
 0.00125144 	 [ 3a^  4a  2a^  3a ]   
 0.00125144 	 [ 4b^  3b  3b^  2b ]   
 0.00125144 	 [ 4b^  3b  2b^  3b ]   
 0.00125144 	 [ 3b^  4b  3b^  2b ]   
 0.00125144 	 [ 3b^  4b  2b^  3b ]   
 -0.00062572 	 [ 4a^  2a ]   
 0.00062572 	 [ 2a^  4a ]   
 -0.00062572 	 [ 4b^  2b ]   
 0.00062572 	 [ 2b^  4b ]  
]
183  [ 0.01141221 	 [ 4a^  3a  4b^  2b ]   
 0.01141221 	 [ 4a^  3a  2b^  4b ]   
 0.01141221 	 [ 3a^  4a  4b^  2b ]   
 0.01141221 	 [ 3a^  4a  2b^  4b ]  
]
184  [ 0.01141221 	 [ 4b^  3b  4a^  2a ]   
 0.01141221 	 [ 4b^  3b  2a^  4a ]   
 0.01141221 	 [ 3b^  4b  4a^  2a ]   
 0.01141221 	 [ 3b^  4b  2a^  4a ]  
]
185  [ 0.01141221 	 [ 4a^  3a  4a^  2a ]   
 0.01141221 	 [ 4a^  3a  2a^  4a ]   
 0.01141221 	 [ 3a^  4a  4a^  2a ]   
 0.01141221 	 [ 3a^  4a  2a^  4a ]   
 0.01141221 	 [ 4b^  3b  4b^  2b ]   
 0.01141221 	 [ 4b^  3b  2b^  4b ]   
 0.01141221 	 [ 3b^  4b  4b^  2b ]   
 0.01141221 	 [ 3b^  4b  2b^  4b ]   
 -0.00570610 	 [ 3a^  2a ]   
 0.00570610 	 [ 2a^  3a ]   
 -0.00570610 	 [ 3b^  2b ]   
 0.00570610 	 [ 2b^  3b ]  
]
186  [ -0.03029503 	 [ 4a^  3a  2a^  2a ]   
 -0.03029503 	 [ 4a^  3a  2b^  2b ]   
 -0.03029503 	 [ 3a^  4a  2a^  2a ]   
 -0.03029503 	 [ 3a^  4a  2b^  2b ]   
 -0.03029503 	 [ 4b^  3b  2a^  2a ]   
 -0.03029503 	 [ 4b^  3b  2b^  2b ]   
 -0.03029503 	 [ 3b^  4b  2a^  2a ]   
 -0.03029503 	 [ 3b^  4b  2b^  2b ]  
]
187  [ -0.01726576 	 [ 4a^  2a  3a^  3a ]   
 -0.01726576 	 [ 4a^  2a  3b^  3b ]   
 -0.01726576 	 [ 2a^  4a  3a^  3a ]   
 -0.01726576 	 [ 2a^  4a  3b^  3b ]   
 -0.01726576 	 [ 4b^  2b  3a^  3a ]   
 -0.01726576 	 [ 4b^  2b  3b^  3b ]   
 -0.01726576 	 [ 2b^  4b  3a^  3a ]   
 -0.01726576 	 [ 2b^  4b  3b^  3b ]  
]
188  [ 0.01760726 	 [ 3a^  2a  4a^  4a ]   
 0.01760726 	 [ 3a^  2a  4b^  4b ]   
 0.01760726 	 [ 2a^  3a  4a^  4a ]   
 0.01760726 	 [ 2a^  3a  4b^  4b ]   
 0.01760726 	 [ 3b^  2b  4a^  4a ]   
 0.01760726 	 [ 3b^  2b  4b^  4b ]   
 0.01760726 	 [ 2b^  3b  4a^  4a ]   
 0.01760726 	 [ 2b^  3b  4b^  4b ]  
]
189  [ -0.00191578 	 [ 4a^  2a  3a^  0a ]   
 -0.00191578 	 [ 4a^  2a  0a^  3a ]   
 -0.00191578 	 [ 4a^  2a  3b^  0b ]   
 -0.00191578 	 [ 4a^  2a  0b^  3b ]   
 -0.00191578 	 [ 2a^  4a  3a^  0a ]   
 -0.00191578 	 [ 2a^  4a  0a^  3a ]   
 -0.00191578 	 [ 2a^  4a  3b^  0b ]   
 -0.00191578 	 [ 2a^  4a  0b^  3b ]   
 -0.00191578 	 [ 4b^  2b  3a^  0a ]   
 -0.00191578 	 [ 4b^  2b  0a^  3a ]   
 -0.00191578 	 [ 4b^  2b  3b^  0b ]   
 -0.00191578 	 [ 4b^  2b  0b^  3b ]   
 -0.00191578 	 [ 2b^  4b  3a^  0a ]   
 -0.00191578 	 [ 2b^  4b  0a^  3a ]   
 -0.00191578 	 [ 2b^  4b  3b^  0b ]   
 -0.00191578 	 [ 2b^  4b  0b^  3b ]  
]
190  [ 0.00034626 	 [ 4a^  0a  3a^  2a ]   
 0.00034626 	 [ 4a^  0a  2a^  3a ]   
 0.00034626 	 [ 4a^  0a  3b^  2b ]   
 0.00034626 	 [ 4a^  0a  2b^  3b ]   
 0.00034626 	 [ 0a^  4a  3a^  2a ]   
 0.00034626 	 [ 0a^  4a  2a^  3a ]   
 0.00034626 	 [ 0a^  4a  3b^  2b ]   
 0.00034626 	 [ 0a^  4a  2b^  3b ]   
 0.00034626 	 [ 4b^  0b  3a^  2a ]   
 0.00034626 	 [ 4b^  0b  2a^  3a ]   
 0.00034626 	 [ 4b^  0b  3b^  2b ]   
 0.00034626 	 [ 4b^  0b  2b^  3b ]   
 0.00034626 	 [ 0b^  4b  3a^  2a ]   
 0.00034626 	 [ 0b^  4b  2a^  3a ]   
 0.00034626 	 [ 0b^  4b  3b^  2b ]   
 0.00034626 	 [ 0b^  4b  2b^  3b ]  
]
191  [ -0.00064887 	 [ 4a^  3a  2a^  0a ]   
 -0.00064887 	 [ 4a^  3a  0a^  2a ]   
 -0.00064887 	 [ 4a^  3a  2b^  0b ]   
 -0.00064887 	 [ 4a^  3a  0b^  2b ]   
 -0.00064887 	 [ 3a^  4a  2a^  0a ]   
 -0.00064887 	 [ 3a^  4a  0a^  2a ]   
 -0.00064887 	 [ 3a^  4a  2b^  0b ]   
 -0.00064887 	 [ 3a^  4a  0b^  2b ]   
 -0.00064887 	 [ 4b^  3b  2a^  0a ]   
 -0.00064887 	 [ 4b^  3b  0a^  2a ]   
 -0.00064887 	 [ 4b^  3b  2b^  0b ]   
 -0.00064887 	 [ 4b^  3b  0b^  2b ]   
 -0.00064887 	 [ 3b^  4b  2a^  0a ]   
 -0.00064887 	 [ 3b^  4b  0a^  2a ]   
 -0.00064887 	 [ 3b^  4b  2b^  0b ]   
 -0.00064887 	 [ 3b^  4b  0b^  2b ]  
]
192  [ 0.00234509 	 [ 4a^  2a  3a^  1a ]   
 0.00234509 	 [ 4a^  2a  1a^  3a ]   
 0.00234509 	 [ 4a^  2a  3b^  1b ]   
 0.00234509 	 [ 4a^  2a  1b^  3b ]   
 0.00234509 	 [ 2a^  4a  3a^  1a ]   
 0.00234509 	 [ 2a^  4a  1a^  3a ]   
 0.00234509 	 [ 2a^  4a  3b^  1b ]   
 0.00234509 	 [ 2a^  4a  1b^  3b ]   
 0.00234509 	 [ 4b^  2b  3a^  1a ]   
 0.00234509 	 [ 4b^  2b  1a^  3a ]   
 0.00234509 	 [ 4b^  2b  3b^  1b ]   
 0.00234509 	 [ 4b^  2b  1b^  3b ]   
 0.00234509 	 [ 2b^  4b  3a^  1a ]   
 0.00234509 	 [ 2b^  4b  1a^  3a ]   
 0.00234509 	 [ 2b^  4b  3b^  1b ]   
 0.00234509 	 [ 2b^  4b  1b^  3b ]  
]
193  [ -0.00340023 	 [ 4a^  1a  3a^  2a ]   
 -0.00340023 	 [ 4a^  1a  2a^  3a ]   
 -0.00340023 	 [ 4a^  1a  3b^  2b ]   
 -0.00340023 	 [ 4a^  1a  2b^  3b ]   
 -0.00340023 	 [ 1a^  4a  3a^  2a ]   
 -0.00340023 	 [ 1a^  4a  2a^  3a ]   
 -0.00340023 	 [ 1a^  4a  3b^  2b ]   
 -0.00340023 	 [ 1a^  4a  2b^  3b ]   
 -0.00340023 	 [ 4b^  1b  3a^  2a ]   
 -0.00340023 	 [ 4b^  1b  2a^  3a ]   
 -0.00340023 	 [ 4b^  1b  3b^  2b ]   
 -0.00340023 	 [ 4b^  1b  2b^  3b ]   
 -0.00340023 	 [ 1b^  4b  3a^  2a ]   
 -0.00340023 	 [ 1b^  4b  2a^  3a ]   
 -0.00340023 	 [ 1b^  4b  3b^  2b ]   
 -0.00340023 	 [ 1b^  4b  2b^  3b ]  
]
194  [ -0.00591908 	 [ 4a^  3a  2a^  1a ]   
 -0.00591908 	 [ 4a^  3a  1a^  2a ]   
 -0.00591908 	 [ 4a^  3a  2b^  1b ]   
 -0.00591908 	 [ 4a^  3a  1b^  2b ]   
 -0.00591908 	 [ 3a^  4a  2a^  1a ]   
 -0.00591908 	 [ 3a^  4a  1a^  2a ]   
 -0.00591908 	 [ 3a^  4a  2b^  1b ]   
 -0.00591908 	 [ 3a^  4a  1b^  2b ]   
 -0.00591908 	 [ 4b^  3b  2a^  1a ]   
 -0.00591908 	 [ 4b^  3b  1a^  2a ]   
 -0.00591908 	 [ 4b^  3b  2b^  1b ]   
 -0.00591908 	 [ 4b^  3b  1b^  2b ]   
 -0.00591908 	 [ 3b^  4b  2a^  1a ]   
 -0.00591908 	 [ 3b^  4b  1a^  2a ]   
 -0.00591908 	 [ 3b^  4b  2b^  1b ]   
 -0.00591908 	 [ 3b^  4b  1b^  2b ]  
]
195  [ -1.13324081 	 [ 5a^  5a ]   
 -1.13324081 	 [ 5b^  5b ]  
]
196  [ 0.13704742 	 [ 5a^  5a  5a^  5a ]   
 0.13704742 	 [ 5a^  5a  5b^  5b ]   
 0.13704742 	 [ 5b^  5b  5a^  5a ]   
 0.13704742 	 [ 5b^  5b  5b^  5b ]  
]
197  [ 0.00483430 	 [ 5a^  0a  5a^  0a ]   
 0.00483430 	 [ 5a^  0a  0a^  5a ]   
 0.00483430 	 [ 5a^  0a  5b^  0b ]   
 0.00483430 	 [ 5a^  0a  0b^  5b ]   
 0.00483430 	 [ 0a^  5a  5a^  0a ]   
 0.00483430 	 [ 0a^  5a  0a^  5a ]   
 0.00483430 	 [ 0a^  5a  5b^  0b ]   
 0.00483430 	 [ 0a^  5a  0b^  5b ]   
 0.00483430 	 [ 5b^  0b  5a^  0a ]   
 0.00483430 	 [ 5b^  0b  0a^  5a ]   
 0.00483430 	 [ 5b^  0b  5b^  0b ]   
 0.00483430 	 [ 5b^  0b  0b^  5b ]   
 0.00483430 	 [ 0b^  5b  5a^  0a ]   
 0.00483430 	 [ 0b^  5b  0a^  5a ]   
 0.00483430 	 [ 0b^  5b  5b^  0b ]   
 0.00483430 	 [ 0b^  5b  0b^  5b ]  
]
198  [ -0.03889320 	 [ 5a^  0a  0a^  0a ]   
 -0.03889320 	 [ 5a^  0a  0b^  0b ]   
 -0.03889320 	 [ 0a^  5a  0a^  0a ]   
 -0.03889320 	 [ 0a^  5a  0b^  0b ]   
 -0.03889320 	 [ 5b^  0b  0a^  0a ]   
 -0.03889320 	 [ 5b^  0b  0b^  0b ]   
 -0.03889320 	 [ 0b^  5b  0a^  0a ]   
 -0.03889320 	 [ 0b^  5b  0b^  0b ]   
 0.01944660 	 [ 5a^  0a ]   
 -0.01944660 	 [ 0a^  5a ]   
 0.01944660 	 [ 5b^  0b ]   
 -0.01944660 	 [ 0b^  5b ]  
]
199  [ 0.00127959 	 [ 0a^  5a  5a^  5a ]   
 0.00127959 	 [ 0a^  5a  5b^  5b ]   
 0.00127959 	 [ 5a^  0a  5a^  5a ]   
 0.00127959 	 [ 5a^  0a  5b^  5b ]   
 0.00127959 	 [ 0b^  5b  5a^  5a ]   
 0.00127959 	 [ 0b^  5b  5b^  5b ]   
 0.00127959 	 [ 5b^  0b  5a^  5a ]   
 0.00127959 	 [ 5b^  0b  5b^  5b ]   
 -0.00063979 	 [ 0a^  5a ]   
 0.00063979 	 [ 5a^  0a ]   
 -0.00063979 	 [ 0b^  5b ]   
 0.00063979 	 [ 5b^  0b ]  
]
200  [ 0.03300365 	 [ 5a^  0a ]   
 0.03300365 	 [ 0a^  5a ]   
 0.03300365 	 [ 5b^  0b ]   
 0.03300365 	 [ 0b^  5b ]  
]
201  [ 0.34626534 	 [ 5a^  5a  0a^  0a ]   
 0.34626534 	 [ 5a^  5a  0b^  0b ]   
 0.34626534 	 [ 5b^  5b  0a^  0a ]   
 0.34626534 	 [ 5b^  5b  0b^  0b ]  
]
202  [ 0.02612649 	 [ 5a^  1a  5a^  1a ]   
 0.02612649 	 [ 5a^  1a  1a^  5a ]   
 0.02612649 	 [ 5a^  1a  5b^  1b ]   
 0.02612649 	 [ 5a^  1a  1b^  5b ]   
 0.02612649 	 [ 1a^  5a  5a^  1a ]   
 0.02612649 	 [ 1a^  5a  1a^  5a ]   
 0.02612649 	 [ 1a^  5a  5b^  1b ]   
 0.02612649 	 [ 1a^  5a  1b^  5b ]   
 0.02612649 	 [ 5b^  1b  5a^  1a ]   
 0.02612649 	 [ 5b^  1b  1a^  5a ]   
 0.02612649 	 [ 5b^  1b  5b^  1b ]   
 0.02612649 	 [ 5b^  1b  1b^  5b ]   
 0.02612649 	 [ 1b^  5b  5a^  1a ]   
 0.02612649 	 [ 1b^  5b  1a^  5a ]   
 0.02612649 	 [ 1b^  5b  5b^  1b ]   
 0.02612649 	 [ 1b^  5b  1b^  5b ]  
]
203  [ -0.05819175 	 [ 5a^  1a  1a^  1a ]   
 -0.05819175 	 [ 5a^  1a  1b^  1b ]   
 -0.05819175 	 [ 1a^  5a  1a^  1a ]   
 -0.05819175 	 [ 1a^  5a  1b^  1b ]   
 -0.05819175 	 [ 5b^  1b  1a^  1a ]   
 -0.05819175 	 [ 5b^  1b  1b^  1b ]   
 -0.05819175 	 [ 1b^  5b  1a^  1a ]   
 -0.05819175 	 [ 1b^  5b  1b^  1b ]   
 0.02909587 	 [ 5a^  1a ]   
 -0.02909587 	 [ 1a^  5a ]   
 0.02909587 	 [ 5b^  1b ]   
 -0.02909587 	 [ 1b^  5b ]  
]
204  [ -0.00890321 	 [ 1a^  5a  5a^  5a ]   
 -0.00890321 	 [ 1a^  5a  5b^  5b ]   
 -0.00890321 	 [ 5a^  1a  5a^  5a ]   
 -0.00890321 	 [ 5a^  1a  5b^  5b ]   
 -0.00890321 	 [ 1b^  5b  5a^  5a ]   
 -0.00890321 	 [ 1b^  5b  5b^  5b ]   
 -0.00890321 	 [ 5b^  1b  5a^  5a ]   
 -0.00890321 	 [ 5b^  1b  5b^  5b ]   
 0.00445161 	 [ 1a^  5a ]   
 -0.00445161 	 [ 5a^  1a ]   
 0.00445161 	 [ 1b^  5b ]   
 -0.00445161 	 [ 5b^  1b ]  
]
205  [ -0.01439122 	 [ 5a^  1a ]   
 -0.01439122 	 [ 1a^  5a ]   
 -0.01439122 	 [ 5b^  1b ]   
 -0.01439122 	 [ 1b^  5b ]  
]
206  [ 0.31753476 	 [ 5a^  5a  1a^  1a ]   
 0.31753476 	 [ 5a^  5a  1b^  1b ]   
 0.31753476 	 [ 5b^  5b  1a^  1a ]   
 0.31753476 	 [ 5b^  5b  1b^  1b ]  
]
207  [ 0.00604379 	 [ 5a^  0a  1b^  0b ]   
 0.00604379 	 [ 5a^  0a  0b^  1b ]   
 0.00604379 	 [ 0a^  5a  1b^  0b ]   
 0.00604379 	 [ 0a^  5a  0b^  1b ]  
]
208  [ 0.00604379 	 [ 5b^  0b  1a^  0a ]   
 0.00604379 	 [ 5b^  0b  0a^  1a ]   
 0.00604379 	 [ 0b^  5b  1a^  0a ]   
 0.00604379 	 [ 0b^  5b  0a^  1a ]  
]
209  [ 0.00604379 	 [ 5a^  0a  1a^  0a ]   
 0.00604379 	 [ 5a^  0a  0a^  1a ]   
 0.00604379 	 [ 0a^  5a  1a^  0a ]   
 0.00604379 	 [ 0a^  5a  0a^  1a ]   
 0.00604379 	 [ 5b^  0b  1b^  0b ]   
 0.00604379 	 [ 5b^  0b  0b^  1b ]   
 0.00604379 	 [ 0b^  5b  1b^  0b ]   
 0.00604379 	 [ 0b^  5b  0b^  1b ]   
 -0.00302190 	 [ 5a^  1a ]   
 0.00302190 	 [ 1a^  5a ]   
 -0.00302190 	 [ 5b^  1b ]   
 0.00302190 	 [ 1b^  5b ]  
]
210  [ -0.00191860 	 [ 5a^  1a  1b^  0b ]   
 -0.00191860 	 [ 5a^  1a  0b^  1b ]   
 -0.00191860 	 [ 1a^  5a  1b^  0b ]   
 -0.00191860 	 [ 1a^  5a  0b^  1b ]  
]
211  [ -0.00191860 	 [ 5b^  1b  1a^  0a ]   
 -0.00191860 	 [ 5b^  1b  0a^  1a ]   
 -0.00191860 	 [ 1b^  5b  1a^  0a ]   
 -0.00191860 	 [ 1b^  5b  0a^  1a ]  
]
212  [ -0.00191860 	 [ 5a^  1a  1a^  0a ]   
 -0.00191860 	 [ 5a^  1a  0a^  1a ]   
 -0.00191860 	 [ 1a^  5a  1a^  0a ]   
 -0.00191860 	 [ 1a^  5a  0a^  1a ]   
 -0.00191860 	 [ 5b^  1b  1b^  0b ]   
 -0.00191860 	 [ 5b^  1b  0b^  1b ]   
 -0.00191860 	 [ 1b^  5b  1b^  0b ]   
 -0.00191860 	 [ 1b^  5b  0b^  1b ]   
 0.00095930 	 [ 5a^  0a ]   
 -0.00095930 	 [ 0a^  5a ]   
 0.00095930 	 [ 5b^  0b ]   
 -0.00095930 	 [ 0b^  5b ]  
]
213  [ 0.00042955 	 [ 5a^  1a  5b^  0b ]   
 0.00042955 	 [ 5a^  1a  0b^  5b ]   
 0.00042955 	 [ 1a^  5a  5b^  0b ]   
 0.00042955 	 [ 1a^  5a  0b^  5b ]  
]
214  [ 0.00042955 	 [ 5b^  1b  5a^  0a ]   
 0.00042955 	 [ 5b^  1b  0a^  5a ]   
 0.00042955 	 [ 1b^  5b  5a^  0a ]   
 0.00042955 	 [ 1b^  5b  0a^  5a ]  
]
215  [ 0.00042955 	 [ 5a^  1a  5a^  0a ]   
 0.00042955 	 [ 5a^  1a  0a^  5a ]   
 0.00042955 	 [ 1a^  5a  5a^  0a ]   
 0.00042955 	 [ 1a^  5a  0a^  5a ]   
 0.00042955 	 [ 5b^  1b  5b^  0b ]   
 0.00042955 	 [ 5b^  1b  0b^  5b ]   
 0.00042955 	 [ 1b^  5b  5b^  0b ]   
 0.00042955 	 [ 1b^  5b  0b^  5b ]   
 -0.00021478 	 [ 1a^  0a ]   
 0.00021478 	 [ 0a^  1a ]   
 -0.00021478 	 [ 1b^  0b ]   
 0.00021478 	 [ 0b^  1b ]  
]
216  [ 0.05937532 	 [ 5a^  1a  0a^  0a ]   
 0.05937532 	 [ 5a^  1a  0b^  0b ]   
 0.05937532 	 [ 1a^  5a  0a^  0a ]   
 0.05937532 	 [ 1a^  5a  0b^  0b ]   
 0.05937532 	 [ 5b^  1b  0a^  0a ]   
 0.05937532 	 [ 5b^  1b  0b^  0b ]   
 0.05937532 	 [ 1b^  5b  0a^  0a ]   
 0.05937532 	 [ 1b^  5b  0b^  0b ]  
]
217  [ 0.00868019 	 [ 5a^  0a  1a^  1a ]   
 0.00868019 	 [ 5a^  0a  1b^  1b ]   
 0.00868019 	 [ 0a^  5a  1a^  1a ]   
 0.00868019 	 [ 0a^  5a  1b^  1b ]   
 0.00868019 	 [ 5b^  0b  1a^  1a ]   
 0.00868019 	 [ 5b^  0b  1b^  1b ]   
 0.00868019 	 [ 0b^  5b  1a^  1a ]   
 0.00868019 	 [ 0b^  5b  1b^  1b ]  
]
218  [ -0.00058203 	 [ 1a^  0a  5a^  5a ]   
 -0.00058203 	 [ 1a^  0a  5b^  5b ]   
 -0.00058203 	 [ 0a^  1a  5a^  5a ]   
 -0.00058203 	 [ 0a^  1a  5b^  5b ]   
 -0.00058203 	 [ 1b^  0b  5a^  5a ]   
 -0.00058203 	 [ 1b^  0b  5b^  5b ]   
 -0.00058203 	 [ 0b^  1b  5a^  5a ]   
 -0.00058203 	 [ 0b^  1b  5b^  5b ]  
]
219  [ 0.00884364 	 [ 5a^  2a  5a^  2a ]   
 0.00884364 	 [ 5a^  2a  2a^  5a ]   
 0.00884364 	 [ 5a^  2a  5b^  2b ]   
 0.00884364 	 [ 5a^  2a  2b^  5b ]   
 0.00884364 	 [ 2a^  5a  5a^  2a ]   
 0.00884364 	 [ 2a^  5a  2a^  5a ]   
 0.00884364 	 [ 2a^  5a  5b^  2b ]   
 0.00884364 	 [ 2a^  5a  2b^  5b ]   
 0.00884364 	 [ 5b^  2b  5a^  2a ]   
 0.00884364 	 [ 5b^  2b  2a^  5a ]   
 0.00884364 	 [ 5b^  2b  5b^  2b ]   
 0.00884364 	 [ 5b^  2b  2b^  5b ]   
 0.00884364 	 [ 2b^  5b  5a^  2a ]   
 0.00884364 	 [ 2b^  5b  2a^  5a ]   
 0.00884364 	 [ 2b^  5b  5b^  2b ]   
 0.00884364 	 [ 2b^  5b  2b^  5b ]  
]
220  [ -0.02295300 	 [ 5a^  2a  2a^  2a ]   
 -0.02295300 	 [ 5a^  2a  2b^  2b ]   
 -0.02295300 	 [ 2a^  5a  2a^  2a ]   
 -0.02295300 	 [ 2a^  5a  2b^  2b ]   
 -0.02295300 	 [ 5b^  2b  2a^  2a ]   
 -0.02295300 	 [ 5b^  2b  2b^  2b ]   
 -0.02295300 	 [ 2b^  5b  2a^  2a ]   
 -0.02295300 	 [ 2b^  5b  2b^  2b ]   
 0.01147650 	 [ 5a^  2a ]   
 -0.01147650 	 [ 2a^  5a ]   
 0.01147650 	 [ 5b^  2b ]   
 -0.01147650 	 [ 2b^  5b ]  
]
221  [ 0.01556910 	 [ 2a^  5a  5a^  5a ]   
 0.01556910 	 [ 2a^  5a  5b^  5b ]   
 0.01556910 	 [ 5a^  2a  5a^  5a ]   
 0.01556910 	 [ 5a^  2a  5b^  5b ]   
 0.01556910 	 [ 2b^  5b  5a^  5a ]   
 0.01556910 	 [ 2b^  5b  5b^  5b ]   
 0.01556910 	 [ 5b^  2b  5a^  5a ]   
 0.01556910 	 [ 5b^  2b  5b^  5b ]   
 -0.00778455 	 [ 2a^  5a ]   
 0.00778455 	 [ 5a^  2a ]   
 -0.00778455 	 [ 2b^  5b ]   
 0.00778455 	 [ 5b^  2b ]  
]
222  [ -0.07557273 	 [ 5a^  2a ]   
 -0.07557273 	 [ 2a^  5a ]   
 -0.07557273 	 [ 5b^  2b ]   
 -0.07557273 	 [ 2b^  5b ]  
]
223  [ 0.19015543 	 [ 5a^  5a  2a^  2a ]   
 0.19015543 	 [ 5a^  5a  2b^  2b ]   
 0.19015543 	 [ 5b^  5b  2a^  2a ]   
 0.19015543 	 [ 5b^  5b  2b^  2b ]  
]
224  [ 0.00009365 	 [ 5a^  0a  2b^  0b ]   
 0.00009365 	 [ 5a^  0a  0b^  2b ]   
 0.00009365 	 [ 0a^  5a  2b^  0b ]   
 0.00009365 	 [ 0a^  5a  0b^  2b ]  
]
225  [ 0.00009365 	 [ 5b^  0b  2a^  0a ]   
 0.00009365 	 [ 5b^  0b  0a^  2a ]   
 0.00009365 	 [ 0b^  5b  2a^  0a ]   
 0.00009365 	 [ 0b^  5b  0a^  2a ]  
]
226  [ 0.00009365 	 [ 5a^  0a  2a^  0a ]   
 0.00009365 	 [ 5a^  0a  0a^  2a ]   
 0.00009365 	 [ 0a^  5a  2a^  0a ]   
 0.00009365 	 [ 0a^  5a  0a^  2a ]   
 0.00009365 	 [ 5b^  0b  2b^  0b ]   
 0.00009365 	 [ 5b^  0b  0b^  2b ]   
 0.00009365 	 [ 0b^  5b  2b^  0b ]   
 0.00009365 	 [ 0b^  5b  0b^  2b ]   
 -0.00004682 	 [ 5a^  2a ]   
 0.00004682 	 [ 2a^  5a ]   
 -0.00004682 	 [ 5b^  2b ]   
 0.00004682 	 [ 2b^  5b ]  
]
227  [ -0.00120386 	 [ 5a^  2a  2b^  0b ]   
 -0.00120386 	 [ 5a^  2a  0b^  2b ]   
 -0.00120386 	 [ 2a^  5a  2b^  0b ]   
 -0.00120386 	 [ 2a^  5a  0b^  2b ]  
]
228  [ -0.00120386 	 [ 5b^  2b  2a^  0a ]   
 -0.00120386 	 [ 5b^  2b  0a^  2a ]   
 -0.00120386 	 [ 2b^  5b  2a^  0a ]   
 -0.00120386 	 [ 2b^  5b  0a^  2a ]  
]
229  [ -0.00120386 	 [ 5a^  2a  2a^  0a ]   
 -0.00120386 	 [ 5a^  2a  0a^  2a ]   
 -0.00120386 	 [ 2a^  5a  2a^  0a ]   
 -0.00120386 	 [ 2a^  5a  0a^  2a ]   
 -0.00120386 	 [ 5b^  2b  2b^  0b ]   
 -0.00120386 	 [ 5b^  2b  0b^  2b ]   
 -0.00120386 	 [ 2b^  5b  2b^  0b ]   
 -0.00120386 	 [ 2b^  5b  0b^  2b ]   
 0.00060193 	 [ 5a^  0a ]   
 -0.00060193 	 [ 0a^  5a ]   
 0.00060193 	 [ 5b^  0b ]   
 -0.00060193 	 [ 0b^  5b ]  
]
230  [ 0.00346434 	 [ 5a^  2a  5b^  0b ]   
 0.00346434 	 [ 5a^  2a  0b^  5b ]   
 0.00346434 	 [ 2a^  5a  5b^  0b ]   
 0.00346434 	 [ 2a^  5a  0b^  5b ]  
]
231  [ 0.00346434 	 [ 5b^  2b  5a^  0a ]   
 0.00346434 	 [ 5b^  2b  0a^  5a ]   
 0.00346434 	 [ 2b^  5b  5a^  0a ]   
 0.00346434 	 [ 2b^  5b  0a^  5a ]  
]
232  [ 0.00346434 	 [ 5a^  2a  5a^  0a ]   
 0.00346434 	 [ 5a^  2a  0a^  5a ]   
 0.00346434 	 [ 2a^  5a  5a^  0a ]   
 0.00346434 	 [ 2a^  5a  0a^  5a ]   
 0.00346434 	 [ 5b^  2b  5b^  0b ]   
 0.00346434 	 [ 5b^  2b  0b^  5b ]   
 0.00346434 	 [ 2b^  5b  5b^  0b ]   
 0.00346434 	 [ 2b^  5b  0b^  5b ]   
 -0.00173217 	 [ 2a^  0a ]   
 0.00173217 	 [ 0a^  2a ]   
 -0.00173217 	 [ 2b^  0b ]   
 0.00173217 	 [ 0b^  2b ]  
]
233  [ -0.00151308 	 [ 5a^  2a  0a^  0a ]   
 -0.00151308 	 [ 5a^  2a  0b^  0b ]   
 -0.00151308 	 [ 2a^  5a  0a^  0a ]   
 -0.00151308 	 [ 2a^  5a  0b^  0b ]   
 -0.00151308 	 [ 5b^  2b  0a^  0a ]   
 -0.00151308 	 [ 5b^  2b  0b^  0b ]   
 -0.00151308 	 [ 2b^  5b  0a^  0a ]   
 -0.00151308 	 [ 2b^  5b  0b^  0b ]  
]
234  [ -0.00501356 	 [ 5a^  0a  2a^  2a ]   
 -0.00501356 	 [ 5a^  0a  2b^  2b ]   
 -0.00501356 	 [ 0a^  5a  2a^  2a ]   
 -0.00501356 	 [ 0a^  5a  2b^  2b ]   
 -0.00501356 	 [ 5b^  0b  2a^  2a ]   
 -0.00501356 	 [ 5b^  0b  2b^  2b ]   
 -0.00501356 	 [ 0b^  5b  2a^  2a ]   
 -0.00501356 	 [ 0b^  5b  2b^  2b ]  
]
235  [ -0.00304728 	 [ 2a^  0a  5a^  5a ]   
 -0.00304728 	 [ 2a^  0a  5b^  5b ]   
 -0.00304728 	 [ 0a^  2a  5a^  5a ]   
 -0.00304728 	 [ 0a^  2a  5b^  5b ]   
 -0.00304728 	 [ 2b^  0b  5a^  5a ]   
 -0.00304728 	 [ 2b^  0b  5b^  5b ]   
 -0.00304728 	 [ 0b^  2b  5a^  5a ]   
 -0.00304728 	 [ 0b^  2b  5b^  5b ]  
]
236  [ 0.01832925 	 [ 5a^  1a  2b^  1b ]   
 0.01832925 	 [ 5a^  1a  1b^  2b ]   
 0.01832925 	 [ 1a^  5a  2b^  1b ]   
 0.01832925 	 [ 1a^  5a  1b^  2b ]  
]
237  [ 0.01832925 	 [ 5b^  1b  2a^  1a ]   
 0.01832925 	 [ 5b^  1b  1a^  2a ]   
 0.01832925 	 [ 1b^  5b  2a^  1a ]   
 0.01832925 	 [ 1b^  5b  1a^  2a ]  
]
238  [ 0.01832925 	 [ 5a^  1a  2a^  1a ]   
 0.01832925 	 [ 5a^  1a  1a^  2a ]   
 0.01832925 	 [ 1a^  5a  2a^  1a ]   
 0.01832925 	 [ 1a^  5a  1a^  2a ]   
 0.01832925 	 [ 5b^  1b  2b^  1b ]   
 0.01832925 	 [ 5b^  1b  1b^  2b ]   
 0.01832925 	 [ 1b^  5b  2b^  1b ]   
 0.01832925 	 [ 1b^  5b  1b^  2b ]   
 -0.00916463 	 [ 5a^  2a ]   
 0.00916463 	 [ 2a^  5a ]   
 -0.00916463 	 [ 5b^  2b ]   
 0.00916463 	 [ 2b^  5b ]  
]
239  [ -0.00606593 	 [ 5a^  2a  2b^  1b ]   
 -0.00606593 	 [ 5a^  2a  1b^  2b ]   
 -0.00606593 	 [ 2a^  5a  2b^  1b ]   
 -0.00606593 	 [ 2a^  5a  1b^  2b ]  
]
240  [ -0.00606593 	 [ 5b^  2b  2a^  1a ]   
 -0.00606593 	 [ 5b^  2b  1a^  2a ]   
 -0.00606593 	 [ 2b^  5b  2a^  1a ]   
 -0.00606593 	 [ 2b^  5b  1a^  2a ]  
]
241  [ -0.00606593 	 [ 5a^  2a  2a^  1a ]   
 -0.00606593 	 [ 5a^  2a  1a^  2a ]   
 -0.00606593 	 [ 2a^  5a  2a^  1a ]   
 -0.00606593 	 [ 2a^  5a  1a^  2a ]   
 -0.00606593 	 [ 5b^  2b  2b^  1b ]   
 -0.00606593 	 [ 5b^  2b  1b^  2b ]   
 -0.00606593 	 [ 2b^  5b  2b^  1b ]   
 -0.00606593 	 [ 2b^  5b  1b^  2b ]   
 0.00303296 	 [ 5a^  1a ]   
 -0.00303296 	 [ 1a^  5a ]   
 0.00303296 	 [ 5b^  1b ]   
 -0.00303296 	 [ 1b^  5b ]  
]
242  [ -0.00929160 	 [ 5a^  2a  5b^  1b ]   
 -0.00929160 	 [ 5a^  2a  1b^  5b ]   
 -0.00929160 	 [ 2a^  5a  5b^  1b ]   
 -0.00929160 	 [ 2a^  5a  1b^  5b ]  
]
243  [ -0.00929160 	 [ 5b^  2b  5a^  1a ]   
 -0.00929160 	 [ 5b^  2b  1a^  5a ]   
 -0.00929160 	 [ 2b^  5b  5a^  1a ]   
 -0.00929160 	 [ 2b^  5b  1a^  5a ]  
]
244  [ -0.00929160 	 [ 5a^  2a  5a^  1a ]   
 -0.00929160 	 [ 5a^  2a  1a^  5a ]   
 -0.00929160 	 [ 2a^  5a  5a^  1a ]   
 -0.00929160 	 [ 2a^  5a  1a^  5a ]   
 -0.00929160 	 [ 5b^  2b  5b^  1b ]   
 -0.00929160 	 [ 5b^  2b  1b^  5b ]   
 -0.00929160 	 [ 2b^  5b  5b^  1b ]   
 -0.00929160 	 [ 2b^  5b  1b^  5b ]   
 0.00464580 	 [ 2a^  1a ]   
 -0.00464580 	 [ 1a^  2a ]   
 0.00464580 	 [ 2b^  1b ]   
 -0.00464580 	 [ 1b^  2b ]  
]
245  [ 0.03775261 	 [ 5a^  2a  1a^  1a ]   
 0.03775261 	 [ 5a^  2a  1b^  1b ]   
 0.03775261 	 [ 2a^  5a  1a^  1a ]   
 0.03775261 	 [ 2a^  5a  1b^  1b ]   
 0.03775261 	 [ 5b^  2b  1a^  1a ]   
 0.03775261 	 [ 5b^  2b  1b^  1b ]   
 0.03775261 	 [ 2b^  5b  1a^  1a ]   
 0.03775261 	 [ 2b^  5b  1b^  1b ]  
]
246  [ 0.01549072 	 [ 5a^  1a  2a^  2a ]   
 0.01549072 	 [ 5a^  1a  2b^  2b ]   
 0.01549072 	 [ 1a^  5a  2a^  2a ]   
 0.01549072 	 [ 1a^  5a  2b^  2b ]   
 0.01549072 	 [ 5b^  1b  2a^  2a ]   
 0.01549072 	 [ 5b^  1b  2b^  2b ]   
 0.01549072 	 [ 1b^  5b  2a^  2a ]   
 0.01549072 	 [ 1b^  5b  2b^  2b ]  
]
247  [ -0.01363936 	 [ 2a^  1a  5a^  5a ]   
 -0.01363936 	 [ 2a^  1a  5b^  5b ]   
 -0.01363936 	 [ 1a^  2a  5a^  5a ]   
 -0.01363936 	 [ 1a^  2a  5b^  5b ]   
 -0.01363936 	 [ 2b^  1b  5a^  5a ]   
 -0.01363936 	 [ 2b^  1b  5b^  5b ]   
 -0.01363936 	 [ 1b^  2b  5a^  5a ]   
 -0.01363936 	 [ 1b^  2b  5b^  5b ]  
]
248  [ -0.00065589 	 [ 5a^  1a  2a^  0a ]   
 -0.00065589 	 [ 5a^  1a  0a^  2a ]   
 -0.00065589 	 [ 5a^  1a  2b^  0b ]   
 -0.00065589 	 [ 5a^  1a  0b^  2b ]   
 -0.00065589 	 [ 1a^  5a  2a^  0a ]   
 -0.00065589 	 [ 1a^  5a  0a^  2a ]   
 -0.00065589 	 [ 1a^  5a  2b^  0b ]   
 -0.00065589 	 [ 1a^  5a  0b^  2b ]   
 -0.00065589 	 [ 5b^  1b  2a^  0a ]   
 -0.00065589 	 [ 5b^  1b  0a^  2a ]   
 -0.00065589 	 [ 5b^  1b  2b^  0b ]   
 -0.00065589 	 [ 5b^  1b  0b^  2b ]   
 -0.00065589 	 [ 1b^  5b  2a^  0a ]   
 -0.00065589 	 [ 1b^  5b  0a^  2a ]   
 -0.00065589 	 [ 1b^  5b  2b^  0b ]   
 -0.00065589 	 [ 1b^  5b  0b^  2b ]  
]
249  [ -0.00156725 	 [ 5a^  0a  2a^  1a ]   
 -0.00156725 	 [ 5a^  0a  1a^  2a ]   
 -0.00156725 	 [ 5a^  0a  2b^  1b ]   
 -0.00156725 	 [ 5a^  0a  1b^  2b ]   
 -0.00156725 	 [ 0a^  5a  2a^  1a ]   
 -0.00156725 	 [ 0a^  5a  1a^  2a ]   
 -0.00156725 	 [ 0a^  5a  2b^  1b ]   
 -0.00156725 	 [ 0a^  5a  1b^  2b ]   
 -0.00156725 	 [ 5b^  0b  2a^  1a ]   
 -0.00156725 	 [ 5b^  0b  1a^  2a ]   
 -0.00156725 	 [ 5b^  0b  2b^  1b ]   
 -0.00156725 	 [ 5b^  0b  1b^  2b ]   
 -0.00156725 	 [ 0b^  5b  2a^  1a ]   
 -0.00156725 	 [ 0b^  5b  1a^  2a ]   
 -0.00156725 	 [ 0b^  5b  2b^  1b ]   
 -0.00156725 	 [ 0b^  5b  1b^  2b ]  
]
250  [ 0.00182577 	 [ 5a^  2a  1a^  0a ]   
 0.00182577 	 [ 5a^  2a  0a^  1a ]   
 0.00182577 	 [ 5a^  2a  1b^  0b ]   
 0.00182577 	 [ 5a^  2a  0b^  1b ]   
 0.00182577 	 [ 2a^  5a  1a^  0a ]   
 0.00182577 	 [ 2a^  5a  0a^  1a ]   
 0.00182577 	 [ 2a^  5a  1b^  0b ]   
 0.00182577 	 [ 2a^  5a  0b^  1b ]   
 0.00182577 	 [ 5b^  2b  1a^  0a ]   
 0.00182577 	 [ 5b^  2b  0a^  1a ]   
 0.00182577 	 [ 5b^  2b  1b^  0b ]   
 0.00182577 	 [ 5b^  2b  0b^  1b ]   
 0.00182577 	 [ 2b^  5b  1a^  0a ]   
 0.00182577 	 [ 2b^  5b  0a^  1a ]   
 0.00182577 	 [ 2b^  5b  1b^  0b ]   
 0.00182577 	 [ 2b^  5b  0b^  1b ]  
]
251  [ 0.00465453 	 [ 5a^  3a  5a^  3a ]   
 0.00465453 	 [ 5a^  3a  3a^  5a ]   
 0.00465453 	 [ 5a^  3a  5b^  3b ]   
 0.00465453 	 [ 5a^  3a  3b^  5b ]   
 0.00465453 	 [ 3a^  5a  5a^  3a ]   
 0.00465453 	 [ 3a^  5a  3a^  5a ]   
 0.00465453 	 [ 3a^  5a  5b^  3b ]   
 0.00465453 	 [ 3a^  5a  3b^  5b ]   
 0.00465453 	 [ 5b^  3b  5a^  3a ]   
 0.00465453 	 [ 5b^  3b  3a^  5a ]   
 0.00465453 	 [ 5b^  3b  5b^  3b ]   
 0.00465453 	 [ 5b^  3b  3b^  5b ]   
 0.00465453 	 [ 3b^  5b  5a^  3a ]   
 0.00465453 	 [ 3b^  5b  3a^  5a ]   
 0.00465453 	 [ 3b^  5b  5b^  3b ]   
 0.00465453 	 [ 3b^  5b  3b^  5b ]  
]
252  [ 0.00511853 	 [ 5a^  3a  3a^  3a ]   
 0.00511853 	 [ 5a^  3a  3b^  3b ]   
 0.00511853 	 [ 3a^  5a  3a^  3a ]   
 0.00511853 	 [ 3a^  5a  3b^  3b ]   
 0.00511853 	 [ 5b^  3b  3a^  3a ]   
 0.00511853 	 [ 5b^  3b  3b^  3b ]   
 0.00511853 	 [ 3b^  5b  3a^  3a ]   
 0.00511853 	 [ 3b^  5b  3b^  3b ]   
 -0.00255927 	 [ 5a^  3a ]   
 0.00255927 	 [ 3a^  5a ]   
 -0.00255927 	 [ 5b^  3b ]   
 0.00255927 	 [ 3b^  5b ]  
]
253  [ 0.01516536 	 [ 3a^  5a  5a^  5a ]   
 0.01516536 	 [ 3a^  5a  5b^  5b ]   
 0.01516536 	 [ 5a^  3a  5a^  5a ]   
 0.01516536 	 [ 5a^  3a  5b^  5b ]   
 0.01516536 	 [ 3b^  5b  5a^  5a ]   
 0.01516536 	 [ 3b^  5b  5b^  5b ]   
 0.01516536 	 [ 5b^  3b  5a^  5a ]   
 0.01516536 	 [ 5b^  3b  5b^  5b ]   
 -0.00758268 	 [ 3a^  5a ]   
 0.00758268 	 [ 5a^  3a ]   
 -0.00758268 	 [ 3b^  5b ]   
 0.00758268 	 [ 5b^  3b ]  
]
254  [ -0.06582189 	 [ 5a^  3a ]   
 -0.06582189 	 [ 3a^  5a ]   
 -0.06582189 	 [ 5b^  3b ]   
 -0.06582189 	 [ 3b^  5b ]  
]
255  [ 0.18883165 	 [ 5a^  5a  3a^  3a ]   
 0.18883165 	 [ 5a^  5a  3b^  3b ]   
 0.18883165 	 [ 5b^  5b  3a^  3a ]   
 0.18883165 	 [ 5b^  5b  3b^  3b ]  
]
256  [ -0.00357481 	 [ 5a^  0a  3b^  0b ]   
 -0.00357481 	 [ 5a^  0a  0b^  3b ]   
 -0.00357481 	 [ 0a^  5a  3b^  0b ]   
 -0.00357481 	 [ 0a^  5a  0b^  3b ]  
]
257  [ -0.00357481 	 [ 5b^  0b  3a^  0a ]   
 -0.00357481 	 [ 5b^  0b  0a^  3a ]   
 -0.00357481 	 [ 0b^  5b  3a^  0a ]   
 -0.00357481 	 [ 0b^  5b  0a^  3a ]  
]
258  [ -0.00357481 	 [ 5a^  0a  3a^  0a ]   
 -0.00357481 	 [ 5a^  0a  0a^  3a ]   
 -0.00357481 	 [ 0a^  5a  3a^  0a ]   
 -0.00357481 	 [ 0a^  5a  0a^  3a ]   
 -0.00357481 	 [ 5b^  0b  3b^  0b ]   
 -0.00357481 	 [ 5b^  0b  0b^  3b ]   
 -0.00357481 	 [ 0b^  5b  3b^  0b ]   
 -0.00357481 	 [ 0b^  5b  0b^  3b ]   
 0.00178741 	 [ 5a^  3a ]   
 -0.00178741 	 [ 3a^  5a ]   
 0.00178741 	 [ 5b^  3b ]   
 -0.00178741 	 [ 3b^  5b ]  
]
259  [ -0.00020141 	 [ 5a^  3a  3b^  0b ]   
 -0.00020141 	 [ 5a^  3a  0b^  3b ]   
 -0.00020141 	 [ 3a^  5a  3b^  0b ]   
 -0.00020141 	 [ 3a^  5a  0b^  3b ]  
]
260  [ -0.00020141 	 [ 5b^  3b  3a^  0a ]   
 -0.00020141 	 [ 5b^  3b  0a^  3a ]   
 -0.00020141 	 [ 3b^  5b  3a^  0a ]   
 -0.00020141 	 [ 3b^  5b  0a^  3a ]  
]
261  [ -0.00020141 	 [ 5a^  3a  3a^  0a ]   
 -0.00020141 	 [ 5a^  3a  0a^  3a ]   
 -0.00020141 	 [ 3a^  5a  3a^  0a ]   
 -0.00020141 	 [ 3a^  5a  0a^  3a ]   
 -0.00020141 	 [ 5b^  3b  3b^  0b ]   
 -0.00020141 	 [ 5b^  3b  0b^  3b ]   
 -0.00020141 	 [ 3b^  5b  3b^  0b ]   
 -0.00020141 	 [ 3b^  5b  0b^  3b ]   
 0.00010070 	 [ 5a^  0a ]   
 -0.00010070 	 [ 0a^  5a ]   
 0.00010070 	 [ 5b^  0b ]   
 -0.00010070 	 [ 0b^  5b ]  
]
262  [ 0.00125803 	 [ 5a^  3a  5b^  0b ]   
 0.00125803 	 [ 5a^  3a  0b^  5b ]   
 0.00125803 	 [ 3a^  5a  5b^  0b ]   
 0.00125803 	 [ 3a^  5a  0b^  5b ]  
]
263  [ 0.00125803 	 [ 5b^  3b  5a^  0a ]   
 0.00125803 	 [ 5b^  3b  0a^  5a ]   
 0.00125803 	 [ 3b^  5b  5a^  0a ]   
 0.00125803 	 [ 3b^  5b  0a^  5a ]  
]
264  [ 0.00125803 	 [ 5a^  3a  5a^  0a ]   
 0.00125803 	 [ 5a^  3a  0a^  5a ]   
 0.00125803 	 [ 3a^  5a  5a^  0a ]   
 0.00125803 	 [ 3a^  5a  0a^  5a ]   
 0.00125803 	 [ 5b^  3b  5b^  0b ]   
 0.00125803 	 [ 5b^  3b  0b^  5b ]   
 0.00125803 	 [ 3b^  5b  5b^  0b ]   
 0.00125803 	 [ 3b^  5b  0b^  5b ]   
 -0.00062902 	 [ 3a^  0a ]   
 0.00062902 	 [ 0a^  3a ]   
 -0.00062902 	 [ 3b^  0b ]   
 0.00062902 	 [ 0b^  3b ]  
]
265  [ -0.00533271 	 [ 5a^  3a  0a^  0a ]   
 -0.00533271 	 [ 5a^  3a  0b^  0b ]   
 -0.00533271 	 [ 3a^  5a  0a^  0a ]   
 -0.00533271 	 [ 3a^  5a  0b^  0b ]   
 -0.00533271 	 [ 5b^  3b  0a^  0a ]   
 -0.00533271 	 [ 5b^  3b  0b^  0b ]   
 -0.00533271 	 [ 3b^  5b  0a^  0a ]   
 -0.00533271 	 [ 3b^  5b  0b^  0b ]  
]
266  [ 0.00109797 	 [ 5a^  0a  3a^  3a ]   
 0.00109797 	 [ 5a^  0a  3b^  3b ]   
 0.00109797 	 [ 0a^  5a  3a^  3a ]   
 0.00109797 	 [ 0a^  5a  3b^  3b ]   
 0.00109797 	 [ 5b^  0b  3a^  3a ]   
 0.00109797 	 [ 5b^  0b  3b^  3b ]   
 0.00109797 	 [ 0b^  5b  3a^  3a ]   
 0.00109797 	 [ 0b^  5b  3b^  3b ]  
]
267  [ -0.00253004 	 [ 3a^  0a  5a^  5a ]   
 -0.00253004 	 [ 3a^  0a  5b^  5b ]   
 -0.00253004 	 [ 0a^  3a  5a^  5a ]   
 -0.00253004 	 [ 0a^  3a  5b^  5b ]   
 -0.00253004 	 [ 3b^  0b  5a^  5a ]   
 -0.00253004 	 [ 3b^  0b  5b^  5b ]   
 -0.00253004 	 [ 0b^  3b  5a^  5a ]   
 -0.00253004 	 [ 0b^  3b  5b^  5b ]  
]
268  [ 0.01894570 	 [ 5a^  1a  3b^  1b ]   
 0.01894570 	 [ 5a^  1a  1b^  3b ]   
 0.01894570 	 [ 1a^  5a  3b^  1b ]   
 0.01894570 	 [ 1a^  5a  1b^  3b ]  
]
269  [ 0.01894570 	 [ 5b^  1b  3a^  1a ]   
 0.01894570 	 [ 5b^  1b  1a^  3a ]   
 0.01894570 	 [ 1b^  5b  3a^  1a ]   
 0.01894570 	 [ 1b^  5b  1a^  3a ]  
]
270  [ 0.01894570 	 [ 5a^  1a  3a^  1a ]   
 0.01894570 	 [ 5a^  1a  1a^  3a ]   
 0.01894570 	 [ 1a^  5a  3a^  1a ]   
 0.01894570 	 [ 1a^  5a  1a^  3a ]   
 0.01894570 	 [ 5b^  1b  3b^  1b ]   
 0.01894570 	 [ 5b^  1b  1b^  3b ]   
 0.01894570 	 [ 1b^  5b  3b^  1b ]   
 0.01894570 	 [ 1b^  5b  1b^  3b ]   
 -0.00947285 	 [ 5a^  3a ]   
 0.00947285 	 [ 3a^  5a ]   
 -0.00947285 	 [ 5b^  3b ]   
 0.00947285 	 [ 3b^  5b ]  
]
271  [ -0.00717090 	 [ 5a^  3a  3b^  1b ]   
 -0.00717090 	 [ 5a^  3a  1b^  3b ]   
 -0.00717090 	 [ 3a^  5a  3b^  1b ]   
 -0.00717090 	 [ 3a^  5a  1b^  3b ]  
]
272  [ -0.00717090 	 [ 5b^  3b  3a^  1a ]   
 -0.00717090 	 [ 5b^  3b  1a^  3a ]   
 -0.00717090 	 [ 3b^  5b  3a^  1a ]   
 -0.00717090 	 [ 3b^  5b  1a^  3a ]  
]
273  [ -0.00717090 	 [ 5a^  3a  3a^  1a ]   
 -0.00717090 	 [ 5a^  3a  1a^  3a ]   
 -0.00717090 	 [ 3a^  5a  3a^  1a ]   
 -0.00717090 	 [ 3a^  5a  1a^  3a ]   
 -0.00717090 	 [ 5b^  3b  3b^  1b ]   
 -0.00717090 	 [ 5b^  3b  1b^  3b ]   
 -0.00717090 	 [ 3b^  5b  3b^  1b ]   
 -0.00717090 	 [ 3b^  5b  1b^  3b ]   
 0.00358545 	 [ 5a^  1a ]   
 -0.00358545 	 [ 1a^  5a ]   
 0.00358545 	 [ 5b^  1b ]   
 -0.00358545 	 [ 1b^  5b ]  
]
274  [ -0.00456033 	 [ 5a^  3a  5b^  1b ]   
 -0.00456033 	 [ 5a^  3a  1b^  5b ]   
 -0.00456033 	 [ 3a^  5a  5b^  1b ]   
 -0.00456033 	 [ 3a^  5a  1b^  5b ]  
]
275  [ -0.00456033 	 [ 5b^  3b  5a^  1a ]   
 -0.00456033 	 [ 5b^  3b  1a^  5a ]   
 -0.00456033 	 [ 3b^  5b  5a^  1a ]   
 -0.00456033 	 [ 3b^  5b  1a^  5a ]  
]
276  [ -0.00456033 	 [ 5a^  3a  5a^  1a ]   
 -0.00456033 	 [ 5a^  3a  1a^  5a ]   
 -0.00456033 	 [ 3a^  5a  5a^  1a ]   
 -0.00456033 	 [ 3a^  5a  1a^  5a ]   
 -0.00456033 	 [ 5b^  3b  5b^  1b ]   
 -0.00456033 	 [ 5b^  3b  1b^  5b ]   
 -0.00456033 	 [ 3b^  5b  5b^  1b ]   
 -0.00456033 	 [ 3b^  5b  1b^  5b ]   
 0.00228017 	 [ 3a^  1a ]   
 -0.00228017 	 [ 1a^  3a ]   
 0.00228017 	 [ 3b^  1b ]   
 -0.00228017 	 [ 1b^  3b ]  
]
277  [ 0.02826769 	 [ 5a^  3a  1a^  1a ]   
 0.02826769 	 [ 5a^  3a  1b^  1b ]   
 0.02826769 	 [ 3a^  5a  1a^  1a ]   
 0.02826769 	 [ 3a^  5a  1b^  1b ]   
 0.02826769 	 [ 5b^  3b  1a^  1a ]   
 0.02826769 	 [ 5b^  3b  1b^  1b ]   
 0.02826769 	 [ 3b^  5b  1a^  1a ]   
 0.02826769 	 [ 3b^  5b  1b^  1b ]  
]
278  [ -0.01087901 	 [ 5a^  1a  3a^  3a ]   
 -0.01087901 	 [ 5a^  1a  3b^  3b ]   
 -0.01087901 	 [ 1a^  5a  3a^  3a ]   
 -0.01087901 	 [ 1a^  5a  3b^  3b ]   
 -0.01087901 	 [ 5b^  1b  3a^  3a ]   
 -0.01087901 	 [ 5b^  1b  3b^  3b ]   
 -0.01087901 	 [ 1b^  5b  3a^  3a ]   
 -0.01087901 	 [ 1b^  5b  3b^  3b ]  
]
279  [ -0.03351184 	 [ 3a^  1a  5a^  5a ]   
 -0.03351184 	 [ 3a^  1a  5b^  5b ]   
 -0.03351184 	 [ 1a^  3a  5a^  5a ]   
 -0.03351184 	 [ 1a^  3a  5b^  5b ]   
 -0.03351184 	 [ 3b^  1b  5a^  5a ]   
 -0.03351184 	 [ 3b^  1b  5b^  5b ]   
 -0.03351184 	 [ 1b^  3b  5a^  5a ]   
 -0.03351184 	 [ 1b^  3b  5b^  5b ]  
]
280  [ 0.00001579 	 [ 5a^  1a  3a^  0a ]   
 0.00001579 	 [ 5a^  1a  0a^  3a ]   
 0.00001579 	 [ 5a^  1a  3b^  0b ]   
 0.00001579 	 [ 5a^  1a  0b^  3b ]   
 0.00001579 	 [ 1a^  5a  3a^  0a ]   
 0.00001579 	 [ 1a^  5a  0a^  3a ]   
 0.00001579 	 [ 1a^  5a  3b^  0b ]   
 0.00001579 	 [ 1a^  5a  0b^  3b ]   
 0.00001579 	 [ 5b^  1b  3a^  0a ]   
 0.00001579 	 [ 5b^  1b  0a^  3a ]   
 0.00001579 	 [ 5b^  1b  3b^  0b ]   
 0.00001579 	 [ 5b^  1b  0b^  3b ]   
 0.00001579 	 [ 1b^  5b  3a^  0a ]   
 0.00001579 	 [ 1b^  5b  0a^  3a ]   
 0.00001579 	 [ 1b^  5b  3b^  0b ]   
 0.00001579 	 [ 1b^  5b  0b^  3b ]  
]
281  [ -0.00266562 	 [ 5a^  0a  3a^  1a ]   
 -0.00266562 	 [ 5a^  0a  1a^  3a ]   
 -0.00266562 	 [ 5a^  0a  3b^  1b ]   
 -0.00266562 	 [ 5a^  0a  1b^  3b ]   
 -0.00266562 	 [ 0a^  5a  3a^  1a ]   
 -0.00266562 	 [ 0a^  5a  1a^  3a ]   
 -0.00266562 	 [ 0a^  5a  3b^  1b ]   
 -0.00266562 	 [ 0a^  5a  1b^  3b ]   
 -0.00266562 	 [ 5b^  0b  3a^  1a ]   
 -0.00266562 	 [ 5b^  0b  1a^  3a ]   
 -0.00266562 	 [ 5b^  0b  3b^  1b ]   
 -0.00266562 	 [ 5b^  0b  1b^  3b ]   
 -0.00266562 	 [ 0b^  5b  3a^  1a ]   
 -0.00266562 	 [ 0b^  5b  1a^  3a ]   
 -0.00266562 	 [ 0b^  5b  3b^  1b ]   
 -0.00266562 	 [ 0b^  5b  1b^  3b ]  
]
282  [ 0.00126768 	 [ 5a^  3a  1a^  0a ]   
 0.00126768 	 [ 5a^  3a  0a^  1a ]   
 0.00126768 	 [ 5a^  3a  1b^  0b ]   
 0.00126768 	 [ 5a^  3a  0b^  1b ]   
 0.00126768 	 [ 3a^  5a  1a^  0a ]   
 0.00126768 	 [ 3a^  5a  0a^  1a ]   
 0.00126768 	 [ 3a^  5a  1b^  0b ]   
 0.00126768 	 [ 3a^  5a  0b^  1b ]   
 0.00126768 	 [ 5b^  3b  1a^  0a ]   
 0.00126768 	 [ 5b^  3b  0a^  1a ]   
 0.00126768 	 [ 5b^  3b  1b^  0b ]   
 0.00126768 	 [ 5b^  3b  0b^  1b ]   
 0.00126768 	 [ 3b^  5b  1a^  0a ]   
 0.00126768 	 [ 3b^  5b  0a^  1a ]   
 0.00126768 	 [ 3b^  5b  1b^  0b ]   
 0.00126768 	 [ 3b^  5b  0b^  1b ]  
]
283  [ 0.00497811 	 [ 5a^  2a  3b^  2b ]   
 0.00497811 	 [ 5a^  2a  2b^  3b ]   
 0.00497811 	 [ 2a^  5a  3b^  2b ]   
 0.00497811 	 [ 2a^  5a  2b^  3b ]  
]
284  [ 0.00497811 	 [ 5b^  2b  3a^  2a ]   
 0.00497811 	 [ 5b^  2b  2a^  3a ]   
 0.00497811 	 [ 2b^  5b  3a^  2a ]   
 0.00497811 	 [ 2b^  5b  2a^  3a ]  
]
285  [ 0.00497811 	 [ 5a^  2a  3a^  2a ]   
 0.00497811 	 [ 5a^  2a  2a^  3a ]   
 0.00497811 	 [ 2a^  5a  3a^  2a ]   
 0.00497811 	 [ 2a^  5a  2a^  3a ]   
 0.00497811 	 [ 5b^  2b  3b^  2b ]   
 0.00497811 	 [ 5b^  2b  2b^  3b ]   
 0.00497811 	 [ 2b^  5b  3b^  2b ]   
 0.00497811 	 [ 2b^  5b  2b^  3b ]   
 -0.00248905 	 [ 5a^  3a ]   
 0.00248905 	 [ 3a^  5a ]   
 -0.00248905 	 [ 5b^  3b ]   
 0.00248905 	 [ 3b^  5b ]  
]
286  [ 0.00274662 	 [ 5a^  3a  3b^  2b ]   
 0.00274662 	 [ 5a^  3a  2b^  3b ]   
 0.00274662 	 [ 3a^  5a  3b^  2b ]   
 0.00274662 	 [ 3a^  5a  2b^  3b ]  
]
287  [ 0.00274662 	 [ 5b^  3b  3a^  2a ]   
 0.00274662 	 [ 5b^  3b  2a^  3a ]   
 0.00274662 	 [ 3b^  5b  3a^  2a ]   
 0.00274662 	 [ 3b^  5b  2a^  3a ]  
]
288  [ 0.00274662 	 [ 5a^  3a  3a^  2a ]   
 0.00274662 	 [ 5a^  3a  2a^  3a ]   
 0.00274662 	 [ 3a^  5a  3a^  2a ]   
 0.00274662 	 [ 3a^  5a  2a^  3a ]   
 0.00274662 	 [ 5b^  3b  3b^  2b ]   
 0.00274662 	 [ 5b^  3b  2b^  3b ]   
 0.00274662 	 [ 3b^  5b  3b^  2b ]   
 0.00274662 	 [ 3b^  5b  2b^  3b ]   
 -0.00137331 	 [ 5a^  2a ]   
 0.00137331 	 [ 2a^  5a ]   
 -0.00137331 	 [ 5b^  2b ]   
 0.00137331 	 [ 2b^  5b ]  
]
289  [ 0.00312881 	 [ 5a^  3a  5b^  2b ]   
 0.00312881 	 [ 5a^  3a  2b^  5b ]   
 0.00312881 	 [ 3a^  5a  5b^  2b ]   
 0.00312881 	 [ 3a^  5a  2b^  5b ]  
]
290  [ 0.00312881 	 [ 5b^  3b  5a^  2a ]   
 0.00312881 	 [ 5b^  3b  2a^  5a ]   
 0.00312881 	 [ 3b^  5b  5a^  2a ]   
 0.00312881 	 [ 3b^  5b  2a^  5a ]  
]
291  [ 0.00312881 	 [ 5a^  3a  5a^  2a ]   
 0.00312881 	 [ 5a^  3a  2a^  5a ]   
 0.00312881 	 [ 3a^  5a  5a^  2a ]   
 0.00312881 	 [ 3a^  5a  2a^  5a ]   
 0.00312881 	 [ 5b^  3b  5b^  2b ]   
 0.00312881 	 [ 5b^  3b  2b^  5b ]   
 0.00312881 	 [ 3b^  5b  5b^  2b ]   
 0.00312881 	 [ 3b^  5b  2b^  5b ]   
 -0.00156441 	 [ 3a^  2a ]   
 0.00156441 	 [ 2a^  3a ]   
 -0.00156441 	 [ 3b^  2b ]   
 0.00156441 	 [ 2b^  3b ]  
]
292  [ 0.01065503 	 [ 5a^  3a  2a^  2a ]   
 0.01065503 	 [ 5a^  3a  2b^  2b ]   
 0.01065503 	 [ 3a^  5a  2a^  2a ]   
 0.01065503 	 [ 3a^  5a  2b^  2b ]   
 0.01065503 	 [ 5b^  3b  2a^  2a ]   
 0.01065503 	 [ 5b^  3b  2b^  2b ]   
 0.01065503 	 [ 3b^  5b  2a^  2a ]   
 0.01065503 	 [ 3b^  5b  2b^  2b ]  
]
293  [ 0.00972635 	 [ 5a^  2a  3a^  3a ]   
 0.00972635 	 [ 5a^  2a  3b^  3b ]   
 0.00972635 	 [ 2a^  5a  3a^  3a ]   
 0.00972635 	 [ 2a^  5a  3b^  3b ]   
 0.00972635 	 [ 5b^  2b  3a^  3a ]   
 0.00972635 	 [ 5b^  2b  3b^  3b ]   
 0.00972635 	 [ 2b^  5b  3a^  3a ]   
 0.00972635 	 [ 2b^  5b  3b^  3b ]  
]
294  [ 0.02635063 	 [ 3a^  2a  5a^  5a ]   
 0.02635063 	 [ 3a^  2a  5b^  5b ]   
 0.02635063 	 [ 2a^  3a  5a^  5a ]   
 0.02635063 	 [ 2a^  3a  5b^  5b ]   
 0.02635063 	 [ 3b^  2b  5a^  5a ]   
 0.02635063 	 [ 3b^  2b  5b^  5b ]   
 0.02635063 	 [ 2b^  3b  5a^  5a ]   
 0.02635063 	 [ 2b^  3b  5b^  5b ]  
]
295  [ -0.00175025 	 [ 5a^  2a  3a^  0a ]   
 -0.00175025 	 [ 5a^  2a  0a^  3a ]   
 -0.00175025 	 [ 5a^  2a  3b^  0b ]   
 -0.00175025 	 [ 5a^  2a  0b^  3b ]   
 -0.00175025 	 [ 2a^  5a  3a^  0a ]   
 -0.00175025 	 [ 2a^  5a  0a^  3a ]   
 -0.00175025 	 [ 2a^  5a  3b^  0b ]   
 -0.00175025 	 [ 2a^  5a  0b^  3b ]   
 -0.00175025 	 [ 5b^  2b  3a^  0a ]   
 -0.00175025 	 [ 5b^  2b  0a^  3a ]   
 -0.00175025 	 [ 5b^  2b  3b^  0b ]   
 -0.00175025 	 [ 5b^  2b  0b^  3b ]   
 -0.00175025 	 [ 2b^  5b  3a^  0a ]   
 -0.00175025 	 [ 2b^  5b  0a^  3a ]   
 -0.00175025 	 [ 2b^  5b  3b^  0b ]   
 -0.00175025 	 [ 2b^  5b  0b^  3b ]  
]
296  [ -0.00068795 	 [ 5a^  0a  3a^  2a ]   
 -0.00068795 	 [ 5a^  0a  2a^  3a ]   
 -0.00068795 	 [ 5a^  0a  3b^  2b ]   
 -0.00068795 	 [ 5a^  0a  2b^  3b ]   
 -0.00068795 	 [ 0a^  5a  3a^  2a ]   
 -0.00068795 	 [ 0a^  5a  2a^  3a ]   
 -0.00068795 	 [ 0a^  5a  3b^  2b ]   
 -0.00068795 	 [ 0a^  5a  2b^  3b ]   
 -0.00068795 	 [ 5b^  0b  3a^  2a ]   
 -0.00068795 	 [ 5b^  0b  2a^  3a ]   
 -0.00068795 	 [ 5b^  0b  3b^  2b ]   
 -0.00068795 	 [ 5b^  0b  2b^  3b ]   
 -0.00068795 	 [ 0b^  5b  3a^  2a ]   
 -0.00068795 	 [ 0b^  5b  2a^  3a ]   
 -0.00068795 	 [ 0b^  5b  3b^  2b ]   
 -0.00068795 	 [ 0b^  5b  2b^  3b ]  
]
297  [ 0.00037924 	 [ 5a^  3a  2a^  0a ]   
 0.00037924 	 [ 5a^  3a  0a^  2a ]   
 0.00037924 	 [ 5a^  3a  2b^  0b ]   
 0.00037924 	 [ 5a^  3a  0b^  2b ]   
 0.00037924 	 [ 3a^  5a  2a^  0a ]   
 0.00037924 	 [ 3a^  5a  0a^  2a ]   
 0.00037924 	 [ 3a^  5a  2b^  0b ]   
 0.00037924 	 [ 3a^  5a  0b^  2b ]   
 0.00037924 	 [ 5b^  3b  2a^  0a ]   
 0.00037924 	 [ 5b^  3b  0a^  2a ]   
 0.00037924 	 [ 5b^  3b  2b^  0b ]   
 0.00037924 	 [ 5b^  3b  0b^  2b ]   
 0.00037924 	 [ 3b^  5b  2a^  0a ]   
 0.00037924 	 [ 3b^  5b  0a^  2a ]   
 0.00037924 	 [ 3b^  5b  2b^  0b ]   
 0.00037924 	 [ 3b^  5b  0b^  2b ]  
]
298  [ -0.00654007 	 [ 5a^  2a  3a^  1a ]   
 -0.00654007 	 [ 5a^  2a  1a^  3a ]   
 -0.00654007 	 [ 5a^  2a  3b^  1b ]   
 -0.00654007 	 [ 5a^  2a  1b^  3b ]   
 -0.00654007 	 [ 2a^  5a  3a^  1a ]   
 -0.00654007 	 [ 2a^  5a  1a^  3a ]   
 -0.00654007 	 [ 2a^  5a  3b^  1b ]   
 -0.00654007 	 [ 2a^  5a  1b^  3b ]   
 -0.00654007 	 [ 5b^  2b  3a^  1a ]   
 -0.00654007 	 [ 5b^  2b  1a^  3a ]   
 -0.00654007 	 [ 5b^  2b  3b^  1b ]   
 -0.00654007 	 [ 5b^  2b  1b^  3b ]   
 -0.00654007 	 [ 2b^  5b  3a^  1a ]   
 -0.00654007 	 [ 2b^  5b  1a^  3a ]   
 -0.00654007 	 [ 2b^  5b  3b^  1b ]   
 -0.00654007 	 [ 2b^  5b  1b^  3b ]  
]
299  [ 0.00116749 	 [ 5a^  1a  3a^  2a ]   
 0.00116749 	 [ 5a^  1a  2a^  3a ]   
 0.00116749 	 [ 5a^  1a  3b^  2b ]   
 0.00116749 	 [ 5a^  1a  2b^  3b ]   
 0.00116749 	 [ 1a^  5a  3a^  2a ]   
 0.00116749 	 [ 1a^  5a  2a^  3a ]   
 0.00116749 	 [ 1a^  5a  3b^  2b ]   
 0.00116749 	 [ 1a^  5a  2b^  3b ]   
 0.00116749 	 [ 5b^  1b  3a^  2a ]   
 0.00116749 	 [ 5b^  1b  2a^  3a ]   
 0.00116749 	 [ 5b^  1b  3b^  2b ]   
 0.00116749 	 [ 5b^  1b  2b^  3b ]   
 0.00116749 	 [ 1b^  5b  3a^  2a ]   
 0.00116749 	 [ 1b^  5b  2a^  3a ]   
 0.00116749 	 [ 1b^  5b  3b^  2b ]   
 0.00116749 	 [ 1b^  5b  2b^  3b ]  
]
300  [ -0.00227084 	 [ 5a^  3a  2a^  1a ]   
 -0.00227084 	 [ 5a^  3a  1a^  2a ]   
 -0.00227084 	 [ 5a^  3a  2b^  1b ]   
 -0.00227084 	 [ 5a^  3a  1b^  2b ]   
 -0.00227084 	 [ 3a^  5a  2a^  1a ]   
 -0.00227084 	 [ 3a^  5a  1a^  2a ]   
 -0.00227084 	 [ 3a^  5a  2b^  1b ]   
 -0.00227084 	 [ 3a^  5a  1b^  2b ]   
 -0.00227084 	 [ 5b^  3b  2a^  1a ]   
 -0.00227084 	 [ 5b^  3b  1a^  2a ]   
 -0.00227084 	 [ 5b^  3b  2b^  1b ]   
 -0.00227084 	 [ 5b^  3b  1b^  2b ]   
 -0.00227084 	 [ 3b^  5b  2a^  1a ]   
 -0.00227084 	 [ 3b^  5b  1a^  2a ]   
 -0.00227084 	 [ 3b^  5b  2b^  1b ]   
 -0.00227084 	 [ 3b^  5b  1b^  2b ]  
]
301  [ 0.00389391 	 [ 5a^  4a  5a^  4a ]   
 0.00389391 	 [ 5a^  4a  4a^  5a ]   
 0.00389391 	 [ 5a^  4a  5b^  4b ]   
 0.00389391 	 [ 5a^  4a  4b^  5b ]   
 0.00389391 	 [ 4a^  5a  5a^  4a ]   
 0.00389391 	 [ 4a^  5a  4a^  5a ]   
 0.00389391 	 [ 4a^  5a  5b^  4b ]   
 0.00389391 	 [ 4a^  5a  4b^  5b ]   
 0.00389391 	 [ 5b^  4b  5a^  4a ]   
 0.00389391 	 [ 5b^  4b  4a^  5a ]   
 0.00389391 	 [ 5b^  4b  5b^  4b ]   
 0.00389391 	 [ 5b^  4b  4b^  5b ]   
 0.00389391 	 [ 4b^  5b  5a^  4a ]   
 0.00389391 	 [ 4b^  5b  4a^  5a ]   
 0.00389391 	 [ 4b^  5b  5b^  4b ]   
 0.00389391 	 [ 4b^  5b  4b^  5b ]  
]
302  [ 0.01409183 	 [ 5a^  4a  4a^  4a ]   
 0.01409183 	 [ 5a^  4a  4b^  4b ]   
 0.01409183 	 [ 4a^  5a  4a^  4a ]   
 0.01409183 	 [ 4a^  5a  4b^  4b ]   
 0.01409183 	 [ 5b^  4b  4a^  4a ]   
 0.01409183 	 [ 5b^  4b  4b^  4b ]   
 0.01409183 	 [ 4b^  5b  4a^  4a ]   
 0.01409183 	 [ 4b^  5b  4b^  4b ]   
 -0.00704591 	 [ 5a^  4a ]   
 0.00704591 	 [ 4a^  5a ]   
 -0.00704591 	 [ 5b^  4b ]   
 0.00704591 	 [ 4b^  5b ]  
]
303  [ 0.00115624 	 [ 4a^  5a  5a^  5a ]   
 0.00115624 	 [ 4a^  5a  5b^  5b ]   
 0.00115624 	 [ 5a^  4a  5a^  5a ]   
 0.00115624 	 [ 5a^  4a  5b^  5b ]   
 0.00115624 	 [ 4b^  5b  5a^  5a ]   
 0.00115624 	 [ 4b^  5b  5b^  5b ]   
 0.00115624 	 [ 5b^  4b  5a^  5a ]   
 0.00115624 	 [ 5b^  4b  5b^  5b ]   
 -0.00057812 	 [ 4a^  5a ]   
 0.00057812 	 [ 5a^  4a ]   
 -0.00057812 	 [ 4b^  5b ]   
 0.00057812 	 [ 5b^  4b ]  
]
304  [ -0.03471578 	 [ 5a^  4a ]   
 -0.03471578 	 [ 4a^  5a ]   
 -0.03471578 	 [ 5b^  4b ]   
 -0.03471578 	 [ 4b^  5b ]  
]
305  [ 0.20066940 	 [ 5a^  5a  4a^  4a ]   
 0.20066940 	 [ 5a^  5a  4b^  4b ]   
 0.20066940 	 [ 5b^  5b  4a^  4a ]   
 0.20066940 	 [ 5b^  5b  4b^  4b ]  
]
306  [ 0.00232922 	 [ 5a^  0a  4b^  0b ]   
 0.00232922 	 [ 5a^  0a  0b^  4b ]   
 0.00232922 	 [ 0a^  5a  4b^  0b ]   
 0.00232922 	 [ 0a^  5a  0b^  4b ]  
]
307  [ 0.00232922 	 [ 5b^  0b  4a^  0a ]   
 0.00232922 	 [ 5b^  0b  0a^  4a ]   
 0.00232922 	 [ 0b^  5b  4a^  0a ]   
 0.00232922 	 [ 0b^  5b  0a^  4a ]  
]
308  [ 0.00232922 	 [ 5a^  0a  4a^  0a ]   
 0.00232922 	 [ 5a^  0a  0a^  4a ]   
 0.00232922 	 [ 0a^  5a  4a^  0a ]   
 0.00232922 	 [ 0a^  5a  0a^  4a ]   
 0.00232922 	 [ 5b^  0b  4b^  0b ]   
 0.00232922 	 [ 5b^  0b  0b^  4b ]   
 0.00232922 	 [ 0b^  5b  4b^  0b ]   
 0.00232922 	 [ 0b^  5b  0b^  4b ]   
 -0.00116461 	 [ 5a^  4a ]   
 0.00116461 	 [ 4a^  5a ]   
 -0.00116461 	 [ 5b^  4b ]   
 0.00116461 	 [ 4b^  5b ]  
]
309  [ -0.00104640 	 [ 5a^  4a  4b^  0b ]   
 -0.00104640 	 [ 5a^  4a  0b^  4b ]   
 -0.00104640 	 [ 4a^  5a  4b^  0b ]   
 -0.00104640 	 [ 4a^  5a  0b^  4b ]  
]
310  [ -0.00104640 	 [ 5b^  4b  4a^  0a ]   
 -0.00104640 	 [ 5b^  4b  0a^  4a ]   
 -0.00104640 	 [ 4b^  5b  4a^  0a ]   
 -0.00104640 	 [ 4b^  5b  0a^  4a ]  
]
311  [ -0.00104640 	 [ 5a^  4a  4a^  0a ]   
 -0.00104640 	 [ 5a^  4a  0a^  4a ]   
 -0.00104640 	 [ 4a^  5a  4a^  0a ]   
 -0.00104640 	 [ 4a^  5a  0a^  4a ]   
 -0.00104640 	 [ 5b^  4b  4b^  0b ]   
 -0.00104640 	 [ 5b^  4b  0b^  4b ]   
 -0.00104640 	 [ 4b^  5b  4b^  0b ]   
 -0.00104640 	 [ 4b^  5b  0b^  4b ]   
 0.00052320 	 [ 5a^  0a ]   
 -0.00052320 	 [ 0a^  5a ]   
 0.00052320 	 [ 5b^  0b ]   
 -0.00052320 	 [ 0b^  5b ]  
]
312  [ -0.00337704 	 [ 5a^  4a  5b^  0b ]   
 -0.00337704 	 [ 5a^  4a  0b^  5b ]   
 -0.00337704 	 [ 4a^  5a  5b^  0b ]   
 -0.00337704 	 [ 4a^  5a  0b^  5b ]  
]
313  [ -0.00337704 	 [ 5b^  4b  5a^  0a ]   
 -0.00337704 	 [ 5b^  4b  0a^  5a ]   
 -0.00337704 	 [ 4b^  5b  5a^  0a ]   
 -0.00337704 	 [ 4b^  5b  0a^  5a ]  
]
314  [ -0.00337704 	 [ 5a^  4a  5a^  0a ]   
 -0.00337704 	 [ 5a^  4a  0a^  5a ]   
 -0.00337704 	 [ 4a^  5a  5a^  0a ]   
 -0.00337704 	 [ 4a^  5a  0a^  5a ]   
 -0.00337704 	 [ 5b^  4b  5b^  0b ]   
 -0.00337704 	 [ 5b^  4b  0b^  5b ]   
 -0.00337704 	 [ 4b^  5b  5b^  0b ]   
 -0.00337704 	 [ 4b^  5b  0b^  5b ]   
 0.00168852 	 [ 4a^  0a ]   
 -0.00168852 	 [ 0a^  4a ]   
 0.00168852 	 [ 4b^  0b ]   
 -0.00168852 	 [ 0b^  4b ]  
]
315  [ 0.02105240 	 [ 5a^  4a  0a^  0a ]   
 0.02105240 	 [ 5a^  4a  0b^  0b ]   
 0.02105240 	 [ 4a^  5a  0a^  0a ]   
 0.02105240 	 [ 4a^  5a  0b^  0b ]   
 0.02105240 	 [ 5b^  4b  0a^  0a ]   
 0.02105240 	 [ 5b^  4b  0b^  0b ]   
 0.02105240 	 [ 4b^  5b  0a^  0a ]   
 0.02105240 	 [ 4b^  5b  0b^  0b ]  
]
316  [ -0.00686860 	 [ 5a^  0a  4a^  4a ]   
 -0.00686860 	 [ 5a^  0a  4b^  4b ]   
 -0.00686860 	 [ 0a^  5a  4a^  4a ]   
 -0.00686860 	 [ 0a^  5a  4b^  4b ]   
 -0.00686860 	 [ 5b^  0b  4a^  4a ]   
 -0.00686860 	 [ 5b^  0b  4b^  4b ]   
 -0.00686860 	 [ 0b^  5b  4a^  4a ]   
 -0.00686860 	 [ 0b^  5b  4b^  4b ]  
]
317  [ 0.00511771 	 [ 4a^  0a  5a^  5a ]   
 0.00511771 	 [ 4a^  0a  5b^  5b ]   
 0.00511771 	 [ 0a^  4a  5a^  5a ]   
 0.00511771 	 [ 0a^  4a  5b^  5b ]   
 0.00511771 	 [ 4b^  0b  5a^  5a ]   
 0.00511771 	 [ 4b^  0b  5b^  5b ]   
 0.00511771 	 [ 0b^  4b  5a^  5a ]   
 0.00511771 	 [ 0b^  4b  5b^  5b ]  
]
318  [ -0.00234773 	 [ 5a^  1a  4b^  1b ]   
 -0.00234773 	 [ 5a^  1a  1b^  4b ]   
 -0.00234773 	 [ 1a^  5a  4b^  1b ]   
 -0.00234773 	 [ 1a^  5a  1b^  4b ]  
]
319  [ -0.00234773 	 [ 5b^  1b  4a^  1a ]   
 -0.00234773 	 [ 5b^  1b  1a^  4a ]   
 -0.00234773 	 [ 1b^  5b  4a^  1a ]   
 -0.00234773 	 [ 1b^  5b  1a^  4a ]  
]
320  [ -0.00234773 	 [ 5a^  1a  4a^  1a ]   
 -0.00234773 	 [ 5a^  1a  1a^  4a ]   
 -0.00234773 	 [ 1a^  5a  4a^  1a ]   
 -0.00234773 	 [ 1a^  5a  1a^  4a ]   
 -0.00234773 	 [ 5b^  1b  4b^  1b ]   
 -0.00234773 	 [ 5b^  1b  1b^  4b ]   
 -0.00234773 	 [ 1b^  5b  4b^  1b ]   
 -0.00234773 	 [ 1b^  5b  1b^  4b ]   
 0.00117386 	 [ 5a^  4a ]   
 -0.00117386 	 [ 4a^  5a ]   
 0.00117386 	 [ 5b^  4b ]   
 -0.00117386 	 [ 4b^  5b ]  
]
321  [ -0.00015281 	 [ 5a^  4a  4b^  1b ]   
 -0.00015281 	 [ 5a^  4a  1b^  4b ]   
 -0.00015281 	 [ 4a^  5a  4b^  1b ]   
 -0.00015281 	 [ 4a^  5a  1b^  4b ]  
]
322  [ -0.00015281 	 [ 5b^  4b  4a^  1a ]   
 -0.00015281 	 [ 5b^  4b  1a^  4a ]   
 -0.00015281 	 [ 4b^  5b  4a^  1a ]   
 -0.00015281 	 [ 4b^  5b  1a^  4a ]  
]
323  [ -0.00015281 	 [ 5a^  4a  4a^  1a ]   
 -0.00015281 	 [ 5a^  4a  1a^  4a ]   
 -0.00015281 	 [ 4a^  5a  4a^  1a ]   
 -0.00015281 	 [ 4a^  5a  1a^  4a ]   
 -0.00015281 	 [ 5b^  4b  4b^  1b ]   
 -0.00015281 	 [ 5b^  4b  1b^  4b ]   
 -0.00015281 	 [ 4b^  5b  4b^  1b ]   
 -0.00015281 	 [ 4b^  5b  1b^  4b ]   
 0.00007640 	 [ 5a^  1a ]   
 -0.00007640 	 [ 1a^  5a ]   
 0.00007640 	 [ 5b^  1b ]   
 -0.00007640 	 [ 1b^  5b ]  
]
324  [ 0.00006368 	 [ 5a^  4a  5b^  1b ]   
 0.00006368 	 [ 5a^  4a  1b^  5b ]   
 0.00006368 	 [ 4a^  5a  5b^  1b ]   
 0.00006368 	 [ 4a^  5a  1b^  5b ]  
]
325  [ 0.00006368 	 [ 5b^  4b  5a^  1a ]   
 0.00006368 	 [ 5b^  4b  1a^  5a ]   
 0.00006368 	 [ 4b^  5b  5a^  1a ]   
 0.00006368 	 [ 4b^  5b  1a^  5a ]  
]
326  [ 0.00006368 	 [ 5a^  4a  5a^  1a ]   
 0.00006368 	 [ 5a^  4a  1a^  5a ]   
 0.00006368 	 [ 4a^  5a  5a^  1a ]   
 0.00006368 	 [ 4a^  5a  1a^  5a ]   
 0.00006368 	 [ 5b^  4b  5b^  1b ]   
 0.00006368 	 [ 5b^  4b  1b^  5b ]   
 0.00006368 	 [ 4b^  5b  5b^  1b ]   
 0.00006368 	 [ 4b^  5b  1b^  5b ]   
 -0.00003184 	 [ 4a^  1a ]   
 0.00003184 	 [ 1a^  4a ]   
 -0.00003184 	 [ 4b^  1b ]   
 0.00003184 	 [ 1b^  4b ]  
]
327  [ -0.00357298 	 [ 5a^  4a  1a^  1a ]   
 -0.00357298 	 [ 5a^  4a  1b^  1b ]   
 -0.00357298 	 [ 4a^  5a  1a^  1a ]   
 -0.00357298 	 [ 4a^  5a  1b^  1b ]   
 -0.00357298 	 [ 5b^  4b  1a^  1a ]   
 -0.00357298 	 [ 5b^  4b  1b^  1b ]   
 -0.00357298 	 [ 4b^  5b  1a^  1a ]   
 -0.00357298 	 [ 4b^  5b  1b^  1b ]  
]
328  [ 0.01920016 	 [ 5a^  1a  4a^  4a ]   
 0.01920016 	 [ 5a^  1a  4b^  4b ]   
 0.01920016 	 [ 1a^  5a  4a^  4a ]   
 0.01920016 	 [ 1a^  5a  4b^  4b ]   
 0.01920016 	 [ 5b^  1b  4a^  4a ]   
 0.01920016 	 [ 5b^  1b  4b^  4b ]   
 0.01920016 	 [ 1b^  5b  4a^  4a ]   
 0.01920016 	 [ 1b^  5b  4b^  4b ]  
]
329  [ -0.01487644 	 [ 4a^  1a  5a^  5a ]   
 -0.01487644 	 [ 4a^  1a  5b^  5b ]   
 -0.01487644 	 [ 1a^  4a  5a^  5a ]   
 -0.01487644 	 [ 1a^  4a  5b^  5b ]   
 -0.01487644 	 [ 4b^  1b  5a^  5a ]   
 -0.01487644 	 [ 4b^  1b  5b^  5b ]   
 -0.01487644 	 [ 1b^  4b  5a^  5a ]   
 -0.01487644 	 [ 1b^  4b  5b^  5b ]  
]
330  [ 0.00150710 	 [ 5a^  1a  4a^  0a ]   
 0.00150710 	 [ 5a^  1a  0a^  4a ]   
 0.00150710 	 [ 5a^  1a  4b^  0b ]   
 0.00150710 	 [ 5a^  1a  0b^  4b ]   
 0.00150710 	 [ 1a^  5a  4a^  0a ]   
 0.00150710 	 [ 1a^  5a  0a^  4a ]   
 0.00150710 	 [ 1a^  5a  4b^  0b ]   
 0.00150710 	 [ 1a^  5a  0b^  4b ]   
 0.00150710 	 [ 5b^  1b  4a^  0a ]   
 0.00150710 	 [ 5b^  1b  0a^  4a ]   
 0.00150710 	 [ 5b^  1b  4b^  0b ]   
 0.00150710 	 [ 5b^  1b  0b^  4b ]   
 0.00150710 	 [ 1b^  5b  4a^  0a ]   
 0.00150710 	 [ 1b^  5b  0a^  4a ]   
 0.00150710 	 [ 1b^  5b  4b^  0b ]   
 0.00150710 	 [ 1b^  5b  0b^  4b ]  
]
331  [ 0.00007778 	 [ 5a^  0a  4a^  1a ]   
 0.00007778 	 [ 5a^  0a  1a^  4a ]   
 0.00007778 	 [ 5a^  0a  4b^  1b ]   
 0.00007778 	 [ 5a^  0a  1b^  4b ]   
 0.00007778 	 [ 0a^  5a  4a^  1a ]   
 0.00007778 	 [ 0a^  5a  1a^  4a ]   
 0.00007778 	 [ 0a^  5a  4b^  1b ]   
 0.00007778 	 [ 0a^  5a  1b^  4b ]   
 0.00007778 	 [ 5b^  0b  4a^  1a ]   
 0.00007778 	 [ 5b^  0b  1a^  4a ]   
 0.00007778 	 [ 5b^  0b  4b^  1b ]   
 0.00007778 	 [ 5b^  0b  1b^  4b ]   
 0.00007778 	 [ 0b^  5b  4a^  1a ]   
 0.00007778 	 [ 0b^  5b  1a^  4a ]   
 0.00007778 	 [ 0b^  5b  4b^  1b ]   
 0.00007778 	 [ 0b^  5b  1b^  4b ]  
]
332  [ -0.00179081 	 [ 5a^  4a  1a^  0a ]   
 -0.00179081 	 [ 5a^  4a  0a^  1a ]   
 -0.00179081 	 [ 5a^  4a  1b^  0b ]   
 -0.00179081 	 [ 5a^  4a  0b^  1b ]   
 -0.00179081 	 [ 4a^  5a  1a^  0a ]   
 -0.00179081 	 [ 4a^  5a  0a^  1a ]   
 -0.00179081 	 [ 4a^  5a  1b^  0b ]   
 -0.00179081 	 [ 4a^  5a  0b^  1b ]   
 -0.00179081 	 [ 5b^  4b  1a^  0a ]   
 -0.00179081 	 [ 5b^  4b  0a^  1a ]   
 -0.00179081 	 [ 5b^  4b  1b^  0b ]   
 -0.00179081 	 [ 5b^  4b  0b^  1b ]   
 -0.00179081 	 [ 4b^  5b  1a^  0a ]   
 -0.00179081 	 [ 4b^  5b  0a^  1a ]   
 -0.00179081 	 [ 4b^  5b  1b^  0b ]   
 -0.00179081 	 [ 4b^  5b  0b^  1b ]  
]
333  [ 0.00655560 	 [ 5a^  2a  4b^  2b ]   
 0.00655560 	 [ 5a^  2a  2b^  4b ]   
 0.00655560 	 [ 2a^  5a  4b^  2b ]   
 0.00655560 	 [ 2a^  5a  2b^  4b ]  
]
334  [ 0.00655560 	 [ 5b^  2b  4a^  2a ]   
 0.00655560 	 [ 5b^  2b  2a^  4a ]   
 0.00655560 	 [ 2b^  5b  4a^  2a ]   
 0.00655560 	 [ 2b^  5b  2a^  4a ]  
]
335  [ 0.00655560 	 [ 5a^  2a  4a^  2a ]   
 0.00655560 	 [ 5a^  2a  2a^  4a ]   
 0.00655560 	 [ 2a^  5a  4a^  2a ]   
 0.00655560 	 [ 2a^  5a  2a^  4a ]   
 0.00655560 	 [ 5b^  2b  4b^  2b ]   
 0.00655560 	 [ 5b^  2b  2b^  4b ]   
 0.00655560 	 [ 2b^  5b  4b^  2b ]   
 0.00655560 	 [ 2b^  5b  2b^  4b ]   
 -0.00327780 	 [ 5a^  4a ]   
 0.00327780 	 [ 4a^  5a ]   
 -0.00327780 	 [ 5b^  4b ]   
 0.00327780 	 [ 4b^  5b ]  
]
336  [ -0.00818810 	 [ 5a^  4a  4b^  2b ]   
 -0.00818810 	 [ 5a^  4a  2b^  4b ]   
 -0.00818810 	 [ 4a^  5a  4b^  2b ]   
 -0.00818810 	 [ 4a^  5a  2b^  4b ]  
]
337  [ -0.00818810 	 [ 5b^  4b  4a^  2a ]   
 -0.00818810 	 [ 5b^  4b  2a^  4a ]   
 -0.00818810 	 [ 4b^  5b  4a^  2a ]   
 -0.00818810 	 [ 4b^  5b  2a^  4a ]  
]
338  [ -0.00818810 	 [ 5a^  4a  4a^  2a ]   
 -0.00818810 	 [ 5a^  4a  2a^  4a ]   
 -0.00818810 	 [ 4a^  5a  4a^  2a ]   
 -0.00818810 	 [ 4a^  5a  2a^  4a ]   
 -0.00818810 	 [ 5b^  4b  4b^  2b ]   
 -0.00818810 	 [ 5b^  4b  2b^  4b ]   
 -0.00818810 	 [ 4b^  5b  4b^  2b ]   
 -0.00818810 	 [ 4b^  5b  2b^  4b ]   
 0.00409405 	 [ 5a^  2a ]   
 -0.00409405 	 [ 2a^  5a ]   
 0.00409405 	 [ 5b^  2b ]   
 -0.00409405 	 [ 2b^  5b ]  
]
339  [ -0.00824869 	 [ 5a^  4a  5b^  2b ]   
 -0.00824869 	 [ 5a^  4a  2b^  5b ]   
 -0.00824869 	 [ 4a^  5a  5b^  2b ]   
 -0.00824869 	 [ 4a^  5a  2b^  5b ]  
]
340  [ -0.00824869 	 [ 5b^  4b  5a^  2a ]   
 -0.00824869 	 [ 5b^  4b  2a^  5a ]   
 -0.00824869 	 [ 4b^  5b  5a^  2a ]   
 -0.00824869 	 [ 4b^  5b  2a^  5a ]  
]
341  [ -0.00824869 	 [ 5a^  4a  5a^  2a ]   
 -0.00824869 	 [ 5a^  4a  2a^  5a ]   
 -0.00824869 	 [ 4a^  5a  5a^  2a ]   
 -0.00824869 	 [ 4a^  5a  2a^  5a ]   
 -0.00824869 	 [ 5b^  4b  5b^  2b ]   
 -0.00824869 	 [ 5b^  4b  2b^  5b ]   
 -0.00824869 	 [ 4b^  5b  5b^  2b ]   
 -0.00824869 	 [ 4b^  5b  2b^  5b ]   
 0.00412434 	 [ 4a^  2a ]   
 -0.00412434 	 [ 2a^  4a ]   
 0.00412434 	 [ 4b^  2b ]   
 -0.00412434 	 [ 2b^  4b ]  
]
342  [ 0.01352433 	 [ 5a^  4a  2a^  2a ]   
 0.01352433 	 [ 5a^  4a  2b^  2b ]   
 0.01352433 	 [ 4a^  5a  2a^  2a ]   
 0.01352433 	 [ 4a^  5a  2b^  2b ]   
 0.01352433 	 [ 5b^  4b  2a^  2a ]   
 0.01352433 	 [ 5b^  4b  2b^  2b ]   
 0.01352433 	 [ 4b^  5b  2a^  2a ]   
 0.01352433 	 [ 4b^  5b  2b^  2b ]  
]
343  [ -0.01458502 	 [ 5a^  2a  4a^  4a ]   
 -0.01458502 	 [ 5a^  2a  4b^  4b ]   
 -0.01458502 	 [ 2a^  5a  4a^  4a ]   
 -0.01458502 	 [ 2a^  5a  4b^  4b ]   
 -0.01458502 	 [ 5b^  2b  4a^  4a ]   
 -0.01458502 	 [ 5b^  2b  4b^  4b ]   
 -0.01458502 	 [ 2b^  5b  4a^  4a ]   
 -0.01458502 	 [ 2b^  5b  4b^  4b ]  
]
344  [ -0.04247813 	 [ 4a^  2a  5a^  5a ]   
 -0.04247813 	 [ 4a^  2a  5b^  5b ]   
 -0.04247813 	 [ 2a^  4a  5a^  5a ]   
 -0.04247813 	 [ 2a^  4a  5b^  5b ]   
 -0.04247813 	 [ 4b^  2b  5a^  5a ]   
 -0.04247813 	 [ 4b^  2b  5b^  5b ]   
 -0.04247813 	 [ 2b^  4b  5a^  5a ]   
 -0.04247813 	 [ 2b^  4b  5b^  5b ]  
]
345  [ 0.00215668 	 [ 5a^  2a  4a^  0a ]   
 0.00215668 	 [ 5a^  2a  0a^  4a ]   
 0.00215668 	 [ 5a^  2a  4b^  0b ]   
 0.00215668 	 [ 5a^  2a  0b^  4b ]   
 0.00215668 	 [ 2a^  5a  4a^  0a ]   
 0.00215668 	 [ 2a^  5a  0a^  4a ]   
 0.00215668 	 [ 2a^  5a  4b^  0b ]   
 0.00215668 	 [ 2a^  5a  0b^  4b ]   
 0.00215668 	 [ 5b^  2b  4a^  0a ]   
 0.00215668 	 [ 5b^  2b  0a^  4a ]   
 0.00215668 	 [ 5b^  2b  4b^  0b ]   
 0.00215668 	 [ 5b^  2b  0b^  4b ]   
 0.00215668 	 [ 2b^  5b  4a^  0a ]   
 0.00215668 	 [ 2b^  5b  0a^  4a ]   
 0.00215668 	 [ 2b^  5b  4b^  0b ]   
 0.00215668 	 [ 2b^  5b  0b^  4b ]  
]
346  [ 0.00444145 	 [ 5a^  0a  4a^  2a ]   
 0.00444145 	 [ 5a^  0a  2a^  4a ]   
 0.00444145 	 [ 5a^  0a  4b^  2b ]   
 0.00444145 	 [ 5a^  0a  2b^  4b ]   
 0.00444145 	 [ 0a^  5a  4a^  2a ]   
 0.00444145 	 [ 0a^  5a  2a^  4a ]   
 0.00444145 	 [ 0a^  5a  4b^  2b ]   
 0.00444145 	 [ 0a^  5a  2b^  4b ]   
 0.00444145 	 [ 5b^  0b  4a^  2a ]   
 0.00444145 	 [ 5b^  0b  2a^  4a ]   
 0.00444145 	 [ 5b^  0b  4b^  2b ]   
 0.00444145 	 [ 5b^  0b  2b^  4b ]   
 0.00444145 	 [ 0b^  5b  4a^  2a ]   
 0.00444145 	 [ 0b^  5b  2a^  4a ]   
 0.00444145 	 [ 0b^  5b  4b^  2b ]   
 0.00444145 	 [ 0b^  5b  2b^  4b ]  
]
347  [ 0.00045403 	 [ 5a^  4a  2a^  0a ]   
 0.00045403 	 [ 5a^  4a  0a^  2a ]   
 0.00045403 	 [ 5a^  4a  2b^  0b ]   
 0.00045403 	 [ 5a^  4a  0b^  2b ]   
 0.00045403 	 [ 4a^  5a  2a^  0a ]   
 0.00045403 	 [ 4a^  5a  0a^  2a ]   
 0.00045403 	 [ 4a^  5a  2b^  0b ]   
 0.00045403 	 [ 4a^  5a  0b^  2b ]   
 0.00045403 	 [ 5b^  4b  2a^  0a ]   
 0.00045403 	 [ 5b^  4b  0a^  2a ]   
 0.00045403 	 [ 5b^  4b  2b^  0b ]   
 0.00045403 	 [ 5b^  4b  0b^  2b ]   
 0.00045403 	 [ 4b^  5b  2a^  0a ]   
 0.00045403 	 [ 4b^  5b  0a^  2a ]   
 0.00045403 	 [ 4b^  5b  2b^  0b ]   
 0.00045403 	 [ 4b^  5b  0b^  2b ]  
]
348  [ -0.00025618 	 [ 5a^  2a  4a^  1a ]   
 -0.00025618 	 [ 5a^  2a  1a^  4a ]   
 -0.00025618 	 [ 5a^  2a  4b^  1b ]   
 -0.00025618 	 [ 5a^  2a  1b^  4b ]   
 -0.00025618 	 [ 2a^  5a  4a^  1a ]   
 -0.00025618 	 [ 2a^  5a  1a^  4a ]   
 -0.00025618 	 [ 2a^  5a  4b^  1b ]   
 -0.00025618 	 [ 2a^  5a  1b^  4b ]   
 -0.00025618 	 [ 5b^  2b  4a^  1a ]   
 -0.00025618 	 [ 5b^  2b  1a^  4a ]   
 -0.00025618 	 [ 5b^  2b  4b^  1b ]   
 -0.00025618 	 [ 5b^  2b  1b^  4b ]   
 -0.00025618 	 [ 2b^  5b  4a^  1a ]   
 -0.00025618 	 [ 2b^  5b  1a^  4a ]   
 -0.00025618 	 [ 2b^  5b  4b^  1b ]   
 -0.00025618 	 [ 2b^  5b  1b^  4b ]  
]
349  [ -0.00823847 	 [ 5a^  1a  4a^  2a ]   
 -0.00823847 	 [ 5a^  1a  2a^  4a ]   
 -0.00823847 	 [ 5a^  1a  4b^  2b ]   
 -0.00823847 	 [ 5a^  1a  2b^  4b ]   
 -0.00823847 	 [ 1a^  5a  4a^  2a ]   
 -0.00823847 	 [ 1a^  5a  2a^  4a ]   
 -0.00823847 	 [ 1a^  5a  4b^  2b ]   
 -0.00823847 	 [ 1a^  5a  2b^  4b ]   
 -0.00823847 	 [ 5b^  1b  4a^  2a ]   
 -0.00823847 	 [ 5b^  1b  2a^  4a ]   
 -0.00823847 	 [ 5b^  1b  4b^  2b ]   
 -0.00823847 	 [ 5b^  1b  2b^  4b ]   
 -0.00823847 	 [ 1b^  5b  4a^  2a ]   
 -0.00823847 	 [ 1b^  5b  2a^  4a ]   
 -0.00823847 	 [ 1b^  5b  4b^  2b ]   
 -0.00823847 	 [ 1b^  5b  2b^  4b ]  
]
350  [ 0.00085040 	 [ 5a^  4a  2a^  1a ]   
 0.00085040 	 [ 5a^  4a  1a^  2a ]   
 0.00085040 	 [ 5a^  4a  2b^  1b ]   
 0.00085040 	 [ 5a^  4a  1b^  2b ]   
 0.00085040 	 [ 4a^  5a  2a^  1a ]   
 0.00085040 	 [ 4a^  5a  1a^  2a ]   
 0.00085040 	 [ 4a^  5a  2b^  1b ]   
 0.00085040 	 [ 4a^  5a  1b^  2b ]   
 0.00085040 	 [ 5b^  4b  2a^  1a ]   
 0.00085040 	 [ 5b^  4b  1a^  2a ]   
 0.00085040 	 [ 5b^  4b  2b^  1b ]   
 0.00085040 	 [ 5b^  4b  1b^  2b ]   
 0.00085040 	 [ 4b^  5b  2a^  1a ]   
 0.00085040 	 [ 4b^  5b  1a^  2a ]   
 0.00085040 	 [ 4b^  5b  2b^  1b ]   
 0.00085040 	 [ 4b^  5b  1b^  2b ]  
]
351  [ -0.00016119 	 [ 5a^  3a  4b^  3b ]   
 -0.00016119 	 [ 5a^  3a  3b^  4b ]   
 -0.00016119 	 [ 3a^  5a  4b^  3b ]   
 -0.00016119 	 [ 3a^  5a  3b^  4b ]  
]
352  [ -0.00016119 	 [ 5b^  3b  4a^  3a ]   
 -0.00016119 	 [ 5b^  3b  3a^  4a ]   
 -0.00016119 	 [ 3b^  5b  4a^  3a ]   
 -0.00016119 	 [ 3b^  5b  3a^  4a ]  
]
353  [ -0.00016119 	 [ 5a^  3a  4a^  3a ]   
 -0.00016119 	 [ 5a^  3a  3a^  4a ]   
 -0.00016119 	 [ 3a^  5a  4a^  3a ]   
 -0.00016119 	 [ 3a^  5a  3a^  4a ]   
 -0.00016119 	 [ 5b^  3b  4b^  3b ]   
 -0.00016119 	 [ 5b^  3b  3b^  4b ]   
 -0.00016119 	 [ 3b^  5b  4b^  3b ]   
 -0.00016119 	 [ 3b^  5b  3b^  4b ]   
 0.00008060 	 [ 5a^  4a ]   
 -0.00008060 	 [ 4a^  5a ]   
 0.00008060 	 [ 5b^  4b ]   
 -0.00008060 	 [ 4b^  5b ]  
]
354  [ -0.00596827 	 [ 5a^  4a  4b^  3b ]   
 -0.00596827 	 [ 5a^  4a  3b^  4b ]   
 -0.00596827 	 [ 4a^  5a  4b^  3b ]   
 -0.00596827 	 [ 4a^  5a  3b^  4b ]  
]
355  [ -0.00596827 	 [ 5b^  4b  4a^  3a ]   
 -0.00596827 	 [ 5b^  4b  3a^  4a ]   
 -0.00596827 	 [ 4b^  5b  4a^  3a ]   
 -0.00596827 	 [ 4b^  5b  3a^  4a ]  
]
356  [ -0.00596827 	 [ 5a^  4a  4a^  3a ]   
 -0.00596827 	 [ 5a^  4a  3a^  4a ]   
 -0.00596827 	 [ 4a^  5a  4a^  3a ]   
 -0.00596827 	 [ 4a^  5a  3a^  4a ]   
 -0.00596827 	 [ 5b^  4b  4b^  3b ]   
 -0.00596827 	 [ 5b^  4b  3b^  4b ]   
 -0.00596827 	 [ 4b^  5b  4b^  3b ]   
 -0.00596827 	 [ 4b^  5b  3b^  4b ]   
 0.00298414 	 [ 5a^  3a ]   
 -0.00298414 	 [ 3a^  5a ]   
 0.00298414 	 [ 5b^  3b ]   
 -0.00298414 	 [ 3b^  5b ]  
]
357  [ -0.00093283 	 [ 5a^  4a  5b^  3b ]   
 -0.00093283 	 [ 5a^  4a  3b^  5b ]   
 -0.00093283 	 [ 4a^  5a  5b^  3b ]   
 -0.00093283 	 [ 4a^  5a  3b^  5b ]  
]
358  [ -0.00093283 	 [ 5b^  4b  5a^  3a ]   
 -0.00093283 	 [ 5b^  4b  3a^  5a ]   
 -0.00093283 	 [ 4b^  5b  5a^  3a ]   
 -0.00093283 	 [ 4b^  5b  3a^  5a ]  
]
359  [ -0.00093283 	 [ 5a^  4a  5a^  3a ]   
 -0.00093283 	 [ 5a^  4a  3a^  5a ]   
 -0.00093283 	 [ 4a^  5a  5a^  3a ]   
 -0.00093283 	 [ 4a^  5a  3a^  5a ]   
 -0.00093283 	 [ 5b^  4b  5b^  3b ]   
 -0.00093283 	 [ 5b^  4b  3b^  5b ]   
 -0.00093283 	 [ 4b^  5b  5b^  3b ]   
 -0.00093283 	 [ 4b^  5b  3b^  5b ]   
 0.00046642 	 [ 4a^  3a ]   
 -0.00046642 	 [ 3a^  4a ]   
 0.00046642 	 [ 4b^  3b ]   
 -0.00046642 	 [ 3b^  4b ]  
]
360  [ 0.00004130 	 [ 5a^  4a  3a^  3a ]   
 0.00004130 	 [ 5a^  4a  3b^  3b ]   
 0.00004130 	 [ 4a^  5a  3a^  3a ]   
 0.00004130 	 [ 4a^  5a  3b^  3b ]   
 0.00004130 	 [ 5b^  4b  3a^  3a ]   
 0.00004130 	 [ 5b^  4b  3b^  3b ]   
 0.00004130 	 [ 4b^  5b  3a^  3a ]   
 0.00004130 	 [ 4b^  5b  3b^  3b ]  
]
361  [ 0.00683714 	 [ 5a^  3a  4a^  4a ]   
 0.00683714 	 [ 5a^  3a  4b^  4b ]   
 0.00683714 	 [ 3a^  5a  4a^  4a ]   
 0.00683714 	 [ 3a^  5a  4b^  4b ]   
 0.00683714 	 [ 5b^  3b  4a^  4a ]   
 0.00683714 	 [ 5b^  3b  4b^  4b ]   
 0.00683714 	 [ 3b^  5b  4a^  4a ]   
 0.00683714 	 [ 3b^  5b  4b^  4b ]  
]
362  [ -0.00331236 	 [ 4a^  3a  5a^  5a ]   
 -0.00331236 	 [ 4a^  3a  5b^  5b ]   
 -0.00331236 	 [ 3a^  4a  5a^  5a ]   
 -0.00331236 	 [ 3a^  4a  5b^  5b ]   
 -0.00331236 	 [ 4b^  3b  5a^  5a ]   
 -0.00331236 	 [ 4b^  3b  5b^  5b ]   
 -0.00331236 	 [ 3b^  4b  5a^  5a ]   
 -0.00331236 	 [ 3b^  4b  5b^  5b ]  
]
363  [ -0.00053653 	 [ 5a^  3a  4a^  0a ]   
 -0.00053653 	 [ 5a^  3a  0a^  4a ]   
 -0.00053653 	 [ 5a^  3a  4b^  0b ]   
 -0.00053653 	 [ 5a^  3a  0b^  4b ]   
 -0.00053653 	 [ 3a^  5a  4a^  0a ]   
 -0.00053653 	 [ 3a^  5a  0a^  4a ]   
 -0.00053653 	 [ 3a^  5a  4b^  0b ]   
 -0.00053653 	 [ 3a^  5a  0b^  4b ]   
 -0.00053653 	 [ 5b^  3b  4a^  0a ]   
 -0.00053653 	 [ 5b^  3b  0a^  4a ]   
 -0.00053653 	 [ 5b^  3b  4b^  0b ]   
 -0.00053653 	 [ 5b^  3b  0b^  4b ]   
 -0.00053653 	 [ 3b^  5b  4a^  0a ]   
 -0.00053653 	 [ 3b^  5b  0a^  4a ]   
 -0.00053653 	 [ 3b^  5b  4b^  0b ]   
 -0.00053653 	 [ 3b^  5b  0b^  4b ]  
]
364  [ 0.00353409 	 [ 5a^  0a  4a^  3a ]   
 0.00353409 	 [ 5a^  0a  3a^  4a ]   
 0.00353409 	 [ 5a^  0a  4b^  3b ]   
 0.00353409 	 [ 5a^  0a  3b^  4b ]   
 0.00353409 	 [ 0a^  5a  4a^  3a ]   
 0.00353409 	 [ 0a^  5a  3a^  4a ]   
 0.00353409 	 [ 0a^  5a  4b^  3b ]   
 0.00353409 	 [ 0a^  5a  3b^  4b ]   
 0.00353409 	 [ 5b^  0b  4a^  3a ]   
 0.00353409 	 [ 5b^  0b  3a^  4a ]   
 0.00353409 	 [ 5b^  0b  4b^  3b ]   
 0.00353409 	 [ 5b^  0b  3b^  4b ]   
 0.00353409 	 [ 0b^  5b  4a^  3a ]   
 0.00353409 	 [ 0b^  5b  3a^  4a ]   
 0.00353409 	 [ 0b^  5b  4b^  3b ]   
 0.00353409 	 [ 0b^  5b  3b^  4b ]  
]
365  [ 0.00115244 	 [ 5a^  4a  3a^  0a ]   
 0.00115244 	 [ 5a^  4a  0a^  3a ]   
 0.00115244 	 [ 5a^  4a  3b^  0b ]   
 0.00115244 	 [ 5a^  4a  0b^  3b ]   
 0.00115244 	 [ 4a^  5a  3a^  0a ]   
 0.00115244 	 [ 4a^  5a  0a^  3a ]   
 0.00115244 	 [ 4a^  5a  3b^  0b ]   
 0.00115244 	 [ 4a^  5a  0b^  3b ]   
 0.00115244 	 [ 5b^  4b  3a^  0a ]   
 0.00115244 	 [ 5b^  4b  0a^  3a ]   
 0.00115244 	 [ 5b^  4b  3b^  0b ]   
 0.00115244 	 [ 5b^  4b  0b^  3b ]   
 0.00115244 	 [ 4b^  5b  3a^  0a ]   
 0.00115244 	 [ 4b^  5b  0a^  3a ]   
 0.00115244 	 [ 4b^  5b  3b^  0b ]   
 0.00115244 	 [ 4b^  5b  0b^  3b ]  
]
366  [ -0.00202011 	 [ 5a^  3a  4a^  1a ]   
 -0.00202011 	 [ 5a^  3a  1a^  4a ]   
 -0.00202011 	 [ 5a^  3a  4b^  1b ]   
 -0.00202011 	 [ 5a^  3a  1b^  4b ]   
 -0.00202011 	 [ 3a^  5a  4a^  1a ]   
 -0.00202011 	 [ 3a^  5a  1a^  4a ]   
 -0.00202011 	 [ 3a^  5a  4b^  1b ]   
 -0.00202011 	 [ 3a^  5a  1b^  4b ]   
 -0.00202011 	 [ 5b^  3b  4a^  1a ]   
 -0.00202011 	 [ 5b^  3b  1a^  4a ]   
 -0.00202011 	 [ 5b^  3b  4b^  1b ]   
 -0.00202011 	 [ 5b^  3b  1b^  4b ]   
 -0.00202011 	 [ 3b^  5b  4a^  1a ]   
 -0.00202011 	 [ 3b^  5b  1a^  4a ]   
 -0.00202011 	 [ 3b^  5b  4b^  1b ]   
 -0.00202011 	 [ 3b^  5b  1b^  4b ]  
]
367  [ -0.01035718 	 [ 5a^  1a  4a^  3a ]   
 -0.01035718 	 [ 5a^  1a  3a^  4a ]   
 -0.01035718 	 [ 5a^  1a  4b^  3b ]   
 -0.01035718 	 [ 5a^  1a  3b^  4b ]   
 -0.01035718 	 [ 1a^  5a  4a^  3a ]   
 -0.01035718 	 [ 1a^  5a  3a^  4a ]   
 -0.01035718 	 [ 1a^  5a  4b^  3b ]   
 -0.01035718 	 [ 1a^  5a  3b^  4b ]   
 -0.01035718 	 [ 5b^  1b  4a^  3a ]   
 -0.01035718 	 [ 5b^  1b  3a^  4a ]   
 -0.01035718 	 [ 5b^  1b  4b^  3b ]   
 -0.01035718 	 [ 5b^  1b  3b^  4b ]   
 -0.01035718 	 [ 1b^  5b  4a^  3a ]   
 -0.01035718 	 [ 1b^  5b  3a^  4a ]   
 -0.01035718 	 [ 1b^  5b  4b^  3b ]   
 -0.01035718 	 [ 1b^  5b  3b^  4b ]  
]
368  [ -0.00032559 	 [ 5a^  4a  3a^  1a ]   
 -0.00032559 	 [ 5a^  4a  1a^  3a ]   
 -0.00032559 	 [ 5a^  4a  3b^  1b ]   
 -0.00032559 	 [ 5a^  4a  1b^  3b ]   
 -0.00032559 	 [ 4a^  5a  3a^  1a ]   
 -0.00032559 	 [ 4a^  5a  1a^  3a ]   
 -0.00032559 	 [ 4a^  5a  3b^  1b ]   
 -0.00032559 	 [ 4a^  5a  1b^  3b ]   
 -0.00032559 	 [ 5b^  4b  3a^  1a ]   
 -0.00032559 	 [ 5b^  4b  1a^  3a ]   
 -0.00032559 	 [ 5b^  4b  3b^  1b ]   
 -0.00032559 	 [ 5b^  4b  1b^  3b ]   
 -0.00032559 	 [ 4b^  5b  3a^  1a ]   
 -0.00032559 	 [ 4b^  5b  1a^  3a ]   
 -0.00032559 	 [ 4b^  5b  3b^  1b ]   
 -0.00032559 	 [ 4b^  5b  1b^  3b ]  
]
369  [ 0.00079525 	 [ 5a^  3a  4a^  2a ]   
 0.00079525 	 [ 5a^  3a  2a^  4a ]   
 0.00079525 	 [ 5a^  3a  4b^  2b ]   
 0.00079525 	 [ 5a^  3a  2b^  4b ]   
 0.00079525 	 [ 3a^  5a  4a^  2a ]   
 0.00079525 	 [ 3a^  5a  2a^  4a ]   
 0.00079525 	 [ 3a^  5a  4b^  2b ]   
 0.00079525 	 [ 3a^  5a  2b^  4b ]   
 0.00079525 	 [ 5b^  3b  4a^  2a ]   
 0.00079525 	 [ 5b^  3b  2a^  4a ]   
 0.00079525 	 [ 5b^  3b  4b^  2b ]   
 0.00079525 	 [ 5b^  3b  2b^  4b ]   
 0.00079525 	 [ 3b^  5b  4a^  2a ]   
 0.00079525 	 [ 3b^  5b  2a^  4a ]   
 0.00079525 	 [ 3b^  5b  4b^  2b ]   
 0.00079525 	 [ 3b^  5b  2b^  4b ]  
]
370  [ 0.01181400 	 [ 5a^  2a  4a^  3a ]   
 0.01181400 	 [ 5a^  2a  3a^  4a ]   
 0.01181400 	 [ 5a^  2a  4b^  3b ]   
 0.01181400 	 [ 5a^  2a  3b^  4b ]   
 0.01181400 	 [ 2a^  5a  4a^  3a ]   
 0.01181400 	 [ 2a^  5a  3a^  4a ]   
 0.01181400 	 [ 2a^  5a  4b^  3b ]   
 0.01181400 	 [ 2a^  5a  3b^  4b ]   
 0.01181400 	 [ 5b^  2b  4a^  3a ]   
 0.01181400 	 [ 5b^  2b  3a^  4a ]   
 0.01181400 	 [ 5b^  2b  4b^  3b ]   
 0.01181400 	 [ 5b^  2b  3b^  4b ]   
 0.01181400 	 [ 2b^  5b  4a^  3a ]   
 0.01181400 	 [ 2b^  5b  3a^  4a ]   
 0.01181400 	 [ 2b^  5b  4b^  3b ]   
 0.01181400 	 [ 2b^  5b  3b^  4b ]  
]
371  [ 0.00104553 	 [ 5a^  4a  3a^  2a ]   
 0.00104553 	 [ 5a^  4a  2a^  3a ]   
 0.00104553 	 [ 5a^  4a  3b^  2b ]   
 0.00104553 	 [ 5a^  4a  2b^  3b ]   
 0.00104553 	 [ 4a^  5a  3a^  2a ]   
 0.00104553 	 [ 4a^  5a  2a^  3a ]   
 0.00104553 	 [ 4a^  5a  3b^  2b ]   
 0.00104553 	 [ 4a^  5a  2b^  3b ]   
 0.00104553 	 [ 5b^  4b  3a^  2a ]   
 0.00104553 	 [ 5b^  4b  2a^  3a ]   
 0.00104553 	 [ 5b^  4b  3b^  2b ]   
 0.00104553 	 [ 5b^  4b  2b^  3b ]   
 0.00104553 	 [ 4b^  5b  3a^  2a ]   
 0.00104553 	 [ 4b^  5b  2a^  3a ]   
 0.00104553 	 [ 4b^  5b  3b^  2b ]   
 0.00104553 	 [ 4b^  5b  2b^  3b ]  
]
372  [ -0.68574139 	 [ 6a^  6a ]   
 -0.68574139 	 [ 6b^  6b ]  
]
373  [ 0.35760478 	 [ 6a^  6a  6a^  6a ]   
 0.35760478 	 [ 6a^  6a  6b^  6b ]   
 0.35760478 	 [ 6b^  6b  6a^  6a ]   
 0.35760478 	 [ 6b^  6b  6b^  6b ]  
]
374  [ 0.00107026 	 [ 6a^  0a  6a^  0a ]   
 0.00107026 	 [ 6a^  0a  0a^  6a ]   
 0.00107026 	 [ 6a^  0a  6b^  0b ]   
 0.00107026 	 [ 6a^  0a  0b^  6b ]   
 0.00107026 	 [ 0a^  6a  6a^  0a ]   
 0.00107026 	 [ 0a^  6a  0a^  6a ]   
 0.00107026 	 [ 0a^  6a  6b^  0b ]   
 0.00107026 	 [ 0a^  6a  0b^  6b ]   
 0.00107026 	 [ 6b^  0b  6a^  0a ]   
 0.00107026 	 [ 6b^  0b  0a^  6a ]   
 0.00107026 	 [ 6b^  0b  6b^  0b ]   
 0.00107026 	 [ 6b^  0b  0b^  6b ]   
 0.00107026 	 [ 0b^  6b  6a^  0a ]   
 0.00107026 	 [ 0b^  6b  0a^  6a ]   
 0.00107026 	 [ 0b^  6b  6b^  0b ]   
 0.00107026 	 [ 0b^  6b  0b^  6b ]  
]
375  [ -0.04044389 	 [ 6a^  0a  0a^  0a ]   
 -0.04044389 	 [ 6a^  0a  0b^  0b ]   
 -0.04044389 	 [ 0a^  6a  0a^  0a ]   
 -0.04044389 	 [ 0a^  6a  0b^  0b ]   
 -0.04044389 	 [ 6b^  0b  0a^  0a ]   
 -0.04044389 	 [ 6b^  0b  0b^  0b ]   
 -0.04044389 	 [ 0b^  6b  0a^  0a ]   
 -0.04044389 	 [ 0b^  6b  0b^  0b ]   
 0.02022194 	 [ 6a^  0a ]   
 -0.02022194 	 [ 0a^  6a ]   
 0.02022194 	 [ 6b^  0b ]   
 -0.02022194 	 [ 0b^  6b ]  
]
376  [ -0.00138318 	 [ 0a^  6a  6a^  6a ]   
 -0.00138318 	 [ 0a^  6a  6b^  6b ]   
 -0.00138318 	 [ 6a^  0a  6a^  6a ]   
 -0.00138318 	 [ 6a^  0a  6b^  6b ]   
 -0.00138318 	 [ 0b^  6b  6a^  6a ]   
 -0.00138318 	 [ 0b^  6b  6b^  6b ]   
 -0.00138318 	 [ 6b^  0b  6a^  6a ]   
 -0.00138318 	 [ 6b^  0b  6b^  6b ]   
 0.00069159 	 [ 0a^  6a ]   
 -0.00069159 	 [ 6a^  0a ]   
 0.00069159 	 [ 0b^  6b ]   
 -0.00069159 	 [ 6b^  0b ]  
]
377  [ 0.05865100 	 [ 6a^  0a ]   
 0.05865100 	 [ 0a^  6a ]   
 0.05865100 	 [ 6b^  0b ]   
 0.05865100 	 [ 0b^  6b ]  
]
378  [ 0.29862240 	 [ 6a^  6a  0a^  0a ]   
 0.29862240 	 [ 6a^  6a  0b^  0b ]   
 0.29862240 	 [ 6b^  6b  0a^  0a ]   
 0.29862240 	 [ 6b^  6b  0b^  0b ]  
]
379  [ 0.05285358 	 [ 6a^  1a  6a^  1a ]   
 0.05285358 	 [ 6a^  1a  1a^  6a ]   
 0.05285358 	 [ 6a^  1a  6b^  1b ]   
 0.05285358 	 [ 6a^  1a  1b^  6b ]   
 0.05285358 	 [ 1a^  6a  6a^  1a ]   
 0.05285358 	 [ 1a^  6a  1a^  6a ]   
 0.05285358 	 [ 1a^  6a  6b^  1b ]   
 0.05285358 	 [ 1a^  6a  1b^  6b ]   
 0.05285358 	 [ 6b^  1b  6a^  1a ]   
 0.05285358 	 [ 6b^  1b  1a^  6a ]   
 0.05285358 	 [ 6b^  1b  6b^  1b ]   
 0.05285358 	 [ 6b^  1b  1b^  6b ]   
 0.05285358 	 [ 1b^  6b  6a^  1a ]   
 0.05285358 	 [ 1b^  6b  1a^  6a ]   
 0.05285358 	 [ 1b^  6b  6b^  1b ]   
 0.05285358 	 [ 1b^  6b  1b^  6b ]  
]
380  [ -0.09429801 	 [ 6a^  1a  1a^  1a ]   
 -0.09429801 	 [ 6a^  1a  1b^  1b ]   
 -0.09429801 	 [ 1a^  6a  1a^  1a ]   
 -0.09429801 	 [ 1a^  6a  1b^  1b ]   
 -0.09429801 	 [ 6b^  1b  1a^  1a ]   
 -0.09429801 	 [ 6b^  1b  1b^  1b ]   
 -0.09429801 	 [ 1b^  6b  1a^  1a ]   
 -0.09429801 	 [ 1b^  6b  1b^  1b ]   
 0.04714901 	 [ 6a^  1a ]   
 -0.04714901 	 [ 1a^  6a ]   
 0.04714901 	 [ 6b^  1b ]   
 -0.04714901 	 [ 1b^  6b ]  
]
381  [ -0.18519383 	 [ 1a^  6a  6a^  6a ]   
 -0.18519383 	 [ 1a^  6a  6b^  6b ]   
 -0.18519383 	 [ 6a^  1a  6a^  6a ]   
 -0.18519383 	 [ 6a^  1a  6b^  6b ]   
 -0.18519383 	 [ 1b^  6b  6a^  6a ]   
 -0.18519383 	 [ 1b^  6b  6b^  6b ]   
 -0.18519383 	 [ 6b^  1b  6a^  6a ]   
 -0.18519383 	 [ 6b^  1b  6b^  6b ]   
 0.09259692 	 [ 1a^  6a ]   
 -0.09259692 	 [ 6a^  1a ]   
 0.09259692 	 [ 1b^  6b ]   
 -0.09259692 	 [ 6b^  1b ]  
]
382  [ 0.26319375 	 [ 6a^  1a ]   
 0.26319375 	 [ 1a^  6a ]   
 0.26319375 	 [ 6b^  1b ]   
 0.26319375 	 [ 1b^  6b ]  
]
383  [ 0.53419988 	 [ 6a^  6a  1a^  1a ]   
 0.53419988 	 [ 6a^  6a  1b^  1b ]   
 0.53419988 	 [ 6b^  6b  1a^  1a ]   
 0.53419988 	 [ 6b^  6b  1b^  1b ]  
]
384  [ 0.00420831 	 [ 6a^  0a  1b^  0b ]   
 0.00420831 	 [ 6a^  0a  0b^  1b ]   
 0.00420831 	 [ 0a^  6a  1b^  0b ]   
 0.00420831 	 [ 0a^  6a  0b^  1b ]  
]
385  [ 0.00420831 	 [ 6b^  0b  1a^  0a ]   
 0.00420831 	 [ 6b^  0b  0a^  1a ]   
 0.00420831 	 [ 0b^  6b  1a^  0a ]   
 0.00420831 	 [ 0b^  6b  0a^  1a ]  
]
386  [ 0.00420831 	 [ 6a^  0a  1a^  0a ]   
 0.00420831 	 [ 6a^  0a  0a^  1a ]   
 0.00420831 	 [ 0a^  6a  1a^  0a ]   
 0.00420831 	 [ 0a^  6a  0a^  1a ]   
 0.00420831 	 [ 6b^  0b  1b^  0b ]   
 0.00420831 	 [ 6b^  0b  0b^  1b ]   
 0.00420831 	 [ 0b^  6b  1b^  0b ]   
 0.00420831 	 [ 0b^  6b  0b^  1b ]   
 -0.00210416 	 [ 6a^  1a ]   
 0.00210416 	 [ 1a^  6a ]   
 -0.00210416 	 [ 6b^  1b ]   
 0.00210416 	 [ 1b^  6b ]  
]
387  [ -0.00252036 	 [ 6a^  1a  1b^  0b ]   
 -0.00252036 	 [ 6a^  1a  0b^  1b ]   
 -0.00252036 	 [ 1a^  6a  1b^  0b ]   
 -0.00252036 	 [ 1a^  6a  0b^  1b ]  
]
388  [ -0.00252036 	 [ 6b^  1b  1a^  0a ]   
 -0.00252036 	 [ 6b^  1b  0a^  1a ]   
 -0.00252036 	 [ 1b^  6b  1a^  0a ]   
 -0.00252036 	 [ 1b^  6b  0a^  1a ]  
]
389  [ -0.00252036 	 [ 6a^  1a  1a^  0a ]   
 -0.00252036 	 [ 6a^  1a  0a^  1a ]   
 -0.00252036 	 [ 1a^  6a  1a^  0a ]   
 -0.00252036 	 [ 1a^  6a  0a^  1a ]   
 -0.00252036 	 [ 6b^  1b  1b^  0b ]   
 -0.00252036 	 [ 6b^  1b  0b^  1b ]   
 -0.00252036 	 [ 1b^  6b  1b^  0b ]   
 -0.00252036 	 [ 1b^  6b  0b^  1b ]   
 0.00126018 	 [ 6a^  0a ]   
 -0.00126018 	 [ 0a^  6a ]   
 0.00126018 	 [ 6b^  0b ]   
 -0.00126018 	 [ 0b^  6b ]  
]
390  [ 0.00094083 	 [ 6a^  1a  6b^  0b ]   
 0.00094083 	 [ 6a^  1a  0b^  6b ]   
 0.00094083 	 [ 1a^  6a  6b^  0b ]   
 0.00094083 	 [ 1a^  6a  0b^  6b ]  
]
391  [ 0.00094083 	 [ 6b^  1b  6a^  0a ]   
 0.00094083 	 [ 6b^  1b  0a^  6a ]   
 0.00094083 	 [ 1b^  6b  6a^  0a ]   
 0.00094083 	 [ 1b^  6b  0a^  6a ]  
]
392  [ 0.00094083 	 [ 6a^  1a  6a^  0a ]   
 0.00094083 	 [ 6a^  1a  0a^  6a ]   
 0.00094083 	 [ 1a^  6a  6a^  0a ]   
 0.00094083 	 [ 1a^  6a  0a^  6a ]   
 0.00094083 	 [ 6b^  1b  6b^  0b ]   
 0.00094083 	 [ 6b^  1b  0b^  6b ]   
 0.00094083 	 [ 1b^  6b  6b^  0b ]   
 0.00094083 	 [ 1b^  6b  0b^  6b ]   
 -0.00047041 	 [ 1a^  0a ]   
 0.00047041 	 [ 0a^  1a ]   
 -0.00047041 	 [ 1b^  0b ]   
 0.00047041 	 [ 0b^  1b ]  
]
393  [ -0.00759559 	 [ 6a^  1a  0a^  0a ]   
 -0.00759559 	 [ 6a^  1a  0b^  0b ]   
 -0.00759559 	 [ 1a^  6a  0a^  0a ]   
 -0.00759559 	 [ 1a^  6a  0b^  0b ]   
 -0.00759559 	 [ 6b^  1b  0a^  0a ]   
 -0.00759559 	 [ 6b^  1b  0b^  0b ]   
 -0.00759559 	 [ 1b^  6b  0a^  0a ]   
 -0.00759559 	 [ 1b^  6b  0b^  0b ]  
]
394  [ -0.00039704 	 [ 6a^  0a  1a^  1a ]   
 -0.00039704 	 [ 6a^  0a  1b^  1b ]   
 -0.00039704 	 [ 0a^  6a  1a^  1a ]   
 -0.00039704 	 [ 0a^  6a  1b^  1b ]   
 -0.00039704 	 [ 6b^  0b  1a^  1a ]   
 -0.00039704 	 [ 6b^  0b  1b^  1b ]   
 -0.00039704 	 [ 0b^  6b  1a^  1a ]   
 -0.00039704 	 [ 0b^  6b  1b^  1b ]  
]
395  [ 0.00722809 	 [ 1a^  0a  6a^  6a ]   
 0.00722809 	 [ 1a^  0a  6b^  6b ]   
 0.00722809 	 [ 0a^  1a  6a^  6a ]   
 0.00722809 	 [ 0a^  1a  6b^  6b ]   
 0.00722809 	 [ 1b^  0b  6a^  6a ]   
 0.00722809 	 [ 1b^  0b  6b^  6b ]   
 0.00722809 	 [ 0b^  1b  6a^  6a ]   
 0.00722809 	 [ 0b^  1b  6b^  6b ]  
]
396  [ 0.00268523 	 [ 6a^  2a  6a^  2a ]   
 0.00268523 	 [ 6a^  2a  2a^  6a ]   
 0.00268523 	 [ 6a^  2a  6b^  2b ]   
 0.00268523 	 [ 6a^  2a  2b^  6b ]   
 0.00268523 	 [ 2a^  6a  6a^  2a ]   
 0.00268523 	 [ 2a^  6a  2a^  6a ]   
 0.00268523 	 [ 2a^  6a  6b^  2b ]   
 0.00268523 	 [ 2a^  6a  2b^  6b ]   
 0.00268523 	 [ 6b^  2b  6a^  2a ]   
 0.00268523 	 [ 6b^  2b  2a^  6a ]   
 0.00268523 	 [ 6b^  2b  6b^  2b ]   
 0.00268523 	 [ 6b^  2b  2b^  6b ]   
 0.00268523 	 [ 2b^  6b  6a^  2a ]   
 0.00268523 	 [ 2b^  6b  2a^  6a ]   
 0.00268523 	 [ 2b^  6b  6b^  2b ]   
 0.00268523 	 [ 2b^  6b  2b^  6b ]  
]
397  [ 0.00631863 	 [ 6a^  2a  2a^  2a ]   
 0.00631863 	 [ 6a^  2a  2b^  2b ]   
 0.00631863 	 [ 2a^  6a  2a^  2a ]   
 0.00631863 	 [ 2a^  6a  2b^  2b ]   
 0.00631863 	 [ 6b^  2b  2a^  2a ]   
 0.00631863 	 [ 6b^  2b  2b^  2b ]   
 0.00631863 	 [ 2b^  6b  2a^  2a ]   
 0.00631863 	 [ 2b^  6b  2b^  2b ]   
 -0.00315932 	 [ 6a^  2a ]   
 0.00315932 	 [ 2a^  6a ]   
 -0.00315932 	 [ 6b^  2b ]   
 0.00315932 	 [ 2b^  6b ]  
]
398  [ 0.03335031 	 [ 2a^  6a  6a^  6a ]   
 0.03335031 	 [ 2a^  6a  6b^  6b ]   
 0.03335031 	 [ 6a^  2a  6a^  6a ]   
 0.03335031 	 [ 6a^  2a  6b^  6b ]   
 0.03335031 	 [ 2b^  6b  6a^  6a ]   
 0.03335031 	 [ 2b^  6b  6b^  6b ]   
 0.03335031 	 [ 6b^  2b  6a^  6a ]   
 0.03335031 	 [ 6b^  2b  6b^  6b ]   
 -0.01667515 	 [ 2a^  6a ]   
 0.01667515 	 [ 6a^  2a ]   
 -0.01667515 	 [ 2b^  6b ]   
 0.01667515 	 [ 6b^  2b ]  
]
399  [ -0.06989869 	 [ 6a^  2a ]   
 -0.06989869 	 [ 2a^  6a ]   
 -0.06989869 	 [ 6b^  2b ]   
 -0.06989869 	 [ 2b^  6b ]  
]
400  [ 0.16309756 	 [ 6a^  6a  2a^  2a ]   
 0.16309756 	 [ 6a^  6a  2b^  2b ]   
 0.16309756 	 [ 6b^  6b  2a^  2a ]   
 0.16309756 	 [ 6b^  6b  2b^  2b ]  
]
401  [ 0.00301147 	 [ 6a^  0a  2b^  0b ]   
 0.00301147 	 [ 6a^  0a  0b^  2b ]   
 0.00301147 	 [ 0a^  6a  2b^  0b ]   
 0.00301147 	 [ 0a^  6a  0b^  2b ]  
]
402  [ 0.00301147 	 [ 6b^  0b  2a^  0a ]   
 0.00301147 	 [ 6b^  0b  0a^  2a ]   
 0.00301147 	 [ 0b^  6b  2a^  0a ]   
 0.00301147 	 [ 0b^  6b  0a^  2a ]  
]
403  [ 0.00301147 	 [ 6a^  0a  2a^  0a ]   
 0.00301147 	 [ 6a^  0a  0a^  2a ]   
 0.00301147 	 [ 0a^  6a  2a^  0a ]   
 0.00301147 	 [ 0a^  6a  0a^  2a ]   
 0.00301147 	 [ 6b^  0b  2b^  0b ]   
 0.00301147 	 [ 6b^  0b  0b^  2b ]   
 0.00301147 	 [ 0b^  6b  2b^  0b ]   
 0.00301147 	 [ 0b^  6b  0b^  2b ]   
 -0.00150573 	 [ 6a^  2a ]   
 0.00150573 	 [ 2a^  6a ]   
 -0.00150573 	 [ 6b^  2b ]   
 0.00150573 	 [ 2b^  6b ]  
]
404  [ -0.00047410 	 [ 6a^  2a  2b^  0b ]   
 -0.00047410 	 [ 6a^  2a  0b^  2b ]   
 -0.00047410 	 [ 2a^  6a  2b^  0b ]   
 -0.00047410 	 [ 2a^  6a  0b^  2b ]  
]
405  [ -0.00047410 	 [ 6b^  2b  2a^  0a ]   
 -0.00047410 	 [ 6b^  2b  0a^  2a ]   
 -0.00047410 	 [ 2b^  6b  2a^  0a ]   
 -0.00047410 	 [ 2b^  6b  0a^  2a ]  
]
406  [ -0.00047410 	 [ 6a^  2a  2a^  0a ]   
 -0.00047410 	 [ 6a^  2a  0a^  2a ]   
 -0.00047410 	 [ 2a^  6a  2a^  0a ]   
 -0.00047410 	 [ 2a^  6a  0a^  2a ]   
 -0.00047410 	 [ 6b^  2b  2b^  0b ]   
 -0.00047410 	 [ 6b^  2b  0b^  2b ]   
 -0.00047410 	 [ 2b^  6b  2b^  0b ]   
 -0.00047410 	 [ 2b^  6b  0b^  2b ]   
 0.00023705 	 [ 6a^  0a ]   
 -0.00023705 	 [ 0a^  6a ]   
 0.00023705 	 [ 6b^  0b ]   
 -0.00023705 	 [ 0b^  6b ]  
]
407  [ -0.00042011 	 [ 6a^  2a  6b^  0b ]   
 -0.00042011 	 [ 6a^  2a  0b^  6b ]   
 -0.00042011 	 [ 2a^  6a  6b^  0b ]   
 -0.00042011 	 [ 2a^  6a  0b^  6b ]  
]
408  [ -0.00042011 	 [ 6b^  2b  6a^  0a ]   
 -0.00042011 	 [ 6b^  2b  0a^  6a ]   
 -0.00042011 	 [ 2b^  6b  6a^  0a ]   
 -0.00042011 	 [ 2b^  6b  0a^  6a ]  
]
409  [ -0.00042011 	 [ 6a^  2a  6a^  0a ]   
 -0.00042011 	 [ 6a^  2a  0a^  6a ]   
 -0.00042011 	 [ 2a^  6a  6a^  0a ]   
 -0.00042011 	 [ 2a^  6a  0a^  6a ]   
 -0.00042011 	 [ 6b^  2b  6b^  0b ]   
 -0.00042011 	 [ 6b^  2b  0b^  6b ]   
 -0.00042011 	 [ 2b^  6b  6b^  0b ]   
 -0.00042011 	 [ 2b^  6b  0b^  6b ]   
 0.00021005 	 [ 2a^  0a ]   
 -0.00021005 	 [ 0a^  2a ]   
 0.00021005 	 [ 2b^  0b ]   
 -0.00021005 	 [ 0b^  2b ]  
]
410  [ 0.01191396 	 [ 6a^  2a  0a^  0a ]   
 0.01191396 	 [ 6a^  2a  0b^  0b ]   
 0.01191396 	 [ 2a^  6a  0a^  0a ]   
 0.01191396 	 [ 2a^  6a  0b^  0b ]   
 0.01191396 	 [ 6b^  2b  0a^  0a ]   
 0.01191396 	 [ 6b^  2b  0b^  0b ]   
 0.01191396 	 [ 2b^  6b  0a^  0a ]   
 0.01191396 	 [ 2b^  6b  0b^  0b ]  
]
411  [ -0.00081746 	 [ 6a^  0a  2a^  2a ]   
 -0.00081746 	 [ 6a^  0a  2b^  2b ]   
 -0.00081746 	 [ 0a^  6a  2a^  2a ]   
 -0.00081746 	 [ 0a^  6a  2b^  2b ]   
 -0.00081746 	 [ 6b^  0b  2a^  2a ]   
 -0.00081746 	 [ 6b^  0b  2b^  2b ]   
 -0.00081746 	 [ 0b^  6b  2a^  2a ]   
 -0.00081746 	 [ 0b^  6b  2b^  2b ]  
]
412  [ -0.00521499 	 [ 2a^  0a  6a^  6a ]   
 -0.00521499 	 [ 2a^  0a  6b^  6b ]   
 -0.00521499 	 [ 0a^  2a  6a^  6a ]   
 -0.00521499 	 [ 0a^  2a  6b^  6b ]   
 -0.00521499 	 [ 2b^  0b  6a^  6a ]   
 -0.00521499 	 [ 2b^  0b  6b^  6b ]   
 -0.00521499 	 [ 0b^  2b  6a^  6a ]   
 -0.00521499 	 [ 0b^  2b  6b^  6b ]  
]
413  [ 0.01665645 	 [ 6a^  1a  2b^  1b ]   
 0.01665645 	 [ 6a^  1a  1b^  2b ]   
 0.01665645 	 [ 1a^  6a  2b^  1b ]   
 0.01665645 	 [ 1a^  6a  1b^  2b ]  
]
414  [ 0.01665645 	 [ 6b^  1b  2a^  1a ]   
 0.01665645 	 [ 6b^  1b  1a^  2a ]   
 0.01665645 	 [ 1b^  6b  2a^  1a ]   
 0.01665645 	 [ 1b^  6b  1a^  2a ]  
]
415  [ 0.01665645 	 [ 6a^  1a  2a^  1a ]   
 0.01665645 	 [ 6a^  1a  1a^  2a ]   
 0.01665645 	 [ 1a^  6a  2a^  1a ]   
 0.01665645 	 [ 1a^  6a  1a^  2a ]   
 0.01665645 	 [ 6b^  1b  2b^  1b ]   
 0.01665645 	 [ 6b^  1b  1b^  2b ]   
 0.01665645 	 [ 1b^  6b  2b^  1b ]   
 0.01665645 	 [ 1b^  6b  1b^  2b ]   
 -0.00832823 	 [ 6a^  2a ]   
 0.00832823 	 [ 2a^  6a ]   
 -0.00832823 	 [ 6b^  2b ]   
 0.00832823 	 [ 2b^  6b ]  
]
416  [ -0.00296394 	 [ 6a^  2a  2b^  1b ]   
 -0.00296394 	 [ 6a^  2a  1b^  2b ]   
 -0.00296394 	 [ 2a^  6a  2b^  1b ]   
 -0.00296394 	 [ 2a^  6a  1b^  2b ]  
]
417  [ -0.00296394 	 [ 6b^  2b  2a^  1a ]   
 -0.00296394 	 [ 6b^  2b  1a^  2a ]   
 -0.00296394 	 [ 2b^  6b  2a^  1a ]   
 -0.00296394 	 [ 2b^  6b  1a^  2a ]  
]
418  [ -0.00296394 	 [ 6a^  2a  2a^  1a ]   
 -0.00296394 	 [ 6a^  2a  1a^  2a ]   
 -0.00296394 	 [ 2a^  6a  2a^  1a ]   
 -0.00296394 	 [ 2a^  6a  1a^  2a ]   
 -0.00296394 	 [ 6b^  2b  2b^  1b ]   
 -0.00296394 	 [ 6b^  2b  1b^  2b ]   
 -0.00296394 	 [ 2b^  6b  2b^  1b ]   
 -0.00296394 	 [ 2b^  6b  1b^  2b ]   
 0.00148197 	 [ 6a^  1a ]   
 -0.00148197 	 [ 1a^  6a ]   
 0.00148197 	 [ 6b^  1b ]   
 -0.00148197 	 [ 1b^  6b ]  
]
419  [ -0.02051769 	 [ 6a^  2a  6b^  1b ]   
 -0.02051769 	 [ 6a^  2a  1b^  6b ]   
 -0.02051769 	 [ 2a^  6a  6b^  1b ]   
 -0.02051769 	 [ 2a^  6a  1b^  6b ]  
]
420  [ -0.02051769 	 [ 6b^  2b  6a^  1a ]   
 -0.02051769 	 [ 6b^  2b  1a^  6a ]   
 -0.02051769 	 [ 2b^  6b  6a^  1a ]   
 -0.02051769 	 [ 2b^  6b  1a^  6a ]  
]
421  [ -0.02051769 	 [ 6a^  2a  6a^  1a ]   
 -0.02051769 	 [ 6a^  2a  1a^  6a ]   
 -0.02051769 	 [ 2a^  6a  6a^  1a ]   
 -0.02051769 	 [ 2a^  6a  1a^  6a ]   
 -0.02051769 	 [ 6b^  2b  6b^  1b ]   
 -0.02051769 	 [ 6b^  2b  1b^  6b ]   
 -0.02051769 	 [ 2b^  6b  6b^  1b ]   
 -0.02051769 	 [ 2b^  6b  1b^  6b ]   
 0.01025885 	 [ 2a^  1a ]   
 -0.01025885 	 [ 1a^  2a ]   
 0.01025885 	 [ 2b^  1b ]   
 -0.01025885 	 [ 1b^  2b ]  
]
422  [ 0.01679544 	 [ 6a^  2a  1a^  1a ]   
 0.01679544 	 [ 6a^  2a  1b^  1b ]   
 0.01679544 	 [ 2a^  6a  1a^  1a ]   
 0.01679544 	 [ 2a^  6a  1b^  1b ]   
 0.01679544 	 [ 6b^  2b  1a^  1a ]   
 0.01679544 	 [ 6b^  2b  1b^  1b ]   
 0.01679544 	 [ 2b^  6b  1a^  1a ]   
 0.01679544 	 [ 2b^  6b  1b^  1b ]  
]
423  [ -0.00638431 	 [ 6a^  1a  2a^  2a ]   
 -0.00638431 	 [ 6a^  1a  2b^  2b ]   
 -0.00638431 	 [ 1a^  6a  2a^  2a ]   
 -0.00638431 	 [ 1a^  6a  2b^  2b ]   
 -0.00638431 	 [ 6b^  1b  2a^  2a ]   
 -0.00638431 	 [ 6b^  1b  2b^  2b ]   
 -0.00638431 	 [ 1b^  6b  2a^  2a ]   
 -0.00638431 	 [ 1b^  6b  2b^  2b ]  
]
424  [ -0.05911013 	 [ 2a^  1a  6a^  6a ]   
 -0.05911013 	 [ 2a^  1a  6b^  6b ]   
 -0.05911013 	 [ 1a^  2a  6a^  6a ]   
 -0.05911013 	 [ 1a^  2a  6b^  6b ]   
 -0.05911013 	 [ 2b^  1b  6a^  6a ]   
 -0.05911013 	 [ 2b^  1b  6b^  6b ]   
 -0.05911013 	 [ 1b^  2b  6a^  6a ]   
 -0.05911013 	 [ 1b^  2b  6b^  6b ]  
]
425  [ 0.00038120 	 [ 6a^  1a  2a^  0a ]   
 0.00038120 	 [ 6a^  1a  0a^  2a ]   
 0.00038120 	 [ 6a^  1a  2b^  0b ]   
 0.00038120 	 [ 6a^  1a  0b^  2b ]   
 0.00038120 	 [ 1a^  6a  2a^  0a ]   
 0.00038120 	 [ 1a^  6a  0a^  2a ]   
 0.00038120 	 [ 1a^  6a  2b^  0b ]   
 0.00038120 	 [ 1a^  6a  0b^  2b ]   
 0.00038120 	 [ 6b^  1b  2a^  0a ]   
 0.00038120 	 [ 6b^  1b  0a^  2a ]   
 0.00038120 	 [ 6b^  1b  2b^  0b ]   
 0.00038120 	 [ 6b^  1b  0b^  2b ]   
 0.00038120 	 [ 1b^  6b  2a^  0a ]   
 0.00038120 	 [ 1b^  6b  0a^  2a ]   
 0.00038120 	 [ 1b^  6b  2b^  0b ]   
 0.00038120 	 [ 1b^  6b  0b^  2b ]  
]
426  [ -0.00030362 	 [ 6a^  0a  2a^  1a ]   
 -0.00030362 	 [ 6a^  0a  1a^  2a ]   
 -0.00030362 	 [ 6a^  0a  2b^  1b ]   
 -0.00030362 	 [ 6a^  0a  1b^  2b ]   
 -0.00030362 	 [ 0a^  6a  2a^  1a ]   
 -0.00030362 	 [ 0a^  6a  1a^  2a ]   
 -0.00030362 	 [ 0a^  6a  2b^  1b ]   
 -0.00030362 	 [ 0a^  6a  1b^  2b ]   
 -0.00030362 	 [ 6b^  0b  2a^  1a ]   
 -0.00030362 	 [ 6b^  0b  1a^  2a ]   
 -0.00030362 	 [ 6b^  0b  2b^  1b ]   
 -0.00030362 	 [ 6b^  0b  1b^  2b ]   
 -0.00030362 	 [ 0b^  6b  2a^  1a ]   
 -0.00030362 	 [ 0b^  6b  1a^  2a ]   
 -0.00030362 	 [ 0b^  6b  2b^  1b ]   
 -0.00030362 	 [ 0b^  6b  1b^  2b ]  
]
427  [ -0.00017850 	 [ 6a^  2a  1a^  0a ]   
 -0.00017850 	 [ 6a^  2a  0a^  1a ]   
 -0.00017850 	 [ 6a^  2a  1b^  0b ]   
 -0.00017850 	 [ 6a^  2a  0b^  1b ]   
 -0.00017850 	 [ 2a^  6a  1a^  0a ]   
 -0.00017850 	 [ 2a^  6a  0a^  1a ]   
 -0.00017850 	 [ 2a^  6a  1b^  0b ]   
 -0.00017850 	 [ 2a^  6a  0b^  1b ]   
 -0.00017850 	 [ 6b^  2b  1a^  0a ]   
 -0.00017850 	 [ 6b^  2b  0a^  1a ]   
 -0.00017850 	 [ 6b^  2b  1b^  0b ]   
 -0.00017850 	 [ 6b^  2b  0b^  1b ]   
 -0.00017850 	 [ 2b^  6b  1a^  0a ]   
 -0.00017850 	 [ 2b^  6b  0a^  1a ]   
 -0.00017850 	 [ 2b^  6b  1b^  0b ]   
 -0.00017850 	 [ 2b^  6b  0b^  1b ]  
]
428  [ 0.01248496 	 [ 6a^  3a  6a^  3a ]   
 0.01248496 	 [ 6a^  3a  3a^  6a ]   
 0.01248496 	 [ 6a^  3a  6b^  3b ]   
 0.01248496 	 [ 6a^  3a  3b^  6b ]   
 0.01248496 	 [ 3a^  6a  6a^  3a ]   
 0.01248496 	 [ 3a^  6a  3a^  6a ]   
 0.01248496 	 [ 3a^  6a  6b^  3b ]   
 0.01248496 	 [ 3a^  6a  3b^  6b ]   
 0.01248496 	 [ 6b^  3b  6a^  3a ]   
 0.01248496 	 [ 6b^  3b  3a^  6a ]   
 0.01248496 	 [ 6b^  3b  6b^  3b ]   
 0.01248496 	 [ 6b^  3b  3b^  6b ]   
 0.01248496 	 [ 3b^  6b  6a^  3a ]   
 0.01248496 	 [ 3b^  6b  3a^  6a ]   
 0.01248496 	 [ 3b^  6b  6b^  3b ]   
 0.01248496 	 [ 3b^  6b  3b^  6b ]  
]
429  [ 0.01683076 	 [ 6a^  3a  3a^  3a ]   
 0.01683076 	 [ 6a^  3a  3b^  3b ]   
 0.01683076 	 [ 3a^  6a  3a^  3a ]   
 0.01683076 	 [ 3a^  6a  3b^  3b ]   
 0.01683076 	 [ 6b^  3b  3a^  3a ]   
 0.01683076 	 [ 6b^  3b  3b^  3b ]   
 0.01683076 	 [ 3b^  6b  3a^  3a ]   
 0.01683076 	 [ 3b^  6b  3b^  3b ]   
 -0.00841538 	 [ 6a^  3a ]   
 0.00841538 	 [ 3a^  6a ]   
 -0.00841538 	 [ 6b^  3b ]   
 0.00841538 	 [ 3b^  6b ]  
]
430  [ 0.11479424 	 [ 3a^  6a  6a^  6a ]   
 0.11479424 	 [ 3a^  6a  6b^  6b ]   
 0.11479424 	 [ 6a^  3a  6a^  6a ]   
 0.11479424 	 [ 6a^  3a  6b^  6b ]   
 0.11479424 	 [ 3b^  6b  6a^  6a ]   
 0.11479424 	 [ 3b^  6b  6b^  6b ]   
 0.11479424 	 [ 6b^  3b  6a^  6a ]   
 0.11479424 	 [ 6b^  3b  6b^  6b ]   
 -0.05739712 	 [ 3a^  6a ]   
 0.05739712 	 [ 6a^  3a ]   
 -0.05739712 	 [ 3b^  6b ]   
 0.05739712 	 [ 6b^  3b ]  
]
431  [ -0.22870493 	 [ 6a^  3a ]   
 -0.22870493 	 [ 3a^  6a ]   
 -0.22870493 	 [ 6b^  3b ]   
 -0.22870493 	 [ 3b^  6b ]  
]
432  [ 0.22991399 	 [ 6a^  6a  3a^  3a ]   
 0.22991399 	 [ 6a^  6a  3b^  3b ]   
 0.22991399 	 [ 6b^  6b  3a^  3a ]   
 0.22991399 	 [ 6b^  6b  3b^  3b ]  
]
433  [ 0.00056058 	 [ 6a^  0a  3b^  0b ]   
 0.00056058 	 [ 6a^  0a  0b^  3b ]   
 0.00056058 	 [ 0a^  6a  3b^  0b ]   
 0.00056058 	 [ 0a^  6a  0b^  3b ]  
]
434  [ 0.00056058 	 [ 6b^  0b  3a^  0a ]   
 0.00056058 	 [ 6b^  0b  0a^  3a ]   
 0.00056058 	 [ 0b^  6b  3a^  0a ]   
 0.00056058 	 [ 0b^  6b  0a^  3a ]  
]
435  [ 0.00056058 	 [ 6a^  0a  3a^  0a ]   
 0.00056058 	 [ 6a^  0a  0a^  3a ]   
 0.00056058 	 [ 0a^  6a  3a^  0a ]   
 0.00056058 	 [ 0a^  6a  0a^  3a ]   
 0.00056058 	 [ 6b^  0b  3b^  0b ]   
 0.00056058 	 [ 6b^  0b  0b^  3b ]   
 0.00056058 	 [ 0b^  6b  3b^  0b ]   
 0.00056058 	 [ 0b^  6b  0b^  3b ]   
 -0.00028029 	 [ 6a^  3a ]   
 0.00028029 	 [ 3a^  6a ]   
 -0.00028029 	 [ 6b^  3b ]   
 0.00028029 	 [ 3b^  6b ]  
]
436  [ -0.00124234 	 [ 6a^  3a  3b^  0b ]   
 -0.00124234 	 [ 6a^  3a  0b^  3b ]   
 -0.00124234 	 [ 3a^  6a  3b^  0b ]   
 -0.00124234 	 [ 3a^  6a  0b^  3b ]  
]
437  [ -0.00124234 	 [ 6b^  3b  3a^  0a ]   
 -0.00124234 	 [ 6b^  3b  0a^  3a ]   
 -0.00124234 	 [ 3b^  6b  3a^  0a ]   
 -0.00124234 	 [ 3b^  6b  0a^  3a ]  
]
438  [ -0.00124234 	 [ 6a^  3a  3a^  0a ]   
 -0.00124234 	 [ 6a^  3a  0a^  3a ]   
 -0.00124234 	 [ 3a^  6a  3a^  0a ]   
 -0.00124234 	 [ 3a^  6a  0a^  3a ]   
 -0.00124234 	 [ 6b^  3b  3b^  0b ]   
 -0.00124234 	 [ 6b^  3b  0b^  3b ]   
 -0.00124234 	 [ 3b^  6b  3b^  0b ]   
 -0.00124234 	 [ 3b^  6b  0b^  3b ]   
 0.00062117 	 [ 6a^  0a ]   
 -0.00062117 	 [ 0a^  6a ]   
 0.00062117 	 [ 6b^  0b ]   
 -0.00062117 	 [ 0b^  6b ]  
]
439  [ -0.00047105 	 [ 6a^  3a  6b^  0b ]   
 -0.00047105 	 [ 6a^  3a  0b^  6b ]   
 -0.00047105 	 [ 3a^  6a  6b^  0b ]   
 -0.00047105 	 [ 3a^  6a  0b^  6b ]  
]
440  [ -0.00047105 	 [ 6b^  3b  6a^  0a ]   
 -0.00047105 	 [ 6b^  3b  0a^  6a ]   
 -0.00047105 	 [ 3b^  6b  6a^  0a ]   
 -0.00047105 	 [ 3b^  6b  0a^  6a ]  
]
441  [ -0.00047105 	 [ 6a^  3a  6a^  0a ]   
 -0.00047105 	 [ 6a^  3a  0a^  6a ]   
 -0.00047105 	 [ 3a^  6a  6a^  0a ]   
 -0.00047105 	 [ 3a^  6a  0a^  6a ]   
 -0.00047105 	 [ 6b^  3b  6b^  0b ]   
 -0.00047105 	 [ 6b^  3b  0b^  6b ]   
 -0.00047105 	 [ 3b^  6b  6b^  0b ]   
 -0.00047105 	 [ 3b^  6b  0b^  6b ]   
 0.00023553 	 [ 3a^  0a ]   
 -0.00023553 	 [ 0a^  3a ]   
 0.00023553 	 [ 3b^  0b ]   
 -0.00023553 	 [ 0b^  3b ]  
]
442  [ 0.01805121 	 [ 6a^  3a  0a^  0a ]   
 0.01805121 	 [ 6a^  3a  0b^  0b ]   
 0.01805121 	 [ 3a^  6a  0a^  0a ]   
 0.01805121 	 [ 3a^  6a  0b^  0b ]   
 0.01805121 	 [ 6b^  3b  0a^  0a ]   
 0.01805121 	 [ 6b^  3b  0b^  0b ]   
 0.01805121 	 [ 3b^  6b  0a^  0a ]   
 0.01805121 	 [ 3b^  6b  0b^  0b ]  
]
443  [ -0.00012772 	 [ 6a^  0a  3a^  3a ]   
 -0.00012772 	 [ 6a^  0a  3b^  3b ]   
 -0.00012772 	 [ 0a^  6a  3a^  3a ]   
 -0.00012772 	 [ 0a^  6a  3b^  3b ]   
 -0.00012772 	 [ 6b^  0b  3a^  3a ]   
 -0.00012772 	 [ 6b^  0b  3b^  3b ]   
 -0.00012772 	 [ 0b^  6b  3a^  3a ]   
 -0.00012772 	 [ 0b^  6b  3b^  3b ]  
]
444  [ -0.00768403 	 [ 3a^  0a  6a^  6a ]   
 -0.00768403 	 [ 3a^  0a  6b^  6b ]   
 -0.00768403 	 [ 0a^  3a  6a^  6a ]   
 -0.00768403 	 [ 0a^  3a  6b^  6b ]   
 -0.00768403 	 [ 3b^  0b  6a^  6a ]   
 -0.00768403 	 [ 3b^  0b  6b^  6b ]   
 -0.00768403 	 [ 0b^  3b  6a^  6a ]   
 -0.00768403 	 [ 0b^  3b  6b^  6b ]  
]
445  [ 0.03951893 	 [ 6a^  1a  3b^  1b ]   
 0.03951893 	 [ 6a^  1a  1b^  3b ]   
 0.03951893 	 [ 1a^  6a  3b^  1b ]   
 0.03951893 	 [ 1a^  6a  1b^  3b ]  
]
446  [ 0.03951893 	 [ 6b^  1b  3a^  1a ]   
 0.03951893 	 [ 6b^  1b  1a^  3a ]   
 0.03951893 	 [ 1b^  6b  3a^  1a ]   
 0.03951893 	 [ 1b^  6b  1a^  3a ]  
]
447  [ 0.03951893 	 [ 6a^  1a  3a^  1a ]   
 0.03951893 	 [ 6a^  1a  1a^  3a ]   
 0.03951893 	 [ 1a^  6a  3a^  1a ]   
 0.03951893 	 [ 1a^  6a  1a^  3a ]   
 0.03951893 	 [ 6b^  1b  3b^  1b ]   
 0.03951893 	 [ 6b^  1b  1b^  3b ]   
 0.03951893 	 [ 1b^  6b  3b^  1b ]   
 0.03951893 	 [ 1b^  6b  1b^  3b ]   
 -0.01975947 	 [ 6a^  3a ]   
 0.01975947 	 [ 3a^  6a ]   
 -0.01975947 	 [ 6b^  3b ]   
 0.01975947 	 [ 3b^  6b ]  
]
448  [ -0.02167593 	 [ 6a^  3a  3b^  1b ]   
 -0.02167593 	 [ 6a^  3a  1b^  3b ]   
 -0.02167593 	 [ 3a^  6a  3b^  1b ]   
 -0.02167593 	 [ 3a^  6a  1b^  3b ]  
]
449  [ -0.02167593 	 [ 6b^  3b  3a^  1a ]   
 -0.02167593 	 [ 6b^  3b  1a^  3a ]   
 -0.02167593 	 [ 3b^  6b  3a^  1a ]   
 -0.02167593 	 [ 3b^  6b  1a^  3a ]  
]
450  [ -0.02167593 	 [ 6a^  3a  3a^  1a ]   
 -0.02167593 	 [ 6a^  3a  1a^  3a ]   
 -0.02167593 	 [ 3a^  6a  3a^  1a ]   
 -0.02167593 	 [ 3a^  6a  1a^  3a ]   
 -0.02167593 	 [ 6b^  3b  3b^  1b ]   
 -0.02167593 	 [ 6b^  3b  1b^  3b ]   
 -0.02167593 	 [ 3b^  6b  3b^  1b ]   
 -0.02167593 	 [ 3b^  6b  1b^  3b ]   
 0.01083797 	 [ 6a^  1a ]   
 -0.01083797 	 [ 1a^  6a ]   
 0.01083797 	 [ 6b^  1b ]   
 -0.01083797 	 [ 1b^  6b ]  
]
451  [ -0.04240030 	 [ 6a^  3a  6b^  1b ]   
 -0.04240030 	 [ 6a^  3a  1b^  6b ]   
 -0.04240030 	 [ 3a^  6a  6b^  1b ]   
 -0.04240030 	 [ 3a^  6a  1b^  6b ]  
]
452  [ -0.04240030 	 [ 6b^  3b  6a^  1a ]   
 -0.04240030 	 [ 6b^  3b  1a^  6a ]   
 -0.04240030 	 [ 3b^  6b  6a^  1a ]   
 -0.04240030 	 [ 3b^  6b  1a^  6a ]  
]
453  [ -0.04240030 	 [ 6a^  3a  6a^  1a ]   
 -0.04240030 	 [ 6a^  3a  1a^  6a ]   
 -0.04240030 	 [ 3a^  6a  6a^  1a ]   
 -0.04240030 	 [ 3a^  6a  1a^  6a ]   
 -0.04240030 	 [ 6b^  3b  6b^  1b ]   
 -0.04240030 	 [ 6b^  3b  1b^  6b ]   
 -0.04240030 	 [ 3b^  6b  6b^  1b ]   
 -0.04240030 	 [ 3b^  6b  1b^  6b ]   
 0.02120015 	 [ 3a^  1a ]   
 -0.02120015 	 [ 1a^  3a ]   
 0.02120015 	 [ 3b^  1b ]   
 -0.02120015 	 [ 1b^  3b ]  
]
454  [ 0.07316443 	 [ 6a^  3a  1a^  1a ]   
 0.07316443 	 [ 6a^  3a  1b^  1b ]   
 0.07316443 	 [ 3a^  6a  1a^  1a ]   
 0.07316443 	 [ 3a^  6a  1b^  1b ]   
 0.07316443 	 [ 6b^  3b  1a^  1a ]   
 0.07316443 	 [ 6b^  3b  1b^  1b ]   
 0.07316443 	 [ 3b^  6b  1a^  1a ]   
 0.07316443 	 [ 3b^  6b  1b^  1b ]  
]
455  [ -0.01485246 	 [ 6a^  1a  3a^  3a ]   
 -0.01485246 	 [ 6a^  1a  3b^  3b ]   
 -0.01485246 	 [ 1a^  6a  3a^  3a ]   
 -0.01485246 	 [ 1a^  6a  3b^  3b ]   
 -0.01485246 	 [ 6b^  1b  3a^  3a ]   
 -0.01485246 	 [ 6b^  1b  3b^  3b ]   
 -0.01485246 	 [ 1b^  6b  3a^  3a ]   
 -0.01485246 	 [ 1b^  6b  3b^  3b ]  
]
456  [ -0.10668772 	 [ 3a^  1a  6a^  6a ]   
 -0.10668772 	 [ 3a^  1a  6b^  6b ]   
 -0.10668772 	 [ 1a^  3a  6a^  6a ]   
 -0.10668772 	 [ 1a^  3a  6b^  6b ]   
 -0.10668772 	 [ 3b^  1b  6a^  6a ]   
 -0.10668772 	 [ 3b^  1b  6b^  6b ]   
 -0.10668772 	 [ 1b^  3b  6a^  6a ]   
 -0.10668772 	 [ 1b^  3b  6b^  6b ]  
]
457  [ 0.00139296 	 [ 6a^  1a  3a^  0a ]   
 0.00139296 	 [ 6a^  1a  0a^  3a ]   
 0.00139296 	 [ 6a^  1a  3b^  0b ]   
 0.00139296 	 [ 6a^  1a  0b^  3b ]   
 0.00139296 	 [ 1a^  6a  3a^  0a ]   
 0.00139296 	 [ 1a^  6a  0a^  3a ]   
 0.00139296 	 [ 1a^  6a  3b^  0b ]   
 0.00139296 	 [ 1a^  6a  0b^  3b ]   
 0.00139296 	 [ 6b^  1b  3a^  0a ]   
 0.00139296 	 [ 6b^  1b  0a^  3a ]   
 0.00139296 	 [ 6b^  1b  3b^  0b ]   
 0.00139296 	 [ 6b^  1b  0b^  3b ]   
 0.00139296 	 [ 1b^  6b  3a^  0a ]   
 0.00139296 	 [ 1b^  6b  0a^  3a ]   
 0.00139296 	 [ 1b^  6b  3b^  0b ]   
 0.00139296 	 [ 1b^  6b  0b^  3b ]  
]
458  [ 0.00003356 	 [ 6a^  0a  3a^  1a ]   
 0.00003356 	 [ 6a^  0a  1a^  3a ]   
 0.00003356 	 [ 6a^  0a  3b^  1b ]   
 0.00003356 	 [ 6a^  0a  1b^  3b ]   
 0.00003356 	 [ 0a^  6a  3a^  1a ]   
 0.00003356 	 [ 0a^  6a  1a^  3a ]   
 0.00003356 	 [ 0a^  6a  3b^  1b ]   
 0.00003356 	 [ 0a^  6a  1b^  3b ]   
 0.00003356 	 [ 6b^  0b  3a^  1a ]   
 0.00003356 	 [ 6b^  0b  1a^  3a ]   
 0.00003356 	 [ 6b^  0b  3b^  1b ]   
 0.00003356 	 [ 6b^  0b  1b^  3b ]   
 0.00003356 	 [ 0b^  6b  3a^  1a ]   
 0.00003356 	 [ 0b^  6b  1a^  3a ]   
 0.00003356 	 [ 0b^  6b  3b^  1b ]   
 0.00003356 	 [ 0b^  6b  1b^  3b ]  
]
459  [ 0.00132273 	 [ 6a^  3a  1a^  0a ]   
 0.00132273 	 [ 6a^  3a  0a^  1a ]   
 0.00132273 	 [ 6a^  3a  1b^  0b ]   
 0.00132273 	 [ 6a^  3a  0b^  1b ]   
 0.00132273 	 [ 3a^  6a  1a^  0a ]   
 0.00132273 	 [ 3a^  6a  0a^  1a ]   
 0.00132273 	 [ 3a^  6a  1b^  0b ]   
 0.00132273 	 [ 3a^  6a  0b^  1b ]   
 0.00132273 	 [ 6b^  3b  1a^  0a ]   
 0.00132273 	 [ 6b^  3b  0a^  1a ]   
 0.00132273 	 [ 6b^  3b  1b^  0b ]   
 0.00132273 	 [ 6b^  3b  0b^  1b ]   
 0.00132273 	 [ 3b^  6b  1a^  0a ]   
 0.00132273 	 [ 3b^  6b  0a^  1a ]   
 0.00132273 	 [ 3b^  6b  1b^  0b ]   
 0.00132273 	 [ 3b^  6b  0b^  1b ]  
]
460  [ -0.00020543 	 [ 6a^  2a  3b^  2b ]   
 -0.00020543 	 [ 6a^  2a  2b^  3b ]   
 -0.00020543 	 [ 2a^  6a  3b^  2b ]   
 -0.00020543 	 [ 2a^  6a  2b^  3b ]  
]
461  [ -0.00020543 	 [ 6b^  2b  3a^  2a ]   
 -0.00020543 	 [ 6b^  2b  2a^  3a ]   
 -0.00020543 	 [ 2b^  6b  3a^  2a ]   
 -0.00020543 	 [ 2b^  6b  2a^  3a ]  
]
462  [ -0.00020543 	 [ 6a^  2a  3a^  2a ]   
 -0.00020543 	 [ 6a^  2a  2a^  3a ]   
 -0.00020543 	 [ 2a^  6a  3a^  2a ]   
 -0.00020543 	 [ 2a^  6a  2a^  3a ]   
 -0.00020543 	 [ 6b^  2b  3b^  2b ]   
 -0.00020543 	 [ 6b^  2b  2b^  3b ]   
 -0.00020543 	 [ 2b^  6b  3b^  2b ]   
 -0.00020543 	 [ 2b^  6b  2b^  3b ]   
 0.00010271 	 [ 6a^  3a ]   
 -0.00010271 	 [ 3a^  6a ]   
 0.00010271 	 [ 6b^  3b ]   
 -0.00010271 	 [ 3b^  6b ]  
]
463  [ 0.00506353 	 [ 6a^  3a  3b^  2b ]   
 0.00506353 	 [ 6a^  3a  2b^  3b ]   
 0.00506353 	 [ 3a^  6a  3b^  2b ]   
 0.00506353 	 [ 3a^  6a  2b^  3b ]  
]
464  [ 0.00506353 	 [ 6b^  3b  3a^  2a ]   
 0.00506353 	 [ 6b^  3b  2a^  3a ]   
 0.00506353 	 [ 3b^  6b  3a^  2a ]   
 0.00506353 	 [ 3b^  6b  2a^  3a ]  
]
465  [ 0.00506353 	 [ 6a^  3a  3a^  2a ]   
 0.00506353 	 [ 6a^  3a  2a^  3a ]   
 0.00506353 	 [ 3a^  6a  3a^  2a ]   
 0.00506353 	 [ 3a^  6a  2a^  3a ]   
 0.00506353 	 [ 6b^  3b  3b^  2b ]   
 0.00506353 	 [ 6b^  3b  2b^  3b ]   
 0.00506353 	 [ 3b^  6b  3b^  2b ]   
 0.00506353 	 [ 3b^  6b  2b^  3b ]   
 -0.00253176 	 [ 6a^  2a ]   
 0.00253176 	 [ 2a^  6a ]   
 -0.00253176 	 [ 6b^  2b ]   
 0.00253176 	 [ 2b^  6b ]  
]
466  [ 0.00775284 	 [ 6a^  3a  6b^  2b ]   
 0.00775284 	 [ 6a^  3a  2b^  6b ]   
 0.00775284 	 [ 3a^  6a  6b^  2b ]   
 0.00775284 	 [ 3a^  6a  2b^  6b ]  
]
467  [ 0.00775284 	 [ 6b^  3b  6a^  2a ]   
 0.00775284 	 [ 6b^  3b  2a^  6a ]   
 0.00775284 	 [ 3b^  6b  6a^  2a ]   
 0.00775284 	 [ 3b^  6b  2a^  6a ]  
]
468  [ 0.00775284 	 [ 6a^  3a  6a^  2a ]   
 0.00775284 	 [ 6a^  3a  2a^  6a ]   
 0.00775284 	 [ 3a^  6a  6a^  2a ]   
 0.00775284 	 [ 3a^  6a  2a^  6a ]   
 0.00775284 	 [ 6b^  3b  6b^  2b ]   
 0.00775284 	 [ 6b^  3b  2b^  6b ]   
 0.00775284 	 [ 3b^  6b  6b^  2b ]   
 0.00775284 	 [ 3b^  6b  2b^  6b ]   
 -0.00387642 	 [ 3a^  2a ]   
 0.00387642 	 [ 2a^  3a ]   
 -0.00387642 	 [ 3b^  2b ]   
 0.00387642 	 [ 2b^  3b ]  
]
469  [ 0.00090181 	 [ 6a^  3a  2a^  2a ]   
 0.00090181 	 [ 6a^  3a  2b^  2b ]   
 0.00090181 	 [ 3a^  6a  2a^  2a ]   
 0.00090181 	 [ 3a^  6a  2b^  2b ]   
 0.00090181 	 [ 6b^  3b  2a^  2a ]   
 0.00090181 	 [ 6b^  3b  2b^  2b ]   
 0.00090181 	 [ 3b^  6b  2a^  2a ]   
 0.00090181 	 [ 3b^  6b  2b^  2b ]  
]
470  [ 0.00187799 	 [ 6a^  2a  3a^  3a ]   
 0.00187799 	 [ 6a^  2a  3b^  3b ]   
 0.00187799 	 [ 2a^  6a  3a^  3a ]   
 0.00187799 	 [ 2a^  6a  3b^  3b ]   
 0.00187799 	 [ 6b^  2b  3a^  3a ]   
 0.00187799 	 [ 6b^  2b  3b^  3b ]   
 0.00187799 	 [ 2b^  6b  3a^  3a ]   
 0.00187799 	 [ 2b^  6b  3b^  3b ]  
]
471  [ 0.03619999 	 [ 3a^  2a  6a^  6a ]   
 0.03619999 	 [ 3a^  2a  6b^  6b ]   
 0.03619999 	 [ 2a^  3a  6a^  6a ]   
 0.03619999 	 [ 2a^  3a  6b^  6b ]   
 0.03619999 	 [ 3b^  2b  6a^  6a ]   
 0.03619999 	 [ 3b^  2b  6b^  6b ]   
 0.03619999 	 [ 2b^  3b  6a^  6a ]   
 0.03619999 	 [ 2b^  3b  6b^  6b ]  
]
472  [ -0.00033830 	 [ 6a^  2a  3a^  0a ]   
 -0.00033830 	 [ 6a^  2a  0a^  3a ]   
 -0.00033830 	 [ 6a^  2a  3b^  0b ]   
 -0.00033830 	 [ 6a^  2a  0b^  3b ]   
 -0.00033830 	 [ 2a^  6a  3a^  0a ]   
 -0.00033830 	 [ 2a^  6a  0a^  3a ]   
 -0.00033830 	 [ 2a^  6a  3b^  0b ]   
 -0.00033830 	 [ 2a^  6a  0b^  3b ]   
 -0.00033830 	 [ 6b^  2b  3a^  0a ]   
 -0.00033830 	 [ 6b^  2b  0a^  3a ]   
 -0.00033830 	 [ 6b^  2b  3b^  0b ]   
 -0.00033830 	 [ 6b^  2b  0b^  3b ]   
 -0.00033830 	 [ 2b^  6b  3a^  0a ]   
 -0.00033830 	 [ 2b^  6b  0a^  3a ]   
 -0.00033830 	 [ 2b^  6b  3b^  0b ]   
 -0.00033830 	 [ 2b^  6b  0b^  3b ]  
]
473  [ -0.00026905 	 [ 6a^  0a  3a^  2a ]   
 -0.00026905 	 [ 6a^  0a  2a^  3a ]   
 -0.00026905 	 [ 6a^  0a  3b^  2b ]   
 -0.00026905 	 [ 6a^  0a  2b^  3b ]   
 -0.00026905 	 [ 0a^  6a  3a^  2a ]   
 -0.00026905 	 [ 0a^  6a  2a^  3a ]   
 -0.00026905 	 [ 0a^  6a  3b^  2b ]   
 -0.00026905 	 [ 0a^  6a  2b^  3b ]   
 -0.00026905 	 [ 6b^  0b  3a^  2a ]   
 -0.00026905 	 [ 6b^  0b  2a^  3a ]   
 -0.00026905 	 [ 6b^  0b  3b^  2b ]   
 -0.00026905 	 [ 6b^  0b  2b^  3b ]   
 -0.00026905 	 [ 0b^  6b  3a^  2a ]   
 -0.00026905 	 [ 0b^  6b  2a^  3a ]   
 -0.00026905 	 [ 0b^  6b  3b^  2b ]   
 -0.00026905 	 [ 0b^  6b  2b^  3b ]  
]
474  [ -0.00085265 	 [ 6a^  3a  2a^  0a ]   
 -0.00085265 	 [ 6a^  3a  0a^  2a ]   
 -0.00085265 	 [ 6a^  3a  2b^  0b ]   
 -0.00085265 	 [ 6a^  3a  0b^  2b ]   
 -0.00085265 	 [ 3a^  6a  2a^  0a ]   
 -0.00085265 	 [ 3a^  6a  0a^  2a ]   
 -0.00085265 	 [ 3a^  6a  2b^  0b ]   
 -0.00085265 	 [ 3a^  6a  0b^  2b ]   
 -0.00085265 	 [ 6b^  3b  2a^  0a ]   
 -0.00085265 	 [ 6b^  3b  0a^  2a ]   
 -0.00085265 	 [ 6b^  3b  2b^  0b ]   
 -0.00085265 	 [ 6b^  3b  0b^  2b ]   
 -0.00085265 	 [ 3b^  6b  2a^  0a ]   
 -0.00085265 	 [ 3b^  6b  0a^  2a ]   
 -0.00085265 	 [ 3b^  6b  2b^  0b ]   
 -0.00085265 	 [ 3b^  6b  0b^  2b ]  
]
475  [ -0.00845507 	 [ 6a^  2a  3a^  1a ]   
 -0.00845507 	 [ 6a^  2a  1a^  3a ]   
 -0.00845507 	 [ 6a^  2a  3b^  1b ]   
 -0.00845507 	 [ 6a^  2a  1b^  3b ]   
 -0.00845507 	 [ 2a^  6a  3a^  1a ]   
 -0.00845507 	 [ 2a^  6a  1a^  3a ]   
 -0.00845507 	 [ 2a^  6a  3b^  1b ]   
 -0.00845507 	 [ 2a^  6a  1b^  3b ]   
 -0.00845507 	 [ 6b^  2b  3a^  1a ]   
 -0.00845507 	 [ 6b^  2b  1a^  3a ]   
 -0.00845507 	 [ 6b^  2b  3b^  1b ]   
 -0.00845507 	 [ 6b^  2b  1b^  3b ]   
 -0.00845507 	 [ 2b^  6b  3a^  1a ]   
 -0.00845507 	 [ 2b^  6b  1a^  3a ]   
 -0.00845507 	 [ 2b^  6b  3b^  1b ]   
 -0.00845507 	 [ 2b^  6b  1b^  3b ]  
]
476  [ -0.00802737 	 [ 6a^  1a  3a^  2a ]   
 -0.00802737 	 [ 6a^  1a  2a^  3a ]   
 -0.00802737 	 [ 6a^  1a  3b^  2b ]   
 -0.00802737 	 [ 6a^  1a  2b^  3b ]   
 -0.00802737 	 [ 1a^  6a  3a^  2a ]   
 -0.00802737 	 [ 1a^  6a  2a^  3a ]   
 -0.00802737 	 [ 1a^  6a  3b^  2b ]   
 -0.00802737 	 [ 1a^  6a  2b^  3b ]   
 -0.00802737 	 [ 6b^  1b  3a^  2a ]   
 -0.00802737 	 [ 6b^  1b  2a^  3a ]   
 -0.00802737 	 [ 6b^  1b  3b^  2b ]   
 -0.00802737 	 [ 6b^  1b  2b^  3b ]   
 -0.00802737 	 [ 1b^  6b  3a^  2a ]   
 -0.00802737 	 [ 1b^  6b  2a^  3a ]   
 -0.00802737 	 [ 1b^  6b  3b^  2b ]   
 -0.00802737 	 [ 1b^  6b  2b^  3b ]  
]
477  [ -0.01274592 	 [ 6a^  3a  2a^  1a ]   
 -0.01274592 	 [ 6a^  3a  1a^  2a ]   
 -0.01274592 	 [ 6a^  3a  2b^  1b ]   
 -0.01274592 	 [ 6a^  3a  1b^  2b ]   
 -0.01274592 	 [ 3a^  6a  2a^  1a ]   
 -0.01274592 	 [ 3a^  6a  1a^  2a ]   
 -0.01274592 	 [ 3a^  6a  2b^  1b ]   
 -0.01274592 	 [ 3a^  6a  1b^  2b ]   
 -0.01274592 	 [ 6b^  3b  2a^  1a ]   
 -0.01274592 	 [ 6b^  3b  1a^  2a ]   
 -0.01274592 	 [ 6b^  3b  2b^  1b ]   
 -0.01274592 	 [ 6b^  3b  1b^  2b ]   
 -0.01274592 	 [ 3b^  6b  2a^  1a ]   
 -0.01274592 	 [ 3b^  6b  1a^  2a ]   
 -0.01274592 	 [ 3b^  6b  2b^  1b ]   
 -0.01274592 	 [ 3b^  6b  1b^  2b ]  
]
478  [ 0.00075522 	 [ 6a^  4a  6a^  4a ]   
 0.00075522 	 [ 6a^  4a  4a^  6a ]   
 0.00075522 	 [ 6a^  4a  6b^  4b ]   
 0.00075522 	 [ 6a^  4a  4b^  6b ]   
 0.00075522 	 [ 4a^  6a  6a^  4a ]   
 0.00075522 	 [ 4a^  6a  4a^  6a ]   
 0.00075522 	 [ 4a^  6a  6b^  4b ]   
 0.00075522 	 [ 4a^  6a  4b^  6b ]   
 0.00075522 	 [ 6b^  4b  6a^  4a ]   
 0.00075522 	 [ 6b^  4b  4a^  6a ]   
 0.00075522 	 [ 6b^  4b  6b^  4b ]   
 0.00075522 	 [ 6b^  4b  4b^  6b ]   
 0.00075522 	 [ 4b^  6b  6a^  4a ]   
 0.00075522 	 [ 4b^  6b  4a^  6a ]   
 0.00075522 	 [ 4b^  6b  6b^  4b ]   
 0.00075522 	 [ 4b^  6b  4b^  6b ]  
]
479  [ -0.00034317 	 [ 6a^  4a  4a^  4a ]   
 -0.00034317 	 [ 6a^  4a  4b^  4b ]   
 -0.00034317 	 [ 4a^  6a  4a^  4a ]   
 -0.00034317 	 [ 4a^  6a  4b^  4b ]   
 -0.00034317 	 [ 6b^  4b  4a^  4a ]   
 -0.00034317 	 [ 6b^  4b  4b^  4b ]   
 -0.00034317 	 [ 4b^  6b  4a^  4a ]   
 -0.00034317 	 [ 4b^  6b  4b^  4b ]   
 0.00017159 	 [ 6a^  4a ]   
 -0.00017159 	 [ 4a^  6a ]   
 0.00017159 	 [ 6b^  4b ]   
 -0.00017159 	 [ 4b^  6b ]  
]
480  [ 0.02049589 	 [ 4a^  6a  6a^  6a ]   
 0.02049589 	 [ 4a^  6a  6b^  6b ]   
 0.02049589 	 [ 6a^  4a  6a^  6a ]   
 0.02049589 	 [ 6a^  4a  6b^  6b ]   
 0.02049589 	 [ 4b^  6b  6a^  6a ]   
 0.02049589 	 [ 4b^  6b  6b^  6b ]   
 0.02049589 	 [ 6b^  4b  6a^  6a ]   
 0.02049589 	 [ 6b^  4b  6b^  6b ]   
 -0.01024795 	 [ 4a^  6a ]   
 0.01024795 	 [ 6a^  4a ]   
 -0.01024795 	 [ 4b^  6b ]   
 0.01024795 	 [ 6b^  4b ]  
]
481  [ -0.02763182 	 [ 6a^  4a ]   
 -0.02763182 	 [ 4a^  6a ]   
 -0.02763182 	 [ 6b^  4b ]   
 -0.02763182 	 [ 4b^  6b ]  
]
482  [ 0.17225730 	 [ 6a^  6a  4a^  4a ]   
 0.17225730 	 [ 6a^  6a  4b^  4b ]   
 0.17225730 	 [ 6b^  6b  4a^  4a ]   
 0.17225730 	 [ 6b^  6b  4b^  4b ]  
]
483  [ -0.00284559 	 [ 6a^  0a  4b^  0b ]   
 -0.00284559 	 [ 6a^  0a  0b^  4b ]   
 -0.00284559 	 [ 0a^  6a  4b^  0b ]   
 -0.00284559 	 [ 0a^  6a  0b^  4b ]  
]
484  [ -0.00284559 	 [ 6b^  0b  4a^  0a ]   
 -0.00284559 	 [ 6b^  0b  0a^  4a ]   
 -0.00284559 	 [ 0b^  6b  4a^  0a ]   
 -0.00284559 	 [ 0b^  6b  0a^  4a ]  
]
485  [ -0.00284559 	 [ 6a^  0a  4a^  0a ]   
 -0.00284559 	 [ 6a^  0a  0a^  4a ]   
 -0.00284559 	 [ 0a^  6a  4a^  0a ]   
 -0.00284559 	 [ 0a^  6a  0a^  4a ]   
 -0.00284559 	 [ 6b^  0b  4b^  0b ]   
 -0.00284559 	 [ 6b^  0b  0b^  4b ]   
 -0.00284559 	 [ 0b^  6b  4b^  0b ]   
 -0.00284559 	 [ 0b^  6b  0b^  4b ]   
 0.00142279 	 [ 6a^  4a ]   
 -0.00142279 	 [ 4a^  6a ]   
 0.00142279 	 [ 6b^  4b ]   
 -0.00142279 	 [ 4b^  6b ]  
]
486  [ 0.00009777 	 [ 6a^  4a  4b^  0b ]   
 0.00009777 	 [ 6a^  4a  0b^  4b ]   
 0.00009777 	 [ 4a^  6a  4b^  0b ]   
 0.00009777 	 [ 4a^  6a  0b^  4b ]  
]
487  [ 0.00009777 	 [ 6b^  4b  4a^  0a ]   
 0.00009777 	 [ 6b^  4b  0a^  4a ]   
 0.00009777 	 [ 4b^  6b  4a^  0a ]   
 0.00009777 	 [ 4b^  6b  0a^  4a ]  
]
488  [ 0.00009777 	 [ 6a^  4a  4a^  0a ]   
 0.00009777 	 [ 6a^  4a  0a^  4a ]   
 0.00009777 	 [ 4a^  6a  4a^  0a ]   
 0.00009777 	 [ 4a^  6a  0a^  4a ]   
 0.00009777 	 [ 6b^  4b  4b^  0b ]   
 0.00009777 	 [ 6b^  4b  0b^  4b ]   
 0.00009777 	 [ 4b^  6b  4b^  0b ]   
 0.00009777 	 [ 4b^  6b  0b^  4b ]   
 -0.00004888 	 [ 6a^  0a ]   
 0.00004888 	 [ 0a^  6a ]   
 -0.00004888 	 [ 6b^  0b ]   
 0.00004888 	 [ 0b^  6b ]  
]
489  [ 0.00008690 	 [ 6a^  4a  6b^  0b ]   
 0.00008690 	 [ 6a^  4a  0b^  6b ]   
 0.00008690 	 [ 4a^  6a  6b^  0b ]   
 0.00008690 	 [ 4a^  6a  0b^  6b ]  
]
490  [ 0.00008690 	 [ 6b^  4b  6a^  0a ]   
 0.00008690 	 [ 6b^  4b  0a^  6a ]   
 0.00008690 	 [ 4b^  6b  6a^  0a ]   
 0.00008690 	 [ 4b^  6b  0a^  6a ]  
]
491  [ 0.00008690 	 [ 6a^  4a  6a^  0a ]   
 0.00008690 	 [ 6a^  4a  0a^  6a ]   
 0.00008690 	 [ 4a^  6a  6a^  0a ]   
 0.00008690 	 [ 4a^  6a  0a^  6a ]   
 0.00008690 	 [ 6b^  4b  6b^  0b ]   
 0.00008690 	 [ 6b^  4b  0b^  6b ]   
 0.00008690 	 [ 4b^  6b  6b^  0b ]   
 0.00008690 	 [ 4b^  6b  0b^  6b ]   
 -0.00004345 	 [ 4a^  0a ]   
 0.00004345 	 [ 0a^  4a ]   
 -0.00004345 	 [ 4b^  0b ]   
 0.00004345 	 [ 0b^  4b ]  
]
492  [ -0.00266257 	 [ 6a^  4a  0a^  0a ]   
 -0.00266257 	 [ 6a^  4a  0b^  0b ]   
 -0.00266257 	 [ 4a^  6a  0a^  0a ]   
 -0.00266257 	 [ 4a^  6a  0b^  0b ]   
 -0.00266257 	 [ 6b^  4b  0a^  0a ]   
 -0.00266257 	 [ 6b^  4b  0b^  0b ]   
 -0.00266257 	 [ 4b^  6b  0a^  0a ]   
 -0.00266257 	 [ 4b^  6b  0b^  0b ]  
]
493  [ -0.00106864 	 [ 6a^  0a  4a^  4a ]   
 -0.00106864 	 [ 6a^  0a  4b^  4b ]   
 -0.00106864 	 [ 0a^  6a  4a^  4a ]   
 -0.00106864 	 [ 0a^  6a  4b^  4b ]   
 -0.00106864 	 [ 6b^  0b  4a^  4a ]   
 -0.00106864 	 [ 6b^  0b  4b^  4b ]   
 -0.00106864 	 [ 0b^  6b  4a^  4a ]   
 -0.00106864 	 [ 0b^  6b  4b^  4b ]  
]
494  [ 0.00820407 	 [ 4a^  0a  6a^  6a ]   
 0.00820407 	 [ 4a^  0a  6b^  6b ]   
 0.00820407 	 [ 0a^  4a  6a^  6a ]   
 0.00820407 	 [ 0a^  4a  6b^  6b ]   
 0.00820407 	 [ 4b^  0b  6a^  6a ]   
 0.00820407 	 [ 4b^  0b  6b^  6b ]   
 0.00820407 	 [ 0b^  4b  6a^  6a ]   
 0.00820407 	 [ 0b^  4b  6b^  6b ]  
]
495  [ 0.00733023 	 [ 6a^  1a  4b^  1b ]   
 0.00733023 	 [ 6a^  1a  1b^  4b ]   
 0.00733023 	 [ 1a^  6a  4b^  1b ]   
 0.00733023 	 [ 1a^  6a  1b^  4b ]  
]
496  [ 0.00733023 	 [ 6b^  1b  4a^  1a ]   
 0.00733023 	 [ 6b^  1b  1a^  4a ]   
 0.00733023 	 [ 1b^  6b  4a^  1a ]   
 0.00733023 	 [ 1b^  6b  1a^  4a ]  
]
497  [ 0.00733023 	 [ 6a^  1a  4a^  1a ]   
 0.00733023 	 [ 6a^  1a  1a^  4a ]   
 0.00733023 	 [ 1a^  6a  4a^  1a ]   
 0.00733023 	 [ 1a^  6a  1a^  4a ]   
 0.00733023 	 [ 6b^  1b  4b^  1b ]   
 0.00733023 	 [ 6b^  1b  1b^  4b ]   
 0.00733023 	 [ 1b^  6b  4b^  1b ]   
 0.00733023 	 [ 1b^  6b  1b^  4b ]   
 -0.00366511 	 [ 6a^  4a ]   
 0.00366511 	 [ 4a^  6a ]   
 -0.00366511 	 [ 6b^  4b ]   
 0.00366511 	 [ 4b^  6b ]  
]
498  [ -0.00040723 	 [ 6a^  4a  4b^  1b ]   
 -0.00040723 	 [ 6a^  4a  1b^  4b ]   
 -0.00040723 	 [ 4a^  6a  4b^  1b ]   
 -0.00040723 	 [ 4a^  6a  1b^  4b ]  
]
499  [ -0.00040723 	 [ 6b^  4b  4a^  1a ]   
 -0.00040723 	 [ 6b^  4b  1a^  4a ]   
 -0.00040723 	 [ 4b^  6b  4a^  1a ]   
 -0.00040723 	 [ 4b^  6b  1a^  4a ]  
]
500  [ -0.00040723 	 [ 6a^  4a  4a^  1a ]   
 -0.00040723 	 [ 6a^  4a  1a^  4a ]   
 -0.00040723 	 [ 4a^  6a  4a^  1a ]   
 -0.00040723 	 [ 4a^  6a  1a^  4a ]   
 -0.00040723 	 [ 6b^  4b  4b^  1b ]   
 -0.00040723 	 [ 6b^  4b  1b^  4b ]   
 -0.00040723 	 [ 4b^  6b  4b^  1b ]   
 -0.00040723 	 [ 4b^  6b  1b^  4b ]   
 0.00020361 	 [ 6a^  1a ]   
 -0.00020361 	 [ 1a^  6a ]   
 0.00020361 	 [ 6b^  1b ]   
 -0.00020361 	 [ 1b^  6b ]  
]
501  [ -0.00606088 	 [ 6a^  4a  6b^  1b ]   
 -0.00606088 	 [ 6a^  4a  1b^  6b ]   
 -0.00606088 	 [ 4a^  6a  6b^  1b ]   
 -0.00606088 	 [ 4a^  6a  1b^  6b ]  
]
502  [ -0.00606088 	 [ 6b^  4b  6a^  1a ]   
 -0.00606088 	 [ 6b^  4b  1a^  6a ]   
 -0.00606088 	 [ 4b^  6b  6a^  1a ]   
 -0.00606088 	 [ 4b^  6b  1a^  6a ]  
]
503  [ -0.00606088 	 [ 6a^  4a  6a^  1a ]   
 -0.00606088 	 [ 6a^  4a  1a^  6a ]   
 -0.00606088 	 [ 4a^  6a  6a^  1a ]   
 -0.00606088 	 [ 4a^  6a  1a^  6a ]   
 -0.00606088 	 [ 6b^  4b  6b^  1b ]   
 -0.00606088 	 [ 6b^  4b  1b^  6b ]   
 -0.00606088 	 [ 4b^  6b  6b^  1b ]   
 -0.00606088 	 [ 4b^  6b  1b^  6b ]   
 0.00303044 	 [ 4a^  1a ]   
 -0.00303044 	 [ 1a^  4a ]   
 0.00303044 	 [ 4b^  1b ]   
 -0.00303044 	 [ 1b^  4b ]  
]
504  [ 0.01341721 	 [ 6a^  4a  1a^  1a ]   
 0.01341721 	 [ 6a^  4a  1b^  1b ]   
 0.01341721 	 [ 4a^  6a  1a^  1a ]   
 0.01341721 	 [ 4a^  6a  1b^  1b ]   
 0.01341721 	 [ 6b^  4b  1a^  1a ]   
 0.01341721 	 [ 6b^  4b  1b^  1b ]   
 0.01341721 	 [ 4b^  6b  1a^  1a ]   
 0.01341721 	 [ 4b^  6b  1b^  1b ]  
]
505  [ -0.00362352 	 [ 6a^  1a  4a^  4a ]   
 -0.00362352 	 [ 6a^  1a  4b^  4b ]   
 -0.00362352 	 [ 1a^  6a  4a^  4a ]   
 -0.00362352 	 [ 1a^  6a  4b^  4b ]   
 -0.00362352 	 [ 6b^  1b  4a^  4a ]   
 -0.00362352 	 [ 6b^  1b  4b^  4b ]   
 -0.00362352 	 [ 1b^  6b  4a^  4a ]   
 -0.00362352 	 [ 1b^  6b  4b^  4b ]  
]
506  [ -0.02026468 	 [ 4a^  1a  6a^  6a ]   
 -0.02026468 	 [ 4a^  1a  6b^  6b ]   
 -0.02026468 	 [ 1a^  4a  6a^  6a ]   
 -0.02026468 	 [ 1a^  4a  6b^  6b ]   
 -0.02026468 	 [ 4b^  1b  6a^  6a ]   
 -0.02026468 	 [ 4b^  1b  6b^  6b ]   
 -0.02026468 	 [ 1b^  4b  6a^  6a ]   
 -0.02026468 	 [ 1b^  4b  6b^  6b ]  
]
507  [ -0.00044818 	 [ 6a^  1a  4a^  0a ]   
 -0.00044818 	 [ 6a^  1a  0a^  4a ]   
 -0.00044818 	 [ 6a^  1a  4b^  0b ]   
 -0.00044818 	 [ 6a^  1a  0b^  4b ]   
 -0.00044818 	 [ 1a^  6a  4a^  0a ]   
 -0.00044818 	 [ 1a^  6a  0a^  4a ]   
 -0.00044818 	 [ 1a^  6a  4b^  0b ]   
 -0.00044818 	 [ 1a^  6a  0b^  4b ]   
 -0.00044818 	 [ 6b^  1b  4a^  0a ]   
 -0.00044818 	 [ 6b^  1b  0a^  4a ]   
 -0.00044818 	 [ 6b^  1b  4b^  0b ]   
 -0.00044818 	 [ 6b^  1b  0b^  4b ]   
 -0.00044818 	 [ 1b^  6b  4a^  0a ]   
 -0.00044818 	 [ 1b^  6b  0a^  4a ]   
 -0.00044818 	 [ 1b^  6b  4b^  0b ]   
 -0.00044818 	 [ 1b^  6b  0b^  4b ]  
]
508  [ 0.00030999 	 [ 6a^  0a  4a^  1a ]   
 0.00030999 	 [ 6a^  0a  1a^  4a ]   
 0.00030999 	 [ 6a^  0a  4b^  1b ]   
 0.00030999 	 [ 6a^  0a  1b^  4b ]   
 0.00030999 	 [ 0a^  6a  4a^  1a ]   
 0.00030999 	 [ 0a^  6a  1a^  4a ]   
 0.00030999 	 [ 0a^  6a  4b^  1b ]   
 0.00030999 	 [ 0a^  6a  1b^  4b ]   
 0.00030999 	 [ 6b^  0b  4a^  1a ]   
 0.00030999 	 [ 6b^  0b  1a^  4a ]   
 0.00030999 	 [ 6b^  0b  4b^  1b ]   
 0.00030999 	 [ 6b^  0b  1b^  4b ]   
 0.00030999 	 [ 0b^  6b  4a^  1a ]   
 0.00030999 	 [ 0b^  6b  1a^  4a ]   
 0.00030999 	 [ 0b^  6b  4b^  1b ]   
 0.00030999 	 [ 0b^  6b  1b^  4b ]  
]
509  [ 0.00068657 	 [ 6a^  4a  1a^  0a ]   
 0.00068657 	 [ 6a^  4a  0a^  1a ]   
 0.00068657 	 [ 6a^  4a  1b^  0b ]   
 0.00068657 	 [ 6a^  4a  0b^  1b ]   
 0.00068657 	 [ 4a^  6a  1a^  0a ]   
 0.00068657 	 [ 4a^  6a  0a^  1a ]   
 0.00068657 	 [ 4a^  6a  1b^  0b ]   
 0.00068657 	 [ 4a^  6a  0b^  1b ]   
 0.00068657 	 [ 6b^  4b  1a^  0a ]   
 0.00068657 	 [ 6b^  4b  0a^  1a ]   
 0.00068657 	 [ 6b^  4b  1b^  0b ]   
 0.00068657 	 [ 6b^  4b  0b^  1b ]   
 0.00068657 	 [ 4b^  6b  1a^  0a ]   
 0.00068657 	 [ 4b^  6b  0a^  1a ]   
 0.00068657 	 [ 4b^  6b  1b^  0b ]   
 0.00068657 	 [ 4b^  6b  0b^  1b ]  
]
510  [ -0.00088179 	 [ 6a^  2a  4b^  2b ]   
 -0.00088179 	 [ 6a^  2a  2b^  4b ]   
 -0.00088179 	 [ 2a^  6a  4b^  2b ]   
 -0.00088179 	 [ 2a^  6a  2b^  4b ]  
]
511  [ -0.00088179 	 [ 6b^  2b  4a^  2a ]   
 -0.00088179 	 [ 6b^  2b  2a^  4a ]   
 -0.00088179 	 [ 2b^  6b  4a^  2a ]   
 -0.00088179 	 [ 2b^  6b  2a^  4a ]  
]
512  [ -0.00088179 	 [ 6a^  2a  4a^  2a ]   
 -0.00088179 	 [ 6a^  2a  2a^  4a ]   
 -0.00088179 	 [ 2a^  6a  4a^  2a ]   
 -0.00088179 	 [ 2a^  6a  2a^  4a ]   
 -0.00088179 	 [ 6b^  2b  4b^  2b ]   
 -0.00088179 	 [ 6b^  2b  2b^  4b ]   
 -0.00088179 	 [ 2b^  6b  4b^  2b ]   
 -0.00088179 	 [ 2b^  6b  2b^  4b ]   
 0.00044089 	 [ 6a^  4a ]   
 -0.00044089 	 [ 4a^  6a ]   
 0.00044089 	 [ 6b^  4b ]   
 -0.00044089 	 [ 4b^  6b ]  
]
513  [ 0.00050071 	 [ 6a^  4a  4b^  2b ]   
 0.00050071 	 [ 6a^  4a  2b^  4b ]   
 0.00050071 	 [ 4a^  6a  4b^  2b ]   
 0.00050071 	 [ 4a^  6a  2b^  4b ]  
]
514  [ 0.00050071 	 [ 6b^  4b  4a^  2a ]   
 0.00050071 	 [ 6b^  4b  2a^  4a ]   
 0.00050071 	 [ 4b^  6b  4a^  2a ]   
 0.00050071 	 [ 4b^  6b  2a^  4a ]  
]
515  [ 0.00050071 	 [ 6a^  4a  4a^  2a ]   
 0.00050071 	 [ 6a^  4a  2a^  4a ]   
 0.00050071 	 [ 4a^  6a  4a^  2a ]   
 0.00050071 	 [ 4a^  6a  2a^  4a ]   
 0.00050071 	 [ 6b^  4b  4b^  2b ]   
 0.00050071 	 [ 6b^  4b  2b^  4b ]   
 0.00050071 	 [ 4b^  6b  4b^  2b ]   
 0.00050071 	 [ 4b^  6b  2b^  4b ]   
 -0.00025035 	 [ 6a^  2a ]   
 0.00025035 	 [ 2a^  6a ]   
 -0.00025035 	 [ 6b^  2b ]   
 0.00025035 	 [ 2b^  6b ]  
]
516  [ 0.00118709 	 [ 6a^  4a  6b^  2b ]   
 0.00118709 	 [ 6a^  4a  2b^  6b ]   
 0.00118709 	 [ 4a^  6a  6b^  2b ]   
 0.00118709 	 [ 4a^  6a  2b^  6b ]  
]
517  [ 0.00118709 	 [ 6b^  4b  6a^  2a ]   
 0.00118709 	 [ 6b^  4b  2a^  6a ]   
 0.00118709 	 [ 4b^  6b  6a^  2a ]   
 0.00118709 	 [ 4b^  6b  2a^  6a ]  
]
518  [ 0.00118709 	 [ 6a^  4a  6a^  2a ]   
 0.00118709 	 [ 6a^  4a  2a^  6a ]   
 0.00118709 	 [ 4a^  6a  6a^  2a ]   
 0.00118709 	 [ 4a^  6a  2a^  6a ]   
 0.00118709 	 [ 6b^  4b  6b^  2b ]   
 0.00118709 	 [ 6b^  4b  2b^  6b ]   
 0.00118709 	 [ 4b^  6b  6b^  2b ]   
 0.00118709 	 [ 4b^  6b  2b^  6b ]   
 -0.00059354 	 [ 4a^  2a ]   
 0.00059354 	 [ 2a^  4a ]   
 -0.00059354 	 [ 4b^  2b ]   
 0.00059354 	 [ 2b^  4b ]  
]
519  [ 0.00063865 	 [ 6a^  4a  2a^  2a ]   
 0.00063865 	 [ 6a^  4a  2b^  2b ]   
 0.00063865 	 [ 4a^  6a  2a^  2a ]   
 0.00063865 	 [ 4a^  6a  2b^  2b ]   
 0.00063865 	 [ 6b^  4b  2a^  2a ]   
 0.00063865 	 [ 6b^  4b  2b^  2b ]   
 0.00063865 	 [ 4b^  6b  2a^  2a ]   
 0.00063865 	 [ 4b^  6b  2b^  2b ]  
]
520  [ 0.00363883 	 [ 6a^  2a  4a^  4a ]   
 0.00363883 	 [ 6a^  2a  4b^  4b ]   
 0.00363883 	 [ 2a^  6a  4a^  4a ]   
 0.00363883 	 [ 2a^  6a  4b^  4b ]   
 0.00363883 	 [ 6b^  2b  4a^  4a ]   
 0.00363883 	 [ 6b^  2b  4b^  4b ]   
 0.00363883 	 [ 2b^  6b  4a^  4a ]   
 0.00363883 	 [ 2b^  6b  4b^  4b ]  
]
521  [ -0.02611960 	 [ 4a^  2a  6a^  6a ]   
 -0.02611960 	 [ 4a^  2a  6b^  6b ]   
 -0.02611960 	 [ 2a^  4a  6a^  6a ]   
 -0.02611960 	 [ 2a^  4a  6b^  6b ]   
 -0.02611960 	 [ 4b^  2b  6a^  6a ]   
 -0.02611960 	 [ 4b^  2b  6b^  6b ]   
 -0.02611960 	 [ 2b^  4b  6a^  6a ]   
 -0.02611960 	 [ 2b^  4b  6b^  6b ]  
]
522  [ 0.00050627 	 [ 6a^  2a  4a^  0a ]   
 0.00050627 	 [ 6a^  2a  0a^  4a ]   
 0.00050627 	 [ 6a^  2a  4b^  0b ]   
 0.00050627 	 [ 6a^  2a  0b^  4b ]   
 0.00050627 	 [ 2a^  6a  4a^  0a ]   
 0.00050627 	 [ 2a^  6a  0a^  4a ]   
 0.00050627 	 [ 2a^  6a  4b^  0b ]   
 0.00050627 	 [ 2a^  6a  0b^  4b ]   
 0.00050627 	 [ 6b^  2b  4a^  0a ]   
 0.00050627 	 [ 6b^  2b  0a^  4a ]   
 0.00050627 	 [ 6b^  2b  4b^  0b ]   
 0.00050627 	 [ 6b^  2b  0b^  4b ]   
 0.00050627 	 [ 2b^  6b  4a^  0a ]   
 0.00050627 	 [ 2b^  6b  0a^  4a ]   
 0.00050627 	 [ 2b^  6b  4b^  0b ]   
 0.00050627 	 [ 2b^  6b  0b^  4b ]  
]
523  [ 0.00069989 	 [ 6a^  0a  4a^  2a ]   
 0.00069989 	 [ 6a^  0a  2a^  4a ]   
 0.00069989 	 [ 6a^  0a  4b^  2b ]   
 0.00069989 	 [ 6a^  0a  2b^  4b ]   
 0.00069989 	 [ 0a^  6a  4a^  2a ]   
 0.00069989 	 [ 0a^  6a  2a^  4a ]   
 0.00069989 	 [ 0a^  6a  4b^  2b ]   
 0.00069989 	 [ 0a^  6a  2b^  4b ]   
 0.00069989 	 [ 6b^  0b  4a^  2a ]   
 0.00069989 	 [ 6b^  0b  2a^  4a ]   
 0.00069989 	 [ 6b^  0b  4b^  2b ]   
 0.00069989 	 [ 6b^  0b  2b^  4b ]   
 0.00069989 	 [ 0b^  6b  4a^  2a ]   
 0.00069989 	 [ 0b^  6b  2a^  4a ]   
 0.00069989 	 [ 0b^  6b  4b^  2b ]   
 0.00069989 	 [ 0b^  6b  2b^  4b ]  
]
524  [ 0.00003559 	 [ 6a^  4a  2a^  0a ]   
 0.00003559 	 [ 6a^  4a  0a^  2a ]   
 0.00003559 	 [ 6a^  4a  2b^  0b ]   
 0.00003559 	 [ 6a^  4a  0b^  2b ]   
 0.00003559 	 [ 4a^  6a  2a^  0a ]   
 0.00003559 	 [ 4a^  6a  0a^  2a ]   
 0.00003559 	 [ 4a^  6a  2b^  0b ]   
 0.00003559 	 [ 4a^  6a  0b^  2b ]   
 0.00003559 	 [ 6b^  4b  2a^  0a ]   
 0.00003559 	 [ 6b^  4b  0a^  2a ]   
 0.00003559 	 [ 6b^  4b  2b^  0b ]   
 0.00003559 	 [ 6b^  4b  0b^  2b ]   
 0.00003559 	 [ 4b^  6b  2a^  0a ]   
 0.00003559 	 [ 4b^  6b  0a^  2a ]   
 0.00003559 	 [ 4b^  6b  2b^  0b ]   
 0.00003559 	 [ 4b^  6b  0b^  2b ]  
]
525  [ -0.00197813 	 [ 6a^  2a  4a^  1a ]   
 -0.00197813 	 [ 6a^  2a  1a^  4a ]   
 -0.00197813 	 [ 6a^  2a  4b^  1b ]   
 -0.00197813 	 [ 6a^  2a  1b^  4b ]   
 -0.00197813 	 [ 2a^  6a  4a^  1a ]   
 -0.00197813 	 [ 2a^  6a  1a^  4a ]   
 -0.00197813 	 [ 2a^  6a  4b^  1b ]   
 -0.00197813 	 [ 2a^  6a  1b^  4b ]   
 -0.00197813 	 [ 6b^  2b  4a^  1a ]   
 -0.00197813 	 [ 6b^  2b  1a^  4a ]   
 -0.00197813 	 [ 6b^  2b  4b^  1b ]   
 -0.00197813 	 [ 6b^  2b  1b^  4b ]   
 -0.00197813 	 [ 2b^  6b  4a^  1a ]   
 -0.00197813 	 [ 2b^  6b  1a^  4a ]   
 -0.00197813 	 [ 2b^  6b  4b^  1b ]   
 -0.00197813 	 [ 2b^  6b  1b^  4b ]  
]
526  [ -0.00019693 	 [ 6a^  1a  4a^  2a ]   
 -0.00019693 	 [ 6a^  1a  2a^  4a ]   
 -0.00019693 	 [ 6a^  1a  4b^  2b ]   
 -0.00019693 	 [ 6a^  1a  2b^  4b ]   
 -0.00019693 	 [ 1a^  6a  4a^  2a ]   
 -0.00019693 	 [ 1a^  6a  2a^  4a ]   
 -0.00019693 	 [ 1a^  6a  4b^  2b ]   
 -0.00019693 	 [ 1a^  6a  2b^  4b ]   
 -0.00019693 	 [ 6b^  1b  4a^  2a ]   
 -0.00019693 	 [ 6b^  1b  2a^  4a ]   
 -0.00019693 	 [ 6b^  1b  4b^  2b ]   
 -0.00019693 	 [ 6b^  1b  2b^  4b ]   
 -0.00019693 	 [ 1b^  6b  4a^  2a ]   
 -0.00019693 	 [ 1b^  6b  2a^  4a ]   
 -0.00019693 	 [ 1b^  6b  4b^  2b ]   
 -0.00019693 	 [ 1b^  6b  2b^  4b ]  
]
527  [ -0.00268806 	 [ 6a^  4a  2a^  1a ]   
 -0.00268806 	 [ 6a^  4a  1a^  2a ]   
 -0.00268806 	 [ 6a^  4a  2b^  1b ]   
 -0.00268806 	 [ 6a^  4a  1b^  2b ]   
 -0.00268806 	 [ 4a^  6a  2a^  1a ]   
 -0.00268806 	 [ 4a^  6a  1a^  2a ]   
 -0.00268806 	 [ 4a^  6a  2b^  1b ]   
 -0.00268806 	 [ 4a^  6a  1b^  2b ]   
 -0.00268806 	 [ 6b^  4b  2a^  1a ]   
 -0.00268806 	 [ 6b^  4b  1a^  2a ]   
 -0.00268806 	 [ 6b^  4b  2b^  1b ]   
 -0.00268806 	 [ 6b^  4b  1b^  2b ]   
 -0.00268806 	 [ 4b^  6b  2a^  1a ]   
 -0.00268806 	 [ 4b^  6b  1a^  2a ]   
 -0.00268806 	 [ 4b^  6b  2b^  1b ]   
 -0.00268806 	 [ 4b^  6b  1b^  2b ]  
]
528  [ 0.00429439 	 [ 6a^  3a  4b^  3b ]   
 0.00429439 	 [ 6a^  3a  3b^  4b ]   
 0.00429439 	 [ 3a^  6a  4b^  3b ]   
 0.00429439 	 [ 3a^  6a  3b^  4b ]  
]
529  [ 0.00429439 	 [ 6b^  3b  4a^  3a ]   
 0.00429439 	 [ 6b^  3b  3a^  4a ]   
 0.00429439 	 [ 3b^  6b  4a^  3a ]   
 0.00429439 	 [ 3b^  6b  3a^  4a ]  
]
530  [ 0.00429439 	 [ 6a^  3a  4a^  3a ]   
 0.00429439 	 [ 6a^  3a  3a^  4a ]   
 0.00429439 	 [ 3a^  6a  4a^  3a ]   
 0.00429439 	 [ 3a^  6a  3a^  4a ]   
 0.00429439 	 [ 6b^  3b  4b^  3b ]   
 0.00429439 	 [ 6b^  3b  3b^  4b ]   
 0.00429439 	 [ 3b^  6b  4b^  3b ]   
 0.00429439 	 [ 3b^  6b  3b^  4b ]   
 -0.00214720 	 [ 6a^  4a ]   
 0.00214720 	 [ 4a^  6a ]   
 -0.00214720 	 [ 6b^  4b ]   
 0.00214720 	 [ 4b^  6b ]  
]
531  [ 0.00006679 	 [ 6a^  4a  4b^  3b ]   
 0.00006679 	 [ 6a^  4a  3b^  4b ]   
 0.00006679 	 [ 4a^  6a  4b^  3b ]   
 0.00006679 	 [ 4a^  6a  3b^  4b ]  
]
532  [ 0.00006679 	 [ 6b^  4b  4a^  3a ]   
 0.00006679 	 [ 6b^  4b  3a^  4a ]   
 0.00006679 	 [ 4b^  6b  4a^  3a ]   
 0.00006679 	 [ 4b^  6b  3a^  4a ]  
]
533  [ 0.00006679 	 [ 6a^  4a  4a^  3a ]   
 0.00006679 	 [ 6a^  4a  3a^  4a ]   
 0.00006679 	 [ 4a^  6a  4a^  3a ]   
 0.00006679 	 [ 4a^  6a  3a^  4a ]   
 0.00006679 	 [ 6b^  4b  4b^  3b ]   
 0.00006679 	 [ 6b^  4b  3b^  4b ]   
 0.00006679 	 [ 4b^  6b  4b^  3b ]   
 0.00006679 	 [ 4b^  6b  3b^  4b ]   
 -0.00003339 	 [ 6a^  3a ]   
 0.00003339 	 [ 3a^  6a ]   
 -0.00003339 	 [ 6b^  3b ]   
 0.00003339 	 [ 3b^  6b ]  
]
534  [ 0.00468075 	 [ 6a^  4a  6b^  3b ]   
 0.00468075 	 [ 6a^  4a  3b^  6b ]   
 0.00468075 	 [ 4a^  6a  6b^  3b ]   
 0.00468075 	 [ 4a^  6a  3b^  6b ]  
]
535  [ 0.00468075 	 [ 6b^  4b  6a^  3a ]   
 0.00468075 	 [ 6b^  4b  3a^  6a ]   
 0.00468075 	 [ 4b^  6b  6a^  3a ]   
 0.00468075 	 [ 4b^  6b  3a^  6a ]  
]
536  [ 0.00468075 	 [ 6a^  4a  6a^  3a ]   
 0.00468075 	 [ 6a^  4a  3a^  6a ]   
 0.00468075 	 [ 4a^  6a  6a^  3a ]   
 0.00468075 	 [ 4a^  6a  3a^  6a ]   
 0.00468075 	 [ 6b^  4b  6b^  3b ]   
 0.00468075 	 [ 6b^  4b  3b^  6b ]   
 0.00468075 	 [ 4b^  6b  6b^  3b ]   
 0.00468075 	 [ 4b^  6b  3b^  6b ]   
 -0.00234038 	 [ 4a^  3a ]   
 0.00234038 	 [ 3a^  4a ]   
 -0.00234038 	 [ 4b^  3b ]   
 0.00234038 	 [ 3b^  4b ]  
]
537  [ 0.00305372 	 [ 6a^  4a  3a^  3a ]   
 0.00305372 	 [ 6a^  4a  3b^  3b ]   
 0.00305372 	 [ 4a^  6a  3a^  3a ]   
 0.00305372 	 [ 4a^  6a  3b^  3b ]   
 0.00305372 	 [ 6b^  4b  3a^  3a ]   
 0.00305372 	 [ 6b^  4b  3b^  3b ]   
 0.00305372 	 [ 4b^  6b  3a^  3a ]   
 0.00305372 	 [ 4b^  6b  3b^  3b ]  
]
538  [ 0.00241398 	 [ 6a^  3a  4a^  4a ]   
 0.00241398 	 [ 6a^  3a  4b^  4b ]   
 0.00241398 	 [ 3a^  6a  4a^  4a ]   
 0.00241398 	 [ 3a^  6a  4b^  4b ]   
 0.00241398 	 [ 6b^  3b  4a^  4a ]   
 0.00241398 	 [ 6b^  3b  4b^  4b ]   
 0.00241398 	 [ 3b^  6b  4a^  4a ]   
 0.00241398 	 [ 3b^  6b  4b^  4b ]  
]
539  [ 0.02100958 	 [ 4a^  3a  6a^  6a ]   
 0.02100958 	 [ 4a^  3a  6b^  6b ]   
 0.02100958 	 [ 3a^  4a  6a^  6a ]   
 0.02100958 	 [ 3a^  4a  6b^  6b ]   
 0.02100958 	 [ 4b^  3b  6a^  6a ]   
 0.02100958 	 [ 4b^  3b  6b^  6b ]   
 0.02100958 	 [ 3b^  4b  6a^  6a ]   
 0.02100958 	 [ 3b^  4b  6b^  6b ]  
]
540  [ 0.00114001 	 [ 6a^  3a  4a^  0a ]   
 0.00114001 	 [ 6a^  3a  0a^  4a ]   
 0.00114001 	 [ 6a^  3a  4b^  0b ]   
 0.00114001 	 [ 6a^  3a  0b^  4b ]   
 0.00114001 	 [ 3a^  6a  4a^  0a ]   
 0.00114001 	 [ 3a^  6a  0a^  4a ]   
 0.00114001 	 [ 3a^  6a  4b^  0b ]   
 0.00114001 	 [ 3a^  6a  0b^  4b ]   
 0.00114001 	 [ 6b^  3b  4a^  0a ]   
 0.00114001 	 [ 6b^  3b  0a^  4a ]   
 0.00114001 	 [ 6b^  3b  4b^  0b ]   
 0.00114001 	 [ 6b^  3b  0b^  4b ]   
 0.00114001 	 [ 3b^  6b  4a^  0a ]   
 0.00114001 	 [ 3b^  6b  0a^  4a ]   
 0.00114001 	 [ 3b^  6b  4b^  0b ]   
 0.00114001 	 [ 3b^  6b  0b^  4b ]  
]
541  [ 0.00050047 	 [ 6a^  0a  4a^  3a ]   
 0.00050047 	 [ 6a^  0a  3a^  4a ]   
 0.00050047 	 [ 6a^  0a  4b^  3b ]   
 0.00050047 	 [ 6a^  0a  3b^  4b ]   
 0.00050047 	 [ 0a^  6a  4a^  3a ]   
 0.00050047 	 [ 0a^  6a  3a^  4a ]   
 0.00050047 	 [ 0a^  6a  4b^  3b ]   
 0.00050047 	 [ 0a^  6a  3b^  4b ]   
 0.00050047 	 [ 6b^  0b  4a^  3a ]   
 0.00050047 	 [ 6b^  0b  3a^  4a ]   
 0.00050047 	 [ 6b^  0b  4b^  3b ]   
 0.00050047 	 [ 6b^  0b  3b^  4b ]   
 0.00050047 	 [ 0b^  6b  4a^  3a ]   
 0.00050047 	 [ 0b^  6b  3a^  4a ]   
 0.00050047 	 [ 0b^  6b  4b^  3b ]   
 0.00050047 	 [ 0b^  6b  3b^  4b ]  
]
542  [ -0.00029297 	 [ 6a^  4a  3a^  0a ]   
 -0.00029297 	 [ 6a^  4a  0a^  3a ]   
 -0.00029297 	 [ 6a^  4a  3b^  0b ]   
 -0.00029297 	 [ 6a^  4a  0b^  3b ]   
 -0.00029297 	 [ 4a^  6a  3a^  0a ]   
 -0.00029297 	 [ 4a^  6a  0a^  3a ]   
 -0.00029297 	 [ 4a^  6a  3b^  0b ]   
 -0.00029297 	 [ 4a^  6a  0b^  3b ]   
 -0.00029297 	 [ 6b^  4b  3a^  0a ]   
 -0.00029297 	 [ 6b^  4b  0a^  3a ]   
 -0.00029297 	 [ 6b^  4b  3b^  0b ]   
 -0.00029297 	 [ 6b^  4b  0b^  3b ]   
 -0.00029297 	 [ 4b^  6b  3a^  0a ]   
 -0.00029297 	 [ 4b^  6b  0a^  3a ]   
 -0.00029297 	 [ 4b^  6b  3b^  0b ]   
 -0.00029297 	 [ 4b^  6b  0b^  3b ]  
]
543  [ -0.00322898 	 [ 6a^  3a  4a^  1a ]   
 -0.00322898 	 [ 6a^  3a  1a^  4a ]   
 -0.00322898 	 [ 6a^  3a  4b^  1b ]   
 -0.00322898 	 [ 6a^  3a  1b^  4b ]   
 -0.00322898 	 [ 3a^  6a  4a^  1a ]   
 -0.00322898 	 [ 3a^  6a  1a^  4a ]   
 -0.00322898 	 [ 3a^  6a  4b^  1b ]   
 -0.00322898 	 [ 3a^  6a  1b^  4b ]   
 -0.00322898 	 [ 6b^  3b  4a^  1a ]   
 -0.00322898 	 [ 6b^  3b  1a^  4a ]   
 -0.00322898 	 [ 6b^  3b  4b^  1b ]   
 -0.00322898 	 [ 6b^  3b  1b^  4b ]   
 -0.00322898 	 [ 3b^  6b  4a^  1a ]   
 -0.00322898 	 [ 3b^  6b  1a^  4a ]   
 -0.00322898 	 [ 3b^  6b  4b^  1b ]   
 -0.00322898 	 [ 3b^  6b  1b^  4b ]  
]
544  [ -0.00095059 	 [ 6a^  1a  4a^  3a ]   
 -0.00095059 	 [ 6a^  1a  3a^  4a ]   
 -0.00095059 	 [ 6a^  1a  4b^  3b ]   
 -0.00095059 	 [ 6a^  1a  3b^  4b ]   
 -0.00095059 	 [ 1a^  6a  4a^  3a ]   
 -0.00095059 	 [ 1a^  6a  3a^  4a ]   
 -0.00095059 	 [ 1a^  6a  4b^  3b ]   
 -0.00095059 	 [ 1a^  6a  3b^  4b ]   
 -0.00095059 	 [ 6b^  1b  4a^  3a ]   
 -0.00095059 	 [ 6b^  1b  3a^  4a ]   
 -0.00095059 	 [ 6b^  1b  4b^  3b ]   
 -0.00095059 	 [ 6b^  1b  3b^  4b ]   
 -0.00095059 	 [ 1b^  6b  4a^  3a ]   
 -0.00095059 	 [ 1b^  6b  3a^  4a ]   
 -0.00095059 	 [ 1b^  6b  4b^  3b ]   
 -0.00095059 	 [ 1b^  6b  3b^  4b ]  
]
545  [ -0.00382170 	 [ 6a^  4a  3a^  1a ]   
 -0.00382170 	 [ 6a^  4a  1a^  3a ]   
 -0.00382170 	 [ 6a^  4a  3b^  1b ]   
 -0.00382170 	 [ 6a^  4a  1b^  3b ]   
 -0.00382170 	 [ 4a^  6a  3a^  1a ]   
 -0.00382170 	 [ 4a^  6a  1a^  3a ]   
 -0.00382170 	 [ 4a^  6a  3b^  1b ]   
 -0.00382170 	 [ 4a^  6a  1b^  3b ]   
 -0.00382170 	 [ 6b^  4b  3a^  1a ]   
 -0.00382170 	 [ 6b^  4b  1a^  3a ]   
 -0.00382170 	 [ 6b^  4b  3b^  1b ]   
 -0.00382170 	 [ 6b^  4b  1b^  3b ]   
 -0.00382170 	 [ 4b^  6b  3a^  1a ]   
 -0.00382170 	 [ 4b^  6b  1a^  3a ]   
 -0.00382170 	 [ 4b^  6b  3b^  1b ]   
 -0.00382170 	 [ 4b^  6b  1b^  3b ]  
]
546  [ -0.00191591 	 [ 6a^  3a  4a^  2a ]   
 -0.00191591 	 [ 6a^  3a  2a^  4a ]   
 -0.00191591 	 [ 6a^  3a  4b^  2b ]   
 -0.00191591 	 [ 6a^  3a  2b^  4b ]   
 -0.00191591 	 [ 3a^  6a  4a^  2a ]   
 -0.00191591 	 [ 3a^  6a  2a^  4a ]   
 -0.00191591 	 [ 3a^  6a  4b^  2b ]   
 -0.00191591 	 [ 3a^  6a  2b^  4b ]   
 -0.00191591 	 [ 6b^  3b  4a^  2a ]   
 -0.00191591 	 [ 6b^  3b  2a^  4a ]   
 -0.00191591 	 [ 6b^  3b  4b^  2b ]   
 -0.00191591 	 [ 6b^  3b  2b^  4b ]   
 -0.00191591 	 [ 3b^  6b  4a^  2a ]   
 -0.00191591 	 [ 3b^  6b  2a^  4a ]   
 -0.00191591 	 [ 3b^  6b  4b^  2b ]   
 -0.00191591 	 [ 3b^  6b  2b^  4b ]  
]
547  [ -0.00286251 	 [ 6a^  2a  4a^  3a ]   
 -0.00286251 	 [ 6a^  2a  3a^  4a ]   
 -0.00286251 	 [ 6a^  2a  4b^  3b ]   
 -0.00286251 	 [ 6a^  2a  3b^  4b ]   
 -0.00286251 	 [ 2a^  6a  4a^  3a ]   
 -0.00286251 	 [ 2a^  6a  3a^  4a ]   
 -0.00286251 	 [ 2a^  6a  4b^  3b ]   
 -0.00286251 	 [ 2a^  6a  3b^  4b ]   
 -0.00286251 	 [ 6b^  2b  4a^  3a ]   
 -0.00286251 	 [ 6b^  2b  3a^  4a ]   
 -0.00286251 	 [ 6b^  2b  4b^  3b ]   
 -0.00286251 	 [ 6b^  2b  3b^  4b ]   
 -0.00286251 	 [ 2b^  6b  4a^  3a ]   
 -0.00286251 	 [ 2b^  6b  3a^  4a ]   
 -0.00286251 	 [ 2b^  6b  4b^  3b ]   
 -0.00286251 	 [ 2b^  6b  3b^  4b ]  
]
548  [ -0.00028453 	 [ 6a^  4a  3a^  2a ]   
 -0.00028453 	 [ 6a^  4a  2a^  3a ]   
 -0.00028453 	 [ 6a^  4a  3b^  2b ]   
 -0.00028453 	 [ 6a^  4a  2b^  3b ]   
 -0.00028453 	 [ 4a^  6a  3a^  2a ]   
 -0.00028453 	 [ 4a^  6a  2a^  3a ]   
 -0.00028453 	 [ 4a^  6a  3b^  2b ]   
 -0.00028453 	 [ 4a^  6a  2b^  3b ]   
 -0.00028453 	 [ 6b^  4b  3a^  2a ]   
 -0.00028453 	 [ 6b^  4b  2a^  3a ]   
 -0.00028453 	 [ 6b^  4b  3b^  2b ]   
 -0.00028453 	 [ 6b^  4b  2b^  3b ]   
 -0.00028453 	 [ 4b^  6b  3a^  2a ]   
 -0.00028453 	 [ 4b^  6b  2a^  3a ]   
 -0.00028453 	 [ 4b^  6b  3b^  2b ]   
 -0.00028453 	 [ 4b^  6b  2b^  3b ]  
]
549  [ 0.01558825 	 [ 6a^  5a  6a^  5a ]   
 0.01558825 	 [ 6a^  5a  5a^  6a ]   
 0.01558825 	 [ 6a^  5a  6b^  5b ]   
 0.01558825 	 [ 6a^  5a  5b^  6b ]   
 0.01558825 	 [ 5a^  6a  6a^  5a ]   
 0.01558825 	 [ 5a^  6a  5a^  6a ]   
 0.01558825 	 [ 5a^  6a  6b^  5b ]   
 0.01558825 	 [ 5a^  6a  5b^  6b ]   
 0.01558825 	 [ 6b^  5b  6a^  5a ]   
 0.01558825 	 [ 6b^  5b  5a^  6a ]   
 0.01558825 	 [ 6b^  5b  6b^  5b ]   
 0.01558825 	 [ 6b^  5b  5b^  6b ]   
 0.01558825 	 [ 5b^  6b  6a^  5a ]   
 0.01558825 	 [ 5b^  6b  5a^  6a ]   
 0.01558825 	 [ 5b^  6b  6b^  5b ]   
 0.01558825 	 [ 5b^  6b  5b^  6b ]  
]
550  [ 0.02084248 	 [ 6a^  5a  5a^  5a ]   
 0.02084248 	 [ 6a^  5a  5b^  5b ]   
 0.02084248 	 [ 5a^  6a  5a^  5a ]   
 0.02084248 	 [ 5a^  6a  5b^  5b ]   
 0.02084248 	 [ 6b^  5b  5a^  5a ]   
 0.02084248 	 [ 6b^  5b  5b^  5b ]   
 0.02084248 	 [ 5b^  6b  5a^  5a ]   
 0.02084248 	 [ 5b^  6b  5b^  5b ]   
 -0.01042124 	 [ 6a^  5a ]   
 0.01042124 	 [ 5a^  6a ]   
 -0.01042124 	 [ 6b^  5b ]   
 0.01042124 	 [ 5b^  6b ]  
]
551  [ 0.09278429 	 [ 5a^  6a  6a^  6a ]   
 0.09278429 	 [ 5a^  6a  6b^  6b ]   
 0.09278429 	 [ 6a^  5a  6a^  6a ]   
 0.09278429 	 [ 6a^  5a  6b^  6b ]   
 0.09278429 	 [ 5b^  6b  6a^  6a ]   
 0.09278429 	 [ 5b^  6b  6b^  6b ]   
 0.09278429 	 [ 6b^  5b  6a^  6a ]   
 0.09278429 	 [ 6b^  5b  6b^  6b ]   
 -0.04639214 	 [ 5a^  6a ]   
 0.04639214 	 [ 6a^  5a ]   
 -0.04639214 	 [ 5b^  6b ]   
 0.04639214 	 [ 6b^  5b ]  
]
552  [ -0.23829114 	 [ 6a^  5a ]   
 -0.23829114 	 [ 5a^  6a ]   
 -0.23829114 	 [ 6b^  5b ]   
 -0.23829114 	 [ 5b^  6b ]  
]
553  [ 0.32429164 	 [ 6a^  6a  5a^  5a ]   
 0.32429164 	 [ 6a^  6a  5b^  5b ]   
 0.32429164 	 [ 6b^  6b  5a^  5a ]   
 0.32429164 	 [ 6b^  6b  5b^  5b ]  
]
554  [ 0.00189186 	 [ 6a^  0a  5b^  0b ]   
 0.00189186 	 [ 6a^  0a  0b^  5b ]   
 0.00189186 	 [ 0a^  6a  5b^  0b ]   
 0.00189186 	 [ 0a^  6a  0b^  5b ]  
]
555  [ 0.00189186 	 [ 6b^  0b  5a^  0a ]   
 0.00189186 	 [ 6b^  0b  0a^  5a ]   
 0.00189186 	 [ 0b^  6b  5a^  0a ]   
 0.00189186 	 [ 0b^  6b  0a^  5a ]  
]
556  [ 0.00189186 	 [ 6a^  0a  5a^  0a ]   
 0.00189186 	 [ 6a^  0a  0a^  5a ]   
 0.00189186 	 [ 0a^  6a  5a^  0a ]   
 0.00189186 	 [ 0a^  6a  0a^  5a ]   
 0.00189186 	 [ 6b^  0b  5b^  0b ]   
 0.00189186 	 [ 6b^  0b  0b^  5b ]   
 0.00189186 	 [ 0b^  6b  5b^  0b ]   
 0.00189186 	 [ 0b^  6b  0b^  5b ]   
 -0.00094593 	 [ 6a^  5a ]   
 0.00094593 	 [ 5a^  6a ]   
 -0.00094593 	 [ 6b^  5b ]   
 0.00094593 	 [ 5b^  6b ]  
]
557  [ 0.00250734 	 [ 6a^  5a  5b^  0b ]   
 0.00250734 	 [ 6a^  5a  0b^  5b ]   
 0.00250734 	 [ 5a^  6a  5b^  0b ]   
 0.00250734 	 [ 5a^  6a  0b^  5b ]  
]
558  [ 0.00250734 	 [ 6b^  5b  5a^  0a ]   
 0.00250734 	 [ 6b^  5b  0a^  5a ]   
 0.00250734 	 [ 5b^  6b  5a^  0a ]   
 0.00250734 	 [ 5b^  6b  0a^  5a ]  
]
559  [ 0.00250734 	 [ 6a^  5a  5a^  0a ]   
 0.00250734 	 [ 6a^  5a  0a^  5a ]   
 0.00250734 	 [ 5a^  6a  5a^  0a ]   
 0.00250734 	 [ 5a^  6a  0a^  5a ]   
 0.00250734 	 [ 6b^  5b  5b^  0b ]   
 0.00250734 	 [ 6b^  5b  0b^  5b ]   
 0.00250734 	 [ 5b^  6b  5b^  0b ]   
 0.00250734 	 [ 5b^  6b  0b^  5b ]   
 -0.00125367 	 [ 6a^  0a ]   
 0.00125367 	 [ 0a^  6a ]   
 -0.00125367 	 [ 6b^  0b ]   
 0.00125367 	 [ 0b^  6b ]  
]
560  [ -0.00020758 	 [ 6a^  5a  6b^  0b ]   
 -0.00020758 	 [ 6a^  5a  0b^  6b ]   
 -0.00020758 	 [ 5a^  6a  6b^  0b ]   
 -0.00020758 	 [ 5a^  6a  0b^  6b ]  
]
561  [ -0.00020758 	 [ 6b^  5b  6a^  0a ]   
 -0.00020758 	 [ 6b^  5b  0a^  6a ]   
 -0.00020758 	 [ 5b^  6b  6a^  0a ]   
 -0.00020758 	 [ 5b^  6b  0a^  6a ]  
]
562  [ -0.00020758 	 [ 6a^  5a  6a^  0a ]   
 -0.00020758 	 [ 6a^  5a  0a^  6a ]   
 -0.00020758 	 [ 5a^  6a  6a^  0a ]   
 -0.00020758 	 [ 5a^  6a  0a^  6a ]   
 -0.00020758 	 [ 6b^  5b  6b^  0b ]   
 -0.00020758 	 [ 6b^  5b  0b^  6b ]   
 -0.00020758 	 [ 5b^  6b  6b^  0b ]   
 -0.00020758 	 [ 5b^  6b  0b^  6b ]   
 0.00010379 	 [ 5a^  0a ]   
 -0.00010379 	 [ 0a^  5a ]   
 0.00010379 	 [ 5b^  0b ]   
 -0.00010379 	 [ 0b^  5b ]  
]
563  [ 0.03792518 	 [ 6a^  5a  0a^  0a ]   
 0.03792518 	 [ 6a^  5a  0b^  0b ]   
 0.03792518 	 [ 5a^  6a  0a^  0a ]   
 0.03792518 	 [ 5a^  6a  0b^  0b ]   
 0.03792518 	 [ 6b^  5b  0a^  0a ]   
 0.03792518 	 [ 6b^  5b  0b^  0b ]   
 0.03792518 	 [ 5b^  6b  0a^  0a ]   
 0.03792518 	 [ 5b^  6b  0b^  0b ]  
]
564  [ -0.00030667 	 [ 6a^  0a  5a^  5a ]   
 -0.00030667 	 [ 6a^  0a  5b^  5b ]   
 -0.00030667 	 [ 0a^  6a  5a^  5a ]   
 -0.00030667 	 [ 0a^  6a  5b^  5b ]   
 -0.00030667 	 [ 6b^  0b  5a^  5a ]   
 -0.00030667 	 [ 6b^  0b  5b^  5b ]   
 -0.00030667 	 [ 0b^  6b  5a^  5a ]   
 -0.00030667 	 [ 0b^  6b  5b^  5b ]  
]
565  [ 0.00773284 	 [ 5a^  0a  6a^  6a ]   
 0.00773284 	 [ 5a^  0a  6b^  6b ]   
 0.00773284 	 [ 0a^  5a  6a^  6a ]   
 0.00773284 	 [ 0a^  5a  6b^  6b ]   
 0.00773284 	 [ 5b^  0b  6a^  6a ]   
 0.00773284 	 [ 5b^  0b  6b^  6b ]   
 0.00773284 	 [ 0b^  5b  6a^  6a ]   
 0.00773284 	 [ 0b^  5b  6b^  6b ]  
]
566  [ 0.03485409 	 [ 6a^  1a  5b^  1b ]   
 0.03485409 	 [ 6a^  1a  1b^  5b ]   
 0.03485409 	 [ 1a^  6a  5b^  1b ]   
 0.03485409 	 [ 1a^  6a  1b^  5b ]  
]
567  [ 0.03485409 	 [ 6b^  1b  5a^  1a ]   
 0.03485409 	 [ 6b^  1b  1a^  5a ]   
 0.03485409 	 [ 1b^  6b  5a^  1a ]   
 0.03485409 	 [ 1b^  6b  1a^  5a ]  
]
568  [ 0.03485409 	 [ 6a^  1a  5a^  1a ]   
 0.03485409 	 [ 6a^  1a  1a^  5a ]   
 0.03485409 	 [ 1a^  6a  5a^  1a ]   
 0.03485409 	 [ 1a^  6a  1a^  5a ]   
 0.03485409 	 [ 6b^  1b  5b^  1b ]   
 0.03485409 	 [ 6b^  1b  1b^  5b ]   
 0.03485409 	 [ 1b^  6b  5b^  1b ]   
 0.03485409 	 [ 1b^  6b  1b^  5b ]   
 -0.01742704 	 [ 6a^  5a ]   
 0.01742704 	 [ 5a^  6a ]   
 -0.01742704 	 [ 6b^  5b ]   
 0.01742704 	 [ 5b^  6b ]  
]
569  [ -0.00612484 	 [ 6a^  5a  5b^  1b ]   
 -0.00612484 	 [ 6a^  5a  1b^  5b ]   
 -0.00612484 	 [ 5a^  6a  5b^  1b ]   
 -0.00612484 	 [ 5a^  6a  1b^  5b ]  
]
570  [ -0.00612484 	 [ 6b^  5b  5a^  1a ]   
 -0.00612484 	 [ 6b^  5b  1a^  5a ]   
 -0.00612484 	 [ 5b^  6b  5a^  1a ]   
 -0.00612484 	 [ 5b^  6b  1a^  5a ]  
]
571  [ -0.00612484 	 [ 6a^  5a  5a^  1a ]   
 -0.00612484 	 [ 6a^  5a  1a^  5a ]   
 -0.00612484 	 [ 5a^  6a  5a^  1a ]   
 -0.00612484 	 [ 5a^  6a  1a^  5a ]   
 -0.00612484 	 [ 6b^  5b  5b^  1b ]   
 -0.00612484 	 [ 6b^  5b  1b^  5b ]   
 -0.00612484 	 [ 5b^  6b  5b^  1b ]   
 -0.00612484 	 [ 5b^  6b  1b^  5b ]   
 0.00306242 	 [ 6a^  1a ]   
 -0.00306242 	 [ 1a^  6a ]   
 0.00306242 	 [ 6b^  1b ]   
 -0.00306242 	 [ 1b^  6b ]  
]
572  [ -0.04851351 	 [ 6a^  5a  6b^  1b ]   
 -0.04851351 	 [ 6a^  5a  1b^  6b ]   
 -0.04851351 	 [ 5a^  6a  6b^  1b ]   
 -0.04851351 	 [ 5a^  6a  1b^  6b ]  
]
573  [ -0.04851351 	 [ 6b^  5b  6a^  1a ]   
 -0.04851351 	 [ 6b^  5b  1a^  6a ]   
 -0.04851351 	 [ 5b^  6b  6a^  1a ]   
 -0.04851351 	 [ 5b^  6b  1a^  6a ]  
]
574  [ -0.04851351 	 [ 6a^  5a  6a^  1a ]   
 -0.04851351 	 [ 6a^  5a  1a^  6a ]   
 -0.04851351 	 [ 5a^  6a  6a^  1a ]   
 -0.04851351 	 [ 5a^  6a  1a^  6a ]   
 -0.04851351 	 [ 6b^  5b  6b^  1b ]   
 -0.04851351 	 [ 6b^  5b  1b^  6b ]   
 -0.04851351 	 [ 5b^  6b  6b^  1b ]   
 -0.04851351 	 [ 5b^  6b  1b^  6b ]   
 0.02425675 	 [ 5a^  1a ]   
 -0.02425675 	 [ 1a^  5a ]   
 0.02425675 	 [ 5b^  1b ]   
 -0.02425675 	 [ 1b^  5b ]  
]
575  [ 0.05974410 	 [ 6a^  5a  1a^  1a ]   
 0.05974410 	 [ 6a^  5a  1b^  1b ]   
 0.05974410 	 [ 5a^  6a  1a^  1a ]   
 0.05974410 	 [ 5a^  6a  1b^  1b ]   
 0.05974410 	 [ 6b^  5b  1a^  1a ]   
 0.05974410 	 [ 6b^  5b  1b^  1b ]   
 0.05974410 	 [ 5b^  6b  1a^  1a ]   
 0.05974410 	 [ 5b^  6b  1b^  1b ]  
]
576  [ -0.02385945 	 [ 6a^  1a  5a^  5a ]   
 -0.02385945 	 [ 6a^  1a  5b^  5b ]   
 -0.02385945 	 [ 1a^  6a  5a^  5a ]   
 -0.02385945 	 [ 1a^  6a  5b^  5b ]   
 -0.02385945 	 [ 6b^  1b  5a^  5a ]   
 -0.02385945 	 [ 6b^  1b  5b^  5b ]   
 -0.02385945 	 [ 1b^  6b  5a^  5a ]   
 -0.02385945 	 [ 1b^  6b  5b^  5b ]  
]
577  [ -0.10267102 	 [ 5a^  1a  6a^  6a ]   
 -0.10267102 	 [ 5a^  1a  6b^  6b ]   
 -0.10267102 	 [ 1a^  5a  6a^  6a ]   
 -0.10267102 	 [ 1a^  5a  6b^  6b ]   
 -0.10267102 	 [ 5b^  1b  6a^  6a ]   
 -0.10267102 	 [ 5b^  1b  6b^  6b ]   
 -0.10267102 	 [ 1b^  5b  6a^  6a ]   
 -0.10267102 	 [ 1b^  5b  6b^  6b ]  
]
578  [ -0.00087316 	 [ 6a^  1a  5a^  0a ]   
 -0.00087316 	 [ 6a^  1a  0a^  5a ]   
 -0.00087316 	 [ 6a^  1a  5b^  0b ]   
 -0.00087316 	 [ 6a^  1a  0b^  5b ]   
 -0.00087316 	 [ 1a^  6a  5a^  0a ]   
 -0.00087316 	 [ 1a^  6a  0a^  5a ]   
 -0.00087316 	 [ 1a^  6a  5b^  0b ]   
 -0.00087316 	 [ 1a^  6a  0b^  5b ]   
 -0.00087316 	 [ 6b^  1b  5a^  0a ]   
 -0.00087316 	 [ 6b^  1b  0a^  5a ]   
 -0.00087316 	 [ 6b^  1b  5b^  0b ]   
 -0.00087316 	 [ 6b^  1b  0b^  5b ]   
 -0.00087316 	 [ 1b^  6b  5a^  0a ]   
 -0.00087316 	 [ 1b^  6b  0a^  5a ]   
 -0.00087316 	 [ 1b^  6b  5b^  0b ]   
 -0.00087316 	 [ 1b^  6b  0b^  5b ]  
]
579  [ 0.00040501 	 [ 6a^  0a  5a^  1a ]   
 0.00040501 	 [ 6a^  0a  1a^  5a ]   
 0.00040501 	 [ 6a^  0a  5b^  1b ]   
 0.00040501 	 [ 6a^  0a  1b^  5b ]   
 0.00040501 	 [ 0a^  6a  5a^  1a ]   
 0.00040501 	 [ 0a^  6a  1a^  5a ]   
 0.00040501 	 [ 0a^  6a  5b^  1b ]   
 0.00040501 	 [ 0a^  6a  1b^  5b ]   
 0.00040501 	 [ 6b^  0b  5a^  1a ]   
 0.00040501 	 [ 6b^  0b  1a^  5a ]   
 0.00040501 	 [ 6b^  0b  5b^  1b ]   
 0.00040501 	 [ 6b^  0b  1b^  5b ]   
 0.00040501 	 [ 0b^  6b  5a^  1a ]   
 0.00040501 	 [ 0b^  6b  1a^  5a ]   
 0.00040501 	 [ 0b^  6b  5b^  1b ]   
 0.00040501 	 [ 0b^  6b  1b^  5b ]  
]
580  [ 0.00150240 	 [ 6a^  5a  1a^  0a ]   
 0.00150240 	 [ 6a^  5a  0a^  1a ]   
 0.00150240 	 [ 6a^  5a  1b^  0b ]   
 0.00150240 	 [ 6a^  5a  0b^  1b ]   
 0.00150240 	 [ 5a^  6a  1a^  0a ]   
 0.00150240 	 [ 5a^  6a  0a^  1a ]   
 0.00150240 	 [ 5a^  6a  1b^  0b ]   
 0.00150240 	 [ 5a^  6a  0b^  1b ]   
 0.00150240 	 [ 6b^  5b  1a^  0a ]   
 0.00150240 	 [ 6b^  5b  0a^  1a ]   
 0.00150240 	 [ 6b^  5b  1b^  0b ]   
 0.00150240 	 [ 6b^  5b  0b^  1b ]   
 0.00150240 	 [ 5b^  6b  1a^  0a ]   
 0.00150240 	 [ 5b^  6b  0a^  1a ]   
 0.00150240 	 [ 5b^  6b  1b^  0b ]   
 0.00150240 	 [ 5b^  6b  0b^  1b ]  
]
581  [ -0.00211731 	 [ 6a^  2a  5b^  2b ]   
 -0.00211731 	 [ 6a^  2a  2b^  5b ]   
 -0.00211731 	 [ 2a^  6a  5b^  2b ]   
 -0.00211731 	 [ 2a^  6a  2b^  5b ]  
]
582  [ -0.00211731 	 [ 6b^  2b  5a^  2a ]   
 -0.00211731 	 [ 6b^  2b  2a^  5a ]   
 -0.00211731 	 [ 2b^  6b  5a^  2a ]   
 -0.00211731 	 [ 2b^  6b  2a^  5a ]  
]
583  [ -0.00211731 	 [ 6a^  2a  5a^  2a ]   
 -0.00211731 	 [ 6a^  2a  2a^  5a ]   
 -0.00211731 	 [ 2a^  6a  5a^  2a ]   
 -0.00211731 	 [ 2a^  6a  2a^  5a ]   
 -0.00211731 	 [ 6b^  2b  5b^  2b ]   
 -0.00211731 	 [ 6b^  2b  2b^  5b ]   
 -0.00211731 	 [ 2b^  6b  5b^  2b ]   
 -0.00211731 	 [ 2b^  6b  2b^  5b ]   
 0.00105865 	 [ 6a^  5a ]   
 -0.00105865 	 [ 5a^  6a ]   
 0.00105865 	 [ 6b^  5b ]   
 -0.00105865 	 [ 5b^  6b ]  
]
584  [ 0.00491984 	 [ 6a^  5a  5b^  2b ]   
 0.00491984 	 [ 6a^  5a  2b^  5b ]   
 0.00491984 	 [ 5a^  6a  5b^  2b ]   
 0.00491984 	 [ 5a^  6a  2b^  5b ]  
]
585  [ 0.00491984 	 [ 6b^  5b  5a^  2a ]   
 0.00491984 	 [ 6b^  5b  2a^  5a ]   
 0.00491984 	 [ 5b^  6b  5a^  2a ]   
 0.00491984 	 [ 5b^  6b  2a^  5a ]  
]
586  [ 0.00491984 	 [ 6a^  5a  5a^  2a ]   
 0.00491984 	 [ 6a^  5a  2a^  5a ]   
 0.00491984 	 [ 5a^  6a  5a^  2a ]   
 0.00491984 	 [ 5a^  6a  2a^  5a ]   
 0.00491984 	 [ 6b^  5b  5b^  2b ]   
 0.00491984 	 [ 6b^  5b  2b^  5b ]   
 0.00491984 	 [ 5b^  6b  5b^  2b ]   
 0.00491984 	 [ 5b^  6b  2b^  5b ]   
 -0.00245992 	 [ 6a^  2a ]   
 0.00245992 	 [ 2a^  6a ]   
 -0.00245992 	 [ 6b^  2b ]   
 0.00245992 	 [ 2b^  6b ]  
]
587  [ 0.01033507 	 [ 6a^  5a  6b^  2b ]   
 0.01033507 	 [ 6a^  5a  2b^  6b ]   
 0.01033507 	 [ 5a^  6a  6b^  2b ]   
 0.01033507 	 [ 5a^  6a  2b^  6b ]  
]
588  [ 0.01033507 	 [ 6b^  5b  6a^  2a ]   
 0.01033507 	 [ 6b^  5b  2a^  6a ]   
 0.01033507 	 [ 5b^  6b  6a^  2a ]   
 0.01033507 	 [ 5b^  6b  2a^  6a ]  
]
589  [ 0.01033507 	 [ 6a^  5a  6a^  2a ]   
 0.01033507 	 [ 6a^  5a  2a^  6a ]   
 0.01033507 	 [ 5a^  6a  6a^  2a ]   
 0.01033507 	 [ 5a^  6a  2a^  6a ]   
 0.01033507 	 [ 6b^  5b  6b^  2b ]   
 0.01033507 	 [ 6b^  5b  2b^  6b ]   
 0.01033507 	 [ 5b^  6b  6b^  2b ]   
 0.01033507 	 [ 5b^  6b  2b^  6b ]   
 -0.00516753 	 [ 5a^  2a ]   
 0.00516753 	 [ 2a^  5a ]   
 -0.00516753 	 [ 5b^  2b ]   
 0.00516753 	 [ 2b^  5b ]  
]
590  [ 0.00336199 	 [ 6a^  5a  2a^  2a ]   
 0.00336199 	 [ 6a^  5a  2b^  2b ]   
 0.00336199 	 [ 5a^  6a  2a^  2a ]   
 0.00336199 	 [ 5a^  6a  2b^  2b ]   
 0.00336199 	 [ 6b^  5b  2a^  2a ]   
 0.00336199 	 [ 6b^  5b  2b^  2b ]   
 0.00336199 	 [ 5b^  6b  2a^  2a ]   
 0.00336199 	 [ 5b^  6b  2b^  2b ]  
]
591  [ 0.00453944 	 [ 6a^  2a  5a^  5a ]   
 0.00453944 	 [ 6a^  2a  5b^  5b ]   
 0.00453944 	 [ 2a^  6a  5a^  5a ]   
 0.00453944 	 [ 2a^  6a  5b^  5b ]   
 0.00453944 	 [ 6b^  2b  5a^  5a ]   
 0.00453944 	 [ 6b^  2b  5b^  5b ]   
 0.00453944 	 [ 2b^  6b  5a^  5a ]   
 0.00453944 	 [ 2b^  6b  5b^  5b ]  
]
592  [ 0.04475734 	 [ 5a^  2a  6a^  6a ]   
 0.04475734 	 [ 5a^  2a  6b^  6b ]   
 0.04475734 	 [ 2a^  5a  6a^  6a ]   
 0.04475734 	 [ 2a^  5a  6b^  6b ]   
 0.04475734 	 [ 5b^  2b  6a^  6a ]   
 0.04475734 	 [ 5b^  2b  6b^  6b ]   
 0.04475734 	 [ 2b^  5b  6a^  6a ]   
 0.04475734 	 [ 2b^  5b  6b^  6b ]  
]
593  [ -0.00022858 	 [ 6a^  2a  5a^  0a ]   
 -0.00022858 	 [ 6a^  2a  0a^  5a ]   
 -0.00022858 	 [ 6a^  2a  5b^  0b ]   
 -0.00022858 	 [ 6a^  2a  0b^  5b ]   
 -0.00022858 	 [ 2a^  6a  5a^  0a ]   
 -0.00022858 	 [ 2a^  6a  0a^  5a ]   
 -0.00022858 	 [ 2a^  6a  5b^  0b ]   
 -0.00022858 	 [ 2a^  6a  0b^  5b ]   
 -0.00022858 	 [ 6b^  2b  5a^  0a ]   
 -0.00022858 	 [ 6b^  2b  0a^  5a ]   
 -0.00022858 	 [ 6b^  2b  5b^  0b ]   
 -0.00022858 	 [ 6b^  2b  0b^  5b ]   
 -0.00022858 	 [ 2b^  6b  5a^  0a ]   
 -0.00022858 	 [ 2b^  6b  0a^  5a ]   
 -0.00022858 	 [ 2b^  6b  5b^  0b ]   
 -0.00022858 	 [ 2b^  6b  0b^  5b ]  
]
594  [ 0.00019356 	 [ 6a^  0a  5a^  2a ]   
 0.00019356 	 [ 6a^  0a  2a^  5a ]   
 0.00019356 	 [ 6a^  0a  5b^  2b ]   
 0.00019356 	 [ 6a^  0a  2b^  5b ]   
 0.00019356 	 [ 0a^  6a  5a^  2a ]   
 0.00019356 	 [ 0a^  6a  2a^  5a ]   
 0.00019356 	 [ 0a^  6a  5b^  2b ]   
 0.00019356 	 [ 0a^  6a  2b^  5b ]   
 0.00019356 	 [ 6b^  0b  5a^  2a ]   
 0.00019356 	 [ 6b^  0b  2a^  5a ]   
 0.00019356 	 [ 6b^  0b  5b^  2b ]   
 0.00019356 	 [ 6b^  0b  2b^  5b ]   
 0.00019356 	 [ 0b^  6b  5a^  2a ]   
 0.00019356 	 [ 0b^  6b  2a^  5a ]   
 0.00019356 	 [ 0b^  6b  5b^  2b ]   
 0.00019356 	 [ 0b^  6b  2b^  5b ]  
]
595  [ -0.00152371 	 [ 6a^  5a  2a^  0a ]   
 -0.00152371 	 [ 6a^  5a  0a^  2a ]   
 -0.00152371 	 [ 6a^  5a  2b^  0b ]   
 -0.00152371 	 [ 6a^  5a  0b^  2b ]   
 -0.00152371 	 [ 5a^  6a  2a^  0a ]   
 -0.00152371 	 [ 5a^  6a  0a^  2a ]   
 -0.00152371 	 [ 5a^  6a  2b^  0b ]   
 -0.00152371 	 [ 5a^  6a  0b^  2b ]   
 -0.00152371 	 [ 6b^  5b  2a^  0a ]   
 -0.00152371 	 [ 6b^  5b  0a^  2a ]   
 -0.00152371 	 [ 6b^  5b  2b^  0b ]   
 -0.00152371 	 [ 6b^  5b  0b^  2b ]   
 -0.00152371 	 [ 5b^  6b  2a^  0a ]   
 -0.00152371 	 [ 5b^  6b  0a^  2a ]   
 -0.00152371 	 [ 5b^  6b  2b^  0b ]   
 -0.00152371 	 [ 5b^  6b  0b^  2b ]  
]
596  [ -0.00528287 	 [ 6a^  2a  5a^  1a ]   
 -0.00528287 	 [ 6a^  2a  1a^  5a ]   
 -0.00528287 	 [ 6a^  2a  5b^  1b ]   
 -0.00528287 	 [ 6a^  2a  1b^  5b ]   
 -0.00528287 	 [ 2a^  6a  5a^  1a ]   
 -0.00528287 	 [ 2a^  6a  1a^  5a ]   
 -0.00528287 	 [ 2a^  6a  5b^  1b ]   
 -0.00528287 	 [ 2a^  6a  1b^  5b ]   
 -0.00528287 	 [ 6b^  2b  5a^  1a ]   
 -0.00528287 	 [ 6b^  2b  1a^  5a ]   
 -0.00528287 	 [ 6b^  2b  5b^  1b ]   
 -0.00528287 	 [ 6b^  2b  1b^  5b ]   
 -0.00528287 	 [ 2b^  6b  5a^  1a ]   
 -0.00528287 	 [ 2b^  6b  1a^  5a ]   
 -0.00528287 	 [ 2b^  6b  5b^  1b ]   
 -0.00528287 	 [ 2b^  6b  1b^  5b ]  
]
597  [ -0.00701214 	 [ 6a^  1a  5a^  2a ]   
 -0.00701214 	 [ 6a^  1a  2a^  5a ]   
 -0.00701214 	 [ 6a^  1a  5b^  2b ]   
 -0.00701214 	 [ 6a^  1a  2b^  5b ]   
 -0.00701214 	 [ 1a^  6a  5a^  2a ]   
 -0.00701214 	 [ 1a^  6a  2a^  5a ]   
 -0.00701214 	 [ 1a^  6a  5b^  2b ]   
 -0.00701214 	 [ 1a^  6a  2b^  5b ]   
 -0.00701214 	 [ 6b^  1b  5a^  2a ]   
 -0.00701214 	 [ 6b^  1b  2a^  5a ]   
 -0.00701214 	 [ 6b^  1b  5b^  2b ]   
 -0.00701214 	 [ 6b^  1b  2b^  5b ]   
 -0.00701214 	 [ 1b^  6b  5a^  2a ]   
 -0.00701214 	 [ 1b^  6b  2a^  5a ]   
 -0.00701214 	 [ 1b^  6b  5b^  2b ]   
 -0.00701214 	 [ 1b^  6b  2b^  5b ]  
]
598  [ -0.00752711 	 [ 6a^  5a  2a^  1a ]   
 -0.00752711 	 [ 6a^  5a  1a^  2a ]   
 -0.00752711 	 [ 6a^  5a  2b^  1b ]   
 -0.00752711 	 [ 6a^  5a  1b^  2b ]   
 -0.00752711 	 [ 5a^  6a  2a^  1a ]   
 -0.00752711 	 [ 5a^  6a  1a^  2a ]   
 -0.00752711 	 [ 5a^  6a  2b^  1b ]   
 -0.00752711 	 [ 5a^  6a  1b^  2b ]   
 -0.00752711 	 [ 6b^  5b  2a^  1a ]   
 -0.00752711 	 [ 6b^  5b  1a^  2a ]   
 -0.00752711 	 [ 6b^  5b  2b^  1b ]   
 -0.00752711 	 [ 6b^  5b  1b^  2b ]   
 -0.00752711 	 [ 5b^  6b  2a^  1a ]   
 -0.00752711 	 [ 5b^  6b  1a^  2a ]   
 -0.00752711 	 [ 5b^  6b  2b^  1b ]   
 -0.00752711 	 [ 5b^  6b  1b^  2b ]  
]
599  [ 0.00593386 	 [ 6a^  3a  5b^  3b ]   
 0.00593386 	 [ 6a^  3a  3b^  5b ]   
 0.00593386 	 [ 3a^  6a  5b^  3b ]   
 0.00593386 	 [ 3a^  6a  3b^  5b ]  
]
600  [ 0.00593386 	 [ 6b^  3b  5a^  3a ]   
 0.00593386 	 [ 6b^  3b  3a^  5a ]   
 0.00593386 	 [ 3b^  6b  5a^  3a ]   
 0.00593386 	 [ 3b^  6b  3a^  5a ]  
]
601  [ 0.00593386 	 [ 6a^  3a  5a^  3a ]   
 0.00593386 	 [ 6a^  3a  3a^  5a ]   
 0.00593386 	 [ 3a^  6a  5a^  3a ]   
 0.00593386 	 [ 3a^  6a  3a^  5a ]   
 0.00593386 	 [ 6b^  3b  5b^  3b ]   
 0.00593386 	 [ 6b^  3b  3b^  5b ]   
 0.00593386 	 [ 3b^  6b  5b^  3b ]   
 0.00593386 	 [ 3b^  6b  3b^  5b ]   
 -0.00296693 	 [ 6a^  5a ]   
 0.00296693 	 [ 5a^  6a ]   
 -0.00296693 	 [ 6b^  5b ]   
 0.00296693 	 [ 5b^  6b ]  
]
602  [ 0.00809878 	 [ 6a^  5a  5b^  3b ]   
 0.00809878 	 [ 6a^  5a  3b^  5b ]   
 0.00809878 	 [ 5a^  6a  5b^  3b ]   
 0.00809878 	 [ 5a^  6a  3b^  5b ]  
]
603  [ 0.00809878 	 [ 6b^  5b  5a^  3a ]   
 0.00809878 	 [ 6b^  5b  3a^  5a ]   
 0.00809878 	 [ 5b^  6b  5a^  3a ]   
 0.00809878 	 [ 5b^  6b  3a^  5a ]  
]
604  [ 0.00809878 	 [ 6a^  5a  5a^  3a ]   
 0.00809878 	 [ 6a^  5a  3a^  5a ]   
 0.00809878 	 [ 5a^  6a  5a^  3a ]   
 0.00809878 	 [ 5a^  6a  3a^  5a ]   
 0.00809878 	 [ 6b^  5b  5b^  3b ]   
 0.00809878 	 [ 6b^  5b  3b^  5b ]   
 0.00809878 	 [ 5b^  6b  5b^  3b ]   
 0.00809878 	 [ 5b^  6b  3b^  5b ]   
 -0.00404939 	 [ 6a^  3a ]   
 0.00404939 	 [ 3a^  6a ]   
 -0.00404939 	 [ 6b^  3b ]   
 0.00404939 	 [ 3b^  6b ]  
]
605  [ 0.01914816 	 [ 6a^  5a  6b^  3b ]   
 0.01914816 	 [ 6a^  5a  3b^  6b ]   
 0.01914816 	 [ 5a^  6a  6b^  3b ]   
 0.01914816 	 [ 5a^  6a  3b^  6b ]  
]
606  [ 0.01914816 	 [ 6b^  5b  6a^  3a ]   
 0.01914816 	 [ 6b^  5b  3a^  6a ]   
 0.01914816 	 [ 5b^  6b  6a^  3a ]   
 0.01914816 	 [ 5b^  6b  3a^  6a ]  
]
607  [ 0.01914816 	 [ 6a^  5a  6a^  3a ]   
 0.01914816 	 [ 6a^  5a  3a^  6a ]   
 0.01914816 	 [ 5a^  6a  6a^  3a ]   
 0.01914816 	 [ 5a^  6a  3a^  6a ]   
 0.01914816 	 [ 6b^  5b  6b^  3b ]   
 0.01914816 	 [ 6b^  5b  3b^  6b ]   
 0.01914816 	 [ 5b^  6b  6b^  3b ]   
 0.01914816 	 [ 5b^  6b  3b^  6b ]   
 -0.00957408 	 [ 5a^  3a ]   
 0.00957408 	 [ 3a^  5a ]   
 -0.00957408 	 [ 5b^  3b ]   
 0.00957408 	 [ 3b^  5b ]  
]
608  [ 0.00950166 	 [ 6a^  5a  3a^  3a ]   
 0.00950166 	 [ 6a^  5a  3b^  3b ]   
 0.00950166 	 [ 5a^  6a  3a^  3a ]   
 0.00950166 	 [ 5a^  6a  3b^  3b ]   
 0.00950166 	 [ 6b^  5b  3a^  3a ]   
 0.00950166 	 [ 6b^  5b  3b^  3b ]   
 0.00950166 	 [ 5b^  6b  3a^  3a ]   
 0.00950166 	 [ 5b^  6b  3b^  3b ]  
]
609  [ 0.02924205 	 [ 6a^  3a  5a^  5a ]   
 0.02924205 	 [ 6a^  3a  5b^  5b ]   
 0.02924205 	 [ 3a^  6a  5a^  5a ]   
 0.02924205 	 [ 3a^  6a  5b^  5b ]   
 0.02924205 	 [ 6b^  3b  5a^  5a ]   
 0.02924205 	 [ 6b^  3b  5b^  5b ]   
 0.02924205 	 [ 3b^  6b  5a^  5a ]   
 0.02924205 	 [ 3b^  6b  5b^  5b ]  
]
610  [ 0.03734104 	 [ 5a^  3a  6a^  6a ]   
 0.03734104 	 [ 5a^  3a  6b^  6b ]   
 0.03734104 	 [ 3a^  5a  6a^  6a ]   
 0.03734104 	 [ 3a^  5a  6b^  6b ]   
 0.03734104 	 [ 5b^  3b  6a^  6a ]   
 0.03734104 	 [ 5b^  3b  6b^  6b ]   
 0.03734104 	 [ 3b^  5b  6a^  6a ]   
 0.03734104 	 [ 3b^  5b  6b^  6b ]  
]
611  [ 0.00091707 	 [ 6a^  3a  5a^  0a ]   
 0.00091707 	 [ 6a^  3a  0a^  5a ]   
 0.00091707 	 [ 6a^  3a  5b^  0b ]   
 0.00091707 	 [ 6a^  3a  0b^  5b ]   
 0.00091707 	 [ 3a^  6a  5a^  0a ]   
 0.00091707 	 [ 3a^  6a  0a^  5a ]   
 0.00091707 	 [ 3a^  6a  5b^  0b ]   
 0.00091707 	 [ 3a^  6a  0b^  5b ]   
 0.00091707 	 [ 6b^  3b  5a^  0a ]   
 0.00091707 	 [ 6b^  3b  0a^  5a ]   
 0.00091707 	 [ 6b^  3b  5b^  0b ]   
 0.00091707 	 [ 6b^  3b  0b^  5b ]   
 0.00091707 	 [ 3b^  6b  5a^  0a ]   
 0.00091707 	 [ 3b^  6b  0a^  5a ]   
 0.00091707 	 [ 3b^  6b  5b^  0b ]   
 0.00091707 	 [ 3b^  6b  0b^  5b ]  
]
612  [ 0.00003810 	 [ 6a^  0a  5a^  3a ]   
 0.00003810 	 [ 6a^  0a  3a^  5a ]   
 0.00003810 	 [ 6a^  0a  5b^  3b ]   
 0.00003810 	 [ 6a^  0a  3b^  5b ]   
 0.00003810 	 [ 0a^  6a  5a^  3a ]   
 0.00003810 	 [ 0a^  6a  3a^  5a ]   
 0.00003810 	 [ 0a^  6a  5b^  3b ]   
 0.00003810 	 [ 0a^  6a  3b^  5b ]   
 0.00003810 	 [ 6b^  0b  5a^  3a ]   
 0.00003810 	 [ 6b^  0b  3a^  5a ]   
 0.00003810 	 [ 6b^  0b  5b^  3b ]   
 0.00003810 	 [ 6b^  0b  3b^  5b ]   
 0.00003810 	 [ 0b^  6b  5a^  3a ]   
 0.00003810 	 [ 0b^  6b  3a^  5a ]   
 0.00003810 	 [ 0b^  6b  5b^  3b ]   
 0.00003810 	 [ 0b^  6b  3b^  5b ]  
]
613  [ -0.00210880 	 [ 6a^  5a  3a^  0a ]   
 -0.00210880 	 [ 6a^  5a  0a^  3a ]   
 -0.00210880 	 [ 6a^  5a  3b^  0b ]   
 -0.00210880 	 [ 6a^  5a  0b^  3b ]   
 -0.00210880 	 [ 5a^  6a  3a^  0a ]   
 -0.00210880 	 [ 5a^  6a  0a^  3a ]   
 -0.00210880 	 [ 5a^  6a  3b^  0b ]   
 -0.00210880 	 [ 5a^  6a  0b^  3b ]   
 -0.00210880 	 [ 6b^  5b  3a^  0a ]   
 -0.00210880 	 [ 6b^  5b  0a^  3a ]   
 -0.00210880 	 [ 6b^  5b  3b^  0b ]   
 -0.00210880 	 [ 6b^  5b  0b^  3b ]   
 -0.00210880 	 [ 5b^  6b  3a^  0a ]   
 -0.00210880 	 [ 5b^  6b  0a^  3a ]   
 -0.00210880 	 [ 5b^  6b  3b^  0b ]   
 -0.00210880 	 [ 5b^  6b  0b^  3b ]  
]
614  [ -0.02508441 	 [ 6a^  3a  5a^  1a ]   
 -0.02508441 	 [ 6a^  3a  1a^  5a ]   
 -0.02508441 	 [ 6a^  3a  5b^  1b ]   
 -0.02508441 	 [ 6a^  3a  1b^  5b ]   
 -0.02508441 	 [ 3a^  6a  5a^  1a ]   
 -0.02508441 	 [ 3a^  6a  1a^  5a ]   
 -0.02508441 	 [ 3a^  6a  5b^  1b ]   
 -0.02508441 	 [ 3a^  6a  1b^  5b ]   
 -0.02508441 	 [ 6b^  3b  5a^  1a ]   
 -0.02508441 	 [ 6b^  3b  1a^  5a ]   
 -0.02508441 	 [ 6b^  3b  5b^  1b ]   
 -0.02508441 	 [ 6b^  3b  1b^  5b ]   
 -0.02508441 	 [ 3b^  6b  5a^  1a ]   
 -0.02508441 	 [ 3b^  6b  1a^  5a ]   
 -0.02508441 	 [ 3b^  6b  5b^  1b ]   
 -0.02508441 	 [ 3b^  6b  1b^  5b ]  
]
615  [ -0.01549514 	 [ 6a^  1a  5a^  3a ]   
 -0.01549514 	 [ 6a^  1a  3a^  5a ]   
 -0.01549514 	 [ 6a^  1a  5b^  3b ]   
 -0.01549514 	 [ 6a^  1a  3b^  5b ]   
 -0.01549514 	 [ 1a^  6a  5a^  3a ]   
 -0.01549514 	 [ 1a^  6a  3a^  5a ]   
 -0.01549514 	 [ 1a^  6a  5b^  3b ]   
 -0.01549514 	 [ 1a^  6a  3b^  5b ]   
 -0.01549514 	 [ 6b^  1b  5a^  3a ]   
 -0.01549514 	 [ 6b^  1b  3a^  5a ]   
 -0.01549514 	 [ 6b^  1b  5b^  3b ]   
 -0.01549514 	 [ 6b^  1b  3b^  5b ]   
 -0.01549514 	 [ 1b^  6b  5a^  3a ]   
 -0.01549514 	 [ 1b^  6b  3a^  5a ]   
 -0.01549514 	 [ 1b^  6b  5b^  3b ]   
 -0.01549514 	 [ 1b^  6b  3b^  5b ]  
]
616  [ -0.02266623 	 [ 6a^  5a  3a^  1a ]   
 -0.02266623 	 [ 6a^  5a  1a^  3a ]   
 -0.02266623 	 [ 6a^  5a  3b^  1b ]   
 -0.02266623 	 [ 6a^  5a  1b^  3b ]   
 -0.02266623 	 [ 5a^  6a  3a^  1a ]   
 -0.02266623 	 [ 5a^  6a  1a^  3a ]   
 -0.02266623 	 [ 5a^  6a  3b^  1b ]   
 -0.02266623 	 [ 5a^  6a  1b^  3b ]   
 -0.02266623 	 [ 6b^  5b  3a^  1a ]   
 -0.02266623 	 [ 6b^  5b  1a^  3a ]   
 -0.02266623 	 [ 6b^  5b  3b^  1b ]   
 -0.02266623 	 [ 6b^  5b  1b^  3b ]   
 -0.02266623 	 [ 5b^  6b  3a^  1a ]   
 -0.02266623 	 [ 5b^  6b  1a^  3a ]   
 -0.02266623 	 [ 5b^  6b  3b^  1b ]   
 -0.02266623 	 [ 5b^  6b  1b^  3b ]  
]
617  [ 0.00841699 	 [ 6a^  3a  5a^  2a ]   
 0.00841699 	 [ 6a^  3a  2a^  5a ]   
 0.00841699 	 [ 6a^  3a  5b^  2b ]   
 0.00841699 	 [ 6a^  3a  2b^  5b ]   
 0.00841699 	 [ 3a^  6a  5a^  2a ]   
 0.00841699 	 [ 3a^  6a  2a^  5a ]   
 0.00841699 	 [ 3a^  6a  5b^  2b ]   
 0.00841699 	 [ 3a^  6a  2b^  5b ]   
 0.00841699 	 [ 6b^  3b  5a^  2a ]   
 0.00841699 	 [ 6b^  3b  2a^  5a ]   
 0.00841699 	 [ 6b^  3b  5b^  2b ]   
 0.00841699 	 [ 6b^  3b  2b^  5b ]   
 0.00841699 	 [ 3b^  6b  5a^  2a ]   
 0.00841699 	 [ 3b^  6b  2a^  5a ]   
 0.00841699 	 [ 3b^  6b  5b^  2b ]   
 0.00841699 	 [ 3b^  6b  2b^  5b ]  
]
618  [ 0.00270230 	 [ 6a^  2a  5a^  3a ]   
 0.00270230 	 [ 6a^  2a  3a^  5a ]   
 0.00270230 	 [ 6a^  2a  5b^  3b ]   
 0.00270230 	 [ 6a^  2a  3b^  5b ]   
 0.00270230 	 [ 2a^  6a  5a^  3a ]   
 0.00270230 	 [ 2a^  6a  3a^  5a ]   
 0.00270230 	 [ 2a^  6a  5b^  3b ]   
 0.00270230 	 [ 2a^  6a  3b^  5b ]   
 0.00270230 	 [ 6b^  2b  5a^  3a ]   
 0.00270230 	 [ 6b^  2b  3a^  5a ]   
 0.00270230 	 [ 6b^  2b  5b^  3b ]   
 0.00270230 	 [ 6b^  2b  3b^  5b ]   
 0.00270230 	 [ 2b^  6b  5a^  3a ]   
 0.00270230 	 [ 2b^  6b  3a^  5a ]   
 0.00270230 	 [ 2b^  6b  5b^  3b ]   
 0.00270230 	 [ 2b^  6b  3b^  5b ]  
]
619  [ 0.00628506 	 [ 6a^  5a  3a^  2a ]   
 0.00628506 	 [ 6a^  5a  2a^  3a ]   
 0.00628506 	 [ 6a^  5a  3b^  2b ]   
 0.00628506 	 [ 6a^  5a  2b^  3b ]   
 0.00628506 	 [ 5a^  6a  3a^  2a ]   
 0.00628506 	 [ 5a^  6a  2a^  3a ]   
 0.00628506 	 [ 5a^  6a  3b^  2b ]   
 0.00628506 	 [ 5a^  6a  2b^  3b ]   
 0.00628506 	 [ 6b^  5b  3a^  2a ]   
 0.00628506 	 [ 6b^  5b  2a^  3a ]   
 0.00628506 	 [ 6b^  5b  3b^  2b ]   
 0.00628506 	 [ 6b^  5b  2b^  3b ]   
 0.00628506 	 [ 5b^  6b  3a^  2a ]   
 0.00628506 	 [ 5b^  6b  2a^  3a ]   
 0.00628506 	 [ 5b^  6b  3b^  2b ]   
 0.00628506 	 [ 5b^  6b  2b^  3b ]  
]
620  [ -0.00062658 	 [ 6a^  4a  5b^  4b ]   
 -0.00062658 	 [ 6a^  4a  4b^  5b ]   
 -0.00062658 	 [ 4a^  6a  5b^  4b ]   
 -0.00062658 	 [ 4a^  6a  4b^  5b ]  
]
621  [ -0.00062658 	 [ 6b^  4b  5a^  4a ]   
 -0.00062658 	 [ 6b^  4b  4a^  5a ]   
 -0.00062658 	 [ 4b^  6b  5a^  4a ]   
 -0.00062658 	 [ 4b^  6b  4a^  5a ]  
]
622  [ -0.00062658 	 [ 6a^  4a  5a^  4a ]   
 -0.00062658 	 [ 6a^  4a  4a^  5a ]   
 -0.00062658 	 [ 4a^  6a  5a^  4a ]   
 -0.00062658 	 [ 4a^  6a  4a^  5a ]   
 -0.00062658 	 [ 6b^  4b  5b^  4b ]   
 -0.00062658 	 [ 6b^  4b  4b^  5b ]   
 -0.00062658 	 [ 4b^  6b  5b^  4b ]   
 -0.00062658 	 [ 4b^  6b  4b^  5b ]   
 0.00031329 	 [ 6a^  5a ]   
 -0.00031329 	 [ 5a^  6a ]   
 0.00031329 	 [ 6b^  5b ]   
 -0.00031329 	 [ 5b^  6b ]  
]
623  [ 0.00010635 	 [ 6a^  5a  5b^  4b ]   
 0.00010635 	 [ 6a^  5a  4b^  5b ]   
 0.00010635 	 [ 5a^  6a  5b^  4b ]   
 0.00010635 	 [ 5a^  6a  4b^  5b ]  
]
624  [ 0.00010635 	 [ 6b^  5b  5a^  4a ]   
 0.00010635 	 [ 6b^  5b  4a^  5a ]   
 0.00010635 	 [ 5b^  6b  5a^  4a ]   
 0.00010635 	 [ 5b^  6b  4a^  5a ]  
]
625  [ 0.00010635 	 [ 6a^  5a  5a^  4a ]   
 0.00010635 	 [ 6a^  5a  4a^  5a ]   
 0.00010635 	 [ 5a^  6a  5a^  4a ]   
 0.00010635 	 [ 5a^  6a  4a^  5a ]   
 0.00010635 	 [ 6b^  5b  5b^  4b ]   
 0.00010635 	 [ 6b^  5b  4b^  5b ]   
 0.00010635 	 [ 5b^  6b  5b^  4b ]   
 0.00010635 	 [ 5b^  6b  4b^  5b ]   
 -0.00005318 	 [ 6a^  4a ]   
 0.00005318 	 [ 4a^  6a ]   
 -0.00005318 	 [ 6b^  4b ]   
 0.00005318 	 [ 4b^  6b ]  
]
626  [ 0.00203756 	 [ 6a^  5a  6b^  4b ]   
 0.00203756 	 [ 6a^  5a  4b^  6b ]   
 0.00203756 	 [ 5a^  6a  6b^  4b ]   
 0.00203756 	 [ 5a^  6a  4b^  6b ]  
]
627  [ 0.00203756 	 [ 6b^  5b  6a^  4a ]   
 0.00203756 	 [ 6b^  5b  4a^  6a ]   
 0.00203756 	 [ 5b^  6b  6a^  4a ]   
 0.00203756 	 [ 5b^  6b  4a^  6a ]  
]
628  [ 0.00203756 	 [ 6a^  5a  6a^  4a ]   
 0.00203756 	 [ 6a^  5a  4a^  6a ]   
 0.00203756 	 [ 5a^  6a  6a^  4a ]   
 0.00203756 	 [ 5a^  6a  4a^  6a ]   
 0.00203756 	 [ 6b^  5b  6b^  4b ]   
 0.00203756 	 [ 6b^  5b  4b^  6b ]   
 0.00203756 	 [ 5b^  6b  6b^  4b ]   
 0.00203756 	 [ 5b^  6b  4b^  6b ]   
 -0.00101878 	 [ 5a^  4a ]   
 0.00101878 	 [ 4a^  5a ]   
 -0.00101878 	 [ 5b^  4b ]   
 0.00101878 	 [ 4b^  5b ]  
]
629  [ 0.00571333 	 [ 6a^  5a  4a^  4a ]   
 0.00571333 	 [ 6a^  5a  4b^  4b ]   
 0.00571333 	 [ 5a^  6a  4a^  4a ]   
 0.00571333 	 [ 5a^  6a  4b^  4b ]   
 0.00571333 	 [ 6b^  5b  4a^  4a ]   
 0.00571333 	 [ 6b^  5b  4b^  4b ]   
 0.00571333 	 [ 5b^  6b  4a^  4a ]   
 0.00571333 	 [ 5b^  6b  4b^  4b ]  
]
630  [ 0.00500483 	 [ 6a^  4a  5a^  5a ]   
 0.00500483 	 [ 6a^  4a  5b^  5b ]   
 0.00500483 	 [ 4a^  6a  5a^  5a ]   
 0.00500483 	 [ 4a^  6a  5b^  5b ]   
 0.00500483 	 [ 6b^  4b  5a^  5a ]   
 0.00500483 	 [ 6b^  4b  5b^  5b ]   
 0.00500483 	 [ 4b^  6b  5a^  5a ]   
 0.00500483 	 [ 4b^  6b  5b^  5b ]  
]
631  [ -0.00235385 	 [ 5a^  4a  6a^  6a ]   
 -0.00235385 	 [ 5a^  4a  6b^  6b ]   
 -0.00235385 	 [ 4a^  5a  6a^  6a ]   
 -0.00235385 	 [ 4a^  5a  6b^  6b ]   
 -0.00235385 	 [ 5b^  4b  6a^  6a ]   
 -0.00235385 	 [ 5b^  4b  6b^  6b ]   
 -0.00235385 	 [ 4b^  5b  6a^  6a ]   
 -0.00235385 	 [ 4b^  5b  6b^  6b ]  
]
632  [ 0.00056646 	 [ 6a^  4a  5a^  0a ]   
 0.00056646 	 [ 6a^  4a  0a^  5a ]   
 0.00056646 	 [ 6a^  4a  5b^  0b ]   
 0.00056646 	 [ 6a^  4a  0b^  5b ]   
 0.00056646 	 [ 4a^  6a  5a^  0a ]   
 0.00056646 	 [ 4a^  6a  0a^  5a ]   
 0.00056646 	 [ 4a^  6a  5b^  0b ]   
 0.00056646 	 [ 4a^  6a  0b^  5b ]   
 0.00056646 	 [ 6b^  4b  5a^  0a ]   
 0.00056646 	 [ 6b^  4b  0a^  5a ]   
 0.00056646 	 [ 6b^  4b  5b^  0b ]   
 0.00056646 	 [ 6b^  4b  0b^  5b ]   
 0.00056646 	 [ 4b^  6b  5a^  0a ]   
 0.00056646 	 [ 4b^  6b  0a^  5a ]   
 0.00056646 	 [ 4b^  6b  5b^  0b ]   
 0.00056646 	 [ 4b^  6b  0b^  5b ]  
]
633  [ -0.00038834 	 [ 6a^  0a  5a^  4a ]   
 -0.00038834 	 [ 6a^  0a  4a^  5a ]   
 -0.00038834 	 [ 6a^  0a  5b^  4b ]   
 -0.00038834 	 [ 6a^  0a  4b^  5b ]   
 -0.00038834 	 [ 0a^  6a  5a^  4a ]   
 -0.00038834 	 [ 0a^  6a  4a^  5a ]   
 -0.00038834 	 [ 0a^  6a  5b^  4b ]   
 -0.00038834 	 [ 0a^  6a  4b^  5b ]   
 -0.00038834 	 [ 6b^  0b  5a^  4a ]   
 -0.00038834 	 [ 6b^  0b  4a^  5a ]   
 -0.00038834 	 [ 6b^  0b  5b^  4b ]   
 -0.00038834 	 [ 6b^  0b  4b^  5b ]   
 -0.00038834 	 [ 0b^  6b  5a^  4a ]   
 -0.00038834 	 [ 0b^  6b  4a^  5a ]   
 -0.00038834 	 [ 0b^  6b  5b^  4b ]   
 -0.00038834 	 [ 0b^  6b  4b^  5b ]  
]
634  [ 0.00260879 	 [ 6a^  5a  4a^  0a ]   
 0.00260879 	 [ 6a^  5a  0a^  4a ]   
 0.00260879 	 [ 6a^  5a  4b^  0b ]   
 0.00260879 	 [ 6a^  5a  0b^  4b ]   
 0.00260879 	 [ 5a^  6a  4a^  0a ]   
 0.00260879 	 [ 5a^  6a  0a^  4a ]   
 0.00260879 	 [ 5a^  6a  4b^  0b ]   
 0.00260879 	 [ 5a^  6a  0b^  4b ]   
 0.00260879 	 [ 6b^  5b  4a^  0a ]   
 0.00260879 	 [ 6b^  5b  0a^  4a ]   
 0.00260879 	 [ 6b^  5b  4b^  0b ]   
 0.00260879 	 [ 6b^  5b  0b^  4b ]   
 0.00260879 	 [ 5b^  6b  4a^  0a ]   
 0.00260879 	 [ 5b^  6b  0a^  4a ]   
 0.00260879 	 [ 5b^  6b  4b^  0b ]   
 0.00260879 	 [ 5b^  6b  0b^  4b ]  
]
635  [ -0.00599232 	 [ 6a^  4a  5a^  1a ]   
 -0.00599232 	 [ 6a^  4a  1a^  5a ]   
 -0.00599232 	 [ 6a^  4a  5b^  1b ]   
 -0.00599232 	 [ 6a^  4a  1b^  5b ]   
 -0.00599232 	 [ 4a^  6a  5a^  1a ]   
 -0.00599232 	 [ 4a^  6a  1a^  5a ]   
 -0.00599232 	 [ 4a^  6a  5b^  1b ]   
 -0.00599232 	 [ 4a^  6a  1b^  5b ]   
 -0.00599232 	 [ 6b^  4b  5a^  1a ]   
 -0.00599232 	 [ 6b^  4b  1a^  5a ]   
 -0.00599232 	 [ 6b^  4b  5b^  1b ]   
 -0.00599232 	 [ 6b^  4b  1b^  5b ]   
 -0.00599232 	 [ 4b^  6b  5a^  1a ]   
 -0.00599232 	 [ 4b^  6b  1a^  5a ]   
 -0.00599232 	 [ 4b^  6b  5b^  1b ]   
 -0.00599232 	 [ 4b^  6b  1b^  5b ]  
]
636  [ -0.00264055 	 [ 6a^  1a  5a^  4a ]   
 -0.00264055 	 [ 6a^  1a  4a^  5a ]   
 -0.00264055 	 [ 6a^  1a  5b^  4b ]   
 -0.00264055 	 [ 6a^  1a  4b^  5b ]   
 -0.00264055 	 [ 1a^  6a  5a^  4a ]   
 -0.00264055 	 [ 1a^  6a  4a^  5a ]   
 -0.00264055 	 [ 1a^  6a  5b^  4b ]   
 -0.00264055 	 [ 1a^  6a  4b^  5b ]   
 -0.00264055 	 [ 6b^  1b  5a^  4a ]   
 -0.00264055 	 [ 6b^  1b  4a^  5a ]   
 -0.00264055 	 [ 6b^  1b  5b^  4b ]   
 -0.00264055 	 [ 6b^  1b  4b^  5b ]   
 -0.00264055 	 [ 1b^  6b  5a^  4a ]   
 -0.00264055 	 [ 1b^  6b  4a^  5a ]   
 -0.00264055 	 [ 1b^  6b  5b^  4b ]   
 -0.00264055 	 [ 1b^  6b  4b^  5b ]  
]
637  [ -0.00585712 	 [ 6a^  5a  4a^  1a ]   
 -0.00585712 	 [ 6a^  5a  1a^  4a ]   
 -0.00585712 	 [ 6a^  5a  4b^  1b ]   
 -0.00585712 	 [ 6a^  5a  1b^  4b ]   
 -0.00585712 	 [ 5a^  6a  4a^  1a ]   
 -0.00585712 	 [ 5a^  6a  1a^  4a ]   
 -0.00585712 	 [ 5a^  6a  4b^  1b ]   
 -0.00585712 	 [ 5a^  6a  1b^  4b ]   
 -0.00585712 	 [ 6b^  5b  4a^  1a ]   
 -0.00585712 	 [ 6b^  5b  1a^  4a ]   
 -0.00585712 	 [ 6b^  5b  4b^  1b ]   
 -0.00585712 	 [ 6b^  5b  1b^  4b ]   
 -0.00585712 	 [ 5b^  6b  4a^  1a ]   
 -0.00585712 	 [ 5b^  6b  1a^  4a ]   
 -0.00585712 	 [ 5b^  6b  4b^  1b ]   
 -0.00585712 	 [ 5b^  6b  1b^  4b ]  
]
638  [ 0.00170695 	 [ 6a^  4a  5a^  2a ]   
 0.00170695 	 [ 6a^  4a  2a^  5a ]   
 0.00170695 	 [ 6a^  4a  5b^  2b ]   
 0.00170695 	 [ 6a^  4a  2b^  5b ]   
 0.00170695 	 [ 4a^  6a  5a^  2a ]   
 0.00170695 	 [ 4a^  6a  2a^  5a ]   
 0.00170695 	 [ 4a^  6a  5b^  2b ]   
 0.00170695 	 [ 4a^  6a  2b^  5b ]   
 0.00170695 	 [ 6b^  4b  5a^  2a ]   
 0.00170695 	 [ 6b^  4b  2a^  5a ]   
 0.00170695 	 [ 6b^  4b  5b^  2b ]   
 0.00170695 	 [ 6b^  4b  2b^  5b ]   
 0.00170695 	 [ 4b^  6b  5a^  2a ]   
 0.00170695 	 [ 4b^  6b  2a^  5a ]   
 0.00170695 	 [ 4b^  6b  5b^  2b ]   
 0.00170695 	 [ 4b^  6b  2b^  5b ]  
]
639  [ 0.00191474 	 [ 6a^  2a  5a^  4a ]   
 0.00191474 	 [ 6a^  2a  4a^  5a ]   
 0.00191474 	 [ 6a^  2a  5b^  4b ]   
 0.00191474 	 [ 6a^  2a  4b^  5b ]   
 0.00191474 	 [ 2a^  6a  5a^  4a ]   
 0.00191474 	 [ 2a^  6a  4a^  5a ]   
 0.00191474 	 [ 2a^  6a  5b^  4b ]   
 0.00191474 	 [ 2a^  6a  4b^  5b ]   
 0.00191474 	 [ 6b^  2b  5a^  4a ]   
 0.00191474 	 [ 6b^  2b  4a^  5a ]   
 0.00191474 	 [ 6b^  2b  5b^  4b ]   
 0.00191474 	 [ 6b^  2b  4b^  5b ]   
 0.00191474 	 [ 2b^  6b  5a^  4a ]   
 0.00191474 	 [ 2b^  6b  4a^  5a ]   
 0.00191474 	 [ 2b^  6b  5b^  4b ]   
 0.00191474 	 [ 2b^  6b  4b^  5b ]  
]
640  [ -0.00179381 	 [ 6a^  5a  4a^  2a ]   
 -0.00179381 	 [ 6a^  5a  2a^  4a ]   
 -0.00179381 	 [ 6a^  5a  4b^  2b ]   
 -0.00179381 	 [ 6a^  5a  2b^  4b ]   
 -0.00179381 	 [ 5a^  6a  4a^  2a ]   
 -0.00179381 	 [ 5a^  6a  2a^  4a ]   
 -0.00179381 	 [ 5a^  6a  4b^  2b ]   
 -0.00179381 	 [ 5a^  6a  2b^  4b ]   
 -0.00179381 	 [ 6b^  5b  4a^  2a ]   
 -0.00179381 	 [ 6b^  5b  2a^  4a ]   
 -0.00179381 	 [ 6b^  5b  4b^  2b ]   
 -0.00179381 	 [ 6b^  5b  2b^  4b ]   
 -0.00179381 	 [ 5b^  6b  4a^  2a ]   
 -0.00179381 	 [ 5b^  6b  2a^  4a ]   
 -0.00179381 	 [ 5b^  6b  4b^  2b ]   
 -0.00179381 	 [ 5b^  6b  2b^  4b ]  
]
641  [ 0.00097099 	 [ 6a^  4a  5a^  3a ]   
 0.00097099 	 [ 6a^  4a  3a^  5a ]   
 0.00097099 	 [ 6a^  4a  5b^  3b ]   
 0.00097099 	 [ 6a^  4a  3b^  5b ]   
 0.00097099 	 [ 4a^  6a  5a^  3a ]   
 0.00097099 	 [ 4a^  6a  3a^  5a ]   
 0.00097099 	 [ 4a^  6a  5b^  3b ]   
 0.00097099 	 [ 4a^  6a  3b^  5b ]   
 0.00097099 	 [ 6b^  4b  5a^  3a ]   
 0.00097099 	 [ 6b^  4b  3a^  5a ]   
 0.00097099 	 [ 6b^  4b  5b^  3b ]   
 0.00097099 	 [ 6b^  4b  3b^  5b ]   
 0.00097099 	 [ 4b^  6b  5a^  3a ]   
 0.00097099 	 [ 4b^  6b  3a^  5a ]   
 0.00097099 	 [ 4b^  6b  5b^  3b ]   
 0.00097099 	 [ 4b^  6b  3b^  5b ]  
]
642  [ -0.00032926 	 [ 6a^  3a  5a^  4a ]   
 -0.00032926 	 [ 6a^  3a  4a^  5a ]   
 -0.00032926 	 [ 6a^  3a  5b^  4b ]   
 -0.00032926 	 [ 6a^  3a  4b^  5b ]   
 -0.00032926 	 [ 3a^  6a  5a^  4a ]   
 -0.00032926 	 [ 3a^  6a  4a^  5a ]   
 -0.00032926 	 [ 3a^  6a  5b^  4b ]   
 -0.00032926 	 [ 3a^  6a  4b^  5b ]   
 -0.00032926 	 [ 6b^  3b  5a^  4a ]   
 -0.00032926 	 [ 6b^  3b  4a^  5a ]   
 -0.00032926 	 [ 6b^  3b  5b^  4b ]   
 -0.00032926 	 [ 6b^  3b  4b^  5b ]   
 -0.00032926 	 [ 3b^  6b  5a^  4a ]   
 -0.00032926 	 [ 3b^  6b  4a^  5a ]   
 -0.00032926 	 [ 3b^  6b  5b^  4b ]   
 -0.00032926 	 [ 3b^  6b  4b^  5b ]  
]
643  [ 0.00016076 	 [ 6a^  5a  4a^  3a ]   
 0.00016076 	 [ 6a^  5a  3a^  4a ]   
 0.00016076 	 [ 6a^  5a  4b^  3b ]   
 0.00016076 	 [ 6a^  5a  3b^  4b ]   
 0.00016076 	 [ 5a^  6a  4a^  3a ]   
 0.00016076 	 [ 5a^  6a  3a^  4a ]   
 0.00016076 	 [ 5a^  6a  4b^  3b ]   
 0.00016076 	 [ 5a^  6a  3b^  4b ]   
 0.00016076 	 [ 6b^  5b  4a^  3a ]   
 0.00016076 	 [ 6b^  5b  3a^  4a ]   
 0.00016076 	 [ 6b^  5b  4b^  3b ]   
 0.00016076 	 [ 6b^  5b  3b^  4b ]   
 0.00016076 	 [ 5b^  6b  4a^  3a ]   
 0.00016076 	 [ 5b^  6b  3a^  4a ]   
 0.00016076 	 [ 5b^  6b  4b^  3b ]   
 0.00016076 	 [ 5b^  6b  3b^  4b ]  
]


==> anc/lih_sto_csf.dat <==
0  (  -5.59199710 	 [ 0a^  0a ]   
  -5.59199710 	 [ 0b^  0b ]  
)
1  (  0.82925477 	 [ 0a^  0a  0a^  0a ]   
  0.82925477 	 [ 0a^  0a  0b^  0b ]   
  0.82925477 	 [ 0b^  0b  0a^  0a ]   
  0.82925477 	 [ 0b^  0b  0b^  0b ]  
)
2  (  -1.84257779 	 [ 1a^  1a ]   
  -1.84257779 	 [ 1b^  1b ]  
)
3  (  0.24428600 	 [ 1a^  1a  1a^  1a ]   
  0.24428600 	 [ 1a^  1a  1b^  1b ]   
  0.24428600 	 [ 1b^  1b  1a^  1a ]   
  0.24428600 	 [ 1b^  1b  1b^  1b ]  
)
4  (  0.00677845 	 [ 1a^  0a  1a^  0a ]   
  0.00677845 	 [ 1a^  0a  0a^  1a ]   
  0.00677845 	 [ 1a^  0a  1b^  0b ]   
  0.00677845 	 [ 1a^  0a  0b^  1b ]   
  0.00677845 	 [ 0a^  1a  1a^  0a ]   
  0.00677845 	 [ 0a^  1a  0a^  1a ]   
  0.00677845 	 [ 0a^  1a  1b^  0b ]   
  0.00677845 	 [ 0a^  1a  0b^  1b ]   
  0.00677845 	 [ 1b^  0b  1a^  0a ]   
  0.00677845 	 [ 1b^  0b  0a^  1a ]   
  0.00677845 	 [ 1b^  0b  1b^  0b ]   
  0.00677845 	 [ 1b^  0b  0b^  1b ]   
  0.00677845 	 [ 0b^  1b  1a^  0a ]   
  0.00677845 	 [ 0b^  1b  0a^  1a ]   
  0.00677845 	 [ 0b^  1b  1b^  0b ]   
  0.00677845 	 [ 0b^  1b  0b^  1b ]  
)
5  (  -0.11256234 	 [ 1a^  0a  0a^  0a ]   
  -0.11256234 	 [ 1a^  0a  0b^  0b ]   
  -0.11256234 	 [ 0a^  1a  0a^  0a ]   
  -0.11256234 	 [ 0a^  1a  0b^  0b ]   
  -0.11256234 	 [ 1b^  0b  0a^  0a ]   
  -0.11256234 	 [ 1b^  0b  0b^  0b ]   
  -0.11256234 	 [ 0b^  1b  0a^  0a ]   
  -0.11256234 	 [ 0b^  1b  0b^  0b ]   
  0.05628117 	 [ 1a^  0a ]   
  -0.05628117 	 [ 0a^  1a ]   
  0.05628117 	 [ 1b^  0b ]   
  -0.05628117 	 [ 0b^  1b ]  
)
6  (  0.00638683 	 [ 0a^  1a  1a^  1a ]   
  0.00638683 	 [ 0a^  1a  1b^  1b ]   
  0.00638683 	 [ 1a^  0a  1a^  1a ]   
  0.00638683 	 [ 1a^  0a  1b^  1b ]   
  0.00638683 	 [ 0b^  1b  1a^  1a ]   
  0.00638683 	 [ 0b^  1b  1b^  1b ]   
  0.00638683 	 [ 1b^  0b  1a^  1a ]   
  0.00638683 	 [ 1b^  0b  1b^  1b ]   
  -0.00319342 	 [ 0a^  1a ]   
  0.00319342 	 [ 1a^  0a ]   
  -0.00319342 	 [ 0b^  1b ]   
  0.00319342 	 [ 1b^  0b ]  
)
7  (  0.15159004 	 [ 1a^  0a ]   
  0.15159004 	 [ 0a^  1a ]   
  0.15159004 	 [ 1b^  0b ]   
  0.15159004 	 [ 0b^  1b ]  
)
8  (  0.36892769 	 [ 1a^  1a  0a^  0a ]   
  0.36892769 	 [ 1a^  1a  0b^  0b ]   
  0.36892769 	 [ 1b^  1b  0a^  0a ]   
  0.36892769 	 [ 1b^  1b  0b^  0b ]  
)
9  (  -1.36756203 	 [ 2a^  2a ]   
  -1.36756203 	 [ 2b^  2b ]  
)
10  (  0.16903540 	 [ 2a^  2a  2a^  2a ]   
  0.16903540 	 [ 2a^  2a  2b^  2b ]   
  0.16903540 	 [ 2b^  2b  2a^  2a ]   
  0.16903540 	 [ 2b^  2b  2b^  2b ]  
)
11  (  0.01081895 	 [ 2a^  0a  2a^  0a ]   
  0.01081895 	 [ 2a^  0a  0a^  2a ]   
  0.01081895 	 [ 2a^  0a  2b^  0b ]   
  0.01081895 	 [ 2a^  0a  0b^  2b ]   
  0.01081895 	 [ 0a^  2a  2a^  0a ]   
  0.01081895 	 [ 0a^  2a  0a^  2a ]   
  0.01081895 	 [ 0a^  2a  2b^  0b ]   
  0.01081895 	 [ 0a^  2a  0b^  2b ]   
  0.01081895 	 [ 2b^  0b  2a^  0a ]   
  0.01081895 	 [ 2b^  0b  0a^  2a ]   
  0.01081895 	 [ 2b^  0b  2b^  0b ]   
  0.01081895 	 [ 2b^  0b  0b^  2b ]   
  0.01081895 	 [ 0b^  2b  2a^  0a ]   
  0.01081895 	 [ 0b^  2b  0a^  2a ]   
  0.01081895 	 [ 0b^  2b  2b^  0b ]   
  0.01081895 	 [ 0b^  2b  0b^  2b ]  
)
12  (  -0.13841757 	 [ 2a^  0a  0a^  0a ]   
  -0.13841757 	 [ 2a^  0a  0b^  0b ]   
  -0.13841757 	 [ 0a^  2a  0a^  0a ]   
  -0.13841757 	 [ 0a^  2a  0b^  0b ]   
  -0.13841757 	 [ 2b^  0b  0a^  0a ]   
  -0.13841757 	 [ 2b^  0b  0b^  0b ]   
  -0.13841757 	 [ 0b^  2b  0a^  0a ]   
  -0.13841757 	 [ 0b^  2b  0b^  0b ]   
  0.06920878 	 [ 2a^  0a ]   
  -0.06920878 	 [ 0a^  2a ]   
  0.06920878 	 [ 2b^  0b ]   
  -0.06920878 	 [ 0b^  2b ]  
)
13  (  0.00185603 	 [ 0a^  2a  2a^  2a ]   
  0.00185603 	 [ 0a^  2a  2b^  2b ]   
  0.00185603 	 [ 2a^  0a  2a^  2a ]   
  0.00185603 	 [ 2a^  0a  2b^  2b ]   
  0.00185603 	 [ 0b^  2b  2a^  2a ]   
  0.00185603 	 [ 0b^  2b  2b^  2b ]   
  0.00185603 	 [ 2b^  0b  2a^  2a ]   
  0.00185603 	 [ 2b^  0b  2b^  2b ]   
  -0.00092801 	 [ 0a^  2a ]   
  0.00092801 	 [ 2a^  0a ]   
  -0.00092801 	 [ 0b^  2b ]   
  0.00092801 	 [ 2b^  0b ]  
)
14  (  0.22475572 	 [ 2a^  0a ]   
  0.22475572 	 [ 0a^  2a ]   
  0.22475572 	 [ 2b^  0b ]   
  0.22475572 	 [ 0b^  2b ]  
)
15  (  0.39570524 	 [ 2a^  2a  0a^  0a ]   
  0.39570524 	 [ 2a^  2a  0b^  0b ]   
  0.39570524 	 [ 2b^  2b  0a^  0a ]   
  0.39570524 	 [ 2b^  2b  0b^  0b ]  
)
16  (  0.00644212 	 [ 2a^  1a  2a^  1a ]   
  0.00644212 	 [ 2a^  1a  1a^  2a ]   
  0.00644212 	 [ 2a^  1a  2b^  1b ]   
  0.00644212 	 [ 2a^  1a  1b^  2b ]   
  0.00644212 	 [ 1a^  2a  2a^  1a ]   
  0.00644212 	 [ 1a^  2a  1a^  2a ]   
  0.00644212 	 [ 1a^  2a  2b^  1b ]   
  0.00644212 	 [ 1a^  2a  1b^  2b ]   
  0.00644212 	 [ 2b^  1b  2a^  1a ]   
  0.00644212 	 [ 2b^  1b  1a^  2a ]   
  0.00644212 	 [ 2b^  1b  2b^  1b ]   
  0.00644212 	 [ 2b^  1b  1b^  2b ]   
  0.00644212 	 [ 1b^  2b  2a^  1a ]   
  0.00644212 	 [ 1b^  2b  1a^  2a ]   
  0.00644212 	 [ 1b^  2b  2b^  1b ]   
  0.00644212 	 [ 1b^  2b  1b^  2b ]  
)
17  (  -0.04827337 	 [ 2a^  1a  1a^  1a ]   
  -0.04827337 	 [ 2a^  1a  1b^  1b ]   
  -0.04827337 	 [ 1a^  2a  1a^  1a ]   
  -0.04827337 	 [ 1a^  2a  1b^  1b ]   
  -0.04827337 	 [ 2b^  1b  1a^  1a ]   
  -0.04827337 	 [ 2b^  1b  1b^  1b ]   
  -0.04827337 	 [ 1b^  2b  1a^  1a ]   
  -0.04827337 	 [ 1b^  2b  1b^  1b ]   
  0.02413669 	 [ 2a^  1a ]   
  -0.02413669 	 [ 1a^  2a ]   
  0.02413669 	 [ 2b^  1b ]   
  -0.02413669 	 [ 1b^  2b ]  
)
18  (  0.00724450 	 [ 1a^  2a  2a^  2a ]   
  0.00724450 	 [ 1a^  2a  2b^  2b ]   
  0.00724450 	 [ 2a^  1a  2a^  2a ]   
  0.00724450 	 [ 2a^  1a  2b^  2b ]   
  0.00724450 	 [ 1b^  2b  2a^  2a ]   
  0.00724450 	 [ 1b^  2b  2b^  2b ]   
  0.00724450 	 [ 2b^  1b  2a^  2a ]   
  0.00724450 	 [ 2b^  1b  2b^  2b ]   
  -0.00362225 	 [ 1a^  2a ]   
  0.00362225 	 [ 2a^  1a ]   
  -0.00362225 	 [ 1b^  2b ]   
  0.00362225 	 [ 2b^  1b ]  
)
19  (  0.04488631 	 [ 2a^  1a ]   
  0.04488631 	 [ 1a^  2a ]   
  0.04488631 	 [ 2b^  1b ]   
  0.04488631 	 [ 1b^  2b ]  
)
20  (  0.22413350 	 [ 2a^  2a  1a^  1a ]   
  0.22413350 	 [ 2a^  2a  1b^  1b ]   
  0.22413350 	 [ 2b^  2b  1a^  1a ]   
  0.22413350 	 [ 2b^  2b  1b^  1b ]  
)
21  (  0.01126968 	 [ 2a^  0a  1a^  0a ]   
  0.01126968 	 [ 2a^  0a  0a^  1a ]   
  0.01126968 	 [ 2a^  0a  1b^  0b ]   
  0.01126968 	 [ 2a^  0a  0b^  1b ]   
  0.01126968 	 [ 0a^  2a  1a^  0a ]   
  0.01126968 	 [ 0a^  2a  0a^  1a ]   
  0.01126968 	 [ 0a^  2a  1b^  0b ]   
  0.01126968 	 [ 0a^  2a  0b^  1b ]   
  0.01126968 	 [ 2b^  0b  1a^  0a ]   
  0.01126968 	 [ 2b^  0b  0a^  1a ]   
  0.01126968 	 [ 2b^  0b  1b^  0b ]   
  0.01126968 	 [ 2b^  0b  0b^  1b ]   
  0.01126968 	 [ 0b^  2b  1a^  0a ]   
  0.01126968 	 [ 0b^  2b  0a^  1a ]   
  0.01126968 	 [ 0b^  2b  1b^  0b ]   
  0.01126968 	 [ 0b^  2b  0b^  1b ]   
  -0.00563484 	 [ 2a^  1a ]   
  0.00563484 	 [ 1a^  2a ]   
  -0.00563484 	 [ 2b^  1b ]   
  0.00563484 	 [ 1b^  2b ]  
)
22  (  -0.00340038 	 [ 2a^  1a  0a^  1a ]   
  -0.00340038 	 [ 2a^  1a  1a^  0a ]   
  -0.00340038 	 [ 2a^  1a  0b^  1b ]   
  -0.00340038 	 [ 2a^  1a  1b^  0b ]   
  -0.00340038 	 [ 1a^  2a  0a^  1a ]   
  -0.00340038 	 [ 1a^  2a  1a^  0a ]   
  -0.00340038 	 [ 1a^  2a  0b^  1b ]   
  -0.00340038 	 [ 1a^  2a  1b^  0b ]   
  -0.00340038 	 [ 2b^  1b  0a^  1a ]   
  -0.00340038 	 [ 2b^  1b  1a^  0a ]   
  -0.00340038 	 [ 2b^  1b  0b^  1b ]   
  -0.00340038 	 [ 2b^  1b  1b^  0b ]   
  -0.00340038 	 [ 1b^  2b  0a^  1a ]   
  -0.00340038 	 [ 1b^  2b  1a^  0a ]   
  -0.00340038 	 [ 1b^  2b  0b^  1b ]   
  -0.00340038 	 [ 1b^  2b  1b^  0b ]   
  0.00170019 	 [ 2a^  0a ]   
  -0.00170019 	 [ 0a^  2a ]   
  0.00170019 	 [ 2b^  0b ]   
  -0.00170019 	 [ 0b^  2b ]  
)
23  (  0.00018696 	 [ 1a^  2a  0a^  2a ]   
  0.00018696 	 [ 1a^  2a  2a^  0a ]   
  0.00018696 	 [ 1a^  2a  0b^  2b ]   
  0.00018696 	 [ 1a^  2a  2b^  0b ]   
  0.00018696 	 [ 2a^  1a  0a^  2a ]   
  0.00018696 	 [ 2a^  1a  2a^  0a ]   
  0.00018696 	 [ 2a^  1a  0b^  2b ]   
  0.00018696 	 [ 2a^  1a  2b^  0b ]   
  0.00018696 	 [ 1b^  2b  0a^  2a ]   
  0.00018696 	 [ 1b^  2b  2a^  0a ]   
  0.00018696 	 [ 1b^  2b  0b^  2b ]   
  0.00018696 	 [ 1b^  2b  2b^  0b ]   
  0.00018696 	 [ 2b^  1b  0a^  2a ]   
  0.00018696 	 [ 2b^  1b  2a^  0a ]   
  0.00018696 	 [ 2b^  1b  0b^  2b ]   
  0.00018696 	 [ 2b^  1b  2b^  0b ]   
  -0.00009348 	 [ 1a^  0a ]   
  0.00009348 	 [ 0a^  1a ]   
  -0.00009348 	 [ 1b^  0b ]   
  0.00009348 	 [ 0b^  1b ]  
)
24  (  0.01307139 	 [ 2a^  1a  0a^  0a ]   
  0.01307139 	 [ 2a^  1a  0b^  0b ]   
  0.01307139 	 [ 1a^  2a  0a^  0a ]   
  0.01307139 	 [ 1a^  2a  0b^  0b ]   
  0.01307139 	 [ 2b^  1b  0a^  0a ]   
  0.01307139 	 [ 2b^  1b  0b^  0b ]   
  0.01307139 	 [ 1b^  2b  0a^  0a ]   
  0.01307139 	 [ 1b^  2b  0b^  0b ]  
)
25  (  -0.01607906 	 [ 2a^  0a  1a^  1a ]   
  -0.01607906 	 [ 2a^  0a  1b^  1b ]   
  -0.01607906 	 [ 0a^  2a  1a^  1a ]   
  -0.01607906 	 [ 0a^  2a  1b^  1b ]   
  -0.01607906 	 [ 2b^  0b  1a^  1a ]   
  -0.01607906 	 [ 2b^  0b  1b^  1b ]   
  -0.01607906 	 [ 0b^  2b  1a^  1a ]   
  -0.01607906 	 [ 0b^  2b  1b^  1b ]  
)
26  (  -0.01114386 	 [ 1a^  0a  2a^  2a ]   
  -0.01114386 	 [ 1a^  0a  2b^  2b ]   
  -0.01114386 	 [ 0a^  1a  2a^  2a ]   
  -0.01114386 	 [ 0a^  1a  2b^  2b ]   
  -0.01114386 	 [ 1b^  0b  2a^  2a ]   
  -0.01114386 	 [ 1b^  0b  2b^  2b ]   
  -0.01114386 	 [ 0b^  1b  2a^  2a ]   
  -0.01114386 	 [ 0b^  1b  2b^  2b ]  
)
27  (  -1.27394522 	 [ 3a^  3a ]   
  -1.27394522 	 [ 3b^  3b ]  
)
28  (  0.22719470 	 [ 3a^  3a  3a^  3a ]   
  0.22719470 	 [ 3a^  3a  3b^  3b ]   
  0.22719470 	 [ 3b^  3b  3a^  3a ]   
  0.22719470 	 [ 3b^  3b  3b^  3b ]  
)
29  (  0.00416780 	 [ 3a^  0a  3a^  0a ]   
  0.00416780 	 [ 3a^  0a  0a^  3a ]   
  0.00416780 	 [ 3a^  0a  3b^  0b ]   
  0.00416780 	 [ 3a^  0a  0b^  3b ]   
  0.00416780 	 [ 0a^  3a  3a^  0a ]   
  0.00416780 	 [ 0a^  3a  0a^  3a ]   
  0.00416780 	 [ 0a^  3a  3b^  0b ]   
  0.00416780 	 [ 0a^  3a  0b^  3b ]   
  0.00416780 	 [ 3b^  0b  3a^  0a ]   
  0.00416780 	 [ 3b^  0b  0a^  3a ]   
  0.00416780 	 [ 3b^  0b  3b^  0b ]   
  0.00416780 	 [ 3b^  0b  0b^  3b ]   
  0.00416780 	 [ 0b^  3b  3a^  0a ]   
  0.00416780 	 [ 0b^  3b  0a^  3a ]   
  0.00416780 	 [ 0b^  3b  3b^  0b ]   
  0.00416780 	 [ 0b^  3b  0b^  3b ]  
)
30  (  0.05153179 	 [ 3a^  0a  0a^  0a ]   
  0.05153179 	 [ 3a^  0a  0b^  0b ]   
  0.05153179 	 [ 0a^  3a  0a^  0a ]   
  0.05153179 	 [ 0a^  3a  0b^  0b ]   
  0.05153179 	 [ 3b^  0b  0a^  0a ]   
  0.05153179 	 [ 3b^  0b  0b^  0b ]   
  0.05153179 	 [ 0b^  3b  0a^  0a ]   
  0.05153179 	 [ 0b^  3b  0b^  0b ]   
  -0.02576589 	 [ 3a^  0a ]   
  0.02576589 	 [ 0a^  3a ]   
  -0.02576589 	 [ 3b^  0b ]   
  0.02576589 	 [ 0b^  3b ]  
)
31  (  -0.00291866 	 [ 0a^  3a  3a^  3a ]   
  -0.00291866 	 [ 0a^  3a  3b^  3b ]   
  -0.00291866 	 [ 3a^  0a  3a^  3a ]   
  -0.00291866 	 [ 3a^  0a  3b^  3b ]   
  -0.00291866 	 [ 0b^  3b  3a^  3a ]   
  -0.00291866 	 [ 0b^  3b  3b^  3b ]   
  -0.00291866 	 [ 3b^  0b  3a^  3a ]   
  -0.00291866 	 [ 3b^  0b  3b^  3b ]   
  0.00145933 	 [ 0a^  3a ]   
  -0.00145933 	 [ 3a^  0a ]   
  0.00145933 	 [ 0b^  3b ]   
  -0.00145933 	 [ 3b^  0b ]  
)
32  (  -0.05608439 	 [ 3a^  0a ]   
  -0.05608439 	 [ 0a^  3a ]   
  -0.05608439 	 [ 3b^  0b ]   
  -0.05608439 	 [ 0b^  3b ]  
)
33  (  0.36176580 	 [ 3a^  3a  0a^  0a ]   
  0.36176580 	 [ 3a^  3a  0b^  0b ]   
  0.36176580 	 [ 3b^  3b  0a^  0a ]   
  0.36176580 	 [ 3b^  3b  0b^  0b ]  
)
34  (  0.06186616 	 [ 3a^  1a  3a^  1a ]   
  0.06186616 	 [ 3a^  1a  1a^  3a ]   
  0.06186616 	 [ 3a^  1a  3b^  1b ]   
  0.06186616 	 [ 3a^  1a  1b^  3b ]   
  0.06186616 	 [ 1a^  3a  3a^  1a ]   
  0.06186616 	 [ 1a^  3a  1a^  3a ]   
  0.06186616 	 [ 1a^  3a  3b^  1b ]   
  0.06186616 	 [ 1a^  3a  1b^  3b ]   
  0.06186616 	 [ 3b^  1b  3a^  1a ]   
  0.06186616 	 [ 3b^  1b  1a^  3a ]   
  0.06186616 	 [ 3b^  1b  3b^  1b ]   
  0.06186616 	 [ 3b^  1b  1b^  3b ]   
  0.06186616 	 [ 1b^  3b  3a^  1a ]   
  0.06186616 	 [ 1b^  3b  1a^  3a ]   
  0.06186616 	 [ 1b^  3b  3b^  1b ]   
  0.06186616 	 [ 1b^  3b  1b^  3b ]  
)
35  (  0.12773738 	 [ 3a^  1a  1a^  1a ]   
  0.12773738 	 [ 3a^  1a  1b^  1b ]   
  0.12773738 	 [ 1a^  3a  1a^  1a ]   
  0.12773738 	 [ 1a^  3a  1b^  1b ]   
  0.12773738 	 [ 3b^  1b  1a^  1a ]   
  0.12773738 	 [ 3b^  1b  1b^  1b ]   
  0.12773738 	 [ 1b^  3b  1a^  1a ]   
  0.12773738 	 [ 1b^  3b  1b^  1b ]   
  -0.06386869 	 [ 3a^  1a ]   
  0.06386869 	 [ 1a^  3a ]   
  -0.06386869 	 [ 3b^  1b ]   
  0.06386869 	 [ 1b^  3b ]  
)
36  (  0.13537580 	 [ 1a^  3a  3a^  3a ]   
  0.13537580 	 [ 1a^  3a  3b^  3b ]   
  0.13537580 	 [ 3a^  1a  3a^  3a ]   
  0.13537580 	 [ 3a^  1a  3b^  3b ]   
  0.13537580 	 [ 1b^  3b  3a^  3a ]   
  0.13537580 	 [ 1b^  3b  3b^  3b ]   
  0.13537580 	 [ 3b^  1b  3a^  3a ]   
  0.13537580 	 [ 3b^  1b  3b^  3b ]   
  -0.06768790 	 [ 1a^  3a ]   
  0.06768790 	 [ 3a^  1a ]   
  -0.06768790 	 [ 1b^  3b ]   
  0.06768790 	 [ 3b^  1b ]  
)
37  (  -0.17002993 	 [ 3a^  1a ]   
  -0.17002993 	 [ 1a^  3a ]   
  -0.17002993 	 [ 3b^  1b ]   
  -0.17002993 	 [ 1b^  3b ]  
)
38  (  0.45455147 	 [ 3a^  3a  1a^  1a ]   
  0.45455147 	 [ 3a^  3a  1b^  1b ]   
  0.45455147 	 [ 3b^  3b  1a^  1a ]   
  0.45455147 	 [ 3b^  3b  1b^  1b ]  
)
39  (  -0.00879934 	 [ 3a^  0a  1a^  0a ]   
  -0.00879934 	 [ 3a^  0a  0a^  1a ]   
  -0.00879934 	 [ 3a^  0a  1b^  0b ]   
  -0.00879934 	 [ 3a^  0a  0b^  1b ]   
  -0.00879934 	 [ 0a^  3a  1a^  0a ]   
  -0.00879934 	 [ 0a^  3a  0a^  1a ]   
  -0.00879934 	 [ 0a^  3a  1b^  0b ]   
  -0.00879934 	 [ 0a^  3a  0b^  1b ]   
  -0.00879934 	 [ 3b^  0b  1a^  0a ]   
  -0.00879934 	 [ 3b^  0b  0a^  1a ]   
  -0.00879934 	 [ 3b^  0b  1b^  0b ]   
  -0.00879934 	 [ 3b^  0b  0b^  1b ]   
  -0.00879934 	 [ 0b^  3b  1a^  0a ]   
  -0.00879934 	 [ 0b^  3b  0a^  1a ]   
  -0.00879934 	 [ 0b^  3b  1b^  0b ]   
  -0.00879934 	 [ 0b^  3b  0b^  1b ]   
  0.00439967 	 [ 3a^  1a ]   
  -0.00439967 	 [ 1a^  3a ]   
  0.00439967 	 [ 3b^  1b ]   
  -0.00439967 	 [ 1b^  3b ]  
)
40  (  0.00487142 	 [ 3a^  1a  0a^  1a ]   
  0.00487142 	 [ 3a^  1a  1a^  0a ]   
  0.00487142 	 [ 3a^  1a  0b^  1b ]   
  0.00487142 	 [ 3a^  1a  1b^  0b ]   
  0.00487142 	 [ 1a^  3a  0a^  1a ]   
  0.00487142 	 [ 1a^  3a  1a^  0a ]   
  0.00487142 	 [ 1a^  3a  0b^  1b ]   
  0.00487142 	 [ 1a^  3a  1b^  0b ]   
  0.00487142 	 [ 3b^  1b  0a^  1a ]   
  0.00487142 	 [ 3b^  1b  1a^  0a ]   
  0.00487142 	 [ 3b^  1b  0b^  1b ]   
  0.00487142 	 [ 3b^  1b  1b^  0b ]   
  0.00487142 	 [ 1b^  3b  0a^  1a ]   
  0.00487142 	 [ 1b^  3b  1a^  0a ]   
  0.00487142 	 [ 1b^  3b  0b^  1b ]   
  0.00487142 	 [ 1b^  3b  1b^  0b ]   
  -0.00243571 	 [ 3a^  0a ]   
  0.00243571 	 [ 0a^  3a ]   
  -0.00243571 	 [ 3b^  0b ]   
  0.00243571 	 [ 0b^  3b ]  
)
41  (  0.00015273 	 [ 1a^  3a  0a^  3a ]   
  0.00015273 	 [ 1a^  3a  3a^  0a ]   
  0.00015273 	 [ 1a^  3a  0b^  3b ]   
  0.00015273 	 [ 1a^  3a  3b^  0b ]   
  0.00015273 	 [ 3a^  1a  0a^  3a ]   
  0.00015273 	 [ 3a^  1a  3a^  0a ]   
  0.00015273 	 [ 3a^  1a  0b^  3b ]   
  0.00015273 	 [ 3a^  1a  3b^  0b ]   
  0.00015273 	 [ 1b^  3b  0a^  3a ]   
  0.00015273 	 [ 1b^  3b  3a^  0a ]   
  0.00015273 	 [ 1b^  3b  0b^  3b ]   
  0.00015273 	 [ 1b^  3b  3b^  0b ]   
  0.00015273 	 [ 3b^  1b  0a^  3a ]   
  0.00015273 	 [ 3b^  1b  3a^  0a ]   
  0.00015273 	 [ 3b^  1b  0b^  3b ]   
  0.00015273 	 [ 3b^  1b  3b^  0b ]   
  -0.00007636 	 [ 1a^  0a ]   
  0.00007636 	 [ 0a^  1a ]   
  -0.00007636 	 [ 1b^  0b ]   
  0.00007636 	 [ 0b^  1b ]  
)
42  (  -0.03935083 	 [ 3a^  1a  0a^  0a ]   
  -0.03935083 	 [ 3a^  1a  0b^  0b ]   
  -0.03935083 	 [ 1a^  3a  0a^  0a ]   
  -0.03935083 	 [ 1a^  3a  0b^  0b ]   
  -0.03935083 	 [ 3b^  1b  0a^  0a ]   
  -0.03935083 	 [ 3b^  1b  0b^  0b ]   
  -0.03935083 	 [ 1b^  3b  0a^  0a ]   
  -0.03935083 	 [ 1b^  3b  0b^  0b ]  
)
43  (  -0.00671460 	 [ 3a^  0a  1a^  1a ]   
  -0.00671460 	 [ 3a^  0a  1b^  1b ]   
  -0.00671460 	 [ 0a^  3a  1a^  1a ]   
  -0.00671460 	 [ 0a^  3a  1b^  1b ]   
  -0.00671460 	 [ 3b^  0b  1a^  1a ]   
  -0.00671460 	 [ 3b^  0b  1b^  1b ]   
  -0.00671460 	 [ 0b^  3b  1a^  1a ]   
  -0.00671460 	 [ 0b^  3b  1b^  1b ]  
)
44  (  0.00343917 	 [ 1a^  0a  3a^  3a ]   
  0.00343917 	 [ 1a^  0a  3b^  3b ]   
  0.00343917 	 [ 0a^  1a  3a^  3a ]   
  0.00343917 	 [ 0a^  1a  3b^  3b ]   
  0.00343917 	 [ 1b^  0b  3a^  3a ]   
  0.00343917 	 [ 1b^  0b  3b^  3b ]   
  0.00343917 	 [ 0b^  1b  3a^  3a ]   
  0.00343917 	 [ 0b^  1b  3b^  3b ]  
)
45  (  0.01320434 	 [ 3a^  2a  3a^  2a ]   
  0.01320434 	 [ 3a^  2a  2a^  3a ]   
  0.01320434 	 [ 3a^  2a  3b^  2b ]   
  0.01320434 	 [ 3a^  2a  2b^  3b ]   
  0.01320434 	 [ 2a^  3a  3a^  2a ]   
  0.01320434 	 [ 2a^  3a  2a^  3a ]   
  0.01320434 	 [ 2a^  3a  3b^  2b ]   
  0.01320434 	 [ 2a^  3a  2b^  3b ]   
  0.01320434 	 [ 3b^  2b  3a^  2a ]   
  0.01320434 	 [ 3b^  2b  2a^  3a ]   
  0.01320434 	 [ 3b^  2b  3b^  2b ]   
  0.01320434 	 [ 3b^  2b  2b^  3b ]   
  0.01320434 	 [ 2b^  3b  3a^  2a ]   
  0.01320434 	 [ 2b^  3b  2a^  3a ]   
  0.01320434 	 [ 2b^  3b  3b^  2b ]   
  0.01320434 	 [ 2b^  3b  2b^  3b ]  
)
46  (  0.03598851 	 [ 3a^  2a  2a^  2a ]   
  0.03598851 	 [ 3a^  2a  2b^  2b ]   
  0.03598851 	 [ 2a^  3a  2a^  2a ]   
  0.03598851 	 [ 2a^  3a  2b^  2b ]   
  0.03598851 	 [ 3b^  2b  2a^  2a ]   
  0.03598851 	 [ 3b^  2b  2b^  2b ]   
  0.03598851 	 [ 2b^  3b  2a^  2a ]   
  0.03598851 	 [ 2b^  3b  2b^  2b ]   
  -0.01799425 	 [ 3a^  2a ]   
  0.01799425 	 [ 2a^  3a ]   
  -0.01799425 	 [ 3b^  2b ]   
  0.01799425 	 [ 2b^  3b ]  
)
47  (  -0.04398671 	 [ 2a^  3a  3a^  3a ]   
  -0.04398671 	 [ 2a^  3a  3b^  3b ]   
  -0.04398671 	 [ 3a^  2a  3a^  3a ]   
  -0.04398671 	 [ 3a^  2a  3b^  3b ]   
  -0.04398671 	 [ 2b^  3b  3a^  3a ]   
  -0.04398671 	 [ 2b^  3b  3b^  3b ]   
  -0.04398671 	 [ 3b^  2b  3a^  3a ]   
  -0.04398671 	 [ 3b^  2b  3b^  3b ]   
  0.02199336 	 [ 2a^  3a ]   
  -0.02199336 	 [ 3a^  2a ]   
  0.02199336 	 [ 2b^  3b ]   
  -0.02199336 	 [ 3b^  2b ]  
)
48  (  0.06682589 	 [ 3a^  2a ]   
  0.06682589 	 [ 2a^  3a ]   
  0.06682589 	 [ 3b^  2b ]   
  0.06682589 	 [ 2b^  3b ]  
)
49  (  0.24155134 	 [ 3a^  3a  2a^  2a ]   
  0.24155134 	 [ 3a^  3a  2b^  2b ]   
  0.24155134 	 [ 3b^  3b  2a^  2a ]   
  0.24155134 	 [ 3b^  3b  2b^  2b ]  
)
50  (  -0.00218083 	 [ 3a^  0a  2a^  0a ]   
  -0.00218083 	 [ 3a^  0a  0a^  2a ]   
  -0.00218083 	 [ 3a^  0a  2b^  0b ]   
  -0.00218083 	 [ 3a^  0a  0b^  2b ]   
  -0.00218083 	 [ 0a^  3a  2a^  0a ]   
  -0.00218083 	 [ 0a^  3a  0a^  2a ]   
  -0.00218083 	 [ 0a^  3a  2b^  0b ]   
  -0.00218083 	 [ 0a^  3a  0b^  2b ]   
  -0.00218083 	 [ 3b^  0b  2a^  0a ]   
  -0.00218083 	 [ 3b^  0b  0a^  2a ]   
  -0.00218083 	 [ 3b^  0b  2b^  0b ]   
  -0.00218083 	 [ 3b^  0b  0b^  2b ]   
  -0.00218083 	 [ 0b^  3b  2a^  0a ]   
  -0.00218083 	 [ 0b^  3b  0a^  2a ]   
  -0.00218083 	 [ 0b^  3b  2b^  0b ]   
  -0.00218083 	 [ 0b^  3b  0b^  2b ]   
  0.00109042 	 [ 3a^  2a ]   
  -0.00109042 	 [ 2a^  3a ]   
  0.00109042 	 [ 3b^  2b ]   
  -0.00109042 	 [ 2b^  3b ]  
)
51  (  0.00441483 	 [ 3a^  2a  0a^  2a ]   
  0.00441483 	 [ 3a^  2a  2a^  0a ]   
  0.00441483 	 [ 3a^  2a  0b^  2b ]   
  0.00441483 	 [ 3a^  2a  2b^  0b ]   
  0.00441483 	 [ 2a^  3a  0a^  2a ]   
  0.00441483 	 [ 2a^  3a  2a^  0a ]   
  0.00441483 	 [ 2a^  3a  0b^  2b ]   
  0.00441483 	 [ 2a^  3a  2b^  0b ]   
  0.00441483 	 [ 3b^  2b  0a^  2a ]   
  0.00441483 	 [ 3b^  2b  2a^  0a ]   
  0.00441483 	 [ 3b^  2b  0b^  2b ]   
  0.00441483 	 [ 3b^  2b  2b^  0b ]   
  0.00441483 	 [ 2b^  3b  0a^  2a ]   
  0.00441483 	 [ 2b^  3b  2a^  0a ]   
  0.00441483 	 [ 2b^  3b  0b^  2b ]   
  0.00441483 	 [ 2b^  3b  2b^  0b ]   
  -0.00220741 	 [ 3a^  0a ]   
  0.00220741 	 [ 0a^  3a ]   
  -0.00220741 	 [ 3b^  0b ]   
  0.00220741 	 [ 0b^  3b ]  
)
52  (  0.00429157 	 [ 2a^  3a  0a^  3a ]   
  0.00429157 	 [ 2a^  3a  3a^  0a ]   
  0.00429157 	 [ 2a^  3a  0b^  3b ]   
  0.00429157 	 [ 2a^  3a  3b^  0b ]   
  0.00429157 	 [ 3a^  2a  0a^  3a ]   
  0.00429157 	 [ 3a^  2a  3a^  0a ]   
  0.00429157 	 [ 3a^  2a  0b^  3b ]   
  0.00429157 	 [ 3a^  2a  3b^  0b ]   
  0.00429157 	 [ 2b^  3b  0a^  3a ]   
  0.00429157 	 [ 2b^  3b  3a^  0a ]   
  0.00429157 	 [ 2b^  3b  0b^  3b ]   
  0.00429157 	 [ 2b^  3b  3b^  0b ]   
  0.00429157 	 [ 3b^  2b  0a^  3a ]   
  0.00429157 	 [ 3b^  2b  3a^  0a ]   
  0.00429157 	 [ 3b^  2b  0b^  3b ]   
  0.00429157 	 [ 3b^  2b  3b^  0b ]   
  -0.00214579 	 [ 2a^  0a ]   
  0.00214579 	 [ 0a^  2a ]   
  -0.00214579 	 [ 2b^  0b ]   
  0.00214579 	 [ 0b^  2b ]  
)
53  (  0.01759697 	 [ 3a^  2a  0a^  0a ]   
  0.01759697 	 [ 3a^  2a  0b^  0b ]   
  0.01759697 	 [ 2a^  3a  0a^  0a ]   
  0.01759697 	 [ 2a^  3a  0b^  0b ]   
  0.01759697 	 [ 3b^  2b  0a^  0a ]   
  0.01759697 	 [ 3b^  2b  0b^  0b ]   
  0.01759697 	 [ 2b^  3b  0a^  0a ]   
  0.01759697 	 [ 2b^  3b  0b^  0b ]  
)
54  (  0.01031156 	 [ 3a^  0a  2a^  2a ]   
  0.01031156 	 [ 3a^  0a  2b^  2b ]   
  0.01031156 	 [ 0a^  3a  2a^  2a ]   
  0.01031156 	 [ 0a^  3a  2b^  2b ]   
  0.01031156 	 [ 3b^  0b  2a^  2a ]   
  0.01031156 	 [ 3b^  0b  2b^  2b ]   
  0.01031156 	 [ 0b^  3b  2a^  2a ]   
  0.01031156 	 [ 0b^  3b  2b^  2b ]  
)
55  (  -0.01134023 	 [ 2a^  0a  3a^  3a ]   
  -0.01134023 	 [ 2a^  0a  3b^  3b ]   
  -0.01134023 	 [ 0a^  2a  3a^  3a ]   
  -0.01134023 	 [ 0a^  2a  3b^  3b ]   
  -0.01134023 	 [ 2b^  0b  3a^  3a ]   
  -0.01134023 	 [ 2b^  0b  3b^  3b ]   
  -0.01134023 	 [ 0b^  2b  3a^  3a ]   
  -0.01134023 	 [ 0b^  2b  3b^  3b ]  
)
56  (  -0.03438629 	 [ 3a^  1a  2a^  1a ]   
  -0.03438629 	 [ 3a^  1a  1a^  2a ]   
  -0.03438629 	 [ 3a^  1a  2b^  1b ]   
  -0.03438629 	 [ 3a^  1a  1b^  2b ]   
  -0.03438629 	 [ 1a^  3a  2a^  1a ]   
  -0.03438629 	 [ 1a^  3a  1a^  2a ]   
  -0.03438629 	 [ 1a^  3a  2b^  1b ]   
  -0.03438629 	 [ 1a^  3a  1b^  2b ]   
  -0.03438629 	 [ 3b^  1b  2a^  1a ]   
  -0.03438629 	 [ 3b^  1b  1a^  2a ]   
  -0.03438629 	 [ 3b^  1b  2b^  1b ]   
  -0.03438629 	 [ 3b^  1b  1b^  2b ]   
  -0.03438629 	 [ 1b^  3b  2a^  1a ]   
  -0.03438629 	 [ 1b^  3b  1a^  2a ]   
  -0.03438629 	 [ 1b^  3b  2b^  1b ]   
  -0.03438629 	 [ 1b^  3b  1b^  2b ]   
  0.01719314 	 [ 3a^  2a ]   
  -0.01719314 	 [ 2a^  3a ]   
  0.01719314 	 [ 3b^  2b ]   
  -0.01719314 	 [ 2b^  3b ]  
)
57  (  0.00922433 	 [ 3a^  2a  1a^  2a ]   
  0.00922433 	 [ 3a^  2a  2a^  1a ]   
  0.00922433 	 [ 3a^  2a  1b^  2b ]   
  0.00922433 	 [ 3a^  2a  2b^  1b ]   
  0.00922433 	 [ 2a^  3a  1a^  2a ]   
  0.00922433 	 [ 2a^  3a  2a^  1a ]   
  0.00922433 	 [ 2a^  3a  1b^  2b ]   
  0.00922433 	 [ 2a^  3a  2b^  1b ]   
  0.00922433 	 [ 3b^  2b  1a^  2a ]   
  0.00922433 	 [ 3b^  2b  2a^  1a ]   
  0.00922433 	 [ 3b^  2b  1b^  2b ]   
  0.00922433 	 [ 3b^  2b  2b^  1b ]   
  0.00922433 	 [ 2b^  3b  1a^  2a ]   
  0.00922433 	 [ 2b^  3b  2a^  1a ]   
  0.00922433 	 [ 2b^  3b  1b^  2b ]   
  0.00922433 	 [ 2b^  3b  2b^  1b ]   
  -0.00461216 	 [ 3a^  1a ]   
  0.00461216 	 [ 1a^  3a ]   
  -0.00461216 	 [ 3b^  1b ]   
  0.00461216 	 [ 1b^  3b ]  
)
58  (  -0.03173649 	 [ 2a^  3a  1a^  3a ]   
  -0.03173649 	 [ 2a^  3a  3a^  1a ]   
  -0.03173649 	 [ 2a^  3a  1b^  3b ]   
  -0.03173649 	 [ 2a^  3a  3b^  1b ]   
  -0.03173649 	 [ 3a^  2a  1a^  3a ]   
  -0.03173649 	 [ 3a^  2a  3a^  1a ]   
  -0.03173649 	 [ 3a^  2a  1b^  3b ]   
  -0.03173649 	 [ 3a^  2a  3b^  1b ]   
  -0.03173649 	 [ 2b^  3b  1a^  3a ]   
  -0.03173649 	 [ 2b^  3b  3a^  1a ]   
  -0.03173649 	 [ 2b^  3b  1b^  3b ]   
  -0.03173649 	 [ 2b^  3b  3b^  1b ]   
  -0.03173649 	 [ 3b^  2b  1a^  3a ]   
  -0.03173649 	 [ 3b^  2b  3a^  1a ]   
  -0.03173649 	 [ 3b^  2b  1b^  3b ]   
  -0.03173649 	 [ 3b^  2b  3b^  1b ]   
  0.01586825 	 [ 2a^  1a ]   
  -0.01586825 	 [ 1a^  2a ]   
  0.01586825 	 [ 2b^  1b ]   
  -0.01586825 	 [ 1b^  2b ]  
)
59  (  -0.05127451 	 [ 3a^  2a  1a^  1a ]   
  -0.05127451 	 [ 3a^  2a  1b^  1b ]   
  -0.05127451 	 [ 2a^  3a  1a^  1a ]   
  -0.05127451 	 [ 2a^  3a  1b^  1b ]   
  -0.05127451 	 [ 3b^  2b  1a^  1a ]   
  -0.05127451 	 [ 3b^  2b  1b^  1b ]   
  -0.05127451 	 [ 2b^  3b  1a^  1a ]   
  -0.05127451 	 [ 2b^  3b  1b^  1b ]  
)
60  (  -0.01192949 	 [ 3a^  1a  2a^  2a ]   
  -0.01192949 	 [ 3a^  1a  2b^  2b ]   
  -0.01192949 	 [ 1a^  3a  2a^  2a ]   
  -0.01192949 	 [ 1a^  3a  2b^  2b ]   
  -0.01192949 	 [ 3b^  1b  2a^  2a ]   
  -0.01192949 	 [ 3b^  1b  2b^  2b ]   
  -0.01192949 	 [ 1b^  3b  2a^  2a ]   
  -0.01192949 	 [ 1b^  3b  2b^  2b ]  
)
61  (  -0.04313768 	 [ 2a^  1a  3a^  3a ]   
  -0.04313768 	 [ 2a^  1a  3b^  3b ]   
  -0.04313768 	 [ 1a^  2a  3a^  3a ]   
  -0.04313768 	 [ 1a^  2a  3b^  3b ]   
  -0.04313768 	 [ 2b^  1b  3a^  3a ]   
  -0.04313768 	 [ 2b^  1b  3b^  3b ]   
  -0.04313768 	 [ 1b^  2b  3a^  3a ]   
  -0.04313768 	 [ 1b^  2b  3b^  3b ]  
)
62  (  0.00034548 	 [ 3a^  1a  2a^  0a ]   
  0.00034548 	 [ 3a^  1a  0a^  2a ]   
  0.00034548 	 [ 3a^  1a  2b^  0b ]   
  0.00034548 	 [ 3a^  1a  0b^  2b ]   
  0.00034548 	 [ 1a^  3a  2a^  0a ]   
  0.00034548 	 [ 1a^  3a  0a^  2a ]   
  0.00034548 	 [ 1a^  3a  2b^  0b ]   
  0.00034548 	 [ 1a^  3a  0b^  2b ]   
  0.00034548 	 [ 3b^  1b  2a^  0a ]   
  0.00034548 	 [ 3b^  1b  0a^  2a ]   
  0.00034548 	 [ 3b^  1b  2b^  0b ]   
  0.00034548 	 [ 3b^  1b  0b^  2b ]   
  0.00034548 	 [ 1b^  3b  2a^  0a ]   
  0.00034548 	 [ 1b^  3b  0a^  2a ]   
  0.00034548 	 [ 1b^  3b  2b^  0b ]   
  0.00034548 	 [ 1b^  3b  0b^  2b ]  
)
63  (  0.00161732 	 [ 3a^  0a  2a^  1a ]   
  0.00161732 	 [ 3a^  0a  1a^  2a ]   
  0.00161732 	 [ 3a^  0a  2b^  1b ]   
  0.00161732 	 [ 3a^  0a  1b^  2b ]   
  0.00161732 	 [ 0a^  3a  2a^  1a ]   
  0.00161732 	 [ 0a^  3a  1a^  2a ]   
  0.00161732 	 [ 0a^  3a  2b^  1b ]   
  0.00161732 	 [ 0a^  3a  1b^  2b ]   
  0.00161732 	 [ 3b^  0b  2a^  1a ]   
  0.00161732 	 [ 3b^  0b  1a^  2a ]   
  0.00161732 	 [ 3b^  0b  2b^  1b ]   
  0.00161732 	 [ 3b^  0b  1b^  2b ]   
  0.00161732 	 [ 0b^  3b  2a^  1a ]   
  0.00161732 	 [ 0b^  3b  1a^  2a ]   
  0.00161732 	 [ 0b^  3b  2b^  1b ]   
  0.00161732 	 [ 0b^  3b  1b^  2b ]  
)
64  (  -0.00376378 	 [ 3a^  2a  1a^  0a ]   
  -0.00376378 	 [ 3a^  2a  0a^  1a ]   
  -0.00376378 	 [ 3a^  2a  1b^  0b ]   
  -0.00376378 	 [ 3a^  2a  0b^  1b ]   
  -0.00376378 	 [ 2a^  3a  1a^  0a ]   
  -0.00376378 	 [ 2a^  3a  0a^  1a ]   
  -0.00376378 	 [ 2a^  3a  1b^  0b ]   
  -0.00376378 	 [ 2a^  3a  0b^  1b ]   
  -0.00376378 	 [ 3b^  2b  1a^  0a ]   
  -0.00376378 	 [ 3b^  2b  0a^  1a ]   
  -0.00376378 	 [ 3b^  2b  1b^  0b ]   
  -0.00376378 	 [ 3b^  2b  0b^  1b ]   
  -0.00376378 	 [ 2b^  3b  1a^  0a ]   
  -0.00376378 	 [ 2b^  3b  0a^  1a ]   
  -0.00376378 	 [ 2b^  3b  1b^  0b ]   
  -0.00376378 	 [ 2b^  3b  0b^  1b ]  
)


==> anc/lih_sto_qubit.dat <==
0 	  -5.72151297 	 []  
1 	  1.40354441 	 [Z0a ]  
2 	  1.40354441 	 [Z0b ]  
3 	  0.41462738 	 [Z0a Z0b ]  
4 	  0.15319656 	 [Z1a ]  
5 	  0.15319656 	 [Z1b ]  
6 	  0.12214300 	 [Z1a Z1b ]  
7 	  0.01885493 	 [X0a X1a ]  
8 	  0.01885493 	 [Y0a Y1a ]  
9 	  0.01885493 	 [X0b X1b ]  
10 	  0.01885493 	 [Y0b Y1b ]  
11 	  0.08884270 	 [Z0a Z1a ]  
12 	  0.00338923 	 [X0a X1a X0b X1b ]  
13 	  0.00338923 	 [X0a X1a Y0b Y1b ]  
14 	  0.00338923 	 [Y0a Y1a X0b X1b ]  
15 	  0.00338923 	 [Y0a Y1a Y0b Y1b ]  
16 	  0.08884270 	 [Z0b Z1b ]  
17 	  0.02814058 	 [X0a X1a Z0b ]  
18 	  0.02814058 	 [Y0a Y1a Z0b ]  
19 	  0.02814058 	 [Z0a X0b X1b ]  
20 	  0.02814058 	 [Z0a Y0b Y1b ]  
21 	  -0.00159671 	 [Y0a Y1a Z1b ]  
22 	  -0.00159671 	 [X0a X1a Z1b ]  
23 	  -0.00159671 	 [Z1a Y0b Y1b ]  
24 	  -0.00159671 	 [Z1a X0b X1b ]  
25 	  0.09223192 	 [Z1a Z0b ]  
26 	  0.09223192 	 [Z0a Z1b ]  
27 	  0.08405057 	 [Z2a ]  
28 	  0.08405057 	 [Z2b ]  
29 	  0.08451770 	 [Z2a Z2b ]  
30 	  0.03038745 	 [X0a Z1a X2a ]  
31 	  0.03038745 	 [Y0a Z1a Y2a ]  
32 	  0.03038745 	 [X0b Z1b X2b ]  
33 	  0.03038745 	 [Y0b Z1b Y2b ]  
34 	  0.09351684 	 [Z0a Z2a ]  
35 	  0.00540948 	 [X0a Z1a X2a X0b Z1b X2b ]  
36 	  0.00540948 	 [X0a Z1a X2a Y0b Z1b Y2b ]  
37 	  0.00540948 	 [Y0a Z1a Y2a X0b Z1b X2b ]  
38 	  0.00540948 	 [Y0a Z1a Y2a Y0b Z1b Y2b ]  
39 	  0.09351684 	 [Z0b Z2b ]  
40 	  0.03460439 	 [X0a Z1a X2a Z0b ]  
41 	  0.03460439 	 [Y0a Z1a Y2a Z0b ]  
42 	  0.03460439 	 [Z0a X0b Z1b X2b ]  
43 	  0.03460439 	 [Z0a Y0b Z1b Y2b ]  
44 	  -0.00046401 	 [Y0a Z1a Y2a Z2b ]  
45 	  -0.00046401 	 [X0a Z1a X2a Z2b ]  
46 	  -0.00046401 	 [Z2a Y0b Z1b Y2b ]  
47 	  -0.00046401 	 [Z2a X0b Z1b X2b ]  
48 	  0.09892631 	 [Z2a Z0b ]  
49 	  0.09892631 	 [Z0a Z2b ]  
50 	  -0.01310443 	 [X1a X2a ]  
51 	  -0.01310443 	 [Y1a Y2a ]  
52 	  -0.01310443 	 [X1b X2b ]  
53 	  -0.01310443 	 [Y1b Y2b ]  
54 	  0.05281232 	 [Z1a Z2a ]  
55 	  0.00322106 	 [X1a X2a X1b X2b ]  
56 	  0.00322106 	 [X1a X2a Y1b Y2b ]  
57 	  0.00322106 	 [Y1a Y2a X1b X2b ]  
58 	  0.00322106 	 [Y1a Y2a Y1b Y2b ]  
59 	  0.05281232 	 [Z1b Z2b ]  
60 	  0.01206834 	 [X1a X2a Z1b ]  
61 	  0.01206834 	 [Y1a Y2a Z1b ]  
62 	  0.01206834 	 [Z1a X1b X2b ]  
63 	  0.01206834 	 [Z1a Y1b Y2b ]  
64 	  -0.00181112 	 [Y1a Y2a Z2b ]  
65 	  -0.00181112 	 [X1a X2a Z2b ]  
66 	  -0.00181112 	 [Z2a Y1b Y2b ]  
67 	  -0.00181112 	 [Z2a X1b X2b ]  
68 	  0.05603338 	 [Z2a Z1b ]  
69 	  0.05603338 	 [Z1a Z2b ]  
70 	  0.00281742 	 [X0a Z1a X2a X0b X1b ]  
71 	  0.00281742 	 [X0a Z1a X2a Y0b Y1b ]  
72 	  0.00281742 	 [Y0a Z1a Y2a X0b X1b ]  
73 	  0.00281742 	 [Y0a Z1a Y2a Y0b Y1b ]  
74 	  0.00281742 	 [X0a X1a X0b Z1b X2b ]  
75 	  0.00281742 	 [Y0a Y1a X0b Z1b X2b ]  
76 	  0.00281742 	 [X0a X1a Y0b Z1b Y2b ]  
77 	  0.00281742 	 [Y0a Y1a Y0b Z1b Y2b ]  
78 	  -0.00045043 	 [Z0a X1a X2a ]  
79 	  -0.00045043 	 [Z0a Y1a Y2a ]  
80 	  -0.00045043 	 [Z0b X1b X2b ]  
81 	  -0.00045043 	 [Z0b Y1b Y2b ]  
82 	  -0.00085009 	 [X1a X2a X0b X1b ]  
83 	  -0.00085009 	 [X1a X2a Y0b Y1b ]  
84 	  -0.00085009 	 [Y1a Y2a X0b X1b ]  
85 	  -0.00085009 	 [Y1a Y2a Y0b Y1b ]  
86 	  -0.00085009 	 [X0a X1a X1b X2b ]  
87 	  -0.00085009 	 [Y0a Y1a X1b X2b ]  
88 	  -0.00085009 	 [X0a X1a Y1b Y2b ]  
89 	  -0.00085009 	 [Y0a Y1a Y1b Y2b ]  
90 	  0.00316967 	 [X0a X2a ]  
91 	  0.00316967 	 [Y0a Y2a ]  
92 	  0.00316967 	 [X0b X2b ]  
93 	  0.00316967 	 [Y0b Y2b ]  
94 	  0.00004674 	 [X1a X2a X0b Z1b X2b ]  
95 	  0.00004674 	 [X1a X2a Y0b Z1b Y2b ]  
96 	  0.00004674 	 [Y1a Y2a X0b Z1b X2b ]  
97 	  0.00004674 	 [Y1a Y2a Y0b Z1b Y2b ]  
98 	  0.00004674 	 [X0a Z1a X2a X1b X2b ]  
99 	  0.00004674 	 [Y0a Z1a Y2a X1b X2b ]  
100 	  0.00004674 	 [X0a Z1a X2a Y1b Y2b ]  
101 	  0.00004674 	 [Y0a Z1a Y2a Y1b Y2b ]  
102 	  0.00283270 	 [X0a X1a Z2a ]  
103 	  0.00283270 	 [Y0a Y1a Z2a ]  
104 	  0.00283270 	 [X0b X1b Z2b ]  
105 	  0.00283270 	 [Y0b Y1b Z2b ]  
106 	  -0.00326785 	 [X1a X2a Z0b ]  
107 	  -0.00326785 	 [Y1a Y2a Z0b ]  
108 	  -0.00326785 	 [Z0a X1b X2b ]  
109 	  -0.00326785 	 [Z0a Y1b Y2b ]  
110 	  0.00401976 	 [X0a Z1a X2a Z1b ]  
111 	  0.00401976 	 [Y0a Z1a Y2a Z1b ]  
112 	  0.00401976 	 [Z1a X0b Z1b X2b ]  
113 	  0.00401976 	 [Z1a Y0b Z1b Y2b ]  
114 	  0.00278596 	 [X0a X1a Z2b ]  
115 	  0.00278596 	 [Y0a Y1a Z2b ]  
116 	  0.00278596 	 [Z2a X0b X1b ]  
117 	  0.00278596 	 [Z2a Y0b Y1b ]  
118 	  -0.11915640 	 [Z3a ]  
119 	  -0.11915640 	 [Z3b ]  
120 	  0.11359735 	 [Z3a Z3b ]  
121 	  -0.00193715 	 [X0a Z1a Z2a X3a ]  
122 	  -0.00193715 	 [Y0a Z1a Z2a Y3a ]  
123 	  -0.00193715 	 [X0b Z1b Z2b X3b ]  
124 	  -0.00193715 	 [Y0b Z1b Z2b Y3b ]  
125 	  0.08835755 	 [Z0a Z3a ]  
126 	  0.00208390 	 [X0a Z1a Z2a X3a X0b Z1b Z2b X3b ]  
127 	  0.00208390 	 [X0a Z1a Z2a X3a Y0b Z1b Z2b Y3b ]  
128 	  0.00208390 	 [Y0a Z1a Z2a Y3a X0b Z1b Z2b X3b ]  
129 	  0.00208390 	 [Y0a Z1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
130 	  0.08835755 	 [Z0b Z3b ]  
131 	  -0.01288295 	 [X0a Z1a Z2a X3a Z0b ]  
132 	  -0.01288295 	 [Y0a Z1a Z2a Y3a Z0b ]  
133 	  -0.01288295 	 [Z0a X0b Z1b Z2b X3b ]  
134 	  -0.01288295 	 [Z0a Y0b Z1b Z2b Y3b ]  
135 	  0.00072966 	 [Y0a Z1a Z2a Y3a Z3b ]  
136 	  0.00072966 	 [X0a Z1a Z2a X3a Z3b ]  
137 	  0.00072966 	 [Z3a Y0b Z1b Z2b Y3b ]  
138 	  0.00072966 	 [Z3a X0b Z1b Z2b X3b ]  
139 	  0.09044145 	 [Z3a Z0b ]  
140 	  0.09044145 	 [Z0a Z3b ]  
141 	  0.02090146 	 [X1a Z2a X3a ]  
142 	  0.02090146 	 [Y1a Z2a Y3a ]  
143 	  0.02090146 	 [X1b Z2b X3b ]  
144 	  0.02090146 	 [Y1b Z2b Y3b ]  
145 	  0.08270479 	 [Z1a Z3a ]  
146 	  0.03093308 	 [X1a Z2a X3a X1b Z2b X3b ]  
147 	  0.03093308 	 [X1a Z2a X3a Y1b Z2b Y3b ]  
148 	  0.03093308 	 [Y1a Z2a Y3a X1b Z2b X3b ]  
149 	  0.03093308 	 [Y1a Z2a Y3a Y1b Z2b Y3b ]  
150 	  0.08270479 	 [Z1b Z3b ]  
151 	  -0.03193434 	 [X1a Z2a X3a Z1b ]  
152 	  -0.03193434 	 [Y1a Z2a Y3a Z1b ]  
153 	  -0.03193434 	 [Z1a X1b Z2b X3b ]  
154 	  -0.03193434 	 [Z1a Y1b Z2b Y3b ]  
155 	  -0.03384395 	 [Y1a Z2a Y3a Z3b ]  
156 	  -0.03384395 	 [X1a Z2a X3a Z3b ]  
157 	  -0.03384395 	 [Z3a Y1b Z2b Y3b ]  
158 	  -0.03384395 	 [Z3a X1b Z2b X3b ]  
159 	  0.11363787 	 [Z3a Z1b ]  
160 	  0.11363787 	 [Z1a Z3b ]  
161 	  -0.00219983 	 [X0a Z1a Z2a X3a X0b X1b ]  
162 	  -0.00219983 	 [X0a Z1a Z2a X3a Y0b Y1b ]  
163 	  -0.00219983 	 [Y0a Z1a Z2a Y3a X0b X1b ]  
164 	  -0.00219983 	 [Y0a Z1a Z2a Y3a Y0b Y1b ]  
165 	  -0.00219983 	 [X0a X1a X0b Z1b Z2b X3b ]  
166 	  -0.00219983 	 [Y0a Y1a X0b Z1b Z2b X3b ]  
167 	  -0.00219983 	 [X0a X1a Y0b Z1b Z2b Y3b ]  
168 	  -0.00219983 	 [Y0a Y1a Y0b Z1b Z2b Y3b ]  
169 	  0.00763787 	 [Z0a X1a Z2a X3a ]  
170 	  0.00763787 	 [Z0a Y1a Z2a Y3a ]  
171 	  0.00763787 	 [Z0b X1b Z2b X3b ]  
172 	  0.00763787 	 [Z0b Y1b Z2b Y3b ]  
173 	  0.00121786 	 [X1a Z2a X3a X0b X1b ]  
174 	  0.00121786 	 [X1a Z2a X3a Y0b Y1b ]  
175 	  0.00121786 	 [Y1a Z2a Y3a X0b X1b ]  
176 	  0.00121786 	 [Y1a Z2a Y3a Y0b Y1b ]  
177 	  0.00121786 	 [X0a X1a X1b Z2b X3b ]  
178 	  0.00121786 	 [Y0a Y1a X1b Z2b X3b ]  
179 	  0.00121786 	 [X0a X1a Y1b Z2b Y3b ]  
180 	  0.00121786 	 [Y0a Y1a Y1b Z2b Y3b ]  
181 	  0.00289651 	 [X0a Z2a X3a ]  
182 	  0.00289651 	 [Y0a Z2a Y3a ]  
183 	  0.00289651 	 [X0b Z2b X3b ]  
184 	  0.00289651 	 [Y0b Z2b Y3b ]  
185 	  0.00003818 	 [X1a Z2a X3a X0b Z1b Z2b X3b ]  
186 	  0.00003818 	 [X1a Z2a X3a Y0b Z1b Z2b Y3b ]  
187 	  0.00003818 	 [Y1a Z2a Y3a X0b Z1b Z2b X3b ]  
188 	  0.00003818 	 [Y1a Z2a Y3a Y0b Z1b Z2b Y3b ]  
189 	  0.00003818 	 [X0a Z1a Z2a X3a X1b Z2b X3b ]  
190 	  0.00003818 	 [Y0a Z1a Z2a Y3a X1b Z2b X3b ]  
191 	  0.00003818 	 [X0a Z1a Z2a X3a Y1b Z2b Y3b ]  
192 	  0.00003818 	 [Y0a Z1a Z2a Y3a Y1b Z2b Y3b ]  
193 	  -0.00082161 	 [X0a X1a Z3a ]  
194 	  -0.00082161 	 [Y0a Y1a Z3a ]  
195 	  -0.00082161 	 [X0b X1b Z3b ]  
196 	  -0.00082161 	 [Y0b Y1b Z3b ]  
197 	  0.00983771 	 [X1a Z2a X3a Z0b ]  
198 	  0.00983771 	 [Y1a Z2a Y3a Z0b ]  
199 	  0.00983771 	 [Z0a X1b Z2b X3b ]  
200 	  0.00983771 	 [Z0a Y1b Z2b Y3b ]  
201 	  0.00167865 	 [X0a Z1a Z2a X3a Z1b ]  
202 	  0.00167865 	 [Y0a Z1a Z2a Y3a Z1b ]  
203 	  0.00167865 	 [Z1a X0b Z1b Z2b X3b ]  
204 	  0.00167865 	 [Z1a Y0b Z1b Z2b Y3b ]  
205 	  -0.00085979 	 [X0a X1a Z3b ]  
206 	  -0.00085979 	 [Y0a Y1a Z3b ]  
207 	  -0.00085979 	 [Z3a X0b X1b ]  
208 	  -0.00085979 	 [Z3a Y0b Y1b ]  
209 	  0.01257507 	 [X2a X3a ]  
210 	  0.01257507 	 [Y2a Y3a ]  
211 	  0.01257507 	 [X2b X3b ]  
212 	  0.01257507 	 [Y2b Y3b ]  
213 	  0.05378567 	 [Z2a Z3a ]  
214 	  0.00660217 	 [X2a X3a X2b X3b ]  
215 	  0.00660217 	 [X2a X3a Y2b Y3b ]  
216 	  0.00660217 	 [Y2a Y3a X2b X3b ]  
217 	  0.00660217 	 [Y2a Y3a Y2b Y3b ]  
218 	  0.05378567 	 [Z2b Z3b ]  
219 	  -0.00899713 	 [X2a X3a Z2b ]  
220 	  -0.00899713 	 [Y2a Y3a Z2b ]  
221 	  -0.00899713 	 [Z2a X2b X3b ]  
222 	  -0.00899713 	 [Z2a Y2b Y3b ]  
223 	  0.01099668 	 [Y2a Y3a Z3b ]  
224 	  0.01099668 	 [X2a X3a Z3b ]  
225 	  0.01099668 	 [Z3a Y2b Y3b ]  
226 	  0.01099668 	 [Z3a X2b X3b ]  
227 	  0.06038784 	 [Z3a Z2b ]  
228 	  0.06038784 	 [Z2a Z3b ]  
229 	  -0.00054521 	 [X0a Z1a Z2a X3a X0b Z1b X2b ]  
230 	  -0.00054521 	 [X0a Z1a Z2a X3a Y0b Z1b Y2b ]  
231 	  -0.00054521 	 [Y0a Z1a Z2a Y3a X0b Z1b X2b ]  
232 	  -0.00054521 	 [Y0a Z1a Z2a Y3a Y0b Z1b Y2b ]  
233 	  -0.00054521 	 [X0a Z1a X2a X0b Z1b Z2b X3b ]  
234 	  -0.00054521 	 [Y0a Z1a Y2a X0b Z1b Z2b X3b ]  
235 	  -0.00054521 	 [X0a Z1a X2a Y0b Z1b Z2b Y3b ]  
236 	  -0.00054521 	 [Y0a Z1a Y2a Y0b Z1b Z2b Y3b ]  
237 	  -0.00494445 	 [Z0a X2a X3a ]  
238 	  -0.00494445 	 [Z0a Y2a Y3a ]  
239 	  -0.00494445 	 [Z0b X2b X3b ]  
240 	  -0.00494445 	 [Z0b Y2b Y3b ]  
241 	  0.00110371 	 [X2a X3a X0b Z1b X2b ]  
242 	  0.00110371 	 [X2a X3a Y0b Z1b Y2b ]  
243 	  0.00110371 	 [Y2a Y3a X0b Z1b X2b ]  
244 	  0.00110371 	 [Y2a Y3a Y0b Z1b Y2b ]  
245 	  0.00110371 	 [X0a Z1a X2a X2b X3b ]  
246 	  0.00110371 	 [Y0a Z1a Y2a X2b X3b ]  
247 	  0.00110371 	 [X0a Z1a X2a Y2b Y3b ]  
248 	  0.00110371 	 [Y0a Z1a Y2a Y2b Y3b ]  
249 	  -0.00147418 	 [X0a Z1a X3a ]  
250 	  -0.00147418 	 [Y0a Z1a Y3a ]  
251 	  -0.00147418 	 [X0b Z1b X3b ]  
252 	  -0.00147418 	 [Y0b Z1b Y3b ]  
253 	  0.00107289 	 [X2a X3a X0b Z1b Z2b X3b ]  
254 	  0.00107289 	 [X2a X3a Y0b Z1b Z2b Y3b ]  
255 	  0.00107289 	 [Y2a Y3a X0b Z1b Z2b X3b ]  
256 	  0.00107289 	 [Y2a Y3a Y0b Z1b Z2b Y3b ]  
257 	  0.00107289 	 [X0a Z1a Z2a X3a X2b X3b ]  
258 	  0.00107289 	 [Y0a Z1a Z2a Y3a X2b X3b ]  
259 	  0.00107289 	 [X0a Z1a Z2a X3a Y2b Y3b ]  
260 	  0.00107289 	 [Y0a Z1a Z2a Y3a Y2b Y3b ]  
261 	  0.00390795 	 [X0a Z1a X2a Z3a ]  
262 	  0.00390795 	 [Y0a Z1a Y2a Z3a ]  
263 	  0.00390795 	 [X0b Z1b X2b Z3b ]  
264 	  0.00390795 	 [Y0b Z1b Y2b Z3b ]  
265 	  -0.00439924 	 [X2a X3a Z0b ]  
266 	  -0.00439924 	 [Y2a Y3a Z0b ]  
267 	  -0.00439924 	 [Z0a X2b X3b ]  
268 	  -0.00439924 	 [Z0a Y2b Y3b ]  
269 	  -0.00257789 	 [X0a Z1a Z2a X3a Z2b ]  
270 	  -0.00257789 	 [Y0a Z1a Z2a Y3a Z2b ]  
271 	  -0.00257789 	 [Z2a X0b Z1b Z2b X3b ]  
272 	  -0.00257789 	 [Z2a Y0b Z1b Z2b Y3b ]  
273 	  0.00283506 	 [X0a Z1a X2a Z3b ]  
274 	  0.00283506 	 [Y0a Z1a Y2a Z3b ]  
275 	  0.00283506 	 [Z3a X0b Z1b X2b ]  
276 	  0.00283506 	 [Z3a Y0b Z1b Y2b ]  
277 	  -0.00859657 	 [X1a Z2a X3a X1b X2b ]  
278 	  -0.00859657 	 [X1a Z2a X3a Y1b Y2b ]  
279 	  -0.00859657 	 [Y1a Z2a Y3a X1b X2b ]  
280 	  -0.00859657 	 [Y1a Z2a Y3a Y1b Y2b ]  
281 	  -0.00859657 	 [X1a X2a X1b Z2b X3b ]  
282 	  -0.00859657 	 [Y1a Y2a X1b Z2b X3b ]  
283 	  -0.00859657 	 [X1a X2a Y1b Z2b Y3b ]  
284 	  -0.00859657 	 [Y1a Y2a Y1b Z2b Y3b ]  
285 	  0.00422206 	 [Z1a X2a X3a ]  
286 	  0.00422206 	 [Z1a Y2a Y3a ]  
287 	  0.00422206 	 [Z1b X2b X3b ]  
288 	  0.00422206 	 [Z1b Y2b Y3b ]  
289 	  0.00230608 	 [X2a X3a X1b X2b ]  
290 	  0.00230608 	 [X2a X3a Y1b Y2b ]  
291 	  0.00230608 	 [Y2a Y3a X1b X2b ]  
292 	  0.00230608 	 [Y2a Y3a Y1b Y2b ]  
293 	  0.00230608 	 [X1a X2a X2b X3b ]  
294 	  0.00230608 	 [Y1a Y2a X2b X3b ]  
295 	  0.00230608 	 [X1a X2a Y2b Y3b ]  
296 	  0.00230608 	 [Y1a Y2a Y2b Y3b ]  
297 	  0.00528845 	 [X1a X3a ]  
298 	  0.00528845 	 [Y1a Y3a ]  
299 	  0.00528845 	 [X1b X3b ]  
300 	  0.00528845 	 [Y1b Y3b ]  
301 	  -0.00793412 	 [X2a X3a X1b Z2b X3b ]  
302 	  -0.00793412 	 [X2a X3a Y1b Z2b Y3b ]  
303 	  -0.00793412 	 [Y2a Y3a X1b Z2b X3b ]  
304 	  -0.00793412 	 [Y2a Y3a Y1b Z2b Y3b ]  
305 	  -0.00793412 	 [X1a Z2a X3a X2b X3b ]  
306 	  -0.00793412 	 [Y1a Z2a Y3a X2b X3b ]  
307 	  -0.00793412 	 [X1a Z2a X3a Y2b Y3b ]  
308 	  -0.00793412 	 [Y1a Z2a Y3a Y2b Y3b ]  
309 	  0.00285030 	 [X1a X2a Z3a ]  
310 	  0.00285030 	 [Y1a Y2a Z3a ]  
311 	  0.00285030 	 [X1b X2b Z3b ]  
312 	  0.00285030 	 [Y1b Y2b Z3b ]  
313 	  0.01281863 	 [X2a X3a Z1b ]  
314 	  0.01281863 	 [Y2a Y3a Z1b ]  
315 	  0.01281863 	 [Z1a X2b X3b ]  
316 	  0.01281863 	 [Z1a Y2b Y3b ]  
317 	  0.00298237 	 [X1a Z2a X3a Z2b ]  
318 	  0.00298237 	 [Y1a Z2a Y3a Z2b ]  
319 	  0.00298237 	 [Z2a X1b Z2b X3b ]  
320 	  0.00298237 	 [Z2a Y1b Z2b Y3b ]  
321 	  0.01078442 	 [X1a X2a Z3b ]  
322 	  0.01078442 	 [Y1a Y2a Z3b ]  
323 	  0.01078442 	 [Z3a X1b X2b ]  
324 	  0.01078442 	 [Z3a Y1b Y2b ]  
325 	  -0.00031796 	 [X0a Y1a Y2a X3a ]  
326 	  -0.00102732 	 [Y0a Y1a X2a X3a ]  
327 	  -0.00102732 	 [X0a X1a Y2a Y3a ]  
328 	  -0.00031796 	 [Y0a X1a X2a Y3a ]  
329 	  0.00008637 	 [X1a Z2a X3a X0b Z1b X2b ]  
330 	  0.00008637 	 [X1a Z2a X3a Y0b Z1b Y2b ]  
331 	  0.00008637 	 [Y1a Z2a Y3a X0b Z1b X2b ]  
332 	  0.00008637 	 [Y1a Z2a Y3a Y0b Z1b Y2b ]  
333 	  0.00008637 	 [X0a Z1a X2a X1b Z2b X3b ]  
334 	  0.00008637 	 [Y0a Z1a Y2a X1b Z2b X3b ]  
335 	  0.00008637 	 [X0a Z1a X2a Y1b Z2b Y3b ]  
336 	  0.00008637 	 [Y0a Z1a Y2a Y1b Z2b Y3b ]  
337 	  -0.00031796 	 [X0b Y1b Y2b X3b ]  
338 	  -0.00102732 	 [Y0b Y1b X2b X3b ]  
339 	  -0.00102732 	 [X0b X1b Y2b Y3b ]  
340 	  -0.00031796 	 [Y0b X1b X2b Y3b ]  
341 	  -0.00134528 	 [X0a X1a X2a X3a ]  
342 	  -0.00134528 	 [Y0a Y1a Y2a Y3a ]  
343 	  0.00040433 	 [X0a Z1a Z2a X3a X1b X2b ]  
344 	  0.00040433 	 [X0a Z1a Z2a X3a Y1b Y2b ]  
345 	  0.00040433 	 [Y0a Z1a Z2a Y3a X1b X2b ]  
346 	  0.00040433 	 [Y0a Z1a Z2a Y3a Y1b Y2b ]  
347 	  0.00040433 	 [X1a X2a X0b Z1b Z2b X3b ]  
348 	  0.00040433 	 [Y1a Y2a X0b Z1b Z2b X3b ]  
349 	  0.00040433 	 [X1a X2a Y0b Z1b Z2b Y3b ]  
350 	  0.00040433 	 [Y1a Y2a Y0b Z1b Z2b Y3b ]  
351 	  -0.00134528 	 [X0b X1b X2b X3b ]  
352 	  -0.00134528 	 [Y0b Y1b Y2b Y3b ]  
353 	  -0.00094094 	 [X2a X3a X0b X1b ]  
354 	  -0.00094094 	 [X2a X3a Y0b Y1b ]  
355 	  -0.00094094 	 [Y2a Y3a X0b X1b ]  
356 	  -0.00094094 	 [Y2a Y3a Y0b Y1b ]  
357 	  -0.00094094 	 [X0a X1a X2b X3b ]  
358 	  -0.00094094 	 [Y0a Y1a X2b X3b ]  
359 	  -0.00094094 	 [X0a X1a Y2b Y3b ]  
360 	  -0.00094094 	 [Y0a Y1a Y2b Y3b ]  


==> anc/lih_sto_slater.dat <==
0  [ -5.59199710 	 [ 0a^  0a ]   
 -5.59199710 	 [ 0b^  0b ]  
]
1  [ 0.82925477 	 [ 0a^  0a  0a^  0a ]   
 0.82925477 	 [ 0a^  0a  0b^  0b ]   
 0.82925477 	 [ 0b^  0b  0a^  0a ]   
 0.82925477 	 [ 0b^  0b  0b^  0b ]  
]
2  [ -1.84257779 	 [ 1a^  1a ]   
 -1.84257779 	 [ 1b^  1b ]  
]
3  [ 0.24428600 	 [ 1a^  1a  1a^  1a ]   
 0.24428600 	 [ 1a^  1a  1b^  1b ]   
 0.24428600 	 [ 1b^  1b  1a^  1a ]   
 0.24428600 	 [ 1b^  1b  1b^  1b ]  
]
4  [ 0.00677845 	 [ 1a^  0a  1a^  0a ]   
 0.00677845 	 [ 1a^  0a  0a^  1a ]   
 0.00677845 	 [ 1a^  0a  1b^  0b ]   
 0.00677845 	 [ 1a^  0a  0b^  1b ]   
 0.00677845 	 [ 0a^  1a  1a^  0a ]   
 0.00677845 	 [ 0a^  1a  0a^  1a ]   
 0.00677845 	 [ 0a^  1a  1b^  0b ]   
 0.00677845 	 [ 0a^  1a  0b^  1b ]   
 0.00677845 	 [ 1b^  0b  1a^  0a ]   
 0.00677845 	 [ 1b^  0b  0a^  1a ]   
 0.00677845 	 [ 1b^  0b  1b^  0b ]   
 0.00677845 	 [ 1b^  0b  0b^  1b ]   
 0.00677845 	 [ 0b^  1b  1a^  0a ]   
 0.00677845 	 [ 0b^  1b  0a^  1a ]   
 0.00677845 	 [ 0b^  1b  1b^  0b ]   
 0.00677845 	 [ 0b^  1b  0b^  1b ]  
]
5  [ -0.11256234 	 [ 1a^  0a  0a^  0a ]   
 -0.11256234 	 [ 1a^  0a  0b^  0b ]   
 -0.11256234 	 [ 0a^  1a  0a^  0a ]   
 -0.11256234 	 [ 0a^  1a  0b^  0b ]   
 -0.11256234 	 [ 1b^  0b  0a^  0a ]   
 -0.11256234 	 [ 1b^  0b  0b^  0b ]   
 -0.11256234 	 [ 0b^  1b  0a^  0a ]   
 -0.11256234 	 [ 0b^  1b  0b^  0b ]   
 0.05628117 	 [ 1a^  0a ]   
 -0.05628117 	 [ 0a^  1a ]   
 0.05628117 	 [ 1b^  0b ]   
 -0.05628117 	 [ 0b^  1b ]  
]
6  [ 0.00638683 	 [ 0a^  1a  1a^  1a ]   
 0.00638683 	 [ 0a^  1a  1b^  1b ]   
 0.00638683 	 [ 1a^  0a  1a^  1a ]   
 0.00638683 	 [ 1a^  0a  1b^  1b ]   
 0.00638683 	 [ 0b^  1b  1a^  1a ]   
 0.00638683 	 [ 0b^  1b  1b^  1b ]   
 0.00638683 	 [ 1b^  0b  1a^  1a ]   
 0.00638683 	 [ 1b^  0b  1b^  1b ]   
 -0.00319342 	 [ 0a^  1a ]   
 0.00319342 	 [ 1a^  0a ]   
 -0.00319342 	 [ 0b^  1b ]   
 0.00319342 	 [ 1b^  0b ]  
]
7  [ 0.15159004 	 [ 1a^  0a ]   
 0.15159004 	 [ 0a^  1a ]   
 0.15159004 	 [ 1b^  0b ]   
 0.15159004 	 [ 0b^  1b ]  
]
8  [ 0.36892769 	 [ 1a^  1a  0a^  0a ]   
 0.36892769 	 [ 1a^  1a  0b^  0b ]   
 0.36892769 	 [ 1b^  1b  0a^  0a ]   
 0.36892769 	 [ 1b^  1b  0b^  0b ]  
]
9  [ -1.36756203 	 [ 2a^  2a ]   
 -1.36756203 	 [ 2b^  2b ]  
]
10  [ 0.16903540 	 [ 2a^  2a  2a^  2a ]   
 0.16903540 	 [ 2a^  2a  2b^  2b ]   
 0.16903540 	 [ 2b^  2b  2a^  2a ]   
 0.16903540 	 [ 2b^  2b  2b^  2b ]  
]
11  [ 0.01081895 	 [ 2a^  0a  2a^  0a ]   
 0.01081895 	 [ 2a^  0a  0a^  2a ]   
 0.01081895 	 [ 2a^  0a  2b^  0b ]   
 0.01081895 	 [ 2a^  0a  0b^  2b ]   
 0.01081895 	 [ 0a^  2a  2a^  0a ]   
 0.01081895 	 [ 0a^  2a  0a^  2a ]   
 0.01081895 	 [ 0a^  2a  2b^  0b ]   
 0.01081895 	 [ 0a^  2a  0b^  2b ]   
 0.01081895 	 [ 2b^  0b  2a^  0a ]   
 0.01081895 	 [ 2b^  0b  0a^  2a ]   
 0.01081895 	 [ 2b^  0b  2b^  0b ]   
 0.01081895 	 [ 2b^  0b  0b^  2b ]   
 0.01081895 	 [ 0b^  2b  2a^  0a ]   
 0.01081895 	 [ 0b^  2b  0a^  2a ]   
 0.01081895 	 [ 0b^  2b  2b^  0b ]   
 0.01081895 	 [ 0b^  2b  0b^  2b ]  
]
12  [ -0.13841757 	 [ 2a^  0a  0a^  0a ]   
 -0.13841757 	 [ 2a^  0a  0b^  0b ]   
 -0.13841757 	 [ 0a^  2a  0a^  0a ]   
 -0.13841757 	 [ 0a^  2a  0b^  0b ]   
 -0.13841757 	 [ 2b^  0b  0a^  0a ]   
 -0.13841757 	 [ 2b^  0b  0b^  0b ]   
 -0.13841757 	 [ 0b^  2b  0a^  0a ]   
 -0.13841757 	 [ 0b^  2b  0b^  0b ]   
 0.06920878 	 [ 2a^  0a ]   
 -0.06920878 	 [ 0a^  2a ]   
 0.06920878 	 [ 2b^  0b ]   
 -0.06920878 	 [ 0b^  2b ]  
]
13  [ 0.00185603 	 [ 0a^  2a  2a^  2a ]   
 0.00185603 	 [ 0a^  2a  2b^  2b ]   
 0.00185603 	 [ 2a^  0a  2a^  2a ]   
 0.00185603 	 [ 2a^  0a  2b^  2b ]   
 0.00185603 	 [ 0b^  2b  2a^  2a ]   
 0.00185603 	 [ 0b^  2b  2b^  2b ]   
 0.00185603 	 [ 2b^  0b  2a^  2a ]   
 0.00185603 	 [ 2b^  0b  2b^  2b ]   
 -0.00092801 	 [ 0a^  2a ]   
 0.00092801 	 [ 2a^  0a ]   
 -0.00092801 	 [ 0b^  2b ]   
 0.00092801 	 [ 2b^  0b ]  
]
14  [ 0.22475572 	 [ 2a^  0a ]   
 0.22475572 	 [ 0a^  2a ]   
 0.22475572 	 [ 2b^  0b ]   
 0.22475572 	 [ 0b^  2b ]  
]
15  [ 0.39570524 	 [ 2a^  2a  0a^  0a ]   
 0.39570524 	 [ 2a^  2a  0b^  0b ]   
 0.39570524 	 [ 2b^  2b  0a^  0a ]   
 0.39570524 	 [ 2b^  2b  0b^  0b ]  
]
16  [ 0.00644212 	 [ 2a^  1a  2a^  1a ]   
 0.00644212 	 [ 2a^  1a  1a^  2a ]   
 0.00644212 	 [ 2a^  1a  2b^  1b ]   
 0.00644212 	 [ 2a^  1a  1b^  2b ]   
 0.00644212 	 [ 1a^  2a  2a^  1a ]   
 0.00644212 	 [ 1a^  2a  1a^  2a ]   
 0.00644212 	 [ 1a^  2a  2b^  1b ]   
 0.00644212 	 [ 1a^  2a  1b^  2b ]   
 0.00644212 	 [ 2b^  1b  2a^  1a ]   
 0.00644212 	 [ 2b^  1b  1a^  2a ]   
 0.00644212 	 [ 2b^  1b  2b^  1b ]   
 0.00644212 	 [ 2b^  1b  1b^  2b ]   
 0.00644212 	 [ 1b^  2b  2a^  1a ]   
 0.00644212 	 [ 1b^  2b  1a^  2a ]   
 0.00644212 	 [ 1b^  2b  2b^  1b ]   
 0.00644212 	 [ 1b^  2b  1b^  2b ]  
]
17  [ -0.04827337 	 [ 2a^  1a  1a^  1a ]   
 -0.04827337 	 [ 2a^  1a  1b^  1b ]   
 -0.04827337 	 [ 1a^  2a  1a^  1a ]   
 -0.04827337 	 [ 1a^  2a  1b^  1b ]   
 -0.04827337 	 [ 2b^  1b  1a^  1a ]   
 -0.04827337 	 [ 2b^  1b  1b^  1b ]   
 -0.04827337 	 [ 1b^  2b  1a^  1a ]   
 -0.04827337 	 [ 1b^  2b  1b^  1b ]   
 0.02413669 	 [ 2a^  1a ]   
 -0.02413669 	 [ 1a^  2a ]   
 0.02413669 	 [ 2b^  1b ]   
 -0.02413669 	 [ 1b^  2b ]  
]
18  [ 0.00724450 	 [ 1a^  2a  2a^  2a ]   
 0.00724450 	 [ 1a^  2a  2b^  2b ]   
 0.00724450 	 [ 2a^  1a  2a^  2a ]   
 0.00724450 	 [ 2a^  1a  2b^  2b ]   
 0.00724450 	 [ 1b^  2b  2a^  2a ]   
 0.00724450 	 [ 1b^  2b  2b^  2b ]   
 0.00724450 	 [ 2b^  1b  2a^  2a ]   
 0.00724450 	 [ 2b^  1b  2b^  2b ]   
 -0.00362225 	 [ 1a^  2a ]   
 0.00362225 	 [ 2a^  1a ]   
 -0.00362225 	 [ 1b^  2b ]   
 0.00362225 	 [ 2b^  1b ]  
]
19  [ 0.04488631 	 [ 2a^  1a ]   
 0.04488631 	 [ 1a^  2a ]   
 0.04488631 	 [ 2b^  1b ]   
 0.04488631 	 [ 1b^  2b ]  
]
20  [ 0.22413350 	 [ 2a^  2a  1a^  1a ]   
 0.22413350 	 [ 2a^  2a  1b^  1b ]   
 0.22413350 	 [ 2b^  2b  1a^  1a ]   
 0.22413350 	 [ 2b^  2b  1b^  1b ]  
]
21  [ 0.01126968 	 [ 2a^  0a  1b^  0b ]   
 0.01126968 	 [ 2a^  0a  0b^  1b ]   
 0.01126968 	 [ 0a^  2a  1b^  0b ]   
 0.01126968 	 [ 0a^  2a  0b^  1b ]  
]
22  [ 0.01126968 	 [ 2b^  0b  1a^  0a ]   
 0.01126968 	 [ 2b^  0b  0a^  1a ]   
 0.01126968 	 [ 0b^  2b  1a^  0a ]   
 0.01126968 	 [ 0b^  2b  0a^  1a ]  
]
23  [ 0.01126968 	 [ 2a^  0a  1a^  0a ]   
 0.01126968 	 [ 2a^  0a  0a^  1a ]   
 0.01126968 	 [ 0a^  2a  1a^  0a ]   
 0.01126968 	 [ 0a^  2a  0a^  1a ]   
 0.01126968 	 [ 2b^  0b  1b^  0b ]   
 0.01126968 	 [ 2b^  0b  0b^  1b ]   
 0.01126968 	 [ 0b^  2b  1b^  0b ]   
 0.01126968 	 [ 0b^  2b  0b^  1b ]   
 -0.00563484 	 [ 2a^  1a ]   
 0.00563484 	 [ 1a^  2a ]   
 -0.00563484 	 [ 2b^  1b ]   
 0.00563484 	 [ 1b^  2b ]  
]
24  [ -0.00340038 	 [ 2a^  1a  1b^  0b ]   
 -0.00340038 	 [ 2a^  1a  0b^  1b ]   
 -0.00340038 	 [ 1a^  2a  1b^  0b ]   
 -0.00340038 	 [ 1a^  2a  0b^  1b ]  
]
25  [ -0.00340038 	 [ 2b^  1b  1a^  0a ]   
 -0.00340038 	 [ 2b^  1b  0a^  1a ]   
 -0.00340038 	 [ 1b^  2b  1a^  0a ]   
 -0.00340038 	 [ 1b^  2b  0a^  1a ]  
]
26  [ -0.00340038 	 [ 2a^  1a  1a^  0a ]   
 -0.00340038 	 [ 2a^  1a  0a^  1a ]   
 -0.00340038 	 [ 1a^  2a  1a^  0a ]   
 -0.00340038 	 [ 1a^  2a  0a^  1a ]   
 -0.00340038 	 [ 2b^  1b  1b^  0b ]   
 -0.00340038 	 [ 2b^  1b  0b^  1b ]   
 -0.00340038 	 [ 1b^  2b  1b^  0b ]   
 -0.00340038 	 [ 1b^  2b  0b^  1b ]   
 0.00170019 	 [ 2a^  0a ]   
 -0.00170019 	 [ 0a^  2a ]   
 0.00170019 	 [ 2b^  0b ]   
 -0.00170019 	 [ 0b^  2b ]  
]
27  [ 0.00018696 	 [ 2a^  1a  2b^  0b ]   
 0.00018696 	 [ 2a^  1a  0b^  2b ]   
 0.00018696 	 [ 1a^  2a  2b^  0b ]   
 0.00018696 	 [ 1a^  2a  0b^  2b ]  
]
28  [ 0.00018696 	 [ 2b^  1b  2a^  0a ]   
 0.00018696 	 [ 2b^  1b  0a^  2a ]   
 0.00018696 	 [ 1b^  2b  2a^  0a ]   
 0.00018696 	 [ 1b^  2b  0a^  2a ]  
]
29  [ 0.00018696 	 [ 2a^  1a  2a^  0a ]   
 0.00018696 	 [ 2a^  1a  0a^  2a ]   
 0.00018696 	 [ 1a^  2a  2a^  0a ]   
 0.00018696 	 [ 1a^  2a  0a^  2a ]   
 0.00018696 	 [ 2b^  1b  2b^  0b ]   
 0.00018696 	 [ 2b^  1b  0b^  2b ]   
 0.00018696 	 [ 1b^  2b  2b^  0b ]   
 0.00018696 	 [ 1b^  2b  0b^  2b ]   
 -0.00009348 	 [ 1a^  0a ]   
 0.00009348 	 [ 0a^  1a ]   
 -0.00009348 	 [ 1b^  0b ]   
 0.00009348 	 [ 0b^  1b ]  
]
30  [ 0.01307139 	 [ 2a^  1a  0a^  0a ]   
 0.01307139 	 [ 2a^  1a  0b^  0b ]   
 0.01307139 	 [ 1a^  2a  0a^  0a ]   
 0.01307139 	 [ 1a^  2a  0b^  0b ]   
 0.01307139 	 [ 2b^  1b  0a^  0a ]   
 0.01307139 	 [ 2b^  1b  0b^  0b ]   
 0.01307139 	 [ 1b^  2b  0a^  0a ]   
 0.01307139 	 [ 1b^  2b  0b^  0b ]  
]
31  [ -0.01607906 	 [ 2a^  0a  1a^  1a ]   
 -0.01607906 	 [ 2a^  0a  1b^  1b ]   
 -0.01607906 	 [ 0a^  2a  1a^  1a ]   
 -0.01607906 	 [ 0a^  2a  1b^  1b ]   
 -0.01607906 	 [ 2b^  0b  1a^  1a ]   
 -0.01607906 	 [ 2b^  0b  1b^  1b ]   
 -0.01607906 	 [ 0b^  2b  1a^  1a ]   
 -0.01607906 	 [ 0b^  2b  1b^  1b ]  
]
32  [ -0.01114386 	 [ 1a^  0a  2a^  2a ]   
 -0.01114386 	 [ 1a^  0a  2b^  2b ]   
 -0.01114386 	 [ 0a^  1a  2a^  2a ]   
 -0.01114386 	 [ 0a^  1a  2b^  2b ]   
 -0.01114386 	 [ 1b^  0b  2a^  2a ]   
 -0.01114386 	 [ 1b^  0b  2b^  2b ]   
 -0.01114386 	 [ 0b^  1b  2a^  2a ]   
 -0.01114386 	 [ 0b^  1b  2b^  2b ]  
]
33  [ -1.27394522 	 [ 3a^  3a ]   
 -1.27394522 	 [ 3b^  3b ]  
]
34  [ 0.22719470 	 [ 3a^  3a  3a^  3a ]   
 0.22719470 	 [ 3a^  3a  3b^  3b ]   
 0.22719470 	 [ 3b^  3b  3a^  3a ]   
 0.22719470 	 [ 3b^  3b  3b^  3b ]  
]
35  [ 0.00416780 	 [ 3a^  0a  3a^  0a ]   
 0.00416780 	 [ 3a^  0a  0a^  3a ]   
 0.00416780 	 [ 3a^  0a  3b^  0b ]   
 0.00416780 	 [ 3a^  0a  0b^  3b ]   
 0.00416780 	 [ 0a^  3a  3a^  0a ]   
 0.00416780 	 [ 0a^  3a  0a^  3a ]   
 0.00416780 	 [ 0a^  3a  3b^  0b ]   
 0.00416780 	 [ 0a^  3a  0b^  3b ]   
 0.00416780 	 [ 3b^  0b  3a^  0a ]   
 0.00416780 	 [ 3b^  0b  0a^  3a ]   
 0.00416780 	 [ 3b^  0b  3b^  0b ]   
 0.00416780 	 [ 3b^  0b  0b^  3b ]   
 0.00416780 	 [ 0b^  3b  3a^  0a ]   
 0.00416780 	 [ 0b^  3b  0a^  3a ]   
 0.00416780 	 [ 0b^  3b  3b^  0b ]   
 0.00416780 	 [ 0b^  3b  0b^  3b ]  
]
36  [ 0.05153179 	 [ 3a^  0a  0a^  0a ]   
 0.05153179 	 [ 3a^  0a  0b^  0b ]   
 0.05153179 	 [ 0a^  3a  0a^  0a ]   
 0.05153179 	 [ 0a^  3a  0b^  0b ]   
 0.05153179 	 [ 3b^  0b  0a^  0a ]   
 0.05153179 	 [ 3b^  0b  0b^  0b ]   
 0.05153179 	 [ 0b^  3b  0a^  0a ]   
 0.05153179 	 [ 0b^  3b  0b^  0b ]   
 -0.02576589 	 [ 3a^  0a ]   
 0.02576589 	 [ 0a^  3a ]   
 -0.02576589 	 [ 3b^  0b ]   
 0.02576589 	 [ 0b^  3b ]  
]
37  [ -0.00291866 	 [ 0a^  3a  3a^  3a ]   
 -0.00291866 	 [ 0a^  3a  3b^  3b ]   
 -0.00291866 	 [ 3a^  0a  3a^  3a ]   
 -0.00291866 	 [ 3a^  0a  3b^  3b ]   
 -0.00291866 	 [ 0b^  3b  3a^  3a ]   
 -0.00291866 	 [ 0b^  3b  3b^  3b ]   
 -0.00291866 	 [ 3b^  0b  3a^  3a ]   
 -0.00291866 	 [ 3b^  0b  3b^  3b ]   
 0.00145933 	 [ 0a^  3a ]   
 -0.00145933 	 [ 3a^  0a ]   
 0.00145933 	 [ 0b^  3b ]   
 -0.00145933 	 [ 3b^  0b ]  
]
38  [ -0.05608439 	 [ 3a^  0a ]   
 -0.05608439 	 [ 0a^  3a ]   
 -0.05608439 	 [ 3b^  0b ]   
 -0.05608439 	 [ 0b^  3b ]  
]
39  [ 0.36176580 	 [ 3a^  3a  0a^  0a ]   
 0.36176580 	 [ 3a^  3a  0b^  0b ]   
 0.36176580 	 [ 3b^  3b  0a^  0a ]   
 0.36176580 	 [ 3b^  3b  0b^  0b ]  
]
40  [ 0.06186616 	 [ 3a^  1a  3a^  1a ]   
 0.06186616 	 [ 3a^  1a  1a^  3a ]   
 0.06186616 	 [ 3a^  1a  3b^  1b ]   
 0.06186616 	 [ 3a^  1a  1b^  3b ]   
 0.06186616 	 [ 1a^  3a  3a^  1a ]   
 0.06186616 	 [ 1a^  3a  1a^  3a ]   
 0.06186616 	 [ 1a^  3a  3b^  1b ]   
 0.06186616 	 [ 1a^  3a  1b^  3b ]   
 0.06186616 	 [ 3b^  1b  3a^  1a ]   
 0.06186616 	 [ 3b^  1b  1a^  3a ]   
 0.06186616 	 [ 3b^  1b  3b^  1b ]   
 0.06186616 	 [ 3b^  1b  1b^  3b ]   
 0.06186616 	 [ 1b^  3b  3a^  1a ]   
 0.06186616 	 [ 1b^  3b  1a^  3a ]   
 0.06186616 	 [ 1b^  3b  3b^  1b ]   
 0.06186616 	 [ 1b^  3b  1b^  3b ]  
]
41  [ 0.12773738 	 [ 3a^  1a  1a^  1a ]   
 0.12773738 	 [ 3a^  1a  1b^  1b ]   
 0.12773738 	 [ 1a^  3a  1a^  1a ]   
 0.12773738 	 [ 1a^  3a  1b^  1b ]   
 0.12773738 	 [ 3b^  1b  1a^  1a ]   
 0.12773738 	 [ 3b^  1b  1b^  1b ]   
 0.12773738 	 [ 1b^  3b  1a^  1a ]   
 0.12773738 	 [ 1b^  3b  1b^  1b ]   
 -0.06386869 	 [ 3a^  1a ]   
 0.06386869 	 [ 1a^  3a ]   
 -0.06386869 	 [ 3b^  1b ]   
 0.06386869 	 [ 1b^  3b ]  
]
42  [ 0.13537580 	 [ 1a^  3a  3a^  3a ]   
 0.13537580 	 [ 1a^  3a  3b^  3b ]   
 0.13537580 	 [ 3a^  1a  3a^  3a ]   
 0.13537580 	 [ 3a^  1a  3b^  3b ]   
 0.13537580 	 [ 1b^  3b  3a^  3a ]   
 0.13537580 	 [ 1b^  3b  3b^  3b ]   
 0.13537580 	 [ 3b^  1b  3a^  3a ]   
 0.13537580 	 [ 3b^  1b  3b^  3b ]   
 -0.06768790 	 [ 1a^  3a ]   
 0.06768790 	 [ 3a^  1a ]   
 -0.06768790 	 [ 1b^  3b ]   
 0.06768790 	 [ 3b^  1b ]  
]
43  [ -0.17002993 	 [ 3a^  1a ]   
 -0.17002993 	 [ 1a^  3a ]   
 -0.17002993 	 [ 3b^  1b ]   
 -0.17002993 	 [ 1b^  3b ]  
]
44  [ 0.45455147 	 [ 3a^  3a  1a^  1a ]   
 0.45455147 	 [ 3a^  3a  1b^  1b ]   
 0.45455147 	 [ 3b^  3b  1a^  1a ]   
 0.45455147 	 [ 3b^  3b  1b^  1b ]  
]
45  [ -0.00879934 	 [ 3a^  0a  1b^  0b ]   
 -0.00879934 	 [ 3a^  0a  0b^  1b ]   
 -0.00879934 	 [ 0a^  3a  1b^  0b ]   
 -0.00879934 	 [ 0a^  3a  0b^  1b ]  
]
46  [ -0.00879934 	 [ 3b^  0b  1a^  0a ]   
 -0.00879934 	 [ 3b^  0b  0a^  1a ]   
 -0.00879934 	 [ 0b^  3b  1a^  0a ]   
 -0.00879934 	 [ 0b^  3b  0a^  1a ]  
]
47  [ -0.00879934 	 [ 3a^  0a  1a^  0a ]   
 -0.00879934 	 [ 3a^  0a  0a^  1a ]   
 -0.00879934 	 [ 0a^  3a  1a^  0a ]   
 -0.00879934 	 [ 0a^  3a  0a^  1a ]   
 -0.00879934 	 [ 3b^  0b  1b^  0b ]   
 -0.00879934 	 [ 3b^  0b  0b^  1b ]   
 -0.00879934 	 [ 0b^  3b  1b^  0b ]   
 -0.00879934 	 [ 0b^  3b  0b^  1b ]   
 0.00439967 	 [ 3a^  1a ]   
 -0.00439967 	 [ 1a^  3a ]   
 0.00439967 	 [ 3b^  1b ]   
 -0.00439967 	 [ 1b^  3b ]  
]
48  [ 0.00487142 	 [ 3a^  1a  1b^  0b ]   
 0.00487142 	 [ 3a^  1a  0b^  1b ]   
 0.00487142 	 [ 1a^  3a  1b^  0b ]   
 0.00487142 	 [ 1a^  3a  0b^  1b ]  
]
49  [ 0.00487142 	 [ 3b^  1b  1a^  0a ]   
 0.00487142 	 [ 3b^  1b  0a^  1a ]   
 0.00487142 	 [ 1b^  3b  1a^  0a ]   
 0.00487142 	 [ 1b^  3b  0a^  1a ]  
]
50  [ 0.00487142 	 [ 3a^  1a  1a^  0a ]   
 0.00487142 	 [ 3a^  1a  0a^  1a ]   
 0.00487142 	 [ 1a^  3a  1a^  0a ]   
 0.00487142 	 [ 1a^  3a  0a^  1a ]   
 0.00487142 	 [ 3b^  1b  1b^  0b ]   
 0.00487142 	 [ 3b^  1b  0b^  1b ]   
 0.00487142 	 [ 1b^  3b  1b^  0b ]   
 0.00487142 	 [ 1b^  3b  0b^  1b ]   
 -0.00243571 	 [ 3a^  0a ]   
 0.00243571 	 [ 0a^  3a ]   
 -0.00243571 	 [ 3b^  0b ]   
 0.00243571 	 [ 0b^  3b ]  
]
51  [ 0.00015273 	 [ 3a^  1a  3b^  0b ]   
 0.00015273 	 [ 3a^  1a  0b^  3b ]   
 0.00015273 	 [ 1a^  3a  3b^  0b ]   
 0.00015273 	 [ 1a^  3a  0b^  3b ]  
]
52  [ 0.00015273 	 [ 3b^  1b  3a^  0a ]   
 0.00015273 	 [ 3b^  1b  0a^  3a ]   
 0.00015273 	 [ 1b^  3b  3a^  0a ]   
 0.00015273 	 [ 1b^  3b  0a^  3a ]  
]
53  [ 0.00015273 	 [ 3a^  1a  3a^  0a ]   
 0.00015273 	 [ 3a^  1a  0a^  3a ]   
 0.00015273 	 [ 1a^  3a  3a^  0a ]   
 0.00015273 	 [ 1a^  3a  0a^  3a ]   
 0.00015273 	 [ 3b^  1b  3b^  0b ]   
 0.00015273 	 [ 3b^  1b  0b^  3b ]   
 0.00015273 	 [ 1b^  3b  3b^  0b ]   
 0.00015273 	 [ 1b^  3b  0b^  3b ]   
 -0.00007636 	 [ 1a^  0a ]   
 0.00007636 	 [ 0a^  1a ]   
 -0.00007636 	 [ 1b^  0b ]   
 0.00007636 	 [ 0b^  1b ]  
]
54  [ -0.03935083 	 [ 3a^  1a  0a^  0a ]   
 -0.03935083 	 [ 3a^  1a  0b^  0b ]   
 -0.03935083 	 [ 1a^  3a  0a^  0a ]   
 -0.03935083 	 [ 1a^  3a  0b^  0b ]   
 -0.03935083 	 [ 3b^  1b  0a^  0a ]   
 -0.03935083 	 [ 3b^  1b  0b^  0b ]   
 -0.03935083 	 [ 1b^  3b  0a^  0a ]   
 -0.03935083 	 [ 1b^  3b  0b^  0b ]  
]
55  [ -0.00671460 	 [ 3a^  0a  1a^  1a ]   
 -0.00671460 	 [ 3a^  0a  1b^  1b ]   
 -0.00671460 	 [ 0a^  3a  1a^  1a ]   
 -0.00671460 	 [ 0a^  3a  1b^  1b ]   
 -0.00671460 	 [ 3b^  0b  1a^  1a ]   
 -0.00671460 	 [ 3b^  0b  1b^  1b ]   
 -0.00671460 	 [ 0b^  3b  1a^  1a ]   
 -0.00671460 	 [ 0b^  3b  1b^  1b ]  
]
56  [ 0.00343917 	 [ 1a^  0a  3a^  3a ]   
 0.00343917 	 [ 1a^  0a  3b^  3b ]   
 0.00343917 	 [ 0a^  1a  3a^  3a ]   
 0.00343917 	 [ 0a^  1a  3b^  3b ]   
 0.00343917 	 [ 1b^  0b  3a^  3a ]   
 0.00343917 	 [ 1b^  0b  3b^  3b ]   
 0.00343917 	 [ 0b^  1b  3a^  3a ]   
 0.00343917 	 [ 0b^  1b  3b^  3b ]  
]
57  [ 0.01320434 	 [ 3a^  2a  3a^  2a ]   
 0.01320434 	 [ 3a^  2a  2a^  3a ]   
 0.01320434 	 [ 3a^  2a  3b^  2b ]   
 0.01320434 	 [ 3a^  2a  2b^  3b ]   
 0.01320434 	 [ 2a^  3a  3a^  2a ]   
 0.01320434 	 [ 2a^  3a  2a^  3a ]   
 0.01320434 	 [ 2a^  3a  3b^  2b ]   
 0.01320434 	 [ 2a^  3a  2b^  3b ]   
 0.01320434 	 [ 3b^  2b  3a^  2a ]   
 0.01320434 	 [ 3b^  2b  2a^  3a ]   
 0.01320434 	 [ 3b^  2b  3b^  2b ]   
 0.01320434 	 [ 3b^  2b  2b^  3b ]   
 0.01320434 	 [ 2b^  3b  3a^  2a ]   
 0.01320434 	 [ 2b^  3b  2a^  3a ]   
 0.01320434 	 [ 2b^  3b  3b^  2b ]   
 0.01320434 	 [ 2b^  3b  2b^  3b ]  
]
58  [ 0.03598851 	 [ 3a^  2a  2a^  2a ]   
 0.03598851 	 [ 3a^  2a  2b^  2b ]   
 0.03598851 	 [ 2a^  3a  2a^  2a ]   
 0.03598851 	 [ 2a^  3a  2b^  2b ]   
 0.03598851 	 [ 3b^  2b  2a^  2a ]   
 0.03598851 	 [ 3b^  2b  2b^  2b ]   
 0.03598851 	 [ 2b^  3b  2a^  2a ]   
 0.03598851 	 [ 2b^  3b  2b^  2b ]   
 -0.01799425 	 [ 3a^  2a ]   
 0.01799425 	 [ 2a^  3a ]   
 -0.01799425 	 [ 3b^  2b ]   
 0.01799425 	 [ 2b^  3b ]  
]
59  [ -0.04398671 	 [ 2a^  3a  3a^  3a ]   
 -0.04398671 	 [ 2a^  3a  3b^  3b ]   
 -0.04398671 	 [ 3a^  2a  3a^  3a ]   
 -0.04398671 	 [ 3a^  2a  3b^  3b ]   
 -0.04398671 	 [ 2b^  3b  3a^  3a ]   
 -0.04398671 	 [ 2b^  3b  3b^  3b ]   
 -0.04398671 	 [ 3b^  2b  3a^  3a ]   
 -0.04398671 	 [ 3b^  2b  3b^  3b ]   
 0.02199336 	 [ 2a^  3a ]   
 -0.02199336 	 [ 3a^  2a ]   
 0.02199336 	 [ 2b^  3b ]   
 -0.02199336 	 [ 3b^  2b ]  
]
60  [ 0.06682589 	 [ 3a^  2a ]   
 0.06682589 	 [ 2a^  3a ]   
 0.06682589 	 [ 3b^  2b ]   
 0.06682589 	 [ 2b^  3b ]  
]
61  [ 0.24155134 	 [ 3a^  3a  2a^  2a ]   
 0.24155134 	 [ 3a^  3a  2b^  2b ]   
 0.24155134 	 [ 3b^  3b  2a^  2a ]   
 0.24155134 	 [ 3b^  3b  2b^  2b ]  
]
62  [ -0.00218083 	 [ 3a^  0a  2b^  0b ]   
 -0.00218083 	 [ 3a^  0a  0b^  2b ]   
 -0.00218083 	 [ 0a^  3a  2b^  0b ]   
 -0.00218083 	 [ 0a^  3a  0b^  2b ]  
]
63  [ -0.00218083 	 [ 3b^  0b  2a^  0a ]   
 -0.00218083 	 [ 3b^  0b  0a^  2a ]   
 -0.00218083 	 [ 0b^  3b  2a^  0a ]   
 -0.00218083 	 [ 0b^  3b  0a^  2a ]  
]
64  [ -0.00218083 	 [ 3a^  0a  2a^  0a ]   
 -0.00218083 	 [ 3a^  0a  0a^  2a ]   
 -0.00218083 	 [ 0a^  3a  2a^  0a ]   
 -0.00218083 	 [ 0a^  3a  0a^  2a ]   
 -0.00218083 	 [ 3b^  0b  2b^  0b ]   
 -0.00218083 	 [ 3b^  0b  0b^  2b ]   
 -0.00218083 	 [ 0b^  3b  2b^  0b ]   
 -0.00218083 	 [ 0b^  3b  0b^  2b ]   
 0.00109042 	 [ 3a^  2a ]   
 -0.00109042 	 [ 2a^  3a ]   
 0.00109042 	 [ 3b^  2b ]   
 -0.00109042 	 [ 2b^  3b ]  
]
65  [ 0.00441483 	 [ 3a^  2a  2b^  0b ]   
 0.00441483 	 [ 3a^  2a  0b^  2b ]   
 0.00441483 	 [ 2a^  3a  2b^  0b ]   
 0.00441483 	 [ 2a^  3a  0b^  2b ]  
]
66  [ 0.00441483 	 [ 3b^  2b  2a^  0a ]   
 0.00441483 	 [ 3b^  2b  0a^  2a ]   
 0.00441483 	 [ 2b^  3b  2a^  0a ]   
 0.00441483 	 [ 2b^  3b  0a^  2a ]  
]
67  [ 0.00441483 	 [ 3a^  2a  2a^  0a ]   
 0.00441483 	 [ 3a^  2a  0a^  2a ]   
 0.00441483 	 [ 2a^  3a  2a^  0a ]   
 0.00441483 	 [ 2a^  3a  0a^  2a ]   
 0.00441483 	 [ 3b^  2b  2b^  0b ]   
 0.00441483 	 [ 3b^  2b  0b^  2b ]   
 0.00441483 	 [ 2b^  3b  2b^  0b ]   
 0.00441483 	 [ 2b^  3b  0b^  2b ]   
 -0.00220741 	 [ 3a^  0a ]   
 0.00220741 	 [ 0a^  3a ]   
 -0.00220741 	 [ 3b^  0b ]   
 0.00220741 	 [ 0b^  3b ]  
]
68  [ 0.00429157 	 [ 3a^  2a  3b^  0b ]   
 0.00429157 	 [ 3a^  2a  0b^  3b ]   
 0.00429157 	 [ 2a^  3a  3b^  0b ]   
 0.00429157 	 [ 2a^  3a  0b^  3b ]  
]
69  [ 0.00429157 	 [ 3b^  2b  3a^  0a ]   
 0.00429157 	 [ 3b^  2b  0a^  3a ]   
 0.00429157 	 [ 2b^  3b  3a^  0a ]   
 0.00429157 	 [ 2b^  3b  0a^  3a ]  
]
70  [ 0.00429157 	 [ 3a^  2a  3a^  0a ]   
 0.00429157 	 [ 3a^  2a  0a^  3a ]   
 0.00429157 	 [ 2a^  3a  3a^  0a ]   
 0.00429157 	 [ 2a^  3a  0a^  3a ]   
 0.00429157 	 [ 3b^  2b  3b^  0b ]   
 0.00429157 	 [ 3b^  2b  0b^  3b ]   
 0.00429157 	 [ 2b^  3b  3b^  0b ]   
 0.00429157 	 [ 2b^  3b  0b^  3b ]   
 -0.00214579 	 [ 2a^  0a ]   
 0.00214579 	 [ 0a^  2a ]   
 -0.00214579 	 [ 2b^  0b ]   
 0.00214579 	 [ 0b^  2b ]  
]
71  [ 0.01759697 	 [ 3a^  2a  0a^  0a ]   
 0.01759697 	 [ 3a^  2a  0b^  0b ]   
 0.01759697 	 [ 2a^  3a  0a^  0a ]   
 0.01759697 	 [ 2a^  3a  0b^  0b ]   
 0.01759697 	 [ 3b^  2b  0a^  0a ]   
 0.01759697 	 [ 3b^  2b  0b^  0b ]   
 0.01759697 	 [ 2b^  3b  0a^  0a ]   
 0.01759697 	 [ 2b^  3b  0b^  0b ]  
]
72  [ 0.01031156 	 [ 3a^  0a  2a^  2a ]   
 0.01031156 	 [ 3a^  0a  2b^  2b ]   
 0.01031156 	 [ 0a^  3a  2a^  2a ]   
 0.01031156 	 [ 0a^  3a  2b^  2b ]   
 0.01031156 	 [ 3b^  0b  2a^  2a ]   
 0.01031156 	 [ 3b^  0b  2b^  2b ]   
 0.01031156 	 [ 0b^  3b  2a^  2a ]   
 0.01031156 	 [ 0b^  3b  2b^  2b ]  
]
73  [ -0.01134023 	 [ 2a^  0a  3a^  3a ]   
 -0.01134023 	 [ 2a^  0a  3b^  3b ]   
 -0.01134023 	 [ 0a^  2a  3a^  3a ]   
 -0.01134023 	 [ 0a^  2a  3b^  3b ]   
 -0.01134023 	 [ 2b^  0b  3a^  3a ]   
 -0.01134023 	 [ 2b^  0b  3b^  3b ]   
 -0.01134023 	 [ 0b^  2b  3a^  3a ]   
 -0.01134023 	 [ 0b^  2b  3b^  3b ]  
]
74  [ -0.03438629 	 [ 3a^  1a  2b^  1b ]   
 -0.03438629 	 [ 3a^  1a  1b^  2b ]   
 -0.03438629 	 [ 1a^  3a  2b^  1b ]   
 -0.03438629 	 [ 1a^  3a  1b^  2b ]  
]
75  [ -0.03438629 	 [ 3b^  1b  2a^  1a ]   
 -0.03438629 	 [ 3b^  1b  1a^  2a ]   
 -0.03438629 	 [ 1b^  3b  2a^  1a ]   
 -0.03438629 	 [ 1b^  3b  1a^  2a ]  
]
76  [ -0.03438629 	 [ 3a^  1a  2a^  1a ]   
 -0.03438629 	 [ 3a^  1a  1a^  2a ]   
 -0.03438629 	 [ 1a^  3a  2a^  1a ]   
 -0.03438629 	 [ 1a^  3a  1a^  2a ]   
 -0.03438629 	 [ 3b^  1b  2b^  1b ]   
 -0.03438629 	 [ 3b^  1b  1b^  2b ]   
 -0.03438629 	 [ 1b^  3b  2b^  1b ]   
 -0.03438629 	 [ 1b^  3b  1b^  2b ]   
 0.01719314 	 [ 3a^  2a ]   
 -0.01719314 	 [ 2a^  3a ]   
 0.01719314 	 [ 3b^  2b ]   
 -0.01719314 	 [ 2b^  3b ]  
]
77  [ 0.00922433 	 [ 3a^  2a  2b^  1b ]   
 0.00922433 	 [ 3a^  2a  1b^  2b ]   
 0.00922433 	 [ 2a^  3a  2b^  1b ]   
 0.00922433 	 [ 2a^  3a  1b^  2b ]  
]
78  [ 0.00922433 	 [ 3b^  2b  2a^  1a ]   
 0.00922433 	 [ 3b^  2b  1a^  2a ]   
 0.00922433 	 [ 2b^  3b  2a^  1a ]   
 0.00922433 	 [ 2b^  3b  1a^  2a ]  
]
79  [ 0.00922433 	 [ 3a^  2a  2a^  1a ]   
 0.00922433 	 [ 3a^  2a  1a^  2a ]   
 0.00922433 	 [ 2a^  3a  2a^  1a ]   
 0.00922433 	 [ 2a^  3a  1a^  2a ]   
 0.00922433 	 [ 3b^  2b  2b^  1b ]   
 0.00922433 	 [ 3b^  2b  1b^  2b ]   
 0.00922433 	 [ 2b^  3b  2b^  1b ]   
 0.00922433 	 [ 2b^  3b  1b^  2b ]   
 -0.00461216 	 [ 3a^  1a ]   
 0.00461216 	 [ 1a^  3a ]   
 -0.00461216 	 [ 3b^  1b ]   
 0.00461216 	 [ 1b^  3b ]  
]
80  [ -0.03173649 	 [ 3a^  2a  3b^  1b ]   
 -0.03173649 	 [ 3a^  2a  1b^  3b ]   
 -0.03173649 	 [ 2a^  3a  3b^  1b ]   
 -0.03173649 	 [ 2a^  3a  1b^  3b ]  
]
81  [ -0.03173649 	 [ 3b^  2b  3a^  1a ]   
 -0.03173649 	 [ 3b^  2b  1a^  3a ]   
 -0.03173649 	 [ 2b^  3b  3a^  1a ]   
 -0.03173649 	 [ 2b^  3b  1a^  3a ]  
]
82  [ -0.03173649 	 [ 3a^  2a  3a^  1a ]   
 -0.03173649 	 [ 3a^  2a  1a^  3a ]   
 -0.03173649 	 [ 2a^  3a  3a^  1a ]   
 -0.03173649 	 [ 2a^  3a  1a^  3a ]   
 -0.03173649 	 [ 3b^  2b  3b^  1b ]   
 -0.03173649 	 [ 3b^  2b  1b^  3b ]   
 -0.03173649 	 [ 2b^  3b  3b^  1b ]   
 -0.03173649 	 [ 2b^  3b  1b^  3b ]   
 0.01586825 	 [ 2a^  1a ]   
 -0.01586825 	 [ 1a^  2a ]   
 0.01586825 	 [ 2b^  1b ]   
 -0.01586825 	 [ 1b^  2b ]  
]
83  [ -0.05127451 	 [ 3a^  2a  1a^  1a ]   
 -0.05127451 	 [ 3a^  2a  1b^  1b ]   
 -0.05127451 	 [ 2a^  3a  1a^  1a ]   
 -0.05127451 	 [ 2a^  3a  1b^  1b ]   
 -0.05127451 	 [ 3b^  2b  1a^  1a ]   
 -0.05127451 	 [ 3b^  2b  1b^  1b ]   
 -0.05127451 	 [ 2b^  3b  1a^  1a ]   
 -0.05127451 	 [ 2b^  3b  1b^  1b ]  
]
84  [ -0.01192949 	 [ 3a^  1a  2a^  2a ]   
 -0.01192949 	 [ 3a^  1a  2b^  2b ]   
 -0.01192949 	 [ 1a^  3a  2a^  2a ]   
 -0.01192949 	 [ 1a^  3a  2b^  2b ]   
 -0.01192949 	 [ 3b^  1b  2a^  2a ]   
 -0.01192949 	 [ 3b^  1b  2b^  2b ]   
 -0.01192949 	 [ 1b^  3b  2a^  2a ]   
 -0.01192949 	 [ 1b^  3b  2b^  2b ]  
]
85  [ -0.04313768 	 [ 2a^  1a  3a^  3a ]   
 -0.04313768 	 [ 2a^  1a  3b^  3b ]   
 -0.04313768 	 [ 1a^  2a  3a^  3a ]   
 -0.04313768 	 [ 1a^  2a  3b^  3b ]   
 -0.04313768 	 [ 2b^  1b  3a^  3a ]   
 -0.04313768 	 [ 2b^  1b  3b^  3b ]   
 -0.04313768 	 [ 1b^  2b  3a^  3a ]   
 -0.04313768 	 [ 1b^  2b  3b^  3b ]  
]
86  [ 0.00034548 	 [ 3a^  1a  2a^  0a ]   
 0.00034548 	 [ 3a^  1a  0a^  2a ]   
 0.00034548 	 [ 3a^  1a  2b^  0b ]   
 0.00034548 	 [ 3a^  1a  0b^  2b ]   
 0.00034548 	 [ 1a^  3a  2a^  0a ]   
 0.00034548 	 [ 1a^  3a  0a^  2a ]   
 0.00034548 	 [ 1a^  3a  2b^  0b ]   
 0.00034548 	 [ 1a^  3a  0b^  2b ]   
 0.00034548 	 [ 3b^  1b  2a^  0a ]   
 0.00034548 	 [ 3b^  1b  0a^  2a ]   
 0.00034548 	 [ 3b^  1b  2b^  0b ]   
 0.00034548 	 [ 3b^  1b  0b^  2b ]   
 0.00034548 	 [ 1b^  3b  2a^  0a ]   
 0.00034548 	 [ 1b^  3b  0a^  2a ]   
 0.00034548 	 [ 1b^  3b  2b^  0b ]   
 0.00034548 	 [ 1b^  3b  0b^  2b ]  
]
87  [ 0.00161732 	 [ 3a^  0a  2a^  1a ]   
 0.00161732 	 [ 3a^  0a  1a^  2a ]   
 0.00161732 	 [ 3a^  0a  2b^  1b ]   
 0.00161732 	 [ 3a^  0a  1b^  2b ]   
 0.00161732 	 [ 0a^  3a  2a^  1a ]   
 0.00161732 	 [ 0a^  3a  1a^  2a ]   
 0.00161732 	 [ 0a^  3a  2b^  1b ]   
 0.00161732 	 [ 0a^  3a  1b^  2b ]   
 0.00161732 	 [ 3b^  0b  2a^  1a ]   
 0.00161732 	 [ 3b^  0b  1a^  2a ]   
 0.00161732 	 [ 3b^  0b  2b^  1b ]   
 0.00161732 	 [ 3b^  0b  1b^  2b ]   
 0.00161732 	 [ 0b^  3b  2a^  1a ]   
 0.00161732 	 [ 0b^  3b  1a^  2a ]   
 0.00161732 	 [ 0b^  3b  2b^  1b ]   
 0.00161732 	 [ 0b^  3b  1b^  2b ]  
]
88  [ -0.00376378 	 [ 3a^  2a  1a^  0a ]   
 -0.00376378 	 [ 3a^  2a  0a^  1a ]   
 -0.00376378 	 [ 3a^  2a  1b^  0b ]   
 -0.00376378 	 [ 3a^  2a  0b^  1b ]   
 -0.00376378 	 [ 2a^  3a  1a^  0a ]   
 -0.00376378 	 [ 2a^  3a  0a^  1a ]   
 -0.00376378 	 [ 2a^  3a  1b^  0b ]   
 -0.00376378 	 [ 2a^  3a  0b^  1b ]   
 -0.00376378 	 [ 3b^  2b  1a^  0a ]   
 -0.00376378 	 [ 3b^  2b  0a^  1a ]   
 -0.00376378 	 [ 3b^  2b  1b^  0b ]   
 -0.00376378 	 [ 3b^  2b  0b^  1b ]   
 -0.00376378 	 [ 2b^  3b  1a^  0a ]   
 -0.00376378 	 [ 2b^  3b  0a^  1a ]   
 -0.00376378 	 [ 2b^  3b  1b^  0b ]   
 -0.00376378 	 [ 2b^  3b  0b^  1b ]  
]


==> anc/logarithm/H2O_sto3g/h2o_sto_csf_fot.txt <==
==> h2o-fot-s2-o1.out <==
[310, 256, 31, 87, 101, 187, 164, 296, 312, 143, 222, 69, 174, 107, 262, 106, 144, 75, 129, 121, 219, 72, 227, 67, 202, 185, 132, 160, 116, 211, 251, 304, 53, 217, 210, 270, 242, 274, 48, 213, 156, 3, 162, 235, 302, 5, 55, 108, 10, 231, 288, 260, 81, 305, 88, 16, 321, 49, 126, 259, 92, 114, 218, 177, 289, 26, 299, 43, 255, 105, 4, 0, 153, 77, 278, 147, 244, 60, 248, 30, 96, 150, 13, 35, 170, 172, 11, 19, 189, 76, 178, 135, 82, 24, 207, 78, 324, 264, 36, 291, 201, 287, 184, 325, 303, 250, 196, 51, 326, 176, 74, 209, 110, 328, 40, 138, 223, 103, 221, 111, 261, 271, 199, 119, 258, 142, 214, 314, 273, 97, 225, 62, 203, 169, 28, 195, 54, 104, 29, 241, 84, 102, 89, 25, 64, 39, 283, 14, 32, 311, 208, 34, 220, 191, 249, 327, 234, 68, 275, 239, 125, 158, 141, 180, 163, 20, 56, 50, 22, 215, 37, 94, 232, 73, 284, 165, 290, 109, 100, 229, 15, 313, 95, 98, 41, 9, 194, 306, 45, 298, 90, 148, 183, 166, 112, 118, 99, 7, 12, 190, 123, 186, 294, 297, 281, 18, 265, 309, 33, 323, 226, 93, 246, 237, 198, 282, 44, 243, 307, 61, 308, 200, 59, 295, 181, 151, 318, 146, 8, 137, 233, 254, 17, 63, 300, 71, 247, 188, 140, 159, 52, 168, 193, 197, 224, 182, 179, 277, 133, 58, 276, 279, 320, 252, 86, 269, 131, 38, 192, 145, 128, 286, 2, 47, 206, 319, 79, 115, 253, 230, 315, 6, 154, 155, 175, 152, 240, 292, 157, 139, 301, 236, 21, 46, 245, 80, 285, 127, 83, 85, 167, 228, 120, 322, 66, 257, 161, 113, 263, 117, 266, 122, 65, 272, 134, 280, 268, 149, 267, 216, 212, 130, 91, 173, 23, 136, 293, 238, 204, 70, 317, 27, 316, 124, 171, 42, 205, 57, 1]

==> h2o-fot-s2-o2.out <==
[202, 304, 183, 6, 179, 96, 77, 105, 315, 237, 301, 23, 193, 275, 220, 51, 278, 258, 228, 277, 218, 191, 83, 115, 118, 129, 322, 30, 98, 316, 231, 153, 150, 111, 71, 296, 180, 269, 325, 181, 152, 16, 67, 136, 302, 206, 49, 20, 116, 138, 73, 292, 290, 86, 284, 68, 210, 170, 245, 246, 162, 174, 192, 44, 184, 89, 29, 32, 147, 234, 154, 300, 313, 144, 39, 259, 297, 120, 267, 214, 12, 3, 289, 122, 132, 190, 108, 28, 222, 307, 168, 22, 161, 140, 103, 130, 91, 36, 249, 35, 27, 102, 114, 156, 273, 321, 59, 160, 104, 182, 324, 176, 43, 38, 76, 24, 286, 261, 238, 298, 5, 310, 100, 48, 216, 320, 293, 230, 155, 314, 175, 272, 33, 69, 80, 266, 255, 121, 139, 235, 110, 0, 223, 101, 107, 15, 200, 317, 53, 270, 288, 1, 240, 113, 198, 85, 57, 9, 281, 282, 146, 212, 257, 201, 31, 75, 58, 303, 10, 72, 92, 128, 319, 328, 215, 34, 188, 8, 244, 326, 208, 11, 227, 135, 299, 167, 88, 236, 93, 4, 26, 177, 254, 268, 119, 82, 308, 124, 149, 280, 151, 186, 19, 95, 18, 137, 142, 229, 251, 42, 40, 13, 263, 94, 126, 66, 2, 106, 295, 134, 41, 84, 141, 14, 199, 60, 256, 157, 264, 81, 62, 233, 274, 197, 204, 164, 187, 312, 21, 248, 145, 291, 123, 64, 241, 97, 203, 163, 99, 185, 17, 195, 323, 133, 54, 65, 117, 225, 127, 158, 211, 213, 50, 169, 46, 242, 47, 283, 224, 250, 173, 207, 166, 78, 74, 56, 265, 143, 294, 239, 276, 221, 90, 271, 209, 79, 7, 217, 165, 260, 305, 131, 306, 87, 219, 125, 232, 247, 253, 285, 205, 287, 327, 112, 194, 309, 55, 52, 178, 63, 37, 172, 61, 279, 243, 25, 159, 311, 196, 252, 148, 70, 171, 189, 318, 45, 109, 262, 226]

==> h2o-fot-s2-o3.out <==
[44, 63, 146, 75, 190, 110, 80, 205, 31, 136, 1, 16, 38, 54, 216, 305, 79, 147, 214, 131, 178, 78, 68, 189, 103, 141, 281, 258, 221, 130, 144, 56, 2, 138, 36, 166, 284, 296, 201, 202, 265, 248, 175, 109, 253, 251, 291, 211, 120, 165, 65, 191, 13, 213, 111, 0, 102, 7, 172, 210, 317, 218, 159, 199, 244, 42, 209, 157, 101, 49, 302, 148, 328, 73, 233, 324, 9, 212, 153, 143, 260, 227, 11, 298, 77, 162, 57, 236, 37, 177, 301, 288, 59, 179, 182, 86, 135, 67, 220, 321, 176, 255, 243, 114, 22, 156, 267, 118, 261, 58, 181, 45, 294, 273, 18, 186, 171, 112, 257, 17, 142, 246, 249, 87, 55, 252, 30, 225, 155, 35, 97, 247, 292, 106, 232, 129, 39, 113, 91, 100, 168, 47, 107, 316, 34, 250, 50, 122, 74, 27, 88, 204, 269, 300, 313, 259, 169, 158, 33, 254, 282, 151, 279, 208, 66, 173, 116, 219, 203, 98, 308, 20, 312, 117, 235, 192, 318, 85, 167, 226, 215, 53, 326, 154, 185, 3, 124, 25, 245, 64, 320, 262, 237, 206, 123, 60, 93, 95, 137, 28, 286, 105, 275, 46, 183, 270, 32, 161, 290, 10, 89, 310, 311, 23, 264, 145, 139, 21, 125, 228, 223, 272, 323, 303, 76, 81, 240, 309, 222, 194, 83, 72, 293, 231, 71, 238, 52, 99, 306, 295, 271, 256, 119, 197, 48, 12, 40, 14, 140, 277, 276, 285, 307, 96, 26, 152, 134, 297, 69, 325, 184, 164, 149, 314, 230, 29, 304, 319, 5, 322, 121, 150, 196, 207, 128, 84, 127, 132, 239, 104, 266, 90, 163, 19, 263, 315, 229, 115, 242, 195, 24, 299, 188, 4, 193, 278, 234, 187, 92, 8, 268, 180, 41, 289, 170, 283, 274, 327, 43, 198, 200, 126, 94, 82, 61, 241, 224, 133, 108, 51, 6, 217, 70, 174, 280, 287, 62, 15, 160]

==> h2o-fot-s2-o4.out <==
[169, 245, 187, 77, 160, 257, 236, 214, 255, 313, 147, 17, 325, 307, 301, 92, 184, 149, 228, 293, 204, 312, 309, 36, 192, 165, 91, 141, 303, 66, 59, 74, 310, 153, 178, 132, 299, 183, 136, 234, 263, 112, 105, 4, 251, 166, 1, 100, 96, 242, 168, 233, 208, 146, 57, 158, 175, 78, 290, 176, 180, 314, 10, 102, 167, 39, 218, 258, 13, 69, 43, 42, 223, 277, 79, 264, 171, 72, 327, 32, 9, 62, 104, 306, 97, 282, 119, 88, 134, 273, 211, 5, 320, 249, 106, 159, 64, 63, 122, 235, 47, 98, 26, 37, 56, 115, 45, 226, 324, 201, 217, 35, 311, 15, 80, 34, 21, 191, 54, 225, 87, 305, 288, 231, 304, 322, 179, 20, 271, 266, 90, 130, 52, 317, 107, 295, 315, 261, 67, 270, 148, 75, 267, 6, 101, 289, 278, 195, 216, 260, 8, 256, 292, 253, 99, 95, 41, 262, 139, 302, 86, 318, 22, 229, 227, 326, 143, 215, 83, 280, 213, 118, 220, 291, 297, 27, 157, 114, 173, 321, 145, 190, 144, 127, 151, 14, 30, 53, 268, 254, 111, 76, 232, 19, 207, 275, 49, 200, 244, 131, 269, 199, 68, 2, 123, 73, 108, 205, 161, 239, 237, 58, 286, 117, 94, 163, 230, 121, 170, 44, 3, 247, 81, 238, 259, 0, 243, 285, 276, 185, 219, 198, 189, 172, 7, 84, 209, 250, 135, 29, 181, 70, 164, 177, 196, 323, 296, 222, 224, 18, 31, 188, 193, 174, 109, 202, 93, 125, 40, 103, 124, 300, 137, 206, 154, 133, 11, 51, 85, 283, 120, 203, 298, 155, 162, 16, 60, 308, 38, 138, 274, 129, 126, 248, 316, 221, 24, 113, 265, 140, 279, 319, 294, 33, 241, 246, 110, 71, 142, 12, 287, 25, 28, 116, 197, 194, 65, 284, 152, 50, 210, 186, 61, 182, 46, 328, 156, 128, 240, 150, 82, 23, 212, 252, 89, 272, 55, 48, 281]

==> h2o-fot-s2-o5.out <==
[131, 186, 120, 195, 1, 196, 63, 35, 86, 39, 98, 16, 205, 207, 171, 256, 148, 64, 108, 245, 192, 284, 80, 52, 130, 297, 157, 323, 174, 129, 104, 199, 322, 28, 250, 312, 22, 191, 30, 283, 268, 152, 203, 68, 169, 214, 320, 93, 260, 85, 218, 307, 13, 122, 144, 248, 315, 66, 221, 267, 237, 243, 170, 321, 59, 255, 128, 194, 189, 76, 179, 223, 71, 165, 294, 65, 10, 118, 140, 155, 26, 249, 225, 133, 239, 74, 84, 193, 161, 117, 177, 23, 197, 136, 90, 202, 282, 15, 213, 141, 289, 220, 235, 317, 132, 2, 277, 319, 233, 137, 240, 274, 113, 99, 38, 275, 257, 172, 270, 57, 29, 215, 273, 42, 276, 262, 54, 325, 163, 232, 211, 32, 114, 61, 145, 166, 185, 12, 134, 135, 184, 158, 45, 222, 304, 123, 27, 94, 303, 292, 302, 154, 56, 3, 21, 87, 216, 95, 187, 208, 138, 309, 328, 156, 139, 48, 281, 298, 24, 200, 318, 178, 78, 167, 119, 176, 299, 159, 40, 310, 43, 188, 300, 37, 124, 149, 264, 295, 280, 36, 110, 55, 75, 308, 201, 111, 125, 100, 47, 227, 251, 254, 263, 190, 58, 18, 89, 286, 301, 0, 241, 20, 14, 238, 279, 230, 69, 92, 105, 60, 79, 143, 67, 252, 103, 293, 96, 107, 53, 242, 314, 247, 236, 51, 70, 102, 121, 219, 146, 285, 212, 265, 246, 50, 324, 234, 25, 206, 82, 46, 173, 106, 126, 204, 175, 31, 17, 116, 164, 109, 168, 151, 209, 77, 326, 287, 49, 198, 88, 6, 33, 153, 296, 83, 182, 272, 316, 306, 288, 313, 112, 19, 269, 278, 142, 44, 244, 5, 210, 8, 127, 183, 290, 258, 41, 228, 73, 7, 9, 229, 231, 162, 62, 101, 327, 266, 115, 224, 217, 34, 72, 91, 226, 271, 291, 253, 305, 261, 81, 147, 180, 259, 160, 150, 181, 97, 311, 4, 11]


==> anc/logarithm/H2O_sto3g/h2o_sto_csf_sot.txt <==
==> h2o-sot-s2-o1.out <==
[115, 134, 244, 74, 101, 48, 213, 45, 206, 95, 205, 112, 56, 123, 197, 39, 98, 175, 124, 80, 263, 4, 276, 264, 136, 109, 315, 162, 117, 52, 150, 319, 285, 290, 297, 239, 30, 208, 38, 219, 250, 176, 194, 252, 216, 270, 58, 242, 210, 47, 158, 218, 2, 37, 33, 151, 191, 139, 300, 209, 54, 271, 306, 316, 296, 260, 113, 21, 243, 72, 131, 160, 93, 156, 314, 65, 302, 284, 275, 110, 11, 121, 269, 135, 111, 35, 225, 159, 234, 1, 177, 10, 31, 104, 78, 217, 141, 28, 240, 77, 8, 277, 245, 53, 166, 102, 50, 328, 84, 249, 224, 291, 143, 17, 153, 46, 149, 212, 133, 195, 13, 67, 147, 287, 254, 204, 226, 266, 114, 75, 196, 63, 144, 69, 41, 173, 304, 181, 279, 265, 167, 258, 215, 105, 169, 186, 211, 71, 233, 301, 165, 282, 73, 49, 278, 15, 229, 312, 327, 64, 18, 88, 190, 198, 267, 199, 223, 227, 36, 61, 5, 257, 70, 236, 19, 273, 174, 7, 140, 91, 322, 185, 272, 25, 132, 106, 256, 323, 0, 230, 172, 238, 119, 122, 127, 100, 241, 89, 200, 168, 97, 120, 171, 29, 82, 6, 142, 86, 247, 321, 178, 232, 286, 313, 66, 68, 288, 201, 309, 184, 324, 221, 107, 320, 81, 116, 85, 138, 148, 192, 326, 60, 44, 137, 325, 59, 152, 128, 310, 274, 262, 32, 83, 23, 79, 207, 203, 307, 220, 255, 305, 22, 164, 130, 76, 298, 187, 9, 292, 317, 294, 103, 126, 295, 146, 92, 193, 248, 280, 12, 299, 27, 157, 90, 62, 251, 34, 161, 129, 125, 99, 155, 268, 303, 179, 259, 55, 261, 235, 188, 311, 94, 24, 253, 246, 51, 180, 118, 14, 308, 96, 228, 281, 183, 237, 154, 16, 222, 57, 283, 26, 182, 3, 214, 289, 293, 42, 163, 20, 87, 170, 231, 43, 202, 108, 189, 40, 145, 318]

==> h2o-sot-s2-o2.out <==
[252, 13, 83, 181, 276, 309, 33, 183, 76, 80, 200, 326, 73, 271, 24, 129, 120, 236, 237, 322, 238, 319, 312, 185, 7, 198, 94, 122, 279, 314, 210, 289, 212, 50, 3, 14, 175, 68, 92, 208, 106, 52, 255, 163, 203, 257, 4, 78, 149, 242, 165, 114, 234, 275, 286, 108, 8, 256, 233, 58, 10, 179, 261, 150, 49, 25, 53, 26, 315, 206, 188, 282, 323, 19, 153, 217, 62, 18, 15, 300, 145, 117, 214, 202, 251, 267, 112, 132, 277, 59, 174, 66, 161, 216, 151, 207, 222, 254, 61, 36, 305, 48, 299, 294, 96, 111, 102, 67, 23, 157, 173, 244, 56, 156, 99, 213, 127, 278, 280, 287, 75, 182, 69, 34, 166, 317, 168, 265, 38, 63, 176, 311, 292, 90, 162, 204, 178, 306, 177, 264, 243, 160, 272, 29, 307, 31, 35, 290, 325, 101, 81, 138, 110, 91, 291, 17, 218, 302, 93, 71, 221, 224, 148, 88, 293, 139, 223, 262, 281, 103, 193, 241, 98, 54, 240, 113, 324, 239, 226, 167, 41, 197, 45, 51, 310, 263, 85, 259, 159, 199, 285, 154, 190, 60, 205, 250, 274, 184, 43, 328, 124, 245, 288, 137, 12, 42, 313, 146, 46, 266, 195, 201, 135, 318, 27, 249, 118, 187, 228, 64, 39, 126, 304, 301, 28, 128, 180, 97, 84, 296, 89, 87, 260, 82, 164, 152, 194, 192, 6, 20, 104, 297, 21, 16, 133, 32, 220, 231, 65, 273, 86, 303, 74, 295, 44, 119, 155, 37, 144, 70, 72, 40, 136, 320, 134, 225, 189, 170, 172, 121, 284, 268, 115, 230, 191, 219, 196, 247, 143, 298, 248, 227, 5, 131, 253, 105, 209, 11, 100, 211, 30, 77, 158, 246, 107, 232, 258, 316, 141, 147, 130, 269, 215, 123, 55, 171, 270, 47, 9, 79, 0, 142, 125, 57, 2, 235, 327, 116, 321, 109, 95, 283, 308, 186, 140, 169, 1, 229, 22]

==> h2o-sot-s2-o3.out <==
[225, 323, 136, 62, 258, 0, 75, 276, 61, 324, 190, 2, 237, 296, 216, 147, 252, 326, 155, 81, 54, 265, 191, 275, 154, 305, 93, 12, 142, 290, 28, 82, 322, 58, 60, 166, 108, 211, 235, 180, 214, 238, 146, 11, 110, 165, 244, 312, 97, 114, 127, 228, 65, 144, 74, 67, 8, 90, 278, 307, 297, 299, 95, 184, 248, 37, 111, 128, 212, 112, 249, 46, 33, 199, 285, 102, 270, 149, 1, 317, 223, 156, 84, 91, 106, 152, 314, 192, 182, 135, 56, 20, 171, 247, 315, 302, 19, 138, 298, 123, 217, 213, 222, 163, 197, 31, 6, 187, 126, 116, 79, 87, 27, 99, 167, 277, 172, 229, 280, 30, 174, 134, 121, 18, 250, 36, 283, 274, 71, 185, 210, 311, 131, 55, 63, 320, 328, 7, 49, 186, 173, 271, 133, 164, 50, 168, 236, 96, 130, 15, 262, 282, 179, 300, 14, 24, 308, 40, 256, 119, 239, 281, 267, 313, 69, 124, 59, 34, 51, 169, 26, 125, 162, 206, 231, 153, 188, 104, 207, 310, 140, 35, 224, 139, 264, 73, 105, 246, 117, 208, 64, 309, 295, 294, 68, 234, 118, 257, 288, 301, 77, 260, 88, 85, 177, 245, 227, 103, 233, 319, 94, 204, 272, 42, 92, 203, 215, 52, 25, 53, 32, 100, 219, 196, 17, 48, 218, 255, 10, 39, 5, 109, 89, 29, 44, 189, 261, 38, 254, 327, 318, 66, 325, 22, 4, 122, 159, 98, 175, 287, 3, 292, 57, 286, 269, 120, 242, 306, 161, 291, 101, 21, 194, 148, 321, 284, 251, 83, 268, 243, 13, 198, 279, 200, 316, 141, 145, 113, 304, 293, 181, 195, 107, 263, 240, 47, 157, 16, 205, 178, 151, 202, 259, 193, 80, 72, 176, 43, 86, 221, 170, 209, 230, 158, 137, 232, 241, 45, 150, 220, 303, 266, 132, 226, 143, 160, 201, 129, 78, 41, 253, 76, 70, 289, 183, 115, 273, 23, 9]

==> h2o-sot-s2-o4.out <==
[194, 260, 57, 159, 74, 115, 62, 25, 45, 58, 261, 160, 0, 65, 50, 311, 37, 36, 290, 177, 94, 210, 220, 96, 14, 299, 84, 168, 12, 181, 189, 60, 240, 75, 281, 176, 196, 71, 86, 122, 273, 34, 22, 205, 51, 327, 185, 88, 225, 131, 263, 158, 283, 245, 217, 121, 224, 79, 227, 149, 315, 277, 246, 320, 128, 203, 229, 222, 286, 182, 77, 275, 46, 272, 87, 325, 92, 292, 254, 251, 308, 113, 174, 167, 53, 139, 90, 56, 124, 166, 280, 41, 271, 221, 268, 165, 226, 111, 319, 199, 150, 284, 195, 303, 105, 242, 107, 26, 102, 323, 49, 200, 47, 230, 33, 206, 309, 300, 178, 253, 31, 140, 44, 80, 4, 191, 157, 109, 151, 17, 209, 10, 101, 297, 175, 288, 219, 73, 211, 208, 137, 186, 155, 133, 76, 48, 123, 132, 154, 237, 163, 104, 289, 93, 198, 231, 89, 11, 285, 214, 152, 202, 252, 307, 27, 161, 97, 5, 28, 19, 120, 61, 126, 306, 190, 116, 64, 1, 256, 295, 8, 244, 63, 117, 119, 83, 239, 233, 259, 91, 32, 312, 328, 59, 326, 293, 301, 153, 279, 192, 248, 197, 38, 313, 305, 274, 322, 304, 145, 255, 67, 238, 310, 173, 2, 70, 316, 321, 72, 143, 110, 188, 318, 148, 236, 282, 265, 40, 9, 184, 69, 7, 144, 16, 171, 291, 180, 136, 39, 21, 42, 266, 218, 135, 276, 54, 95, 82, 15, 125, 29, 204, 18, 66, 262, 112, 100, 68, 103, 81, 287, 138, 216, 278, 156, 99, 257, 207, 264, 324, 249, 3, 172, 98, 52, 296, 141, 215, 169, 106, 13, 213, 179, 23, 147, 235, 267, 228, 298, 24, 317, 30, 142, 108, 134, 258, 302, 269, 114, 170, 146, 212, 35, 55, 78, 118, 201, 234, 20, 6, 232, 193, 241, 183, 250, 187, 270, 85, 314, 43, 127, 247, 130, 294, 243, 164, 129, 162, 223]

==> h2o-sot-s2-o5.out <==
[214, 159, 206, 188, 215, 315, 158, 285, 251, 166, 311, 219, 142, 168, 127, 289, 133, 185, 143, 58, 229, 202, 308, 278, 239, 81, 2, 115, 116, 6, 323, 291, 135, 45, 88, 296, 111, 117, 310, 204, 225, 245, 224, 187, 48, 67, 22, 91, 28, 247, 16, 270, 302, 238, 196, 151, 71, 197, 288, 93, 169, 275, 183, 312, 80, 181, 235, 17, 37, 145, 100, 171, 31, 19, 191, 198, 72, 192, 164, 90, 213, 94, 46, 125, 216, 153, 75, 157, 321, 244, 259, 298, 253, 190, 205, 194, 325, 237, 242, 84, 220, 208, 314, 86, 42, 221, 233, 180, 61, 241, 14, 279, 210, 102, 280, 263, 175, 146, 83, 110, 272, 38, 106, 39, 300, 119, 155, 246, 254, 262, 148, 201, 26, 252, 327, 25, 96, 264, 243, 234, 303, 294, 74, 59, 98, 281, 200, 149, 184, 293, 79, 230, 54, 161, 172, 207, 313, 255, 160, 120, 11, 162, 292, 24, 76, 212, 287, 176, 36, 326, 1, 163, 29, 126, 34, 174, 132, 304, 27, 92, 226, 297, 231, 77, 195, 306, 320, 182, 123, 9, 248, 140, 150, 276, 217, 47, 107, 273, 165, 130, 103, 12, 178, 55, 69, 134, 179, 283, 60, 218, 282, 271, 295, 30, 0, 10, 20, 7, 177, 23, 258, 269, 316, 101, 105, 211, 138, 32, 199, 139, 104, 15, 108, 203, 301, 228, 154, 57, 121, 89, 286, 290, 274, 152, 324, 305, 249, 299, 266, 223, 240, 35, 268, 173, 284, 257, 64, 78, 307, 250, 73, 50, 147, 144, 3, 87, 317, 43, 44, 261, 8, 122, 189, 236, 128, 66, 82, 256, 124, 85, 68, 260, 328, 41, 227, 63, 129, 118, 97, 4, 18, 167, 137, 113, 209, 277, 13, 322, 5, 33, 319, 65, 318, 95, 141, 40, 131, 99, 170, 51, 267, 186, 222, 114, 156, 232, 62, 53, 52, 56, 49, 136, 70, 109, 309, 21, 193, 112, 265]


==> anc/logarithm/H2O_sto3g/h2o_sto_qubit_fot.txt <==
==> h2o-sto-fot-c-o1-1.out <==
[800, 395, 27, 250, 973, 831, 168, 116, 109, 1012, 426, 752, 1076, 672, 93, 79, 981, 248, 336, 520, 490, 450, 286, 6, 269, 111, 148, 1066, 1045, 643, 788, 712, 288, 1024, 745, 491, 655, 46, 931, 877, 850, 378, 23, 48, 714, 727, 179, 71, 833, 770, 380, 419, 175, 716, 578, 1048, 1027, 19, 675, 1031, 186, 898, 875, 941, 966, 728, 343, 110, 496, 1039, 346, 955, 659, 354, 24, 216, 1008, 44, 1011, 9, 633, 100, 721, 233, 1013, 337, 174, 404, 539, 887, 446, 734, 569, 1019, 29, 588, 533, 595, 55, 136, 340, 939, 855, 33, 916, 750, 252, 810, 725, 49, 119, 344, 281, 397, 798, 16, 180, 906, 889, 63, 183, 443, 610, 1034, 239, 703, 979, 623, 479, 383, 95, 144, 418, 30, 1073, 680, 353, 1059, 577, 674, 552, 558, 876, 556, 819, 352, 177, 776, 628, 22, 763, 381, 596, 389, 608, 685, 421, 358, 572, 308, 62, 837, 1067, 683, 894, 543, 681, 903, 334, 411, 173, 323, 1007, 506, 549, 816, 527, 261, 518, 51, 741, 76, 75, 475, 137, 472, 263, 840, 311, 440, 52, 121, 868, 345, 412, 744, 350, 98, 795, 218, 1026, 989, 982, 648, 863, 329, 482, 622, 40, 101, 402, 335, 526, 105, 1070, 554, 181, 550, 641, 762, 1078, 598, 522, 117, 910, 481, 61, 1083, 67, 579, 1051, 138, 91, 651, 371, 835, 723, 709, 230, 731, 327, 390, 508, 1057, 517, 1014, 45, 437, 1009, 614, 1055, 948, 881, 653, 778, 145, 849, 1010, 1041, 735, 82, 792, 853, 976, 247, 1082, 391, 1080, 238, 360, 246, 128, 783, 454, 1058, 208, 580, 907, 297, 964, 415, 617, 255, 521, 713, 624, 13, 688, 632, 830, 328, 488, 531, 784, 165, 542, 284, 679, 1040, 425, 773, 468, 801, 862, 667, 642, 387, 301, 409, 657, 15, 843, 47, 705, 1042, 292, 611, 259, 469, 424, 213, 780, 227, 1029, 897, 135, 739, 1021, 1023, 694, 560, 954, 325, 566, 571, 678, 447, 538, 129, 949, 513, 718, 839, 786, 779, 544, 125, 990, 1064, 942, 967, 927, 576, 994, 1028, 215, 806, 300, 991, 515, 365, 581, 152, 492, 70, 242, 113, 200, 1030, 260, 726, 313, 56, 396, 567, 178, 757, 992, 937, 993, 794, 0, 729, 933, 684, 66, 1085, 410, 4, 244, 668, 1004, 280, 922, 366, 309, 273, 929, 1065, 1044, 271, 192, 909, 1060, 715, 1054, 156, 1046, 401, 231, 251, 775, 306, 574, 257, 217, 163, 978, 999, 54, 803, 676, 635, 170, 605, 658, 361, 767, 164, 256, 829, 693, 428, 11, 986, 157, 476, 604, 589, 501, 317, 151, 609, 196, 866, 722, 398, 932, 766, 283, 314, 987, 96, 124, 768, 442, 363, 17, 891, 235, 717, 253, 607, 613, 673, 339, 486, 3, 1084, 241, 130, 958, 782, 1038, 706, 205, 661, 422, 169, 930, 1033, 980, 662, 896, 627, 333, 871, 827, 547, 50, 811, 228, 375, 856, 736, 41, 696, 619, 601, 828, 602, 318, 240, 291, 1001, 451, 1022, 28, 879, 822, 370, 665, 500, 229, 102, 913, 977, 276, 832, 142, 861, 525, 364, 87, 161, 315, 236, 818, 629, 886, 503, 630, 234, 122, 452, 761, 405, 483, 618, 1002, 584, 823, 470, 509, 760, 459, 1075, 303, 695, 26, 1079, 25, 1032, 384, 141, 869, 573, 677, 376, 1005, 377, 394, 697, 711, 785, 74, 834, 873, 1068, 287, 1049, 262, 548, 462, 453, 189, 12, 890, 971, 636, 597, 691, 84, 68, 983, 320, 1063, 817, 465, 272, 471, 362, 1003, 751, 123, 884, 351, 625, 904, 359, 185, 938, 790, 970, 769, 664, 892, 423, 427, 1071, 914, 772, 512, 557, 237, 924, 7, 974, 504, 787, 463, 820, 372, 21, 530, 912, 290, 984, 108, 995, 737, 305, 621, 1061, 638, 42, 634, 159, 126, 724, 206, 943, 194, 38, 279, 555, 245, 1052, 127, 1062, 793, 296, 838, 764, 851, 824, 528, 808, 449, 620, 223, 220, 85, 1072, 934, 373, 489, 445, 532, 199, 585, 592, 603, 473, 996, 202, 537, 400, 321, 193, 774, 131, 460, 348, 139, 1006, 31, 37, 882, 901, 952, 524, 1036, 367, 899, 565, 153, 414, 821, 652, 859, 243, 505, 590, 687, 805, 342, 275, 282, 166, 331, 265, 435, 1081, 209, 457, 330, 429, 494, 845, 289, 203, 944, 103, 587, 77, 749, 104, 844, 957, 221, 926, 497, 302, 852, 631, 563, 190, 382, 406, 147, 232, 1035, 719, 1018, 945, 478, 969, 444, 615, 182, 1077, 176, 487, 646, 663, 388, 553, 357, 789, 998, 700, 582, 874, 858, 918, 107, 781, 523, 963, 797, 374, 171, 647, 915, 857, 561, 826, 278, 369, 612, 99, 985, 1043, 777, 57, 546, 791, 847, 707, 502, 8, 1047, 968, 708, 191, 666, 97, 815, 393, 720, 1050, 564, 1025, 58, 219, 72, 660, 90, 586, 254, 568, 878, 34, 204, 264, 149, 950, 836, 771, 917, 562, 32, 1053, 860, 112, 1020, 796, 1000, 83, 18, 1037, 134, 355, 1074, 848, 467, 975, 1, 385, 928, 439, 155, 316, 14, 94, 115, 972, 417, 448, 368, 514, 356, 474, 1017, 997, 551, 326, 322, 299, 591, 298, 534, 953, 120, 277, 738, 682, 493, 65, 507, 133, 686, 59, 698, 616, 540, 988, 529, 416, 477, 644, 341, 270, 78, 511, 154, 940, 732, 114, 293, 920, 267, 212, 408, 730, 740, 438, 162, 1056, 132, 140, 748, 324, 599, 888, 541, 338, 456, 593, 519, 536, 692, 207, 753, 495, 455, 535, 197, 626, 310, 2, 485, 946, 86, 799, 64, 690, 864, 956, 312, 807, 224, 637, 704, 880, 480, 965, 461, 594, 754, 639, 150, 640, 436, 458, 484, 10, 960, 559, 73, 146, 432, 802, 947, 669, 81, 908, 80, 295, 902, 379, 201, 1015, 689, 809, 743, 951, 570, 53, 885, 583, 35, 294, 347, 433, 699, 211, 499, 825, 214, 872, 575, 36, 600, 225, 1016, 759, 606, 867, 895, 813, 143, 222, 307, 198, 195, 43, 747, 893, 756, 656, 20, 498, 814, 650, 649, 516, 349, 804, 919, 923, 464, 746, 434, 1069, 249, 921, 936, 407, 854, 865, 118, 742, 545, 392, 69, 274, 645, 654, 266, 399, 420, 285, 765, 733, 167, 959, 842, 332, 710, 870, 319, 386, 670, 812, 935, 268, 925, 60, 962, 184, 187, 160, 89, 106, 430, 755, 671, 961, 441, 702, 758, 510, 258, 172, 900, 226, 210, 466, 701, 188, 92, 5, 905, 413, 158, 88, 39, 911, 883, 403, 846, 841, 431, 304]

==> h2o-sto-fot-c-o2-1.out <==
[578, 286, 387, 727, 51, 928, 340, 539, 842, 379, 156, 730, 491, 1012, 707, 596, 1051, 380, 325, 316, 864, 137, 440, 884, 292, 234, 86, 403, 362, 1052, 890, 312, 361, 861, 244, 245, 88, 44, 812, 878, 416, 437, 185, 363, 953, 212, 750, 668, 830, 432, 801, 692, 237, 164, 613, 193, 101, 932, 685, 771, 166, 572, 463, 574, 129, 1037, 582, 69, 610, 1014, 573, 915, 1019, 606, 700, 710, 195, 694, 19, 990, 104, 477, 851, 661, 500, 612, 130, 100, 1040, 414, 487, 1008, 493, 736, 1042, 964, 882, 351, 852, 616, 979, 198, 796, 279, 89, 794, 719, 110, 368, 683, 72, 354, 217, 224, 439, 664, 476, 1034, 797, 337, 659, 383, 408, 501, 441, 597, 991, 223, 249, 418, 816, 913, 108, 974, 957, 431, 1076, 263, 902, 427, 671, 308, 284, 968, 295, 1060, 858, 37, 875, 462, 815, 549, 845, 981, 102, 309, 839, 197, 150, 34, 210, 837, 113, 277, 84, 2, 398, 461, 27, 360, 119, 97, 779, 533, 761, 301, 793, 713, 297, 378, 526, 265, 377, 504, 758, 348, 590, 689, 706, 404, 45, 921, 649, 473, 615, 738, 268, 240, 415, 211, 207, 642, 940, 243, 1024, 614, 147, 632, 154, 306, 587, 1, 200, 339, 338, 804, 583, 575, 555, 681, 459, 372, 918, 350, 898, 965, 929, 734, 715, 619, 622, 857, 482, 705, 618, 516, 956, 247, 686, 81, 392, 693, 302, 33, 576, 996, 24, 944, 959, 269, 835, 676, 696, 175, 773, 1032, 726, 708, 140, 374, 509, 353, 373, 496, 807, 868, 396, 70, 540, 159, 179, 330, 400, 3, 984, 711, 566, 145, 18, 735, 382, 50, 115, 131, 281, 938, 1010, 1062, 994, 443, 999, 32, 307, 538, 698, 202, 206, 296, 356, 907, 395, 841, 1002, 11, 78, 900, 550, 737, 407, 1084, 724, 670, 802, 1050, 528, 90, 1007, 887, 704, 298, 46, 552, 524, 952, 341, 189, 172, 514, 1038, 535, 499, 560, 151, 568, 229, 278, 486, 1016, 942, 827, 795, 776, 434, 95, 790, 0, 71, 56, 1056, 850, 497, 1058, 1027, 637, 769, 1061, 423, 1066, 897, 425, 901, 874, 311, 885, 819, 228, 17, 15, 892, 1075, 960, 799, 191, 62, 343, 754, 709, 12, 570, 789, 250, 989, 390, 970, 478, 872, 52, 781, 895, 930, 178, 139, 136, 209, 654, 235, 577, 821, 275, 417, 684, 458, 561, 184, 732, 1015, 633, 182, 729, 760, 93, 997, 508, 128, 978, 326, 428, 233, 79, 834, 287, 367, 813, 319, 530, 722, 903, 470, 749, 822, 677, 324, 653, 961, 697, 435, 453, 433, 424, 728, 585, 1080, 777, 791, 531, 264, 170, 283, 270, 808, 716, 699, 853, 926, 914, 55, 867, 831, 909, 25, 465, 1048, 63, 447, 691, 1067, 495, 394, 1065, 778, 386, 967, 519, 666, 825, 262, 173, 98, 364, 468, 948, 149, 605, 745, 53, 83, 405, 322, 674, 291, 559, 547, 20, 192, 935, 421, 1036, 650, 253, 48, 13, 349, 321, 589, 442, 906, 30, 627, 280, 420, 227, 85, 158, 636, 236, 988, 759, 426, 741, 336, 756, 1059, 629, 177, 934, 838, 452, 731, 515, 304, 594, 987, 881, 107, 557, 346, 190, 75, 753, 873, 388, 143, 602, 849, 743, 695, 1017, 161, 1031, 581, 829, 623, 141, 60, 542, 963, 617, 271, 641, 740, 451, 438, 475, 564, 232, 222, 54, 142, 1068, 751, 717, 41, 894, 8, 955, 886, 444, 863, 972, 1081, 1053, 401, 645, 833, 359, 132, 1077, 893, 1026, 450, 725, 840, 196, 1083, 231, 980, 252, 546, 218, 429, 828, 846, 682, 744, 859, 757, 836, 876, 553, 818, 446, 1021, 962, 626, 644, 469, 26, 9, 879, 1073, 448, 260, 194, 866, 592, 752, 993, 57, 880, 1003, 385, 923, 1028, 103, 563, 183, 29, 294, 933, 1047, 1006, 809, 226, 862, 703, 541, 484, 125, 357, 117, 854, 165, 847, 246, 643, 112, 274, 580, 38, 503, 511, 402, 1000, 1030, 16, 466, 305, 803, 174, 925, 904, 762, 36, 47, 213, 1070, 855, 688, 848, 911, 656, 593, 639, 1005, 522, 199, 1072, 65, 811, 518, 1049, 92, 409, 625, 40, 266, 624, 609, 556, 620, 1029, 690, 569, 936, 272, 344, 912, 77, 87, 1035, 375, 413, 457, 770, 774, 153, 82, 607, 300, 856, 672, 640, 755, 985, 334, 652, 747, 937, 611, 124, 600, 241, 138, 1082, 331, 1001, 406, 248, 430, 208, 748, 969, 1018, 255, 455, 6, 784, 720, 118, 826, 655, 201, 916, 1069, 823, 1071, 924, 273, 888, 1043, 667, 21, 785, 537, 384, 669, 604, 820, 545, 905, 290, 714, 780, 800, 365, 899, 1044, 366, 763, 162, 494, 870, 282, 806, 998, 31, 318, 712, 285, 203, 579, 261, 310, 986, 342, 267, 28, 506, 35, 739, 871, 464, 399, 1025, 973, 76, 976, 782, 567, 920, 479, 657, 992, 257, 525, 393, 315, 259, 242, 628, 798, 1074, 891, 954, 96, 467, 144, 598, 635, 543, 634, 510, 314, 702, 562, 492, 80, 1057, 824, 544, 534, 608, 896, 1064, 376, 551, 775, 347, 111, 1020, 43, 14, 176, 345, 320, 786, 595, 638, 276, 507, 565, 412, 977, 94, 391, 155, 146, 220, 939, 941, 883, 7, 599, 742, 221, 369, 502, 106, 558, 949, 411, 548, 860, 389, 109, 1022, 678, 869, 410, 22, 945, 1045, 73, 293, 947, 951, 133, 721, 889, 630, 105, 188, 1039, 648, 917, 536, 647, 4, 910, 646, 517, 171, 216, 1033, 471, 163, 180, 323, 251, 554, 381, 584, 521, 91, 61, 662, 498, 371, 718, 529, 317, 723, 1063, 1013, 586, 258, 971, 663, 116, 658, 680, 126, 186, 355, 1085, 239, 767, 746, 254, 449, 332, 436, 167, 148, 982, 764, 865, 58, 488, 591, 460, 603, 64, 114, 772, 588, 490, 152, 1054, 358, 74, 39, 68, 480, 673, 1078, 1055, 788, 327, 135, 288, 169, 299, 768, 523, 1004, 483, 513, 472, 665, 422, 313, 908, 687, 532, 187, 256, 445, 121, 805, 352, 10, 99, 214, 168, 230, 219, 329, 328, 1011, 419, 943, 489, 303, 474, 225, 67, 134, 832, 975, 215, 817, 505, 877, 481, 370, 783, 631, 814, 157, 1009, 127, 122, 23, 181, 601, 995, 1079, 289, 621, 922, 59, 844, 675, 927, 5, 238, 120, 701, 660, 733, 679, 931, 42, 204, 958, 49, 766, 333, 810, 919, 787, 571, 512, 966, 66, 456, 1023, 651, 205, 843, 950, 765, 454, 527, 983, 485, 123, 946, 792, 397, 160, 1041, 335, 1046, 520]

==> h2o-sto-fot-c-o3-1.out <==
[228, 698, 926, 143, 280, 866, 378, 1045, 766, 956, 622, 919, 206, 620, 1068, 676, 489, 42, 357, 82, 652, 46, 273, 381, 389, 734, 587, 999, 792, 563, 443, 888, 231, 621, 55, 1026, 204, 954, 683, 916, 151, 750, 1073, 59, 451, 218, 87, 414, 19, 713, 636, 769, 600, 1056, 774, 16, 653, 356, 728, 979, 593, 117, 741, 444, 502, 22, 876, 260, 320, 137, 704, 715, 3, 710, 467, 321, 1063, 445, 262, 319, 177, 581, 689, 617, 641, 345, 912, 1041, 760, 172, 106, 248, 589, 539, 561, 103, 307, 682, 196, 459, 816, 115, 375, 556, 707, 686, 253, 138, 708, 1011, 761, 827, 436, 1049, 762, 668, 911, 236, 28, 737, 441, 742, 1035, 578, 1061, 532, 33, 856, 278, 241, 78, 125, 298, 440, 154, 779, 427, 364, 141, 376, 952, 101, 328, 85, 237, 156, 943, 940, 930, 699, 934, 1080, 160, 463, 872, 784, 787, 511, 396, 1006, 786, 1082, 834, 1044, 640, 829, 394, 266, 711, 838, 457, 518, 423, 165, 576, 45, 672, 1010, 619, 1025, 748, 665, 921, 994, 1048, 758, 310, 534, 296, 538, 31, 1071, 775, 724, 1054, 651, 411, 574, 392, 1001, 90, 51, 729, 721, 1036, 905, 1007, 821, 181, 305, 335, 32, 812, 854, 86, 432, 69, 709, 608, 393, 13, 306, 644, 127, 153, 1070, 207, 171, 501, 815, 74, 870, 311, 251, 14, 39, 656, 25, 700, 773, 680, 908, 670, 132, 883, 64, 828, 21, 361, 98, 650, 35, 572, 989, 258, 910, 657, 549, 214, 465, 68, 1078, 996, 673, 992, 969, 338, 483, 757, 399, 184, 8, 914, 12, 667, 293, 727, 72, 418, 365, 735, 917, 188, 508, 909, 191, 591, 1013, 687, 130, 811, 1017, 509, 873, 879, 803, 794, 336, 885, 318, 452, 564, 408, 422, 140, 497, 598, 553, 475, 968, 442, 1084, 120, 720, 915, 579, 603, 256, 1029, 352, 333, 696, 901, 536, 980, 344, 468, 44, 693, 279, 924, 813, 1043, 239, 309, 455, 50, 658, 688, 516, 702, 802, 824, 548, 559, 521, 119, 232, 798, 180, 1037, 201, 732, 730, 157, 210, 173, 671, 560, 740, 965, 99, 1055, 892, 565, 398, 287, 744, 826, 822, 1042, 1009, 884, 386, 219, 384, 719, 217, 851, 122, 799, 946, 808, 17, 53, 861, 836, 960, 513, 783, 881, 573, 639, 286, 596, 257, 850, 105, 627, 706, 512, 270, 973, 77, 190, 722, 472, 810, 963, 893, 1057, 91, 453, 274, 749, 104, 265, 406, 505, 1050, 339, 110, 995, 825, 131, 225, 1024, 754, 312, 755, 1022, 419, 213, 1077, 529, 712, 259, 525, 113, 73, 736, 988, 520, 831, 43, 150, 404, 886, 54, 976, 147, 527, 1019, 631, 343, 447, 209, 655, 1008, 20, 944, 405, 1076, 519, 282, 845, 684, 974, 604, 142, 18, 585, 1040, 109, 765, 178, 466, 428, 1031, 192, 759, 0, 528, 58, 284, 149, 169, 645, 494, 242, 94, 902, 1030, 435, 869, 544, 844, 102, 777, 951, 805, 771, 634, 129, 714, 756, 764, 187, 847, 978, 594, 599, 796, 222, 770, 254, 1047, 510, 839, 211, 945, 697, 135, 176, 567, 387, 224, 24, 823, 123, 875, 474, 865, 638, 370, 395, 941, 923, 155, 359, 791, 145, 194, 1027, 782, 144, 5, 353, 586, 726, 897, 891, 350, 193, 277, 517, 677, 985, 991, 1023, 80, 108, 1005, 1065, 623, 506, 967, 430, 71, 492, 331, 498, 860, 487, 763, 537, 185, 334, 545, 835, 139, 473, 458, 717, 613, 299, 388, 421, 146, 723, 285, 195, 61, 997, 618, 853, 948, 235, 362, 984, 933, 136, 317, 609, 833, 981, 464, 36, 15, 788, 208, 354, 646, 606, 874, 431, 1020, 81, 647, 958, 628, 383, 571, 935, 424, 542, 264, 907, 998, 230, 1004, 38, 1033, 692, 114, 112, 848, 987, 685, 725, 983, 514, 566, 1074, 1018, 738, 407, 496, 1059, 469, 95, 233, 590, 864, 793, 477, 268, 410, 340, 84, 323, 605, 366, 1003, 380, 373, 1012, 1085, 34, 351, 928, 263, 450, 96, 79, 718, 533, 900, 629, 678, 97, 128, 575, 93, 212, 733, 887, 240, 993, 846, 1081, 614, 837, 557, 922, 642, 486, 612, 100, 607, 767, 221, 161, 347, 163, 174, 118, 316, 635, 584, 840, 746, 425, 611, 315, 47, 426, 437, 283, 745, 478, 753, 292, 415, 203, 515, 568, 691, 216, 903, 523, 814, 504, 592, 625, 818, 1000, 48, 215, 906, 937, 659, 1075, 134, 220, 295, 595, 751, 67, 49, 663, 555, 1032, 927, 852, 849, 294, 819, 246, 526, 694, 675, 199, 490, 1016, 189, 890, 420, 471, 1051, 804, 148, 705, 880, 558, 959, 895, 530, 324, 385, 780, 281, 456, 896, 308, 664, 65, 433, 925, 252, 666, 367, 449, 953, 234, 9, 975, 540, 858, 124, 360, 1058, 416, 403, 255, 170, 314, 391, 377, 857, 582, 531, 329, 313, 637, 817, 30, 175, 238, 2, 166, 703, 949, 972, 332, 583, 23, 56, 679, 302, 448, 434, 894, 977, 40, 75, 1039, 800, 202, 772, 597, 913, 168, 797, 400, 245, 330, 250, 547, 785, 503, 971, 929, 669, 624, 52, 289, 401, 249, 716, 776, 1062, 790, 322, 303, 167, 499, 358, 982, 731, 626, 484, 809, 70, 460, 342, 950, 931, 301, 1083, 326, 701, 649, 229, 164, 801, 88, 300, 349, 867, 1034, 290, 116, 955, 806, 588, 1014, 482, 936, 541, 830, 615, 488, 197, 957, 630, 660, 372, 480, 63, 661, 610, 267, 920, 491, 121, 535, 454, 1069, 493, 681, 577, 495, 476, 272, 843, 1072, 970, 648, 374, 402, 346, 654, 297, 371, 413, 226, 409, 1002, 11, 820, 674, 111, 227, 205, 89, 904, 369, 942, 327, 368, 1066, 878, 871, 429, 690, 133, 961, 26, 179, 412, 276, 882, 743, 107, 554, 198, 348, 1067, 899, 807, 855, 986, 990, 662, 768, 186, 877, 859, 244, 551, 325, 601, 789, 552, 200, 417, 183, 304, 159, 481, 379, 92, 616, 1052, 889, 363, 66, 964, 580, 1064, 550, 439, 62, 83, 1046, 524, 223, 7, 1015, 390, 543, 939, 1038, 470, 832, 41, 288, 863, 243, 898, 1079, 462, 126, 500, 479, 569, 918, 947, 275, 778, 938, 747, 842, 695, 739, 152, 382, 1028, 10, 269, 37, 966, 1060, 632, 841, 862, 158, 570, 643, 546, 162, 76, 522, 562, 27, 355, 341, 247, 752, 1, 485, 868, 507, 261, 291, 182, 397, 633, 795, 446, 962, 932, 4, 1053, 60, 271, 602, 461, 29, 1021, 438, 57, 6, 337, 781]

==> h2o-sto-fot-c-o4-1.out <==
[358, 799, 844, 748, 1023, 638, 531, 458, 507, 546, 1084, 627, 817, 603, 443, 90, 102, 277, 278, 609, 620, 842, 435, 234, 28, 529, 812, 206, 594, 722, 301, 488, 670, 566, 832, 1020, 350, 95, 932, 871, 945, 471, 710, 258, 305, 17, 1078, 660, 637, 696, 37, 605, 681, 523, 626, 329, 380, 247, 68, 356, 980, 48, 624, 166, 553, 765, 921, 929, 426, 478, 643, 882, 98, 923, 389, 466, 1047, 1045, 245, 859, 848, 786, 123, 104, 636, 879, 1013, 45, 862, 656, 111, 988, 244, 986, 365, 528, 727, 975, 1008, 662, 740, 1017, 863, 1043, 304, 87, 1018, 939, 332, 494, 151, 734, 995, 164, 886, 67, 1063, 515, 461, 396, 1022, 149, 467, 61, 109, 869, 534, 504, 349, 289, 778, 857, 315, 454, 178, 718, 897, 512, 608, 1064, 272, 94, 994, 354, 170, 237, 297, 881, 129, 821, 819, 816, 189, 834, 905, 822, 1062, 241, 338, 1071, 904, 653, 418, 564, 764, 762, 960, 188, 926, 875, 233, 205, 49, 584, 131, 1073, 197, 474, 634, 58, 499, 441, 1025, 492, 367, 450, 922, 562, 549, 542, 989, 684, 570, 434, 416, 617, 219, 911, 692, 108, 851, 730, 1016, 720, 827, 829, 121, 723, 1051, 132, 572, 351, 427, 438, 89, 950, 388, 746, 375, 714, 342, 963, 387, 831, 316, 437, 843, 619, 218, 13, 1075, 347, 1046, 561, 768, 898, 961, 191, 736, 630, 408, 839, 193, 246, 705, 285, 496, 150, 385, 931, 479, 47, 117, 207, 550, 618, 973, 239, 601, 551, 276, 706, 606, 880, 14, 423, 313, 333, 381, 256, 744, 393, 202, 484, 902, 243, 405, 780, 199, 788, 644, 378, 50, 133, 122, 889, 407, 657, 355, 324, 536, 646, 430, 813, 987, 787, 135, 796, 291, 674, 155, 6, 34, 847, 853, 105, 201, 419, 970, 498, 413, 1034, 115, 399, 1028, 1029, 100, 308, 226, 124, 741, 944, 445, 1015, 1010, 673, 927, 737, 497, 640, 337, 118, 917, 41, 231, 286, 1085, 864, 750, 173, 1, 252, 79, 1036, 294, 480, 38, 106, 1038, 876, 43, 212, 406, 896, 901, 16, 221, 309, 540, 590, 925, 84, 521, 808, 635, 451, 248, 360, 576, 761, 650, 401, 914, 184, 593, 146, 222, 422, 803, 328, 1009, 1042, 794, 826, 935, 573, 773, 951, 412, 36, 669, 719, 1055, 701, 912, 366, 972, 707, 265, 181, 180, 682, 1026, 672, 885, 971, 431, 452, 868, 860, 772, 394, 575, 953, 200, 949, 23, 955, 745, 171, 595, 280, 372, 153, 795, 990, 559, 802, 1007, 854, 698, 1060, 168, 756, 596, 654, 790, 0, 163, 327, 476, 877, 874, 700, 743, 468, 936, 506, 160, 658, 651, 858, 726, 918, 699, 236, 287, 1012, 1014, 522, 738, 535, 1079, 179, 804, 421, 680, 676, 74, 776, 125, 19, 340, 1065, 260, 613, 344, 138, 148, 240, 583, 63, 5, 433, 223, 728, 903, 823, 938, 24, 55, 462, 592, 259, 884, 403, 567, 269, 281, 537, 967, 182, 598, 1082, 544, 893, 695, 120, 167, 415, 154, 541, 866, 665, 677, 1033, 805, 4, 284, 1076, 1031, 683, 395, 1049, 510, 891, 919, 1005, 298, 464, 371, 909, 229, 793, 836, 770, 22, 228, 846, 685, 568, 663, 162, 678, 187, 941, 126, 40, 1083, 735, 751, 213, 554, 310, 910, 629, 465, 999, 688, 754, 242, 511, 1024, 983, 771, 648, 330, 448, 341, 870, 311, 721, 157, 383, 538, 325, 141, 275, 411, 729, 996, 235, 190, 969, 628, 27, 114, 224, 33, 447, 176, 998, 326, 303, 1066, 436, 463, 92, 769, 517, 930, 112, 1059, 1044, 196, 556, 21, 460, 633, 26, 453, 165, 119, 704, 602, 103, 1074, 966, 825, 964, 293, 414, 708, 186, 208, 1040, 661, 384, 589, 306, 755, 824, 872, 99, 339, 420, 192, 44, 3, 477, 346, 238, 312, 689, 110, 203, 809, 323, 940, 900, 227, 560, 80, 600, 73, 1057, 491, 51, 599, 642, 785, 659, 501, 526, 1001, 833, 156, 376, 806, 775, 924, 508, 20, 545, 475, 382, 530, 731, 31, 569, 852, 906, 417, 249, 288, 473, 353, 85, 693, 649, 266, 362, 130, 1019, 645, 172, 440, 991, 524, 39, 18, 70, 509, 1030, 543, 261, 295, 758, 113, 279, 749, 739, 1067, 563, 520, 268, 81, 1027, 915, 296, 702, 604, 282, 892, 398, 88, 586, 404, 878, 392, 264, 956, 482, 1011, 457, 959, 137, 516, 8, 539, 290, 214, 143, 59, 321, 86, 225, 359, 314, 861, 694, 348, 715, 697, 283, 145, 622, 687, 397, 997, 267, 580, 402, 364, 532, 934, 65, 377, 500, 319, 1056, 30, 623, 828, 814, 318, 611, 481, 519, 1061, 1002, 101, 204, 29, 711, 679, 887, 895, 631, 732, 1052, 615, 11, 979, 965, 621, 753, 690, 779, 25, 835, 96, 391, 442, 69, 555, 142, 369, 82, 1048, 502, 7, 579, 250, 1072, 907, 1053, 1058, 215, 72, 487, 216, 952, 361, 489, 93, 763, 867, 981, 985, 253, 220, 1069, 890, 937, 429, 77, 147, 456, 993, 455, 837, 587, 503, 343, 962, 777, 483, 232, 850, 1041, 183, 783, 597, 781, 425, 716, 409, 169, 410, 725, 976, 15, 671, 747, 152, 368, 42, 947, 533, 1054, 766, 632, 322, 139, 801, 717, 262, 667, 211, 1037, 666, 363, 71, 185, 933, 52, 513, 53, 263, 916, 958, 373, 591, 767, 943, 612, 78, 57, 811, 472, 784, 807, 942, 134, 9, 97, 920, 46, 574, 791, 703, 357, 577, 954, 159, 548, 12, 1077, 760, 210, 792, 818, 331, 136, 2, 140, 432, 974, 400, 317, 712, 968, 557, 752, 686, 335, 1004, 774, 713, 514, 913, 992, 888, 254, 984, 709, 35, 345, 798, 855, 469, 493, 1000, 558, 486, 307, 1032, 830, 300, 158, 505, 1035, 1039, 230, 251, 552, 271, 883, 444, 838, 664, 62, 782, 495, 856, 336, 581, 639, 10, 585, 320, 490, 128, 107, 390, 64, 691, 614, 175, 144, 668, 270, 66, 849, 274, 565, 865, 209, 588, 655, 54, 255, 370, 757, 946, 894, 547, 840, 582, 982, 578, 928, 439, 742, 789, 352, 948, 485, 217, 374, 810, 525, 424, 174, 1006, 459, 470, 60, 957, 1080, 302, 379, 625, 1050, 733, 75, 449, 428, 161, 1070, 32, 334, 724, 610, 607, 273, 299, 1003, 446, 641, 195, 116, 177, 1021, 1081, 527, 194, 198, 841, 652, 759, 56, 76, 899, 797, 616, 647, 845, 873, 571, 815, 977, 675, 820, 257, 978, 1068, 127, 83, 800, 292, 91, 908, 386, 518]

==> h2o-sto-fot-c-o5-1.out <==
[638, 172, 402, 141, 446, 285, 136, 733, 454, 514, 744, 55, 542, 52, 99, 549, 1070, 600, 330, 153, 88, 144, 1053, 664, 975, 173, 470, 390, 679, 1020, 236, 738, 86, 996, 143, 645, 720, 478, 24, 1017, 992, 1019, 726, 612, 170, 915, 373, 38, 10, 252, 265, 1058, 509, 973, 1057, 400, 519, 962, 114, 345, 900, 611, 361, 306, 469, 819, 342, 550, 171, 950, 8, 1059, 282, 229, 305, 483, 375, 321, 529, 54, 371, 67, 772, 976, 680, 176, 368, 259, 340, 531, 1049, 505, 146, 792, 138, 547, 768, 613, 815, 589, 427, 910, 593, 42, 806, 865, 668, 1031, 254, 653, 798, 1009, 951, 269, 387, 253, 987, 777, 857, 701, 648, 584, 238, 148, 354, 913, 266, 750, 80, 904, 932, 481, 983, 69, 706, 715, 416, 671, 621, 662, 762, 280, 513, 270, 1000, 157, 602, 309, 894, 501, 573, 85, 149, 337, 616, 286, 797, 13, 518, 794, 801, 541, 465, 1073, 183, 156, 690, 289, 168, 1051, 641, 830, 425, 893, 115, 353, 21, 489, 414, 877, 591, 546, 896, 7, 331, 669, 829, 291, 278, 730, 508, 388, 536, 412, 709, 200, 258, 203, 28, 941, 490, 703, 244, 293, 74, 263, 407, 77, 487, 279, 887, 1014, 799, 1077, 852, 350, 585, 480, 107, 341, 303, 632, 20, 909, 682, 155, 717, 2, 1075, 58, 497, 938, 275, 510, 637, 570, 849, 429, 112, 179, 167, 633, 878, 403, 32, 108, 808, 956, 443, 57, 778, 516, 854, 822, 104, 661, 132, 378, 699, 142, 1045, 767, 413, 15, 769, 277, 595, 882, 999, 927, 552, 965, 828, 712, 477, 961, 4, 71, 587, 379, 384, 396, 639, 660, 908, 304, 485, 867, 56, 445, 532, 287, 181, 833, 765, 1032, 198, 881, 453, 926, 1081, 410, 1074, 329, 734, 805, 676, 503, 659, 64, 847, 290, 502, 944, 102, 1041, 985, 787, 152, 1007, 821, 812, 351, 1078, 160, 594, 1079, 774, 963, 98, 732, 193, 897, 851, 647, 83, 125, 81, 535, 288, 1018, 566, 688, 758, 789, 273, 725, 233, 820, 810, 1022, 362, 827, 729, 205, 113, 267, 295, 540, 333, 151, 246, 367, 186, 842, 349, 981, 128, 809, 500, 208, 657, 735, 159, 197, 90, 947, 240, 1055, 574, 401, 196, 530, 135, 389, 675, 564, 386, 528, 0, 775, 650, 834, 202, 620, 924, 708, 436, 888, 245, 766, 499, 596, 656, 646, 464, 262, 3, 493, 643, 698, 568, 369, 72, 751, 103, 601, 242, 802, 62, 504, 609, 580, 629, 1029, 486, 813, 251, 44, 217, 807, 216, 1071, 82, 61, 553, 430, 861, 864, 364, 642, 954, 511, 752, 694, 471, 557, 782, 431, 440, 939, 408, 39, 555, 697, 791, 859, 360, 844, 161, 93, 435, 1016, 869, 652, 907, 455, 558, 875, 452, 818, 936, 824, 255, 757, 302, 27, 219, 667, 1072, 1033, 418, 66, 912, 122, 790, 982, 943, 209, 241, 1047, 182, 741, 748, 764, 441, 649, 207, 663, 79, 966, 604, 946, 1008, 937, 166, 264, 221, 117, 826, 858, 753, 780, 6, 1025, 228, 990, 190, 920, 234, 187, 420, 899, 654, 1038, 84, 417, 683, 925, 473, 201, 921, 788, 324, 75, 12, 48, 554, 919, 687, 498, 677, 1002, 567, 145, 1063, 845, 458, 825, 1028, 33, 804, 126, 681, 220, 1052, 958, 46, 76, 892, 749, 421, 376, 5, 134, 930, 942, 479, 760, 506, 696, 727, 374, 994, 711, 853, 398, 457, 294, 268, 95, 1065, 365, 955, 800, 1034, 917, 583, 239, 163, 40, 320, 169, 476, 876, 391, 928, 334, 491, 328, 783, 405, 700, 316, 317, 359, 247, 409, 322, 30, 261, 1056, 344, 466, 995, 260, 1001, 674, 626, 195, 78, 848, 22, 728, 1004, 383, 759, 630, 1046, 370, 150, 569, 960, 47, 397, 716, 59, 292, 556, 438, 811, 162, 250, 1015, 223, 1003, 276, 784, 814, 129, 14, 922, 1084, 380, 100, 795, 97, 274, 870, 131, 26, 997, 615, 492, 271, 358, 868, 841, 1011, 404, 890, 582, 969, 993, 130, 185, 215, 1030, 619, 1042, 719, 225, 1021, 740, 692, 319, 685, 743, 1043, 592, 124, 60, 70, 606, 226, 628, 891, 665, 704, 673, 393, 901, 256, 527, 313, 1067, 548, 607, 572, 721, 51, 737, 463, 874, 307, 835, 147, 655, 889, 101, 884, 1, 1064, 301, 118, 411, 339, 433, 248, 906, 1048, 1054, 9, 332, 432, 957, 974, 521, 19, 395, 710, 984, 232, 377, 1023, 739, 140, 439, 803, 89, 297, 35, 756, 512, 468, 559, 745, 862, 846, 565, 235, 191, 914, 702, 979, 873, 1012, 545, 63, 1069, 945, 886, 644, 736, 934, 902, 257, 923, 311, 1035, 538, 175, 434, 422, 154, 495, 689, 426, 96, 560, 1060, 539, 222, 705, 206, 31, 935, 533, 723, 137, 579, 29, 515, 666, 385, 968, 87, 218, 670, 636, 230, 249, 36, 684, 855, 1040, 352, 693, 678, 863, 977, 843, 581, 355, 796, 347, 300, 37, 948, 838, 415, 323, 121, 972, 840, 578, 940, 634, 599, 133, 298, 598, 627, 447, 722, 517, 781, 357, 214, 442, 49, 713, 836, 525, 474, 817, 624, 139, 640, 392, 714, 18, 43, 381, 610, 211, 451, 747, 199, 971, 839, 34, 622, 988, 933, 16, 1076, 885, 399, 1061, 1050, 231, 1026, 194, 210, 831, 449, 724, 192, 575, 448, 366, 406, 1044, 991, 816, 1039, 213, 1013, 563, 635, 1066, 526, 524, 296, 462, 444, 109, 120, 482, 883, 184, 308, 1027, 651, 177, 338, 188, 456, 731, 952, 50, 707, 325, 786, 998, 237, 314, 94, 272, 1080, 523, 460, 1006, 903, 461, 423, 41, 164, 755, 127, 450, 472, 763, 866, 871, 918, 178, 348, 346, 793, 718, 986, 779, 970, 695, 544, 953, 520, 180, 586, 158, 672, 212, 227, 23, 898, 68, 989, 283, 623, 488, 1062, 617, 243, 823, 299, 522, 776, 1085, 832, 496, 850, 860, 577, 106, 742, 53, 110, 17, 174, 980, 73, 111, 312, 1036, 204, 605, 356, 484, 336, 856, 608, 224, 327, 25, 326, 880, 165, 494, 475, 614, 771, 785, 978, 967, 428, 905, 467, 543, 1082, 959, 561, 1010, 837, 105, 343, 284, 119, 437, 949, 534, 773, 658, 11, 537, 911, 691, 590, 372, 45, 419, 625, 1024, 116, 746, 571, 562, 335, 91, 761, 872, 123, 318, 631, 754, 770, 916, 929, 964, 424, 879, 1068, 315, 1083, 1037, 382, 507, 551, 931, 588, 310, 895, 65, 597, 92, 459, 363, 1005, 189, 603, 618, 576, 281, 686, 394]


==> anc/logarithm/H2O_sto3g/h2o_sto_qubit_sot.txt <==
==> h2o-sto-sot-c-o1-1.out <==
[800, 395, 27, 250, 973, 831, 168, 116, 109, 1012, 426, 752, 1076, 672, 93, 79, 981, 248, 336, 520, 490, 450, 286, 6, 269, 111, 148, 1066, 1045, 643, 788, 712, 288, 1024, 745, 491, 655, 46, 931, 877, 850, 378, 23, 48, 714, 727, 179, 71, 833, 770, 380, 419, 175, 716, 578, 1048, 1027, 19, 675, 1031, 186, 898, 875, 941, 966, 728, 343, 110, 496, 1039, 346, 955, 659, 354, 24, 216, 1008, 44, 1011, 9, 633, 100, 721, 233, 1013, 337, 174, 404, 539, 887, 446, 734, 569, 1019, 29, 588, 533, 595, 55, 136, 340, 939, 855, 33, 916, 750, 252, 810, 725, 49, 119, 344, 281, 397, 798, 16, 180, 906, 889, 63, 183, 443, 610, 1034, 239, 703, 979, 623, 479, 383, 95, 144, 418, 30, 1073, 680, 353, 1059, 577, 674, 552, 558, 876, 556, 819, 352, 177, 776, 628, 22, 763, 381, 596, 389, 608, 685, 421, 358, 572, 308, 62, 837, 1067, 683, 894, 543, 681, 903, 334, 411, 173, 323, 1007, 506, 549, 816, 527, 261, 518, 51, 741, 76, 75, 475, 137, 472, 263, 840, 311, 440, 52, 121, 868, 345, 412, 744, 350, 98, 795, 218, 1026, 989, 982, 648, 863, 329, 482, 622, 40, 101, 402, 335, 526, 105, 1070, 554, 181, 550, 641, 762, 1078, 598, 522, 117, 910, 481, 61, 1083, 67, 579, 1051, 138, 91, 651, 371, 835, 723, 709, 230, 731, 327, 390, 508, 1057, 517, 1014, 45, 437, 1009, 614, 1055, 948, 881, 653, 778, 145, 849, 1010, 1041, 735, 82, 792, 853, 976, 247, 1082, 391, 1080, 238, 360, 246, 128, 783, 454, 1058, 208, 580, 907, 297, 964, 415, 617, 255, 521, 713, 624, 13, 688, 632, 830, 328, 488, 531, 784, 165, 542, 284, 679, 1040, 425, 773, 468, 801, 862, 667, 642, 387, 301, 409, 657, 15, 843, 47, 705, 1042, 292, 611, 259, 469, 424, 213, 780, 227, 1029, 897, 135, 739, 1021, 1023, 694, 560, 954, 325, 566, 571, 678, 447, 538, 129, 949, 513, 718, 839, 786, 779, 544, 125, 990, 1064, 942, 967, 927, 576, 994, 1028, 215, 806, 300, 991, 515, 365, 581, 152, 492, 70, 242, 113, 200, 1030, 260, 726, 313, 56, 396, 567, 178, 757, 992, 937, 993, 794, 0, 729, 933, 684, 66, 1085, 410, 4, 244, 668, 1004, 280, 922, 366, 309, 273, 929, 1065, 1044, 271, 192, 909, 1060, 715, 1054, 156, 1046, 401, 231, 251, 775, 306, 574, 257, 217, 163, 978, 999, 54, 803, 676, 635, 170, 605, 658, 361, 767, 164, 256, 829, 693, 428, 11, 986, 157, 476, 604, 589, 501, 317, 151, 609, 196, 866, 722, 398, 932, 766, 283, 314, 987, 96, 124, 768, 442, 363, 17, 891, 235, 717, 253, 607, 613, 673, 339, 486, 3, 1084, 241, 130, 958, 782, 1038, 706, 205, 661, 422, 169, 930, 1033, 980, 662, 896, 627, 333, 871, 827, 547, 50, 811, 228, 375, 856, 736, 41, 696, 619, 601, 828, 602, 318, 240, 291, 1001, 451, 1022, 28, 879, 822, 370, 665, 500, 229, 102, 913, 977, 276, 832, 142, 861, 525, 364, 87, 161, 315, 236, 818, 629, 886, 503, 630, 234, 122, 452, 761, 405, 483, 618, 1002, 584, 823, 470, 509, 760, 459, 1075, 303, 695, 26, 1079, 25, 1032, 384, 141, 869, 573, 677, 376, 1005, 377, 394, 697, 711, 785, 74, 834, 873, 1068, 287, 1049, 262, 548, 462, 453, 189, 12, 890, 971, 636, 597, 691, 84, 68, 983, 320, 1063, 817, 465, 272, 471, 362, 1003, 751, 123, 884, 351, 625, 904, 359, 185, 938, 790, 970, 769, 664, 892, 423, 427, 1071, 914, 772, 512, 557, 237, 924, 7, 974, 504, 787, 463, 820, 372, 21, 530, 912, 290, 984, 108, 995, 737, 305, 621, 1061, 638, 42, 634, 159, 126, 724, 206, 943, 194, 38, 279, 555, 245, 1052, 127, 1062, 793, 296, 838, 764, 851, 824, 528, 808, 449, 620, 223, 220, 85, 1072, 934, 373, 489, 445, 532, 199, 585, 592, 603, 473, 996, 202, 537, 400, 321, 193, 774, 131, 460, 348, 139, 1006, 31, 37, 882, 901, 952, 524, 1036, 367, 899, 565, 153, 414, 821, 652, 859, 243, 505, 590, 687, 805, 342, 275, 282, 166, 331, 265, 435, 1081, 209, 457, 330, 429, 494, 845, 289, 203, 944, 103, 587, 77, 749, 104, 844, 957, 221, 926, 497, 302, 852, 631, 563, 190, 382, 406, 147, 232, 1035, 719, 1018, 945, 478, 969, 444, 615, 182, 1077, 176, 487, 646, 663, 388, 553, 357, 789, 998, 700, 582, 874, 858, 918, 107, 781, 523, 963, 797, 374, 171, 647, 915, 857, 561, 826, 278, 369, 612, 99, 985, 1043, 777, 57, 546, 791, 847, 707, 502, 8, 1047, 968, 708, 191, 666, 97, 815, 393, 720, 1050, 564, 1025, 58, 219, 72, 660, 90, 586, 254, 568, 878, 34, 204, 264, 149, 950, 836, 771, 917, 562, 32, 1053, 860, 112, 1020, 796, 1000, 83, 18, 1037, 134, 355, 1074, 848, 467, 975, 1, 385, 928, 439, 155, 316, 14, 94, 115, 972, 417, 448, 368, 514, 356, 474, 1017, 997, 551, 326, 322, 299, 591, 298, 534, 953, 120, 277, 738, 682, 493, 65, 507, 133, 686, 59, 698, 616, 540, 988, 529, 416, 477, 644, 341, 270, 78, 511, 154, 940, 732, 114, 293, 920, 267, 212, 408, 730, 740, 438, 162, 1056, 132, 140, 748, 324, 599, 888, 541, 338, 456, 593, 519, 536, 692, 207, 753, 495, 455, 535, 197, 626, 310, 2, 485, 946, 86, 799, 64, 690, 864, 956, 312, 807, 224, 637, 704, 880, 480, 965, 461, 594, 754, 639, 150, 640, 436, 458, 484, 10, 960, 559, 73, 146, 432, 802, 947, 669, 81, 908, 80, 295, 902, 379, 201, 1015, 689, 809, 743, 951, 570, 53, 885, 583, 35, 294, 347, 433, 699, 211, 499, 825, 214, 872, 575, 36, 600, 225, 1016, 759, 606, 867, 895, 813, 143, 222, 307, 198, 195, 43, 747, 893, 756, 656, 20, 498, 814, 650, 649, 516, 349, 804, 919, 923, 464, 746, 434, 1069, 249, 921, 936, 407, 854, 865, 118, 742, 545, 392, 69, 274, 645, 654, 266, 399, 420, 285, 765, 733, 167, 959, 842, 332, 710, 870, 319, 386, 670, 812, 935, 268, 925, 60, 962, 184, 187, 160, 89, 106, 430, 755, 671, 961, 441, 702, 758, 510, 258, 172, 900, 226, 210, 466, 701, 188, 92, 5, 905, 413, 158, 88, 39, 911, 883, 403, 846, 841, 431, 304]

==> h2o-sto-sot-c-o2-1.out <==
[578, 286, 387, 727, 51, 928, 340, 539, 842, 379, 156, 730, 491, 1012, 707, 596, 1051, 380, 325, 316, 864, 137, 440, 884, 292, 234, 86, 403, 362, 1052, 890, 312, 361, 861, 244, 245, 88, 44, 812, 878, 416, 437, 185, 363, 953, 212, 750, 668, 830, 432, 801, 692, 237, 164, 613, 193, 101, 932, 685, 771, 166, 572, 463, 574, 129, 1037, 582, 69, 610, 1014, 573, 915, 1019, 606, 700, 710, 195, 694, 19, 990, 104, 477, 851, 661, 500, 612, 130, 100, 1040, 414, 487, 1008, 493, 736, 1042, 964, 882, 351, 852, 616, 979, 198, 796, 279, 89, 794, 719, 110, 368, 683, 72, 354, 217, 224, 439, 664, 476, 1034, 797, 337, 659, 383, 408, 501, 441, 597, 991, 223, 249, 418, 816, 913, 108, 974, 957, 431, 1076, 263, 902, 427, 671, 308, 284, 968, 295, 1060, 858, 37, 875, 462, 815, 549, 845, 981, 102, 309, 839, 197, 150, 34, 210, 837, 113, 277, 84, 2, 398, 461, 27, 360, 119, 97, 779, 533, 761, 301, 793, 713, 297, 378, 526, 265, 377, 504, 758, 348, 590, 689, 706, 404, 45, 921, 649, 473, 615, 738, 268, 240, 415, 211, 207, 642, 940, 243, 1024, 614, 147, 632, 154, 306, 587, 1, 200, 339, 338, 804, 583, 575, 555, 681, 459, 372, 918, 350, 898, 965, 929, 734, 715, 619, 622, 857, 482, 705, 618, 516, 956, 247, 686, 81, 392, 693, 302, 33, 576, 996, 24, 944, 959, 269, 835, 676, 696, 175, 773, 1032, 726, 708, 140, 374, 509, 353, 373, 496, 807, 868, 396, 70, 540, 159, 179, 330, 400, 3, 984, 711, 566, 145, 18, 735, 382, 50, 115, 131, 281, 938, 1010, 1062, 994, 443, 999, 32, 307, 538, 698, 202, 206, 296, 356, 907, 395, 841, 1002, 11, 78, 900, 550, 737, 407, 1084, 724, 670, 802, 1050, 528, 90, 1007, 887, 704, 298, 46, 552, 524, 952, 341, 189, 172, 514, 1038, 535, 499, 560, 151, 568, 229, 278, 486, 1016, 942, 827, 795, 776, 434, 95, 790, 0, 71, 56, 1056, 850, 497, 1058, 1027, 637, 769, 1061, 423, 1066, 897, 425, 901, 874, 311, 885, 819, 228, 17, 15, 892, 1075, 960, 799, 191, 62, 343, 754, 709, 12, 570, 789, 250, 989, 390, 970, 478, 872, 52, 781, 895, 930, 178, 139, 136, 209, 654, 235, 577, 821, 275, 417, 684, 458, 561, 184, 732, 1015, 633, 182, 729, 760, 93, 997, 508, 128, 978, 326, 428, 233, 79, 834, 287, 367, 813, 319, 530, 722, 903, 470, 749, 822, 677, 324, 653, 961, 697, 435, 453, 433, 424, 728, 585, 1080, 777, 791, 531, 264, 170, 283, 270, 808, 716, 699, 853, 926, 914, 55, 867, 831, 909, 25, 465, 1048, 63, 447, 691, 1067, 495, 394, 1065, 778, 386, 967, 519, 666, 825, 262, 173, 98, 364, 468, 948, 149, 605, 745, 53, 83, 405, 322, 674, 291, 559, 547, 20, 192, 935, 421, 1036, 650, 253, 48, 13, 349, 321, 589, 442, 906, 30, 627, 280, 420, 227, 85, 158, 636, 236, 988, 759, 426, 741, 336, 756, 1059, 629, 177, 934, 838, 452, 731, 515, 304, 594, 987, 881, 107, 557, 346, 190, 75, 753, 873, 388, 143, 602, 849, 743, 695, 1017, 161, 1031, 581, 829, 623, 141, 60, 542, 963, 617, 271, 641, 740, 451, 438, 475, 564, 232, 222, 54, 142, 1068, 751, 717, 41, 894, 8, 955, 886, 444, 863, 972, 1081, 1053, 401, 645, 833, 359, 132, 1077, 893, 1026, 450, 725, 840, 196, 1083, 231, 980, 252, 546, 218, 429, 828, 846, 682, 744, 859, 757, 836, 876, 553, 818, 446, 1021, 962, 626, 644, 469, 26, 9, 879, 1073, 448, 260, 194, 866, 592, 752, 993, 57, 880, 1003, 385, 923, 1028, 103, 563, 183, 29, 294, 933, 1047, 1006, 809, 226, 862, 703, 541, 484, 125, 357, 117, 854, 165, 847, 246, 643, 112, 274, 580, 38, 503, 511, 402, 1000, 1030, 16, 466, 305, 803, 174, 925, 904, 762, 36, 47, 213, 1070, 855, 688, 848, 911, 656, 593, 639, 1005, 522, 199, 1072, 65, 811, 518, 1049, 92, 409, 625, 40, 266, 624, 609, 556, 620, 1029, 690, 569, 936, 272, 344, 912, 77, 87, 1035, 375, 413, 457, 770, 774, 153, 82, 607, 300, 856, 672, 640, 755, 985, 334, 652, 747, 937, 611, 124, 600, 241, 138, 1082, 331, 1001, 406, 248, 430, 208, 748, 969, 1018, 255, 455, 6, 784, 720, 118, 826, 655, 201, 916, 1069, 823, 1071, 924, 273, 888, 1043, 667, 21, 785, 537, 384, 669, 604, 820, 545, 905, 290, 714, 780, 800, 365, 899, 1044, 366, 763, 162, 494, 870, 282, 806, 998, 31, 318, 712, 285, 203, 579, 261, 310, 986, 342, 267, 28, 506, 35, 739, 871, 464, 399, 1025, 973, 76, 976, 782, 567, 920, 479, 657, 992, 257, 525, 393, 315, 259, 242, 628, 798, 1074, 891, 954, 96, 467, 144, 598, 635, 543, 634, 510, 314, 702, 562, 492, 80, 1057, 824, 544, 534, 608, 896, 1064, 376, 551, 775, 347, 111, 1020, 43, 14, 176, 345, 320, 786, 595, 638, 276, 507, 565, 412, 977, 94, 391, 155, 146, 220, 939, 941, 883, 7, 599, 742, 221, 369, 502, 106, 558, 949, 411, 548, 860, 389, 109, 1022, 678, 869, 410, 22, 945, 1045, 73, 293, 947, 951, 133, 721, 889, 630, 105, 188, 1039, 648, 917, 536, 647, 4, 910, 646, 517, 171, 216, 1033, 471, 163, 180, 323, 251, 554, 381, 584, 521, 91, 61, 662, 498, 371, 718, 529, 317, 723, 1063, 1013, 586, 258, 971, 663, 116, 658, 680, 126, 186, 355, 1085, 239, 767, 746, 254, 449, 332, 436, 167, 148, 982, 764, 865, 58, 488, 591, 460, 603, 64, 114, 772, 588, 490, 152, 1054, 358, 74, 39, 68, 480, 673, 1078, 1055, 788, 327, 135, 288, 169, 299, 768, 523, 1004, 483, 513, 472, 665, 422, 313, 908, 687, 532, 187, 256, 445, 121, 805, 352, 10, 99, 214, 168, 230, 219, 329, 328, 1011, 419, 943, 489, 303, 474, 225, 67, 134, 832, 975, 215, 817, 505, 877, 481, 370, 783, 631, 814, 157, 1009, 127, 122, 23, 181, 601, 995, 1079, 289, 621, 922, 59, 844, 675, 927, 5, 238, 120, 701, 660, 733, 679, 931, 42, 204, 958, 49, 766, 333, 810, 919, 787, 571, 512, 966, 66, 456, 1023, 651, 205, 843, 950, 765, 454, 527, 983, 485, 123, 946, 792, 397, 160, 1041, 335, 1046, 520]

==> h2o-sto-sot-c-o3-1.out <==
[228, 698, 926, 143, 280, 866, 378, 1045, 766, 956, 622, 919, 206, 620, 1068, 676, 489, 42, 357, 82, 652, 46, 273, 381, 389, 734, 587, 999, 792, 563, 443, 888, 231, 621, 55, 1026, 204, 954, 683, 916, 151, 750, 1073, 59, 451, 218, 87, 414, 19, 713, 636, 769, 600, 1056, 774, 16, 653, 356, 728, 979, 593, 117, 741, 444, 502, 22, 876, 260, 320, 137, 704, 715, 3, 710, 467, 321, 1063, 445, 262, 319, 177, 581, 689, 617, 641, 345, 912, 1041, 760, 172, 106, 248, 589, 539, 561, 103, 307, 682, 196, 459, 816, 115, 375, 556, 707, 686, 253, 138, 708, 1011, 761, 827, 436, 1049, 762, 668, 911, 236, 28, 737, 441, 742, 1035, 578, 1061, 532, 33, 856, 278, 241, 78, 125, 298, 440, 154, 779, 427, 364, 141, 376, 952, 101, 328, 85, 237, 156, 943, 940, 930, 699, 934, 1080, 160, 463, 872, 784, 787, 511, 396, 1006, 786, 1082, 834, 1044, 640, 829, 394, 266, 711, 838, 457, 518, 423, 165, 576, 45, 672, 1010, 619, 1025, 748, 665, 921, 994, 1048, 758, 310, 534, 296, 538, 31, 1071, 775, 724, 1054, 651, 411, 574, 392, 1001, 90, 51, 729, 721, 1036, 905, 1007, 821, 181, 305, 335, 32, 812, 854, 86, 432, 69, 709, 608, 393, 13, 306, 644, 127, 153, 1070, 207, 171, 501, 815, 74, 870, 311, 251, 14, 39, 656, 25, 700, 773, 680, 908, 670, 132, 883, 64, 828, 21, 361, 98, 650, 35, 572, 989, 258, 910, 657, 549, 214, 465, 68, 1078, 996, 673, 992, 969, 338, 483, 757, 399, 184, 8, 914, 12, 667, 293, 727, 72, 418, 365, 735, 917, 188, 508, 909, 191, 591, 1013, 687, 130, 811, 1017, 509, 873, 879, 803, 794, 336, 885, 318, 452, 564, 408, 422, 140, 497, 598, 553, 475, 968, 442, 1084, 120, 720, 915, 579, 603, 256, 1029, 352, 333, 696, 901, 536, 980, 344, 468, 44, 693, 279, 924, 813, 1043, 239, 309, 455, 50, 658, 688, 516, 702, 802, 824, 548, 559, 521, 119, 232, 798, 180, 1037, 201, 732, 730, 157, 210, 173, 671, 560, 740, 965, 99, 1055, 892, 565, 398, 287, 744, 826, 822, 1042, 1009, 884, 386, 219, 384, 719, 217, 851, 122, 799, 946, 808, 17, 53, 861, 836, 960, 513, 783, 881, 573, 639, 286, 596, 257, 850, 105, 627, 706, 512, 270, 973, 77, 190, 722, 472, 810, 963, 893, 1057, 91, 453, 274, 749, 104, 265, 406, 505, 1050, 339, 110, 995, 825, 131, 225, 1024, 754, 312, 755, 1022, 419, 213, 1077, 529, 712, 259, 525, 113, 73, 736, 988, 520, 831, 43, 150, 404, 886, 54, 976, 147, 527, 1019, 631, 343, 447, 209, 655, 1008, 20, 944, 405, 1076, 519, 282, 845, 684, 974, 604, 142, 18, 585, 1040, 109, 765, 178, 466, 428, 1031, 192, 759, 0, 528, 58, 284, 149, 169, 645, 494, 242, 94, 902, 1030, 435, 869, 544, 844, 102, 777, 951, 805, 771, 634, 129, 714, 756, 764, 187, 847, 978, 594, 599, 796, 222, 770, 254, 1047, 510, 839, 211, 945, 697, 135, 176, 567, 387, 224, 24, 823, 123, 875, 474, 865, 638, 370, 395, 941, 923, 155, 359, 791, 145, 194, 1027, 782, 144, 5, 353, 586, 726, 897, 891, 350, 193, 277, 517, 677, 985, 991, 1023, 80, 108, 1005, 1065, 623, 506, 967, 430, 71, 492, 331, 498, 860, 487, 763, 537, 185, 334, 545, 835, 139, 473, 458, 717, 613, 299, 388, 421, 146, 723, 285, 195, 61, 997, 618, 853, 948, 235, 362, 984, 933, 136, 317, 609, 833, 981, 464, 36, 15, 788, 208, 354, 646, 606, 874, 431, 1020, 81, 647, 958, 628, 383, 571, 935, 424, 542, 264, 907, 998, 230, 1004, 38, 1033, 692, 114, 112, 848, 987, 685, 725, 983, 514, 566, 1074, 1018, 738, 407, 496, 1059, 469, 95, 233, 590, 864, 793, 477, 268, 410, 340, 84, 323, 605, 366, 1003, 380, 373, 1012, 1085, 34, 351, 928, 263, 450, 96, 79, 718, 533, 900, 629, 678, 97, 128, 575, 93, 212, 733, 887, 240, 993, 846, 1081, 614, 837, 557, 922, 642, 486, 612, 100, 607, 767, 221, 161, 347, 163, 174, 118, 316, 635, 584, 840, 746, 425, 611, 315, 47, 426, 437, 283, 745, 478, 753, 292, 415, 203, 515, 568, 691, 216, 903, 523, 814, 504, 592, 625, 818, 1000, 48, 215, 906, 937, 659, 1075, 134, 220, 295, 595, 751, 67, 49, 663, 555, 1032, 927, 852, 849, 294, 819, 246, 526, 694, 675, 199, 490, 1016, 189, 890, 420, 471, 1051, 804, 148, 705, 880, 558, 959, 895, 530, 324, 385, 780, 281, 456, 896, 308, 664, 65, 433, 925, 252, 666, 367, 449, 953, 234, 9, 975, 540, 858, 124, 360, 1058, 416, 403, 255, 170, 314, 391, 377, 857, 582, 531, 329, 313, 637, 817, 30, 175, 238, 2, 166, 703, 949, 972, 332, 583, 23, 56, 679, 302, 448, 434, 894, 977, 40, 75, 1039, 800, 202, 772, 597, 913, 168, 797, 400, 245, 330, 250, 547, 785, 503, 971, 929, 669, 624, 52, 289, 401, 249, 716, 776, 1062, 790, 322, 303, 167, 499, 358, 982, 731, 626, 484, 809, 70, 460, 342, 950, 931, 301, 1083, 326, 701, 649, 229, 164, 801, 88, 300, 349, 867, 1034, 290, 116, 955, 806, 588, 1014, 482, 936, 541, 830, 615, 488, 197, 957, 630, 660, 372, 480, 63, 661, 610, 267, 920, 491, 121, 535, 454, 1069, 493, 681, 577, 495, 476, 272, 843, 1072, 970, 648, 374, 402, 346, 654, 297, 371, 413, 226, 409, 1002, 11, 820, 674, 111, 227, 205, 89, 904, 369, 942, 327, 368, 1066, 878, 871, 429, 690, 133, 961, 26, 179, 412, 276, 882, 743, 107, 554, 198, 348, 1067, 899, 807, 855, 986, 990, 662, 768, 186, 877, 859, 244, 551, 325, 601, 789, 552, 200, 417, 183, 304, 159, 481, 379, 92, 616, 1052, 889, 363, 66, 964, 580, 1064, 550, 439, 62, 83, 1046, 524, 223, 7, 1015, 390, 543, 939, 1038, 470, 832, 41, 288, 863, 243, 898, 1079, 462, 126, 500, 479, 569, 918, 947, 275, 778, 938, 747, 842, 695, 739, 152, 382, 1028, 10, 269, 37, 966, 1060, 632, 841, 862, 158, 570, 643, 546, 162, 76, 522, 562, 27, 355, 341, 247, 752, 1, 485, 868, 507, 261, 291, 182, 397, 633, 795, 446, 962, 932, 4, 1053, 60, 271, 602, 461, 29, 1021, 438, 57, 6, 337, 781]

==> h2o-sto-sot-c-o4-1.out <==
[358, 799, 844, 748, 1023, 638, 531, 458, 507, 546, 1084, 627, 817, 603, 443, 90, 102, 277, 278, 609, 620, 842, 435, 234, 28, 529, 812, 206, 594, 722, 301, 488, 670, 566, 832, 1020, 350, 95, 932, 871, 945, 471, 710, 258, 305, 17, 1078, 660, 637, 696, 37, 605, 681, 523, 626, 329, 380, 247, 68, 356, 980, 48, 624, 166, 553, 765, 921, 929, 426, 478, 643, 882, 98, 923, 389, 466, 1047, 1045, 245, 859, 848, 786, 123, 104, 636, 879, 1013, 45, 862, 656, 111, 988, 244, 986, 365, 528, 727, 975, 1008, 662, 740, 1017, 863, 1043, 304, 87, 1018, 939, 332, 494, 151, 734, 995, 164, 886, 67, 1063, 515, 461, 396, 1022, 149, 467, 61, 109, 869, 534, 504, 349, 289, 778, 857, 315, 454, 178, 718, 897, 512, 608, 1064, 272, 94, 994, 354, 170, 237, 297, 881, 129, 821, 819, 816, 189, 834, 905, 822, 1062, 241, 338, 1071, 904, 653, 418, 564, 764, 762, 960, 188, 926, 875, 233, 205, 49, 584, 131, 1073, 197, 474, 634, 58, 499, 441, 1025, 492, 367, 450, 922, 562, 549, 542, 989, 684, 570, 434, 416, 617, 219, 911, 692, 108, 851, 730, 1016, 720, 827, 829, 121, 723, 1051, 132, 572, 351, 427, 438, 89, 950, 388, 746, 375, 714, 342, 963, 387, 831, 316, 437, 843, 619, 218, 13, 1075, 347, 1046, 561, 768, 898, 961, 191, 736, 630, 408, 839, 193, 246, 705, 285, 496, 150, 385, 931, 479, 47, 117, 207, 550, 618, 973, 239, 601, 551, 276, 706, 606, 880, 14, 423, 313, 333, 381, 256, 744, 393, 202, 484, 902, 243, 405, 780, 199, 788, 644, 378, 50, 133, 122, 889, 407, 657, 355, 324, 536, 646, 430, 813, 987, 787, 135, 796, 291, 674, 155, 6, 34, 847, 853, 105, 201, 419, 970, 498, 413, 1034, 115, 399, 1028, 1029, 100, 308, 226, 124, 741, 944, 445, 1015, 1010, 673, 927, 737, 497, 640, 337, 118, 917, 41, 231, 286, 1085, 864, 750, 173, 1, 252, 79, 1036, 294, 480, 38, 106, 1038, 876, 43, 212, 406, 896, 901, 16, 221, 309, 540, 590, 925, 84, 521, 808, 635, 451, 248, 360, 576, 761, 650, 401, 914, 184, 593, 146, 222, 422, 803, 328, 1009, 1042, 794, 826, 935, 573, 773, 951, 412, 36, 669, 719, 1055, 701, 912, 366, 972, 707, 265, 181, 180, 682, 1026, 672, 885, 971, 431, 452, 868, 860, 772, 394, 575, 953, 200, 949, 23, 955, 745, 171, 595, 280, 372, 153, 795, 990, 559, 802, 1007, 854, 698, 1060, 168, 756, 596, 654, 790, 0, 163, 327, 476, 877, 874, 700, 743, 468, 936, 506, 160, 658, 651, 858, 726, 918, 699, 236, 287, 1012, 1014, 522, 738, 535, 1079, 179, 804, 421, 680, 676, 74, 776, 125, 19, 340, 1065, 260, 613, 344, 138, 148, 240, 583, 63, 5, 433, 223, 728, 903, 823, 938, 24, 55, 462, 592, 259, 884, 403, 567, 269, 281, 537, 967, 182, 598, 1082, 544, 893, 695, 120, 167, 415, 154, 541, 866, 665, 677, 1033, 805, 4, 284, 1076, 1031, 683, 395, 1049, 510, 891, 919, 1005, 298, 464, 371, 909, 229, 793, 836, 770, 22, 228, 846, 685, 568, 663, 162, 678, 187, 941, 126, 40, 1083, 735, 751, 213, 554, 310, 910, 629, 465, 999, 688, 754, 242, 511, 1024, 983, 771, 648, 330, 448, 341, 870, 311, 721, 157, 383, 538, 325, 141, 275, 411, 729, 996, 235, 190, 969, 628, 27, 114, 224, 33, 447, 176, 998, 326, 303, 1066, 436, 463, 92, 769, 517, 930, 112, 1059, 1044, 196, 556, 21, 460, 633, 26, 453, 165, 119, 704, 602, 103, 1074, 966, 825, 964, 293, 414, 708, 186, 208, 1040, 661, 384, 589, 306, 755, 824, 872, 99, 339, 420, 192, 44, 3, 477, 346, 238, 312, 689, 110, 203, 809, 323, 940, 900, 227, 560, 80, 600, 73, 1057, 491, 51, 599, 642, 785, 659, 501, 526, 1001, 833, 156, 376, 806, 775, 924, 508, 20, 545, 475, 382, 530, 731, 31, 569, 852, 906, 417, 249, 288, 473, 353, 85, 693, 649, 266, 362, 130, 1019, 645, 172, 440, 991, 524, 39, 18, 70, 509, 1030, 543, 261, 295, 758, 113, 279, 749, 739, 1067, 563, 520, 268, 81, 1027, 915, 296, 702, 604, 282, 892, 398, 88, 586, 404, 878, 392, 264, 956, 482, 1011, 457, 959, 137, 516, 8, 539, 290, 214, 143, 59, 321, 86, 225, 359, 314, 861, 694, 348, 715, 697, 283, 145, 622, 687, 397, 997, 267, 580, 402, 364, 532, 934, 65, 377, 500, 319, 1056, 30, 623, 828, 814, 318, 611, 481, 519, 1061, 1002, 101, 204, 29, 711, 679, 887, 895, 631, 732, 1052, 615, 11, 979, 965, 621, 753, 690, 779, 25, 835, 96, 391, 442, 69, 555, 142, 369, 82, 1048, 502, 7, 579, 250, 1072, 907, 1053, 1058, 215, 72, 487, 216, 952, 361, 489, 93, 763, 867, 981, 985, 253, 220, 1069, 890, 937, 429, 77, 147, 456, 993, 455, 837, 587, 503, 343, 962, 777, 483, 232, 850, 1041, 183, 783, 597, 781, 425, 716, 409, 169, 410, 725, 976, 15, 671, 747, 152, 368, 42, 947, 533, 1054, 766, 632, 322, 139, 801, 717, 262, 667, 211, 1037, 666, 363, 71, 185, 933, 52, 513, 53, 263, 916, 958, 373, 591, 767, 943, 612, 78, 57, 811, 472, 784, 807, 942, 134, 9, 97, 920, 46, 574, 791, 703, 357, 577, 954, 159, 548, 12, 1077, 760, 210, 792, 818, 331, 136, 2, 140, 432, 974, 400, 317, 712, 968, 557, 752, 686, 335, 1004, 774, 713, 514, 913, 992, 888, 254, 984, 709, 35, 345, 798, 855, 469, 493, 1000, 558, 486, 307, 1032, 830, 300, 158, 505, 1035, 1039, 230, 251, 552, 271, 883, 444, 838, 664, 62, 782, 495, 856, 336, 581, 639, 10, 585, 320, 490, 128, 107, 390, 64, 691, 614, 175, 144, 668, 270, 66, 849, 274, 565, 865, 209, 588, 655, 54, 255, 370, 757, 946, 894, 547, 840, 582, 982, 578, 928, 439, 742, 789, 352, 948, 485, 217, 374, 810, 525, 424, 174, 1006, 459, 470, 60, 957, 1080, 302, 379, 625, 1050, 733, 75, 449, 428, 161, 1070, 32, 334, 724, 610, 607, 273, 299, 1003, 446, 641, 195, 116, 177, 1021, 1081, 527, 194, 198, 841, 652, 759, 56, 76, 899, 797, 616, 647, 845, 873, 571, 815, 977, 675, 820, 257, 978, 1068, 127, 83, 800, 292, 91, 908, 386, 518]

==> h2o-sto-sot-c-o5-1.out <==
[638, 172, 402, 141, 446, 285, 136, 733, 454, 514, 744, 55, 542, 52, 99, 549, 1070, 600, 330, 153, 88, 144, 1053, 664, 975, 173, 470, 390, 679, 1020, 236, 738, 86, 996, 143, 645, 720, 478, 24, 1017, 992, 1019, 726, 612, 170, 915, 373, 38, 10, 252, 265, 1058, 509, 973, 1057, 400, 519, 962, 114, 345, 900, 611, 361, 306, 469, 819, 342, 550, 171, 950, 8, 1059, 282, 229, 305, 483, 375, 321, 529, 54, 371, 67, 772, 976, 680, 176, 368, 259, 340, 531, 1049, 505, 146, 792, 138, 547, 768, 613, 815, 589, 427, 910, 593, 42, 806, 865, 668, 1031, 254, 653, 798, 1009, 951, 269, 387, 253, 987, 777, 857, 701, 648, 584, 238, 148, 354, 913, 266, 750, 80, 904, 932, 481, 983, 69, 706, 715, 416, 671, 621, 662, 762, 280, 513, 270, 1000, 157, 602, 309, 894, 501, 573, 85, 149, 337, 616, 286, 797, 13, 518, 794, 801, 541, 465, 1073, 183, 156, 690, 289, 168, 1051, 641, 830, 425, 893, 115, 353, 21, 489, 414, 877, 591, 546, 896, 7, 331, 669, 829, 291, 278, 730, 508, 388, 536, 412, 709, 200, 258, 203, 28, 941, 490, 703, 244, 293, 74, 263, 407, 77, 487, 279, 887, 1014, 799, 1077, 852, 350, 585, 480, 107, 341, 303, 632, 20, 909, 682, 155, 717, 2, 1075, 58, 497, 938, 275, 510, 637, 570, 849, 429, 112, 179, 167, 633, 878, 403, 32, 108, 808, 956, 443, 57, 778, 516, 854, 822, 104, 661, 132, 378, 699, 142, 1045, 767, 413, 15, 769, 277, 595, 882, 999, 927, 552, 965, 828, 712, 477, 961, 4, 71, 587, 379, 384, 396, 639, 660, 908, 304, 485, 867, 56, 445, 532, 287, 181, 833, 765, 1032, 198, 881, 453, 926, 1081, 410, 1074, 329, 734, 805, 676, 503, 659, 64, 847, 290, 502, 944, 102, 1041, 985, 787, 152, 1007, 821, 812, 351, 1078, 160, 594, 1079, 774, 963, 98, 732, 193, 897, 851, 647, 83, 125, 81, 535, 288, 1018, 566, 688, 758, 789, 273, 725, 233, 820, 810, 1022, 362, 827, 729, 205, 113, 267, 295, 540, 333, 151, 246, 367, 186, 842, 349, 981, 128, 809, 500, 208, 657, 735, 159, 197, 90, 947, 240, 1055, 574, 401, 196, 530, 135, 389, 675, 564, 386, 528, 0, 775, 650, 834, 202, 620, 924, 708, 436, 888, 245, 766, 499, 596, 656, 646, 464, 262, 3, 493, 643, 698, 568, 369, 72, 751, 103, 601, 242, 802, 62, 504, 609, 580, 629, 1029, 486, 813, 251, 44, 217, 807, 216, 1071, 82, 61, 553, 430, 861, 864, 364, 642, 954, 511, 752, 694, 471, 557, 782, 431, 440, 939, 408, 39, 555, 697, 791, 859, 360, 844, 161, 93, 435, 1016, 869, 652, 907, 455, 558, 875, 452, 818, 936, 824, 255, 757, 302, 27, 219, 667, 1072, 1033, 418, 66, 912, 122, 790, 982, 943, 209, 241, 1047, 182, 741, 748, 764, 441, 649, 207, 663, 79, 966, 604, 946, 1008, 937, 166, 264, 221, 117, 826, 858, 753, 780, 6, 1025, 228, 990, 190, 920, 234, 187, 420, 899, 654, 1038, 84, 417, 683, 925, 473, 201, 921, 788, 324, 75, 12, 48, 554, 919, 687, 498, 677, 1002, 567, 145, 1063, 845, 458, 825, 1028, 33, 804, 126, 681, 220, 1052, 958, 46, 76, 892, 749, 421, 376, 5, 134, 930, 942, 479, 760, 506, 696, 727, 374, 994, 711, 853, 398, 457, 294, 268, 95, 1065, 365, 955, 800, 1034, 917, 583, 239, 163, 40, 320, 169, 476, 876, 391, 928, 334, 491, 328, 783, 405, 700, 316, 317, 359, 247, 409, 322, 30, 261, 1056, 344, 466, 995, 260, 1001, 674, 626, 195, 78, 848, 22, 728, 1004, 383, 759, 630, 1046, 370, 150, 569, 960, 47, 397, 716, 59, 292, 556, 438, 811, 162, 250, 1015, 223, 1003, 276, 784, 814, 129, 14, 922, 1084, 380, 100, 795, 97, 274, 870, 131, 26, 997, 615, 492, 271, 358, 868, 841, 1011, 404, 890, 582, 969, 993, 130, 185, 215, 1030, 619, 1042, 719, 225, 1021, 740, 692, 319, 685, 743, 1043, 592, 124, 60, 70, 606, 226, 628, 891, 665, 704, 673, 393, 901, 256, 527, 313, 1067, 548, 607, 572, 721, 51, 737, 463, 874, 307, 835, 147, 655, 889, 101, 884, 1, 1064, 301, 118, 411, 339, 433, 248, 906, 1048, 1054, 9, 332, 432, 957, 974, 521, 19, 395, 710, 984, 232, 377, 1023, 739, 140, 439, 803, 89, 297, 35, 756, 512, 468, 559, 745, 862, 846, 565, 235, 191, 914, 702, 979, 873, 1012, 545, 63, 1069, 945, 886, 644, 736, 934, 902, 257, 923, 311, 1035, 538, 175, 434, 422, 154, 495, 689, 426, 96, 560, 1060, 539, 222, 705, 206, 31, 935, 533, 723, 137, 579, 29, 515, 666, 385, 968, 87, 218, 670, 636, 230, 249, 36, 684, 855, 1040, 352, 693, 678, 863, 977, 843, 581, 355, 796, 347, 300, 37, 948, 838, 415, 323, 121, 972, 840, 578, 940, 634, 599, 133, 298, 598, 627, 447, 722, 517, 781, 357, 214, 442, 49, 713, 836, 525, 474, 817, 624, 139, 640, 392, 714, 18, 43, 381, 610, 211, 451, 747, 199, 971, 839, 34, 622, 988, 933, 16, 1076, 885, 399, 1061, 1050, 231, 1026, 194, 210, 831, 449, 724, 192, 575, 448, 366, 406, 1044, 991, 816, 1039, 213, 1013, 563, 635, 1066, 526, 524, 296, 462, 444, 109, 120, 482, 883, 184, 308, 1027, 651, 177, 338, 188, 456, 731, 952, 50, 707, 325, 786, 998, 237, 314, 94, 272, 1080, 523, 460, 1006, 903, 461, 423, 41, 164, 755, 127, 450, 472, 763, 866, 871, 918, 178, 348, 346, 793, 718, 986, 779, 970, 695, 544, 953, 520, 180, 586, 158, 672, 212, 227, 23, 898, 68, 989, 283, 623, 488, 1062, 617, 243, 823, 299, 522, 776, 1085, 832, 496, 850, 860, 577, 106, 742, 53, 110, 17, 174, 980, 73, 111, 312, 1036, 204, 605, 356, 484, 336, 856, 608, 224, 327, 25, 326, 880, 165, 494, 475, 614, 771, 785, 978, 967, 428, 905, 467, 543, 1082, 959, 561, 1010, 837, 105, 343, 284, 119, 437, 949, 534, 773, 658, 11, 537, 911, 691, 590, 372, 45, 419, 625, 1024, 116, 746, 571, 562, 335, 91, 761, 872, 123, 318, 631, 754, 770, 916, 929, 964, 424, 879, 1068, 315, 1083, 1037, 382, 507, 551, 931, 588, 310, 895, 65, 597, 92, 459, 363, 1005, 189, 603, 618, 576, 281, 686, 394]


==> anc/logarithm/H2O_sto3g/h2o_sto_slater_fot.txt <==
==> h2o-r-o1.out <==
[364, 415, 479, 453, 555, 78, 9, 627, 467, 345, 46, 38, 3, 197, 198, 243, 64, 511, 394, 608, 553, 329, 53, 196, 77, 341, 476, 23, 235, 179, 291, 639, 374, 535, 395, 359, 200, 588, 360, 574, 558, 313, 285, 546, 331, 114, 540, 223, 493, 578, 202, 414, 625, 500, 116, 601, 477, 484, 412, 480, 244, 598, 82, 406, 130, 506, 631, 178, 525, 568, 237, 284, 614, 288, 301, 62, 464, 528, 108, 623, 504, 98, 458, 274, 355, 18, 490, 165, 527, 141, 303, 210, 136, 491, 325, 264, 564, 438, 582, 48, 432, 383, 107, 266, 157, 501, 96, 93, 297, 13, 611, 115, 543, 466, 328, 167, 308, 572, 343, 468, 280, 60, 392, 281, 221, 347, 513, 514, 6, 495, 376, 67, 247, 430, 147, 509, 21, 150, 413, 206, 339, 292, 596, 533, 99, 456, 583, 426, 194, 445, 600, 366, 330, 630, 120, 127, 216, 103, 183, 529, 134, 28, 561, 164, 332, 594, 399, 544, 539, 640, 169, 575, 410, 148, 595, 258, 47, 633, 398, 152, 277, 386, 4, 55, 492, 382, 522, 242, 273, 218, 268, 363, 475, 56, 59, 416, 304, 577, 270, 626, 584, 222, 305, 279, 193, 128, 612, 51, 579, 29, 35, 615, 423, 448, 638, 162, 459, 240, 541, 526, 259, 436, 317, 137, 189, 554, 293, 265, 119, 226, 327, 211, 620, 518, 486, 135, 637, 22, 405, 43, 195, 209, 349, 34, 380, 370, 550, 320, 318, 336, 17, 254, 37, 239, 344, 50, 569, 0, 249, 220, 616, 378, 252, 556, 524, 1, 299, 421, 85, 443, 143, 20, 312, 462, 503, 483, 153, 227, 88, 68, 357, 201, 271, 388, 262, 488, 286, 581, 215, 431, 531, 208, 261, 253, 238, 547, 236, 307, 113, 110, 133, 123, 302, 402, 72, 11, 267, 434, 15, 219, 613, 105, 319, 155, 224, 260, 186, 389, 145, 14, 63, 552, 450, 323, 97, 129, 180, 397, 101, 641, 311, 559, 192, 149, 573, 512, 489, 315, 603, 396, 408, 214, 442, 482, 606, 451, 151, 447, 175, 444, 310, 111, 471, 26, 117, 74, 138, 27, 49, 132, 177, 10, 324, 420, 619, 207, 2, 538, 567, 19, 440, 185, 298, 142, 338, 419, 250, 166, 517, 54, 463, 75, 369, 232, 586, 362, 309, 428, 565, 455, 485, 597, 276, 256, 449, 499, 348, 246, 173, 89, 52, 65, 30, 371, 429, 536, 140, 204, 300, 71, 76, 607, 433, 437, 404, 549, 439, 172, 635, 263, 563, 8, 81, 212, 80, 100, 84, 159, 146, 502, 417, 257, 465, 446, 589, 342, 42, 346, 599, 337, 125, 591, 335, 610, 385, 368, 94, 580, 124, 407, 632, 191, 454, 515, 551, 604, 255, 636, 354, 409, 44, 233, 487, 452, 545, 289, 534, 58, 460, 92, 251, 425, 494, 352, 79, 144, 469, 510, 73, 520, 622, 592, 33, 296, 576, 294, 634, 361, 562, 181, 126, 322, 163, 83, 122, 400, 118, 95, 176, 390, 532, 272, 379, 326, 41, 478, 602, 422, 248, 334, 377, 587, 470, 112, 375, 16, 12, 306, 70, 121, 106, 61, 617, 230, 566, 90, 203, 86, 537, 217, 401, 234, 350, 229, 605, 228, 519, 102, 505, 7, 188, 91, 523, 314, 373, 427, 104, 590, 391, 609, 39, 497, 154, 213, 473, 381, 435, 57, 25, 109, 372, 351, 184, 643, 548, 231, 171, 628, 560, 461, 593, 36, 168, 69, 321, 187, 241, 269, 387, 283, 24, 316, 498, 542, 496, 290, 158, 160, 521, 31, 424, 87, 66, 333, 418, 624, 508, 403, 516, 205, 5, 139, 441, 507, 170, 393, 282, 225, 340, 457, 472, 156, 174, 190, 585, 530, 629, 287, 131, 642, 474, 182, 571, 40, 278, 557, 356, 365, 161, 481, 295, 275, 367, 621, 618, 199, 353, 384, 358, 411, 32, 45, 570, 245]

==> h2o-r-o2.out <==
[535, 553, 591, 208, 373, 362, 321, 246, 152, 235, 232, 218, 119, 377, 338, 492, 376, 89, 122, 254, 228, 521, 596, 32, 233, 389, 39, 167, 42, 121, 409, 369, 608, 164, 86, 317, 87, 538, 602, 630, 517, 595, 299, 264, 632, 47, 114, 407, 302, 29, 343, 634, 555, 117, 637, 0, 612, 283, 323, 491, 365, 27, 75, 242, 191, 453, 106, 102, 467, 402, 30, 488, 126, 619, 25, 290, 554, 339, 456, 192, 519, 22, 500, 326, 355, 3, 166, 481, 221, 540, 125, 417, 379, 526, 43, 179, 239, 352, 437, 213, 586, 534, 229, 98, 36, 429, 325, 127, 31, 484, 72, 174, 260, 562, 157, 78, 490, 433, 356, 220, 278, 613, 363, 392, 150, 401, 397, 259, 330, 147, 518, 533, 251, 10, 581, 181, 205, 161, 458, 20, 180, 9, 263, 345, 557, 548, 509, 226, 501, 23, 642, 108, 588, 294, 493, 631, 258, 129, 92, 522, 223, 425, 512, 63, 504, 461, 56, 564, 576, 444, 580, 34, 485, 563, 475, 478, 600, 469, 17, 487, 623, 206, 277, 46, 79, 483, 546, 143, 250, 270, 158, 459, 378, 162, 137, 201, 48, 59, 606, 394, 474, 40, 366, 495, 468, 503, 537, 94, 134, 261, 438, 198, 420, 573, 282, 109, 252, 381, 578, 298, 383, 237, 532, 245, 4, 70, 257, 280, 274, 445, 151, 55, 541, 549, 510, 542, 267, 184, 428, 452, 498, 470, 435, 590, 21, 370, 466, 340, 84, 336, 312, 605, 148, 110, 234, 545, 153, 190, 560, 130, 140, 116, 67, 329, 419, 372, 531, 44, 60, 212, 123, 271, 241, 460, 83, 200, 577, 414, 186, 550, 120, 224, 113, 168, 183, 579, 505, 100, 544, 368, 231, 6, 506, 431, 124, 463, 65, 410, 390, 427, 404, 354, 197, 462, 211, 214, 629, 133, 393, 155, 480, 353, 243, 635, 291, 529, 66, 585, 350, 626, 177, 172, 416, 307, 19, 457, 610, 199, 333, 300, 68, 346, 26, 266, 28, 599, 449, 367, 426, 399, 620, 188, 301, 309, 53, 396, 101, 35, 163, 357, 628, 210, 476, 37, 111, 551, 16, 139, 322, 316, 173, 636, 176, 514, 423, 182, 482, 603, 33, 455, 97, 558, 45, 187, 539, 570, 349, 61, 296, 511, 93, 81, 209, 388, 54, 8, 58, 587, 288, 204, 268, 169, 15, 11, 160, 643, 222, 18, 141, 479, 614, 639, 473, 95, 575, 371, 351, 386, 434, 344, 382, 624, 552, 374, 384, 49, 253, 265, 2, 622, 171, 255, 272, 451, 348, 567, 315, 216, 547, 279, 617, 230, 244, 411, 292, 303, 50, 281, 324, 289, 331, 240, 88, 447, 561, 432, 91, 286, 486, 358, 601, 215, 90, 530, 1, 287, 424, 543, 405, 597, 572, 525, 625, 248, 38, 593, 342, 227, 285, 269, 284, 52, 62, 412, 51, 502, 7, 513, 142, 131, 446, 195, 359, 170, 604, 598, 408, 516, 621, 430, 273, 489, 118, 391, 337, 276, 112, 135, 583, 440, 306, 202, 415, 99, 592, 421, 293, 85, 527, 165, 571, 225, 403, 335, 347, 320, 149, 203, 607, 589, 341, 247, 471, 178, 14, 249, 618, 217, 238, 262, 313, 477, 441, 615, 334, 569, 144, 387, 311, 584, 443, 494, 574, 194, 207, 609, 256, 380, 465, 565, 559, 103, 616, 413, 138, 318, 515, 5, 12, 295, 332, 305, 568, 105, 219, 154, 508, 507, 536, 524, 77, 472, 275, 418, 398, 73, 442, 464, 566, 80, 24, 528, 236, 439, 633, 193, 556, 156, 520, 582, 400, 611, 594, 57, 454, 361, 448, 327, 82, 364, 385, 132, 304, 641, 196, 496, 375, 69, 159, 497, 128, 76, 71, 146, 360, 96, 297, 422, 41, 314, 627, 328, 310, 64, 395, 638, 319, 145, 189, 406, 107, 640, 136, 175, 104, 74, 523, 436, 185, 450, 13, 308, 115, 499]

==> h2o-r-o3.out <==
[448, 483, 532, 419, 95, 42, 327, 579, 198, 505, 371, 10, 437, 45, 593, 139, 313, 23, 401, 64, 464, 2, 44, 157, 500, 132, 642, 185, 427, 161, 506, 183, 429, 57, 9, 19, 435, 141, 257, 26, 542, 352, 569, 487, 459, 496, 310, 220, 250, 517, 261, 193, 596, 285, 601, 266, 518, 207, 215, 30, 6, 196, 481, 240, 443, 628, 600, 105, 176, 316, 336, 540, 306, 159, 511, 572, 272, 325, 25, 394, 421, 311, 451, 607, 445, 187, 617, 345, 376, 293, 268, 169, 312, 541, 524, 96, 203, 438, 130, 189, 331, 217, 280, 152, 260, 225, 87, 478, 406, 561, 637, 365, 166, 320, 76, 602, 363, 258, 370, 476, 574, 223, 72, 233, 292, 121, 558, 543, 441, 98, 128, 106, 307, 305, 424, 245, 59, 609, 241, 14, 640, 556, 148, 184, 603, 335, 409, 249, 79, 52, 625, 636, 77, 372, 210, 348, 410, 520, 142, 163, 251, 389, 37, 583, 246, 5, 62, 138, 242, 470, 482, 332, 530, 585, 643, 70, 358, 82, 151, 154, 35, 592, 67, 494, 529, 291, 80, 49, 104, 594, 577, 589, 216, 115, 120, 228, 317, 147, 598, 339, 40, 475, 606, 55, 173, 597, 194, 1, 488, 212, 69, 264, 554, 282, 634, 489, 177, 615, 390, 463, 155, 127, 278, 564, 610, 32, 239, 276, 412, 224, 78, 426, 471, 613, 265, 269, 181, 502, 567, 12, 74, 71, 299, 619, 405, 158, 179, 211, 85, 8, 235, 99, 639, 111, 289, 504, 178, 172, 384, 136, 300, 342, 290, 509, 321, 399, 550, 263, 66, 93, 521, 53, 108, 38, 407, 324, 47, 199, 595, 357, 295, 525, 254, 507, 382, 137, 397, 417, 531, 65, 134, 614, 281, 54, 244, 294, 60, 590, 73, 398, 499, 188, 90, 201, 286, 118, 219, 620, 247, 41, 116, 21, 182, 17, 440, 205, 315, 472, 458, 402, 623, 326, 7, 560, 349, 83, 100, 133, 81, 512, 493, 208, 113, 538, 126, 369, 523, 329, 588, 238, 334, 204, 171, 110, 13, 431, 125, 533, 392, 167, 468, 328, 230, 28, 519, 283, 89, 641, 143, 536, 160, 432, 378, 248, 469, 439, 232, 330, 461, 621, 368, 308, 103, 347, 337, 343, 428, 570, 351, 101, 557, 380, 350, 20, 61, 63, 333, 377, 323, 497, 479, 362, 581, 430, 408, 162, 514, 202, 484, 145, 629, 209, 359, 27, 467, 638, 374, 383, 385, 58, 146, 391, 552, 107, 164, 447, 48, 153, 632, 559, 422, 43, 303, 3, 227, 425, 253, 149, 213, 575, 551, 156, 580, 474, 56, 222, 584, 492, 322, 618, 243, 214, 288, 92, 270, 534, 50, 18, 527, 15, 452, 526, 455, 46, 503, 297, 174, 434, 418, 565, 75, 319, 498, 630, 234, 271, 340, 192, 31, 591, 604, 168, 237, 259, 516, 231, 566, 109, 361, 466, 355, 413, 622, 122, 274, 180, 91, 420, 284, 631, 608, 197, 353, 29, 279, 94, 309, 555, 117, 473, 375, 605, 626, 571, 150, 587, 229, 170, 456, 267, 586, 423, 131, 341, 450, 549, 400, 190, 165, 123, 84, 416, 262, 562, 624, 510, 129, 548, 388, 360, 411, 537, 298, 206, 296, 51, 446, 68, 576, 277, 553, 144, 114, 582, 140, 395, 226, 403, 495, 485, 578, 11, 86, 287, 186, 612, 364, 522, 344, 442, 356, 16, 436, 34, 444, 611, 568, 449, 381, 304, 635, 490, 627, 379, 97, 367, 218, 486, 528, 546, 354, 318, 314, 477, 24, 515, 396, 433, 599, 124, 633, 616, 544, 454, 539, 236, 301, 22, 195, 36, 513, 414, 33, 535, 252, 547, 102, 573, 4, 255, 462, 465, 200, 393, 387, 112, 545, 39, 88, 366, 175, 346, 191, 338, 457, 275, 302, 415, 119, 373, 221, 491, 563, 135, 404, 460, 501, 0, 256, 386, 480, 453, 273, 508]

==> h2o-r-o4.out <==
[205, 338, 135, 175, 45, 428, 424, 302, 312, 127, 163, 615, 589, 423, 293, 39, 504, 296, 218, 371, 605, 298, 15, 24, 311, 134, 116, 37, 599, 509, 523, 442, 561, 392, 257, 551, 258, 556, 590, 42, 149, 334, 20, 92, 396, 430, 81, 342, 487, 77, 297, 629, 202, 143, 269, 566, 391, 416, 365, 624, 114, 567, 186, 235, 519, 438, 343, 403, 547, 153, 404, 621, 587, 53, 499, 533, 99, 11, 530, 146, 341, 194, 346, 2, 352, 178, 444, 1, 368, 144, 521, 250, 544, 278, 131, 398, 479, 593, 10, 136, 512, 254, 214, 166, 641, 21, 138, 370, 630, 12, 204, 327, 224, 431, 473, 439, 281, 579, 446, 535, 313, 300, 514, 181, 275, 262, 480, 534, 558, 344, 324, 355, 259, 207, 31, 206, 426, 140, 332, 87, 454, 507, 310, 595, 542, 513, 631, 102, 118, 142, 353, 489, 325, 632, 408, 129, 388, 88, 559, 69, 449, 23, 572, 61, 71, 264, 618, 377, 462, 348, 219, 331, 282, 19, 306, 643, 364, 230, 612, 552, 91, 177, 385, 29, 418, 421, 548, 427, 447, 78, 607, 582, 13, 261, 141, 316, 440, 623, 246, 288, 515, 409, 382, 466, 155, 227, 22, 320, 196, 434, 100, 381, 493, 387, 305, 598, 538, 588, 323, 526, 57, 30, 614, 180, 256, 604, 540, 564, 584, 299, 627, 571, 373, 6, 76, 563, 532, 130, 628, 108, 150, 455, 330, 517, 591, 38, 594, 117, 63, 536, 49, 208, 198, 481, 393, 457, 406, 271, 470, 9, 133, 274, 84, 452, 490, 522, 358, 231, 376, 461, 309, 43, 531, 286, 580, 635, 216, 562, 596, 182, 303, 200, 241, 637, 640, 315, 105, 363, 210, 268, 169, 221, 285, 401, 44, 383, 279, 82, 384, 432, 610, 411, 445, 137, 304, 541, 139, 292, 267, 156, 505, 546, 86, 3, 553, 349, 94, 603, 609, 576, 503, 425, 369, 483, 26, 193, 158, 4, 234, 380, 68, 240, 132, 54, 191, 67, 213, 236, 397, 620, 48, 464, 195, 433, 56, 203, 570, 121, 5, 65, 497, 270, 36, 173, 289, 145, 611, 568, 555, 35, 417, 549, 529, 249, 458, 318, 537, 356, 237, 192, 212, 347, 477, 362, 295, 18, 147, 636, 340, 287, 290, 390, 450, 463, 70, 25, 443, 586, 639, 115, 243, 176, 574, 248, 469, 28, 419, 468, 506, 232, 496, 183, 482, 395, 60, 498, 375, 488, 96, 277, 222, 34, 577, 107, 124, 554, 486, 321, 402, 58, 339, 314, 626, 90, 119, 502, 266, 329, 41, 642, 354, 75, 543, 638, 27, 242, 226, 159, 400, 52, 527, 601, 247, 602, 317, 374, 508, 606, 179, 494, 7, 608, 518, 617, 485, 569, 451, 148, 251, 422, 350, 168, 152, 528, 260, 160, 103, 220, 360, 217, 436, 560, 460, 372, 472, 197, 448, 414, 511, 112, 32, 73, 238, 252, 93, 211, 351, 64, 122, 125, 66, 405, 128, 74, 294, 415, 308, 633, 109, 0, 172, 394, 484, 359, 597, 435, 187, 184, 174, 301, 613, 17, 583, 441, 55, 98, 170, 79, 190, 545, 50, 164, 524, 161, 104, 539, 616, 283, 272, 407, 357, 413, 101, 239, 319, 573, 284, 201, 167, 345, 72, 495, 228, 233, 111, 280, 471, 157, 578, 622, 16, 223, 97, 328, 291, 600, 40, 165, 85, 185, 389, 476, 14, 126, 475, 120, 80, 113, 510, 550, 575, 244, 467, 215, 429, 337, 151, 8, 189, 33, 474, 46, 378, 253, 565, 459, 89, 619, 62, 154, 437, 491, 412, 265, 361, 585, 273, 47, 106, 245, 225, 516, 478, 520, 188, 465, 276, 492, 335, 386, 255, 410, 123, 162, 59, 322, 199, 209, 453, 326, 634, 399, 456, 420, 379, 51, 366, 625, 229, 557, 592, 110, 307, 500, 95, 581, 333, 367, 525, 263, 171, 336, 501, 83]

==> h2o-r-o5.out <==
[32, 309, 591, 521, 504, 232, 627, 43, 583, 252, 229, 411, 412, 161, 555, 572, 323, 52, 444, 78, 39, 364, 9, 525, 378, 189, 281, 585, 398, 209, 141, 64, 435, 331, 432, 144, 467, 247, 109, 291, 316, 578, 329, 216, 277, 212, 237, 457, 486, 511, 515, 170, 224, 458, 112, 207, 105, 69, 66, 114, 79, 619, 245, 185, 72, 227, 474, 106, 492, 606, 264, 37, 12, 403, 629, 559, 123, 528, 488, 359, 478, 131, 282, 70, 415, 76, 115, 296, 510, 313, 596, 380, 630, 31, 193, 434, 11, 50, 236, 529, 239, 340, 362, 213, 298, 334, 338, 6, 431, 156, 483, 502, 437, 536, 46, 395, 424, 256, 134, 463, 499, 92, 491, 305, 146, 342, 501, 360, 389, 128, 58, 514, 368, 533, 508, 539, 485, 191, 335, 59, 557, 503, 369, 267, 552, 195, 145, 289, 269, 160, 570, 261, 391, 333, 442, 204, 345, 258, 87, 580, 91, 576, 278, 493, 584, 169, 168, 519, 318, 505, 10, 218, 384, 322, 85, 124, 180, 452, 356, 82, 404, 205, 372, 234, 244, 566, 288, 13, 556, 447, 636, 631, 547, 421, 75, 241, 551, 523, 418, 593, 113, 439, 454, 429, 49, 270, 366, 300, 23, 16, 272, 635, 90, 21, 208, 0, 577, 26, 352, 441, 544, 456, 265, 1, 573, 220, 469, 165, 450, 198, 40, 210, 461, 473, 254, 377, 285, 14, 221, 337, 306, 283, 238, 348, 465, 194, 41, 326, 297, 280, 459, 407, 268, 608, 135, 279, 330, 625, 549, 140, 516, 36, 315, 468, 294, 62, 215, 632, 541, 167, 127, 292, 425, 95, 367, 48, 477, 203, 120, 243, 387, 148, 394, 538, 487, 22, 295, 383, 188, 312, 15, 637, 509, 634, 594, 472, 413, 103, 582, 568, 155, 121, 162, 603, 284, 211, 427, 7, 564, 571, 230, 497, 563, 587, 490, 133, 590, 599, 370, 2, 129, 125, 319, 182, 328, 545, 620, 176, 420, 397, 225, 381, 34, 405, 242, 396, 197, 102, 240, 184, 61, 166, 385, 524, 27, 379, 42, 60, 190, 417, 263, 299, 617, 641, 495, 355, 77, 517, 426, 638, 276, 54, 602, 219, 628, 470, 28, 290, 560, 132, 287, 84, 321, 3, 163, 550, 569, 253, 390, 494, 558, 153, 365, 94, 53, 399, 476, 542, 24, 598, 506, 393, 430, 440, 175, 177, 317, 471, 445, 436, 96, 622, 373, 336, 293, 561, 623, 178, 513, 304, 126, 172, 4, 286, 354, 535, 567, 414, 93, 624, 302, 117, 423, 20, 38, 99, 419, 73, 8, 484, 522, 192, 100, 597, 512, 68, 5, 614, 586, 601, 119, 275, 273, 67, 588, 527, 164, 251, 358, 201, 579, 402, 262, 408, 448, 374, 57, 592, 618, 202, 604, 460, 179, 228, 526, 428, 138, 475, 30, 45, 443, 610, 600, 260, 386, 137, 327, 532, 186, 633, 101, 498, 233, 150, 347, 248, 410, 89, 507, 416, 223, 187, 382, 371, 626, 320, 174, 489, 307, 181, 451, 339, 122, 149, 643, 151, 621, 575, 346, 639, 255, 589, 249, 301, 357, 118, 173, 107, 83, 496, 565, 308, 266, 159, 616, 71, 171, 116, 332, 310, 158, 139, 446, 250, 349, 108, 206, 152, 154, 438, 455, 481, 605, 482, 29, 595, 17, 562, 214, 351, 257, 157, 343, 303, 35, 314, 518, 199, 581, 344, 376, 98, 110, 531, 574, 543, 183, 609, 640, 143, 520, 200, 350, 375, 401, 479, 611, 466, 612, 613, 615, 142, 86, 136, 324, 462, 246, 422, 546, 88, 111, 104, 464, 231, 540, 65, 51, 548, 147, 55, 130, 97, 642, 222, 361, 406, 80, 63, 534, 311, 480, 259, 56, 81, 353, 409, 47, 530, 33, 388, 274, 196, 271, 25, 74, 400, 607, 500, 341, 553, 44, 537, 363, 392, 18, 433, 554, 217, 449, 226, 19, 453, 235, 325]


==> anc/logarithm/H2O_sto3g/h2o_sto_slater_sot.txt <==
==> h2o-sto-sot-r-o1.out <==
[408, 209, 385, 326, 448, 570, 392, 343, 622, 166, 82, 55, 271, 160, 80, 234, 435, 239, 399, 608, 223, 519, 158, 616, 141, 167, 636, 138, 94, 112, 319, 60, 586, 454, 378, 515, 33, 11, 533, 103, 384, 251, 589, 111, 510, 101, 482, 289, 546, 236, 549, 623, 500, 200, 196, 569, 309, 318, 58, 521, 100, 134, 607, 351, 542, 619, 386, 560, 451, 466, 287, 421, 232, 473, 416, 32, 467, 173, 143, 576, 419, 51, 431, 530, 514, 224, 131, 553, 460, 23, 368, 250, 329, 46, 204, 518, 220, 269, 222, 624, 502, 330, 440, 142, 379, 481, 578, 1, 267, 415, 203, 241, 7, 291, 93, 471, 258, 225, 49, 106, 161, 305, 324, 248, 638, 120, 562, 144, 536, 84, 285, 349, 631, 511, 119, 615, 383, 175, 314, 71, 391, 99, 308, 642, 174, 613, 228, 149, 487, 283, 593, 598, 213, 358, 125, 479, 128, 597, 123, 227, 489, 6, 37, 79, 182, 268, 303, 306, 8, 469, 476, 153, 72, 42, 2, 380, 633, 199, 284, 541, 297, 61, 62, 122, 353, 436, 165, 426, 98, 17, 465, 156, 301, 44, 21, 195, 554, 346, 92, 584, 335, 626, 582, 90, 321, 302, 293, 56, 547, 382, 59, 495, 369, 446, 300, 110, 65, 423, 558, 387, 522, 140, 315, 371, 168, 596, 639, 579, 277, 395, 29, 77, 456, 87, 360, 557, 355, 151, 148, 540, 295, 366, 394, 365, 22, 13, 279, 52, 216, 556, 581, 88, 198, 600, 139, 184, 310, 634, 244, 73, 132, 400, 610, 333, 587, 114, 19, 532, 27, 396, 109, 492, 494, 26, 381, 242, 254, 630, 539, 179, 54, 259, 231, 567, 116, 188, 15, 298, 121, 281, 404, 86, 478, 496, 177, 621, 474, 5, 39, 403, 274, 159, 292, 104, 24, 12, 568, 455, 20, 413, 155, 449, 137, 552, 95, 354, 409, 559, 525, 325, 341, 531, 245, 81, 9, 191, 373, 555, 561, 485, 336, 603, 362, 389, 136, 75, 410, 66, 312, 591, 288, 57, 205, 599, 89, 189, 463, 356, 594, 508, 238, 130, 438, 374, 498, 63, 201, 565, 429, 252, 0, 115, 475, 78, 286, 444, 212, 486, 45, 257, 316, 178, 171, 215, 427, 493, 304, 10, 50, 313, 534, 255, 345, 282, 352, 376, 219, 163, 548, 105, 439, 294, 370, 513, 69, 246, 16, 117, 528, 334, 447, 311, 237, 509, 226, 328, 388, 340, 275, 499, 217, 477, 83, 25, 461, 550, 432, 107, 483, 527, 118, 563, 564, 147, 453, 34, 571, 337, 270, 207, 411, 157, 629, 338, 612, 210, 278, 64, 264, 609, 442, 76, 97, 43, 18, 129, 197, 35, 620, 154, 375, 135, 363, 393, 418, 235, 397, 627, 604, 618, 452, 520, 36, 152, 48, 361, 512, 327, 407, 265, 434, 187, 47, 488, 243, 145, 575, 505, 459, 464, 523, 573, 606, 14, 643, 605, 67, 524, 127, 405, 133, 172, 433, 183, 108, 344, 206, 150, 529, 625, 490, 185, 233, 262, 350, 551, 538, 202, 164, 402, 617, 637, 526, 272, 221, 253, 588, 230, 535, 507, 359, 458, 30, 85, 348, 102, 342, 181, 3, 192, 186, 611, 422, 261, 425, 38, 424, 457, 443, 367, 68, 484, 146, 273, 491, 162, 290, 503, 543, 390, 40, 462, 450, 468, 580, 317, 124, 430, 70, 537, 229, 632, 501, 176, 53, 592, 347, 504, 577, 437, 472, 180, 263, 445, 247, 401, 307, 126, 323, 170, 96, 641, 414, 635, 601, 74, 256, 208, 572, 640, 417, 480, 331, 517, 214, 320, 194, 296, 41, 574, 211, 506, 113, 372, 31, 412, 276, 544, 322, 497, 364, 266, 169, 339, 545, 441, 566, 249, 585, 595, 190, 398, 516, 193, 299, 590, 260, 28, 602, 406, 280, 583, 614, 240, 628, 218, 377, 4, 470, 332, 357, 428, 91, 420]

==> h2o-sto-sot-r-o2.out <==
[91, 380, 521, 360, 501, 94, 525, 375, 608, 504, 404, 276, 200, 436, 432, 445, 339, 355, 549, 387, 409, 343, 527, 570, 231, 85, 47, 54, 559, 479, 481, 214, 485, 141, 145, 547, 112, 517, 369, 413, 219, 264, 165, 319, 321, 147, 508, 374, 17, 378, 569, 117, 363, 280, 600, 473, 594, 193, 350, 640, 300, 371, 279, 207, 449, 540, 578, 566, 324, 457, 516, 29, 510, 148, 27, 180, 221, 601, 446, 259, 124, 513, 270, 487, 5, 206, 61, 92, 238, 16, 519, 271, 95, 503, 347, 73, 625, 111, 285, 333, 289, 419, 580, 483, 573, 349, 590, 314, 64, 492, 444, 13, 586, 277, 113, 367, 575, 244, 99, 96, 226, 554, 283, 585, 579, 152, 284, 267, 567, 472, 464, 478, 361, 427, 78, 626, 167, 217, 514, 489, 234, 208, 411, 123, 32, 584, 195, 537, 630, 46, 491, 0, 454, 192, 469, 460, 430, 185, 255, 215, 175, 587, 497, 26, 335, 606, 322, 68, 495, 561, 93, 269, 291, 581, 394, 86, 278, 224, 74, 302, 297, 424, 635, 475, 423, 618, 346, 294, 401, 169, 422, 429, 160, 33, 331, 137, 643, 55, 623, 272, 406, 56, 308, 494, 412, 158, 528, 632, 135, 316, 416, 42, 37, 389, 468, 30, 453, 263, 290, 146, 557, 209, 536, 63, 450, 441, 260, 553, 609, 502, 341, 392, 70, 542, 509, 541, 66, 103, 563, 65, 332, 106, 443, 127, 551, 480, 560, 229, 414, 156, 138, 426, 109, 425, 544, 538, 614, 188, 493, 45, 402, 107, 592, 298, 131, 23, 602, 638, 621, 250, 10, 241, 243, 465, 246, 577, 261, 198, 101, 173, 262, 555, 605, 235, 529, 183, 12, 381, 288, 524, 420, 582, 239, 62, 611, 155, 307, 530, 38, 189, 599, 223, 130, 438, 216, 556, 132, 421, 72, 399, 69, 157, 405, 548, 511, 470, 520, 328, 201, 306, 98, 251, 610, 197, 53, 301, 177, 383, 634, 118, 327, 562, 126, 352, 415, 9, 477, 386, 257, 58, 266, 397, 357, 273, 466, 604, 202, 603, 451, 50, 624, 382, 22, 377, 120, 368, 619, 499, 522, 253, 356, 639, 149, 7, 20, 115, 136, 535, 550, 232, 617, 296, 14, 178, 359, 417, 43, 77, 225, 237, 431, 315, 212, 292, 334, 114, 213, 154, 372, 139, 48, 75, 403, 230, 18, 89, 637, 539, 641, 486, 71, 607, 19, 455, 391, 596, 90, 407, 31, 249, 49, 171, 105, 385, 6, 370, 616, 299, 303, 337, 439, 227, 364, 597, 447, 205, 81, 329, 11, 174, 512, 196, 323, 108, 287, 67, 589, 488, 41, 194, 523, 615, 353, 210, 546, 220, 318, 435, 628, 476, 440, 568, 345, 84, 295, 462, 151, 265, 325, 140, 59, 228, 518, 354, 133, 199, 461, 459, 338, 97, 593, 122, 531, 515, 248, 134, 388, 274, 60, 110, 176, 410, 398, 442, 51, 161, 252, 612, 121, 35, 351, 4, 595, 3, 526, 129, 565, 21, 144, 211, 57, 268, 87, 24, 358, 317, 598, 258, 305, 627, 313, 286, 36, 532, 471, 102, 620, 467, 222, 142, 153, 484, 505, 376, 125, 52, 170, 366, 390, 150, 168, 240, 256, 236, 622, 218, 187, 613, 418, 379, 34, 254, 312, 163, 396, 83, 408, 116, 79, 543, 310, 25, 2, 320, 304, 28, 104, 326, 498, 384, 571, 552, 576, 203, 631, 162, 166, 545, 642, 500, 336, 344, 362, 281, 282, 633, 591, 636, 76, 463, 181, 342, 88, 456, 39, 293, 433, 184, 143, 311, 373, 309, 629, 400, 558, 437, 179, 242, 428, 348, 365, 182, 164, 533, 80, 434, 204, 572, 474, 452, 172, 393, 574, 583, 159, 340, 564, 448, 82, 496, 507, 482, 233, 190, 191, 330, 458, 186, 15, 8, 275, 490, 395, 44, 506, 588, 100, 40, 128, 1, 119, 245, 534, 247]

==> h2o-sto-sot-r-o3.out <==
[8, 576, 342, 444, 398, 579, 262, 134, 477, 86, 348, 176, 471, 326, 341, 27, 94, 168, 154, 523, 593, 434, 211, 325, 36, 537, 287, 279, 160, 340, 595, 384, 59, 470, 635, 604, 431, 403, 226, 508, 643, 228, 571, 318, 245, 570, 67, 556, 344, 263, 566, 633, 48, 175, 364, 35, 101, 493, 446, 90, 17, 350, 286, 77, 92, 583, 206, 504, 511, 250, 466, 96, 526, 275, 203, 258, 209, 377, 91, 483, 80, 546, 87, 590, 558, 129, 481, 123, 151, 371, 530, 257, 14, 6, 189, 315, 382, 18, 122, 395, 169, 104, 390, 182, 210, 9, 320, 273, 57, 208, 460, 330, 324, 200, 2, 641, 68, 449, 420, 100, 545, 415, 93, 582, 222, 216, 26, 58, 520, 291, 469, 429, 373, 133, 367, 601, 102, 349, 111, 113, 411, 69, 423, 145, 181, 25, 405, 346, 445, 491, 592, 419, 139, 467, 300, 152, 170, 568, 322, 555, 103, 465, 375, 359, 396, 304, 309, 517, 454, 186, 404, 351, 307, 360, 544, 336, 147, 490, 496, 620, 394, 32, 81, 452, 399, 311, 368, 238, 128, 74, 264, 41, 135, 24, 591, 260, 607, 267, 55, 355, 436, 278, 29, 97, 295, 95, 629, 502, 197, 217, 89, 463, 506, 627, 603, 581, 443, 516, 339, 52, 212, 417, 472, 589, 65, 296, 618, 569, 159, 232, 180, 522, 166, 441, 178, 385, 513, 117, 596, 127, 34, 575, 451, 227, 534, 192, 19, 428, 616, 580, 0, 631, 381, 337, 617, 161, 70, 12, 412, 608, 552, 63, 588, 578, 400, 492, 255, 165, 149, 622, 288, 47, 110, 468, 553, 574, 13, 389, 213, 130, 205, 378, 11, 194, 551, 98, 310, 301, 220, 174, 3, 338, 313, 199, 401, 23, 319, 487, 125, 533, 628, 361, 562, 173, 239, 233, 512, 495, 383, 37, 438, 243, 235, 519, 244, 162, 171, 407, 46, 316, 308, 528, 115, 185, 297, 179, 64, 116, 634, 265, 614, 532, 549, 366, 489, 430, 639, 462, 461, 156, 66, 126, 62, 488, 380, 314, 283, 435, 598, 426, 51, 550, 251, 256, 499, 437, 150, 485, 388, 521, 105, 433, 514, 107, 615, 410, 290, 408, 334, 613, 387, 164, 356, 5, 630, 184, 229, 224, 241, 621, 538, 347, 109, 535, 118, 136, 172, 602, 327, 79, 486, 242, 282, 561, 536, 354, 418, 543, 505, 140, 252, 193, 559, 43, 565, 221, 158, 22, 363, 230, 312, 464, 259, 370, 328, 600, 343, 413, 321, 439, 292, 188, 573, 299, 457, 524, 82, 510, 141, 88, 274, 272, 124, 442, 271, 298, 642, 306, 143, 106, 345, 204, 38, 586, 142, 108, 302, 626, 303, 554, 148, 597, 270, 223, 201, 594, 76, 376, 39, 75, 71, 155, 494, 563, 525, 456, 432, 269, 632, 564, 422, 474, 497, 121, 476, 167, 248, 266, 31, 49, 482, 214, 30, 247, 293, 369, 284, 448, 138, 540, 386, 450, 261, 391, 16, 611, 531, 331, 425, 587, 236, 606, 623, 329, 190, 305, 207, 153, 567, 498, 61, 480, 60, 541, 605, 585, 4, 372, 191, 335, 163, 619, 547, 83, 393, 240, 249, 202, 119, 45, 572, 440, 509, 475, 584, 624, 120, 234, 276, 416, 357, 379, 54, 638, 15, 85, 53, 529, 473, 352, 353, 479, 542, 527, 131, 392, 254, 40, 599, 640, 137, 362, 225, 406, 33, 518, 280, 374, 636, 277, 195, 478, 424, 237, 609, 507, 484, 20, 409, 560, 44, 231, 187, 503, 177, 539, 397, 72, 421, 50, 577, 447, 289, 285, 78, 402, 294, 610, 73, 219, 332, 21, 458, 84, 281, 548, 500, 112, 365, 99, 132, 317, 10, 459, 146, 625, 427, 358, 28, 333, 218, 453, 114, 637, 1, 7, 268, 414, 157, 56, 144, 253, 323, 515, 557, 215, 246, 183, 42, 612, 455, 501, 196, 198]

==> h2o-sto-sot-r-o4.out <==
[469, 610, 182, 303, 114, 154, 382, 402, 586, 88, 58, 105, 207, 92, 9, 67, 290, 564, 315, 321, 149, 89, 247, 43, 341, 291, 34, 204, 510, 12, 576, 188, 7, 607, 183, 44, 441, 213, 366, 633, 485, 216, 317, 234, 344, 543, 373, 424, 554, 160, 462, 635, 189, 95, 211, 433, 268, 111, 35, 73, 415, 257, 42, 365, 571, 275, 295, 276, 45, 296, 346, 579, 155, 39, 2, 202, 110, 584, 77, 272, 118, 167, 119, 520, 235, 643, 175, 473, 524, 642, 83, 178, 602, 302, 332, 156, 464, 196, 362, 330, 529, 249, 484, 471, 60, 80, 142, 227, 439, 605, 266, 64, 431, 377, 136, 219, 49, 106, 598, 480, 314, 632, 446, 180, 430, 288, 91, 3, 422, 222, 420, 40, 208, 144, 286, 250, 394, 228, 367, 634, 620, 322, 458, 383, 157, 551, 242, 597, 548, 428, 565, 606, 99, 231, 542, 636, 418, 465, 363, 567, 324, 166, 386, 72, 355, 304, 273, 36, 243, 359, 124, 509, 333, 128, 603, 253, 455, 572, 134, 85, 193, 600, 434, 181, 284, 11, 325, 221, 553, 609, 131, 328, 625, 408, 364, 117, 491, 198, 230, 270, 517, 74, 305, 503, 199, 28, 151, 573, 477, 256, 336, 575, 174, 411, 224, 238, 347, 426, 552, 20, 262, 168, 556, 563, 546, 29, 468, 578, 61, 241, 264, 570, 623, 306, 206, 319, 404, 523, 352, 66, 298, 203, 162, 248, 374, 293, 240, 190, 525, 223, 516, 412, 618, 176, 278, 220, 568, 588, 185, 396, 436, 197, 493, 590, 147, 534, 309, 593, 173, 457, 70, 79, 55, 246, 237, 86, 393, 4, 589, 581, 22, 445, 391, 350, 6, 518, 371, 164, 401, 318, 399, 409, 148, 18, 214, 354, 532, 452, 130, 419, 172, 378, 372, 171, 360, 326, 562, 398, 560, 351, 501, 514, 96, 389, 566, 139, 37, 574, 621, 342, 116, 54, 530, 280, 513, 263, 121, 444, 267, 476, 107, 229, 496, 312, 177, 630, 184, 87, 349, 449, 104, 506, 26, 159, 502, 233, 50, 533, 210, 259, 577, 120, 129, 522, 265, 179, 385, 400, 25, 456, 407, 594, 505, 450, 592, 327, 112, 260, 463, 403, 454, 62, 82, 138, 612, 51, 440, 23, 429, 63, 135, 339, 78, 163, 271, 316, 195, 47, 13, 356, 461, 292, 479, 75, 93, 629, 511, 540, 541, 102, 460, 483, 495, 41, 65, 32, 611, 395, 580, 109, 192, 103, 558, 132, 97, 599, 225, 14, 201, 244, 261, 550, 604, 368, 115, 512, 311, 24, 140, 557, 338, 467, 329, 113, 641, 472, 521, 281, 170, 21, 343, 381, 508, 438, 447, 283, 8, 547, 33, 387, 337, 191, 487, 274, 613, 98, 125, 226, 31, 0, 53, 218, 71, 481, 515, 19, 300, 616, 538, 390, 56, 545, 48, 448, 127, 252, 416, 375, 205, 640, 417, 453, 145, 536, 301, 595, 357, 289, 423, 255, 59, 152, 236, 15, 388, 294, 69, 209, 212, 194, 348, 122, 488, 591, 141, 470, 410, 596, 323, 421, 84, 392, 68, 30, 519, 258, 507, 442, 269, 335, 587, 239, 101, 76, 526, 310, 282, 1, 451, 489, 397, 345, 331, 474, 631, 133, 299, 297, 622, 379, 624, 340, 308, 555, 384, 217, 608, 497, 200, 435, 38, 413, 100, 165, 549, 583, 123, 500, 405, 638, 628, 334, 17, 414, 169, 186, 619, 361, 215, 582, 569, 432, 437, 161, 187, 498, 57, 5, 287, 617, 277, 627, 251, 232, 626, 466, 158, 81, 146, 358, 90, 143, 539, 637, 531, 10, 313, 475, 535, 490, 406, 528, 46, 376, 478, 443, 279, 153, 285, 601, 353, 537, 369, 486, 380, 320, 585, 27, 245, 126, 108, 504, 527, 425, 459, 307, 561, 52, 499, 492, 427, 559, 370, 639, 137, 544, 16, 94, 494, 482, 614, 150, 254, 615]

==> h2o-sto-sot-r-o5.out <==
[393, 46, 356, 275, 119, 413, 195, 607, 217, 125, 21, 264, 631, 59, 521, 149, 513, 630, 23, 510, 256, 605, 270, 538, 490, 15, 365, 482, 49, 100, 610, 493, 24, 211, 209, 244, 640, 181, 624, 543, 303, 398, 638, 569, 223, 83, 242, 596, 340, 131, 497, 620, 326, 578, 560, 613, 642, 384, 175, 54, 498, 626, 167, 271, 600, 147, 68, 281, 410, 237, 464, 505, 297, 188, 403, 222, 346, 449, 368, 541, 253, 480, 395, 499, 342, 44, 207, 79, 539, 29, 156, 637, 309, 280, 383, 308, 152, 361, 246, 77, 331, 415, 536, 584, 197, 122, 634, 557, 225, 210, 509, 0, 184, 219, 127, 564, 120, 475, 531, 408, 258, 285, 17, 382, 352, 7, 12, 556, 516, 348, 8, 535, 95, 502, 165, 428, 154, 628, 379, 276, 373, 504, 396, 479, 234, 621, 453, 451, 585, 472, 233, 283, 113, 274, 423, 272, 284, 194, 114, 185, 228, 105, 164, 575, 579, 525, 372, 470, 292, 483, 337, 298, 430, 296, 375, 216, 196, 591, 112, 261, 581, 606, 2, 325, 619, 173, 540, 301, 43, 627, 138, 589, 537, 74, 123, 39, 48, 93, 320, 609, 213, 515, 231, 328, 452, 547, 58, 391, 158, 639, 552, 141, 136, 107, 494, 18, 478, 532, 139, 344, 427, 594, 4, 388, 618, 71, 166, 351, 641, 501, 215, 411, 299, 108, 554, 548, 461, 251, 32, 503, 9, 306, 27, 200, 134, 534, 508, 293, 402, 155, 570, 586, 431, 94, 514, 267, 37, 450, 121, 26, 507, 143, 263, 232, 518, 407, 6, 593, 425, 602, 52, 632, 437, 99, 635, 96, 442, 544, 633, 558, 355, 248, 116, 41, 89, 436, 3, 239, 161, 1, 378, 224, 357, 574, 429, 438, 622, 354, 524, 153, 35, 205, 551, 126, 288, 182, 13, 88, 11, 72, 566, 463, 171, 418, 608, 80, 130, 87, 397, 400, 333, 517, 563, 319, 316, 582, 203, 454, 542, 214, 34, 218, 406, 76, 553, 335, 414, 324, 50, 394, 567, 254, 85, 444, 38, 323, 625, 604, 101, 255, 212, 588, 380, 511, 118, 235, 36, 421, 616, 530, 33, 370, 186, 249, 92, 133, 468, 448, 19, 204, 338, 90, 462, 360, 506, 387, 22, 526, 467, 322, 364, 389, 176, 55, 439, 500, 226, 81, 304, 145, 187, 434, 146, 84, 345, 332, 565, 597, 317, 313, 405, 614, 559, 362, 103, 128, 16, 576, 527, 243, 269, 350, 629, 191, 28, 643, 102, 73, 334, 496, 294, 190, 577, 307, 230, 549, 446, 192, 129, 86, 268, 484, 135, 489, 220, 528, 142, 443, 65, 601, 546, 386, 202, 69, 111, 265, 533, 561, 238, 25, 476, 168, 277, 260, 160, 520, 611, 148, 371, 376, 180, 432, 343, 315, 488, 137, 367, 45, 349, 310, 417, 208, 555, 14, 201, 433, 150, 486, 347, 329, 358, 458, 289, 409, 252, 457, 163, 473, 10, 435, 178, 259, 177, 339, 359, 445, 580, 460, 245, 40, 401, 572, 82, 599, 62, 447, 221, 67, 109, 64, 529, 106, 63, 353, 302, 60, 459, 282, 321, 56, 392, 42, 491, 236, 381, 369, 422, 75, 169, 595, 374, 495, 330, 519, 466, 170, 257, 286, 441, 522, 97, 404, 132, 70, 5, 66, 377, 198, 416, 305, 57, 420, 291, 262, 115, 47, 51, 568, 174, 30, 183, 311, 300, 550, 318, 140, 562, 189, 179, 615, 485, 366, 162, 412, 250, 419, 474, 481, 456, 206, 512, 98, 53, 159, 229, 385, 571, 117, 199, 241, 469, 617, 78, 314, 312, 290, 157, 590, 583, 227, 477, 341, 587, 424, 104, 295, 278, 592, 279, 573, 603, 426, 399, 336, 124, 110, 327, 545, 273, 523, 440, 31, 363, 492, 287, 61, 91, 172, 598, 193, 151, 266, 636, 240, 465, 623, 144, 612, 455, 20, 247, 390, 487, 471]


==> anc/logarithm/H2_631g/h2_631_csf_fot.txt <==
==> h2-631-fot-s2-o1.out <==
[7, 0, 1, 19, 17, 8, 5, 12, 6, 16, 21, 22, 3, 11, 14, 13, 9, 10, 2, 18, 23, 15, 20, 4]

==> h2-631-fot-s2-o2.out <==
[17, 0, 22, 8, 15, 1, 12, 4, 6, 9, 23, 13, 19, 10, 5, 20, 3, 14, 2, 21, 7, 18, 16, 11]

==> h2-631-fot-s2-o3.out <==
[1, 18, 14, 8, 6, 0, 10, 19, 16, 3, 4, 13, 2, 22, 23, 20, 9, 11, 5, 7, 12, 21, 17, 15]

==> h2-631-fot-s2-o4.out <==
[9, 8, 19, 23, 17, 12, 3, 0, 16, 6, 1, 11, 20, 18, 22, 15, 2, 14, 13, 4, 7, 5, 10, 21]

==> h2-631-fot-s2-o5.out <==
[0, 3, 20, 10, 15, 11, 12, 16, 5, 1, 7, 23, 8, 17, 4, 21, 13, 6, 18, 9, 14, 2, 22, 19]


==> anc/logarithm/H2_631g/h2_631_csf_sot.txt <==
==> h2-631-sot-s2-o1.out <==
[18, 12, 20, 8, 3, 16, 9, 10, 7, 19, 2, 22, 21, 17, 11, 15, 5, 13, 14, 6, 0, 23, 4, 1]

==> h2-631-sot-s2-o2.out <==
[7, 6, 0, 8, 10, 15, 17, 4, 1, 2, 5, 11, 9, 14, 22, 23, 21, 3, 13, 12, 19, 18, 16, 20]

==> h2-631-sot-s2-o3.out <==
[9, 0, 19, 21, 2, 8, 1, 6, 22, 23, 4, 20, 16, 18, 12, 15, 14, 13, 10, 11, 3, 17, 5, 7]

==> h2-631-sot-s2-o4.out <==
[9, 16, 15, 5, 6, 13, 12, 8, 18, 10, 11, 14, 3, 23, 1, 20, 7, 22, 0, 17, 19, 21, 2, 4]

==> h2-631-sot-s2-o5.out <==
[9, 5, 4, 8, 13, 20, 16, 19, 10, 0, 22, 14, 18, 7, 21, 15, 1, 2, 6, 17, 12, 11, 3, 23]


==> anc/logarithm/H2_631g/h2_631_qubit_fot.txt <==
==> h2-631-c-o1.out <==
[0, 83, 111, 152, 51, 21, 174, 9, 99, 55, 8, 143, 63, 124, 166, 180, 10, 104, 156, 2, 149, 121, 98, 161, 41, 23, 70, 110, 53, 75, 112, 139, 182, 145, 69, 122, 6, 160, 50, 52, 175, 126, 127, 67, 47, 130, 73, 49, 102, 4, 109, 184, 138, 86, 115, 164, 159, 177, 12, 97, 141, 135, 116, 118, 3, 92, 119, 77, 46, 123, 79, 153, 68, 27, 176, 78, 74, 87, 103, 44, 179, 117, 140, 89, 94, 22, 1, 45, 76, 147, 31, 178, 39, 25, 154, 106, 169, 64, 30, 137, 17, 120, 151, 20, 168, 15, 131, 29, 26, 95, 105, 62, 172, 28, 54, 90, 107, 14, 157, 146, 13, 129, 61, 57, 35, 19, 81, 163, 66, 43, 173, 170, 42, 144, 32, 72, 150, 40, 38, 60, 56, 91, 7, 108, 125, 24, 16, 58, 165, 84, 155, 96, 100, 88, 33, 181, 59, 80, 5, 11, 134, 36, 82, 101, 48, 132, 183, 65, 71, 93, 133, 162, 18, 158, 142, 167, 128, 148, 113, 85, 34, 114, 37, 171, 136]

==> h2-631-c-o2.out <==
[58, 22, 14, 176, 67, 61, 184, 134, 3, 44, 5, 122, 124, 82, 87, 75, 163, 9, 66, 156, 77, 164, 83, 173, 89, 105, 29, 165, 64, 159, 71, 93, 160, 42, 45, 99, 69, 100, 76, 68, 110, 2, 56, 49, 28, 15, 11, 151, 92, 166, 19, 4, 147, 50, 63, 137, 169, 31, 36, 33, 140, 13, 162, 12, 171, 39, 90, 1, 150, 88, 60, 168, 182, 133, 145, 86, 34, 108, 104, 109, 27, 106, 21, 180, 170, 131, 54, 113, 10, 183, 157, 146, 25, 94, 85, 102, 119, 0, 18, 154, 73, 130, 57, 117, 95, 141, 59, 98, 129, 35, 148, 127, 72, 135, 179, 26, 172, 24, 144, 55, 115, 175, 132, 125, 79, 32, 96, 128, 47, 41, 40, 74, 112, 149, 38, 43, 178, 103, 107, 70, 139, 48, 23, 121, 181, 101, 65, 17, 158, 120, 111, 52, 84, 123, 136, 80, 177, 7, 37, 78, 97, 81, 143, 114, 16, 116, 30, 6, 155, 8, 53, 126, 142, 152, 20, 153, 167, 118, 91, 161, 138, 46, 62, 51, 174]

==> h2-631-c-o3.out <==
[94, 122, 168, 151, 153, 114, 69, 20, 84, 140, 18, 134, 1, 30, 162, 145, 141, 85, 28, 124, 136, 43, 10, 46, 102, 64, 177, 116, 33, 32, 83, 160, 9, 155, 63, 135, 71, 68, 95, 24, 41, 119, 78, 90, 42, 138, 14, 54, 175, 112, 2, 58, 127, 87, 21, 99, 166, 56, 74, 52, 121, 35, 101, 98, 131, 129, 17, 34, 37, 31, 13, 16, 156, 159, 157, 92, 51, 48, 53, 172, 165, 143, 4, 67, 81, 86, 3, 133, 97, 164, 29, 73, 104, 181, 47, 49, 38, 147, 55, 89, 70, 23, 11, 179, 125, 146, 117, 169, 27, 5, 39, 60, 103, 107, 26, 184, 61, 57, 126, 6, 36, 100, 59, 167, 152, 111, 130, 150, 0, 91, 22, 109, 44, 158, 113, 170, 123, 139, 62, 88, 66, 93, 178, 142, 8, 115, 19, 50, 148, 149, 180, 132, 110, 144, 75, 183, 174, 76, 161, 182, 82, 65, 163, 120, 96, 12, 106, 171, 72, 7, 108, 79, 128, 45, 154, 40, 25, 105, 15, 173, 176, 77, 118, 80, 137]

==> h2-631-c-o4.out <==
[14, 102, 20, 39, 5, 61, 163, 29, 64, 130, 184, 110, 112, 100, 21, 138, 79, 165, 69, 68, 158, 125, 167, 116, 99, 53, 166, 62, 78, 1, 182, 96, 132, 89, 10, 19, 115, 59, 12, 74, 139, 162, 172, 97, 92, 93, 157, 76, 181, 51, 65, 22, 67, 117, 11, 161, 90, 56, 86, 88, 103, 15, 82, 128, 95, 179, 119, 104, 140, 106, 2, 136, 47, 120, 45, 31, 114, 150, 33, 55, 122, 153, 42, 126, 57, 43, 36, 77, 159, 175, 155, 83, 17, 58, 4, 9, 71, 118, 54, 34, 174, 94, 145, 160, 72, 91, 141, 85, 137, 60, 147, 148, 156, 66, 127, 98, 41, 180, 129, 124, 113, 73, 35, 170, 131, 52, 183, 169, 80, 142, 133, 168, 143, 50, 173, 0, 87, 63, 8, 48, 176, 109, 154, 24, 46, 44, 7, 149, 108, 152, 25, 177, 28, 6, 171, 27, 105, 151, 23, 144, 32, 40, 178, 75, 111, 13, 18, 81, 37, 38, 135, 26, 70, 121, 84, 134, 123, 49, 146, 16, 164, 101, 107, 30, 3]

==> h2-631-c-o5.out <==
[62, 80, 56, 130, 105, 73, 107, 27, 15, 49, 132, 156, 141, 138, 135, 55, 123, 155, 7, 41, 12, 131, 91, 112, 39, 160, 66, 139, 171, 4, 99, 108, 129, 164, 69, 95, 25, 154, 83, 111, 165, 101, 11, 76, 157, 145, 67, 146, 119, 75, 163, 159, 168, 153, 102, 63, 184, 43, 36, 114, 33, 57, 89, 121, 110, 120, 96, 61, 180, 125, 173, 5, 100, 152, 52, 167, 174, 137, 58, 97, 122, 92, 34, 104, 161, 124, 134, 16, 151, 44, 72, 22, 28, 20, 1, 169, 143, 48, 128, 117, 144, 94, 84, 8, 70, 178, 53, 50, 90, 81, 162, 47, 10, 103, 150, 30, 158, 40, 51, 82, 21, 13, 38, 18, 183, 19, 88, 35, 166, 64, 14, 26, 29, 6, 17, 79, 118, 181, 46, 9, 127, 86, 68, 172, 74, 3, 136, 85, 31, 177, 116, 77, 109, 106, 42, 59, 175, 71, 93, 142, 149, 37, 2, 133, 98, 45, 24, 126, 23, 65, 32, 148, 0, 179, 115, 113, 60, 87, 147, 176, 170, 140, 54, 78, 182]


==> anc/logarithm/H2_631g/h2_631_qubit_sot.txt <==
==> h2-631-sot-c-o1.out <==
[83, 51, 120, 82, 42, 14, 16, 165, 123, 134, 183, 13, 154, 142, 8, 7, 100, 110, 106, 57, 59, 94, 135, 145, 61, 64, 178, 18, 146, 136, 60, 34, 148, 107, 158, 43, 161, 103, 85, 132, 127, 63, 45, 141, 143, 116, 176, 131, 97, 149, 89, 87, 140, 4, 173, 27, 122, 112, 119, 113, 84, 184, 5, 104, 65, 174, 66, 62, 33, 21, 109, 67, 30, 163, 151, 180, 147, 73, 102, 105, 90, 96, 168, 99, 115, 49, 175, 125, 101, 98, 81, 22, 35, 129, 26, 9, 46, 156, 86, 171, 28, 74, 164, 71, 139, 54, 167, 177, 40, 2, 20, 52, 11, 179, 91, 36, 126, 166, 157, 47, 25, 128, 159, 124, 72, 79, 24, 78, 155, 160, 76, 69, 44, 0, 80, 162, 48, 93, 56, 118, 144, 38, 130, 68, 117, 114, 95, 138, 170, 58, 1, 53, 31, 137, 108, 29, 172, 17, 50, 92, 32, 39, 3, 70, 181, 153, 6, 15, 150, 121, 169, 19, 41, 152, 182, 75, 55, 37, 133, 23, 77, 12, 111, 88, 10]

==> h2-631-sot-c-o2.out <==
[77, 116, 85, 60, 143, 28, 176, 87, 113, 21, 72, 91, 69, 9, 172, 120, 41, 111, 22, 34, 157, 98, 145, 134, 50, 103, 114, 79, 75, 5, 184, 133, 47, 106, 78, 20, 42, 159, 131, 26, 117, 158, 166, 163, 17, 149, 182, 36, 97, 162, 58, 168, 119, 54, 64, 142, 13, 24, 152, 100, 151, 99, 124, 177, 167, 170, 86, 8, 31, 123, 183, 148, 102, 83, 129, 4, 164, 37, 105, 81, 66, 101, 96, 93, 73, 82, 70, 48, 130, 84, 65, 147, 160, 12, 11, 55, 62, 104, 56, 19, 155, 92, 165, 61, 179, 2, 51, 181, 173, 88, 29, 139, 6, 122, 68, 39, 23, 46, 112, 7, 169, 63, 110, 32, 33, 74, 1, 27, 15, 30, 35, 107, 59, 128, 135, 40, 125, 49, 153, 161, 141, 109, 127, 52, 180, 136, 80, 57, 146, 138, 44, 140, 118, 16, 53, 144, 67, 76, 89, 43, 14, 90, 0, 178, 71, 108, 121, 150, 126, 171, 137, 38, 174, 94, 156, 175, 10, 45, 154, 3, 132, 95, 18, 115, 25]

==> h2-631-sot-c-o3.out <==
[47, 139, 25, 1, 109, 10, 18, 40, 114, 171, 148, 78, 94, 121, 58, 61, 51, 122, 26, 165, 36, 164, 69, 126, 31, 104, 135, 143, 140, 160, 6, 20, 87, 125, 75, 91, 119, 16, 86, 12, 11, 146, 24, 129, 39, 130, 33, 97, 169, 158, 174, 100, 50, 3, 154, 111, 84, 138, 95, 62, 162, 57, 93, 67, 106, 170, 102, 108, 88, 70, 49, 172, 110, 54, 107, 35, 101, 2, 23, 157, 168, 118, 181, 92, 163, 71, 56, 34, 128, 28, 7, 141, 38, 173, 161, 105, 144, 55, 85, 182, 147, 73, 15, 9, 133, 19, 59, 37, 175, 137, 117, 65, 77, 166, 80, 90, 82, 21, 43, 5, 99, 68, 103, 76, 48, 53, 64, 45, 63, 83, 156, 149, 176, 116, 134, 155, 150, 44, 96, 60, 132, 124, 112, 184, 46, 79, 17, 4, 98, 42, 66, 127, 14, 0, 136, 41, 32, 74, 22, 180, 145, 153, 159, 27, 131, 52, 29, 142, 115, 183, 179, 113, 120, 30, 81, 151, 178, 152, 177, 167, 13, 123, 72, 89, 8]

==> h2-631-sot-c-o4.out <==
[135, 1, 66, 105, 3, 160, 131, 23, 65, 64, 25, 4, 53, 140, 72, 67, 106, 153, 101, 152, 59, 75, 94, 62, 116, 159, 41, 81, 73, 95, 18, 80, 114, 30, 12, 91, 113, 145, 79, 82, 176, 111, 157, 31, 83, 112, 14, 27, 146, 136, 127, 148, 45, 134, 43, 115, 166, 19, 51, 121, 104, 109, 158, 6, 147, 93, 50, 123, 52, 90, 103, 56, 117, 156, 49, 92, 164, 169, 15, 42, 55, 78, 162, 48, 77, 179, 71, 57, 70, 154, 0, 170, 132, 16, 143, 181, 58, 20, 7, 86, 5, 128, 118, 173, 44, 142, 168, 144, 163, 97, 39, 124, 47, 37, 102, 38, 76, 133, 151, 183, 33, 178, 60, 138, 171, 120, 122, 87, 88, 165, 10, 74, 17, 155, 29, 100, 126, 125, 21, 61, 68, 98, 141, 32, 13, 36, 69, 180, 174, 54, 167, 161, 108, 35, 137, 24, 149, 99, 182, 26, 85, 8, 175, 89, 40, 63, 84, 177, 107, 139, 150, 96, 11, 2, 119, 9, 129, 172, 28, 130, 184, 22, 46, 34, 110]

==> h2-631-sot-c-o5.out <==
[141, 133, 110, 146, 172, 52, 59, 104, 125, 82, 61, 90, 114, 107, 34, 30, 76, 64, 36, 113, 178, 159, 11, 79, 69, 94, 39, 81, 68, 55, 140, 33, 43, 102, 115, 180, 105, 112, 166, 165, 132, 123, 7, 19, 124, 44, 77, 151, 57, 109, 148, 97, 29, 182, 181, 169, 108, 179, 83, 75, 176, 38, 3, 13, 136, 131, 27, 40, 167, 95, 138, 144, 127, 70, 170, 100, 67, 160, 175, 101, 118, 85, 177, 48, 23, 145, 134, 46, 37, 171, 91, 163, 26, 15, 135, 53, 8, 147, 9, 63, 161, 129, 126, 32, 157, 74, 47, 88, 51, 93, 158, 137, 16, 71, 122, 92, 56, 99, 60, 111, 143, 139, 121, 164, 20, 73, 80, 28, 10, 21, 152, 66, 149, 4, 119, 2, 35, 128, 174, 62, 72, 84, 18, 154, 98, 12, 14, 103, 162, 58, 45, 96, 5, 87, 173, 78, 65, 168, 17, 155, 130, 31, 89, 0, 142, 24, 183, 50, 86, 153, 150, 156, 117, 25, 22, 106, 41, 54, 49, 116, 6, 1, 184, 42, 120]


==> anc/logarithm/H2_631g/h2_631_slater_fot.txt <==
==> h2-631-r-o1.out <==
[71, 36, 28, 1, 51, 46, 32, 40, 70, 35, 58, 5, 55, 74, 59, 39, 14, 63, 49, 11, 8, 66, 72, 84, 53, 67, 2, 15, 31, 16, 85, 60, 73, 57, 42, 9, 13, 76, 75, 68, 83, 80, 47, 79, 50, 6, 88, 77, 86, 3, 23, 82, 43, 45, 12, 69, 78, 62, 25, 33, 64, 7, 30, 44, 87, 26, 29, 38, 34, 37, 10, 20, 56, 41, 18, 0, 24, 65, 52, 4, 48, 22, 61, 19, 81, 17, 54, 27, 21]

==> h2-631-r-o2.out <==
[11, 5, 7, 86, 70, 51, 82, 40, 16, 63, 58, 15, 39, 50, 23, 24, 9, 21, 36, 83, 20, 64, 53, 32, 22, 33, 38, 55, 71, 87, 72, 35, 88, 30, 2, 77, 76, 43, 44, 13, 27, 69, 1, 46, 0, 66, 26, 57, 80, 42, 60, 45, 17, 67, 47, 12, 62, 6, 52, 19, 14, 81, 49, 25, 79, 85, 4, 18, 74, 54, 29, 8, 10, 78, 75, 73, 41, 59, 48, 68, 37, 3, 31, 65, 56, 84, 34, 61, 28]

==> h2-631-r-o3.out <==
[24, 85, 81, 31, 74, 51, 83, 34, 40, 65, 1, 88, 49, 58, 68, 7, 54, 63, 11, 64, 15, 56, 3, 22, 44, 66, 36, 16, 45, 21, 13, 19, 20, 55, 2, 28, 59, 0, 33, 18, 73, 32, 9, 6, 17, 52, 79, 80, 10, 50, 67, 70, 12, 41, 43, 39, 77, 69, 48, 61, 53, 72, 82, 46, 71, 23, 78, 57, 14, 60, 4, 87, 47, 29, 86, 5, 25, 30, 27, 8, 42, 62, 35, 75, 84, 26, 76, 38, 37]

==> h2-631-r-o4.out <==
[43, 0, 49, 8, 61, 80, 84, 51, 67, 85, 9, 35, 83, 4, 42, 74, 76, 20, 54, 18, 50, 46, 69, 25, 53, 56, 78, 11, 15, 5, 60, 79, 6, 55, 22, 64, 86, 7, 12, 37, 2, 58, 47, 45, 3, 44, 14, 63, 70, 75, 65, 17, 71, 21, 48, 38, 26, 1, 62, 81, 24, 57, 19, 31, 39, 73, 88, 27, 33, 36, 66, 41, 77, 59, 30, 87, 52, 32, 10, 16, 40, 34, 68, 72, 28, 13, 82, 29, 23]

==> h2-631-r-o5.out <==
[69, 32, 87, 84, 83, 54, 55, 67, 43, 66, 12, 34, 45, 78, 86, 52, 35, 82, 11, 62, 14, 31, 22, 50, 24, 77, 17, 65, 53, 19, 3, 40, 70, 0, 48, 5, 72, 38, 58, 30, 63, 41, 7, 46, 26, 4, 16, 88, 57, 64, 59, 75, 51, 42, 18, 39, 73, 8, 10, 6, 81, 29, 15, 23, 76, 68, 1, 21, 28, 27, 56, 85, 36, 49, 60, 13, 33, 37, 25, 80, 2, 47, 79, 74, 9, 61, 44, 71, 20]


==> anc/logarithm/H2_631g/h2_631_slater_sot.txt <==
==> h2-631-sot-r-o1.out <==
[58, 53, 67, 18, 38, 41, 63, 15, 73, 5, 54, 22, 10, 78, 43, 61, 52, 6, 12, 83, 44, 36, 88, 72, 50, 26, 51, 42, 87, 77, 46, 21, 25, 4, 7, 28, 84, 9, 81, 65, 59, 33, 34, 17, 60, 2, 40, 82, 3, 86, 76, 35, 49, 47, 66, 0, 24, 37, 79, 68, 64, 85, 45, 20, 74, 69, 13, 8, 1, 14, 29, 56, 75, 48, 55, 31, 62, 30, 32, 80, 27, 71, 39, 57, 19, 11, 16, 70, 23]

==> h2-631-sot-r-o2.out <==
[49, 56, 76, 58, 18, 5, 4, 14, 55, 60, 59, 39, 34, 15, 7, 84, 11, 72, 13, 51, 63, 3, 21, 52, 10, 87, 8, 12, 33, 6, 24, 71, 44, 53, 31, 17, 66, 79, 38, 54, 70, 2, 46, 22, 23, 28, 1, 67, 37, 82, 81, 16, 32, 77, 62, 64, 20, 68, 19, 47, 65, 69, 35, 43, 74, 45, 80, 57, 61, 50, 85, 9, 30, 78, 86, 0, 25, 88, 36, 83, 73, 40, 75, 42, 41, 27, 26, 29, 48]

==> h2-631-sot-r-o3.out <==
[26, 48, 7, 28, 87, 85, 84, 70, 44, 15, 53, 35, 80, 34, 88, 69, 1, 24, 45, 79, 9, 58, 5, 81, 78, 56, 32, 46, 66, 36, 71, 3, 59, 10, 0, 19, 20, 22, 63, 47, 42, 16, 57, 12, 67, 61, 74, 21, 83, 37, 73, 52, 14, 6, 41, 75, 54, 4, 51, 64, 38, 18, 76, 13, 2, 60, 77, 39, 49, 55, 25, 86, 40, 8, 33, 43, 27, 62, 11, 68, 65, 30, 50, 72, 29, 82, 31, 17, 23]

==> h2-631-sot-r-o4.out <==
[56, 30, 77, 85, 39, 38, 81, 78, 75, 29, 22, 63, 67, 55, 45, 52, 16, 41, 6, 51, 70, 28, 40, 72, 49, 20, 73, 5, 43, 34, 4, 14, 69, 84, 18, 71, 12, 7, 17, 74, 80, 58, 68, 37, 24, 21, 59, 88, 0, 76, 48, 79, 86, 9, 10, 61, 57, 44, 60, 35, 15, 50, 1, 64, 83, 27, 11, 25, 19, 42, 87, 2, 8, 65, 13, 26, 36, 82, 62, 47, 66, 33, 54, 32, 53, 46, 3, 31, 23]

==> h2-631-sot-r-o5.out <==
[52, 72, 63, 17, 79, 77, 5, 73, 76, 12, 16, 81, 68, 38, 33, 82, 86, 2, 0, 8, 18, 57, 85, 83, 78, 45, 25, 40, 61, 41, 59, 49, 80, 47, 51, 4, 66, 70, 56, 19, 22, 53, 10, 32, 42, 31, 13, 28, 69, 36, 21, 65, 24, 75, 30, 87, 39, 64, 1, 71, 84, 74, 34, 88, 54, 29, 6, 55, 26, 43, 7, 3, 23, 14, 58, 20, 9, 27, 48, 62, 35, 11, 50, 67, 44, 37, 15, 60, 46]


==> anc/logarithm/H2_ccpvdz/h2_cc_csf_fot.txt <==
==> h2-cc-fot-s2-o1.out <==
[74, 38, 10, 55, 76, 79, 21, 63, 54, 37, 116, 57, 0, 60, 33, 17, 12, 53, 91, 83, 93, 2, 66, 50, 113, 29, 19, 47, 23, 82, 49, 115, 75, 117, 78, 77, 34, 25, 96, 108, 72, 95, 80, 8, 5, 107, 36, 67, 56, 62, 58, 52, 118, 114, 14, 87, 3, 51, 15, 101, 61, 104, 24, 39, 42, 90, 64, 16, 102, 40, 31, 106, 26, 110, 11, 81, 119, 30, 69, 48, 71, 103, 41, 111, 89, 98, 88, 97, 28, 109, 85, 70, 43, 68, 100, 35, 18, 27, 32, 4, 9, 45, 94, 6, 44, 105, 99, 7, 84, 73, 59, 20, 112, 92, 1, 22, 13, 46, 65, 86]

==> h2-cc-fot-s2-o2.out <==
[91, 94, 14, 62, 118, 20, 82, 24, 93, 52, 119, 81, 21, 46, 0, 77, 50, 43, 112, 63, 102, 7, 117, 64, 56, 89, 51, 72, 25, 79, 83, 16, 108, 9, 88, 71, 109, 73, 1, 34, 27, 61, 75, 18, 97, 35, 38, 30, 22, 2, 26, 84, 49, 44, 42, 19, 29, 12, 36, 67, 101, 87, 95, 74, 58, 115, 116, 110, 86, 53, 59, 37, 13, 96, 111, 76, 113, 99, 45, 106, 33, 6, 85, 90, 69, 103, 41, 68, 80, 98, 65, 92, 114, 17, 28, 66, 8, 107, 10, 31, 11, 5, 78, 60, 100, 3, 54, 40, 104, 70, 32, 23, 57, 15, 105, 39, 4, 48, 47, 55]

==> h2-cc-fot-s2-o3.out <==
[78, 116, 40, 1, 38, 93, 2, 100, 99, 21, 60, 42, 63, 39, 115, 20, 72, 105, 8, 88, 56, 110, 13, 106, 29, 32, 97, 68, 84, 95, 58, 103, 3, 85, 112, 14, 9, 118, 27, 4, 41, 54, 82, 114, 52, 19, 7, 11, 73, 83, 22, 71, 47, 35, 90, 43, 46, 45, 113, 70, 102, 6, 12, 67, 62, 55, 48, 25, 33, 92, 61, 26, 107, 37, 0, 98, 44, 77, 17, 81, 69, 74, 80, 101, 75, 50, 15, 10, 79, 96, 31, 16, 34, 23, 30, 66, 119, 53, 87, 24, 91, 108, 49, 89, 36, 64, 59, 76, 28, 57, 109, 104, 18, 111, 86, 51, 65, 94, 5, 117]

==> h2-cc-fot-s2-o4.out <==
[53, 95, 118, 117, 102, 46, 22, 6, 88, 61, 109, 16, 98, 112, 27, 28, 57, 111, 54, 33, 115, 36, 31, 38, 56, 100, 83, 44, 1, 29, 74, 30, 78, 24, 73, 63, 10, 9, 43, 116, 96, 42, 89, 8, 15, 104, 52, 49, 58, 21, 108, 105, 101, 84, 59, 45, 94, 7, 41, 18, 55, 35, 85, 106, 0, 48, 81, 19, 91, 47, 113, 2, 65, 82, 64, 20, 50, 79, 86, 80, 39, 72, 12, 107, 11, 119, 77, 76, 87, 71, 23, 51, 17, 13, 69, 103, 37, 97, 75, 93, 92, 32, 34, 25, 90, 5, 14, 99, 114, 4, 26, 66, 67, 62, 68, 40, 110, 70, 60, 3]

==> h2-cc-fot-s2-o5.out <==
[53, 41, 37, 80, 108, 97, 102, 10, 31, 20, 47, 73, 25, 54, 29, 72, 19, 7, 48, 70, 103, 60, 32, 13, 26, 113, 105, 81, 30, 45, 89, 36, 46, 8, 96, 100, 24, 15, 69, 3, 99, 115, 0, 67, 35, 40, 44, 78, 109, 43, 17, 75, 39, 94, 5, 59, 76, 64, 63, 65, 28, 38, 9, 34, 82, 6, 50, 14, 33, 107, 85, 86, 21, 74, 11, 79, 101, 95, 16, 51, 55, 1, 58, 68, 4, 118, 116, 57, 91, 92, 111, 88, 42, 106, 77, 84, 90, 49, 98, 114, 2, 56, 27, 117, 52, 66, 22, 104, 62, 87, 23, 61, 18, 83, 12, 93, 110, 112, 71, 119]


==> anc/logarithm/H2_ccpvdz/h2_cc_csf_sot.txt <==
==> h2-cc-sot-s2-o1.out <==
[85, 94, 25, 83, 26, 113, 10, 39, 81, 43, 40, 44, 5, 33, 37, 6, 9, 70, 11, 100, 24, 29, 106, 115, 34, 46, 111, 88, 22, 103, 79, 27, 41, 108, 13, 65, 48, 36, 56, 32, 73, 60, 99, 76, 61, 78, 101, 77, 28, 7, 42, 91, 3, 2, 16, 105, 51, 14, 82, 50, 75, 62, 17, 96, 93, 59, 54, 31, 72, 116, 112, 0, 114, 86, 117, 74, 119, 97, 104, 71, 55, 92, 12, 53, 8, 23, 118, 52, 63, 4, 90, 89, 1, 80, 68, 49, 15, 47, 58, 98, 107, 67, 20, 38, 57, 69, 109, 87, 102, 45, 35, 95, 110, 21, 66, 64, 18, 30, 19, 84]

==> h2-cc-sot-s2-o2.out <==
[92, 42, 30, 33, 109, 31, 0, 95, 35, 44, 47, 38, 13, 107, 28, 12, 80, 41, 111, 73, 89, 58, 79, 59, 52, 93, 65, 32, 19, 72, 117, 46, 16, 68, 87, 26, 113, 112, 63, 37, 36, 105, 88, 116, 64, 49, 11, 21, 7, 50, 114, 18, 48, 70, 10, 75, 62, 97, 24, 69, 55, 2, 60, 119, 118, 67, 29, 23, 98, 103, 78, 115, 15, 3, 94, 61, 106, 110, 84, 102, 45, 99, 83, 34, 54, 71, 53, 74, 85, 82, 4, 57, 51, 90, 22, 81, 25, 100, 20, 1, 101, 108, 86, 40, 96, 5, 104, 76, 9, 17, 6, 14, 77, 8, 27, 91, 56, 43, 66, 39]

==> h2-cc-sot-s2-o3.out <==
[14, 20, 29, 17, 79, 16, 84, 87, 80, 41, 63, 98, 52, 112, 102, 82, 89, 67, 47, 33, 32, 111, 5, 90, 1, 31, 91, 85, 43, 61, 26, 109, 30, 99, 54, 18, 101, 70, 105, 108, 55, 42, 116, 9, 72, 66, 103, 115, 37, 106, 92, 36, 49, 46, 12, 94, 65, 23, 50, 96, 114, 88, 53, 34, 24, 60, 75, 28, 113, 22, 0, 19, 45, 78, 2, 97, 73, 39, 119, 81, 15, 117, 40, 71, 13, 77, 83, 4, 104, 48, 56, 3, 100, 57, 93, 6, 38, 64, 51, 8, 69, 95, 59, 27, 7, 86, 118, 68, 11, 35, 110, 107, 10, 62, 58, 76, 25, 44, 74, 21]

==> h2-cc-sot-s2-o4.out <==
[13, 83, 41, 73, 91, 108, 84, 82, 43, 33, 101, 66, 68, 38, 109, 97, 16, 88, 5, 4, 7, 34, 86, 9, 52, 71, 25, 18, 72, 87, 64, 10, 36, 75, 2, 23, 98, 11, 0, 104, 6, 79, 107, 30, 74, 81, 39, 35, 96, 80, 58, 32, 56, 110, 57, 51, 59, 78, 3, 100, 113, 95, 46, 116, 102, 111, 29, 27, 49, 92, 40, 24, 89, 20, 119, 93, 44, 70, 8, 45, 53, 15, 94, 21, 85, 42, 22, 63, 103, 17, 67, 12, 90, 31, 37, 14, 50, 105, 26, 99, 54, 47, 117, 19, 115, 55, 62, 118, 61, 1, 77, 76, 48, 112, 65, 106, 114, 69, 60, 28]

==> h2-cc-sot-s2-o5.out <==
[86, 54, 21, 78, 55, 28, 18, 118, 49, 83, 113, 52, 2, 104, 99, 20, 43, 85, 111, 56, 36, 112, 81, 92, 103, 41, 60, 6, 24, 1, 97, 31, 73, 22, 64, 35, 14, 106, 77, 51, 79, 72, 46, 17, 59, 30, 3, 19, 32, 93, 96, 95, 16, 33, 58, 53, 7, 115, 66, 105, 87, 48, 8, 47, 65, 29, 26, 100, 98, 71, 109, 45, 89, 0, 74, 62, 102, 12, 69, 101, 108, 40, 67, 44, 63, 57, 15, 110, 82, 61, 84, 39, 34, 42, 76, 23, 9, 38, 114, 13, 80, 117, 91, 90, 75, 27, 119, 11, 50, 107, 10, 25, 68, 4, 70, 116, 5, 88, 37, 94]


==> anc/logarithm/H2_ccpvdz/h2_cc_qubit_fot.txt <==
==> h2-cc-c-o1.out <==
[410, 458, 37, 310, 358, 655, 440, 808, 394, 420, 903, 246, 189, 328, 371, 738, 508, 403, 319, 606, 892, 917, 792, 822, 289, 787, 286, 727, 264, 497, 607, 131, 850, 666, 476, 337, 383, 158, 387, 248, 288, 79, 622, 815, 695, 249, 728, 751, 297, 899, 509, 908, 25, 211, 823, 9, 501, 721, 198, 649, 597, 236, 511, 580, 896, 256, 722, 141, 625, 143, 412, 898, 591, 675, 831, 535, 261, 30, 469, 696, 681, 673, 116, 781, 187, 545, 827, 170, 631, 759, 805, 485, 544, 650, 677, 877, 500, 439, 356, 626, 221, 169, 911, 616, 715, 467, 697, 74, 145, 628, 369, 891, 41, 404, 209, 421, 340, 408, 701, 430, 860, 419, 775, 710, 471, 772, 454, 344, 1, 300, 405, 43, 232, 204, 742, 833, 72, 295, 645, 731, 600, 77, 664, 602, 385, 902, 455, 123, 372, 219, 294, 12, 518, 913, 774, 853, 309, 240, 160, 807, 31, 386, 63, 761, 73, 181, 858, 91, 714, 324, 763, 330, 226, 132, 251, 723, 752, 436, 552, 174, 601, 24, 789, 897, 429, 639, 718, 534, 791, 368, 604, 303, 154, 201, 70, 422, 754, 492, 413, 560, 490, 780, 725, 418, 428, 484, 301, 842, 683, 401, 442, 513, 581, 582, 735, 172, 230, 384, 522, 296, 682, 487, 56, 138, 491, 795, 667, 566, 617, 164, 325, 546, 874, 839, 909, 175, 166, 222, 565, 398, 223, 179, 862, 190, 799, 444, 71, 194, 217, 347, 149, 48, 213, 541, 60, 543, 20, 590, 40, 884, 703, 380, 568, 576, 191, 0, 379, 586, 417, 259, 523, 367, 768, 215, 334, 620, 173, 814, 478, 764, 557, 642, 443, 848, 786, 257, 629, 346, 588, 879, 348, 323, 365, 687, 95, 510, 11, 798, 224, 745, 611, 133, 700, 573, 287, 658, 129, 882, 711, 435, 57, 888, 52, 17, 905, 688, 835, 115, 321, 378, 451, 530, 53, 433, 388, 470, 171, 255, 54, 411, 176, 126, 702, 679, 562, 313, 64, 396, 854, 102, 214, 846, 855, 654, 250, 245, 680, 409, 553, 461, 351, 464, 167, 876, 93, 266, 350, 895, 35, 595, 206, 708, 709, 849, 136, 740, 233, 200, 554, 481, 811, 61, 42, 547, 672, 307, 512, 147, 62, 106, 349, 550, 533, 55, 669, 653, 633, 162, 46, 872, 758, 505, 529, 771, 836, 493, 890, 694, 84, 571, 830, 395, 592, 717, 39, 448, 49, 719, 623, 462, 910, 180, 320, 647, 514, 195, 196, 494, 783, 381, 453, 373, 282, 272, 304, 489, 548, 564, 865, 640, 227, 280, 475, 104, 2, 407, 635, 400, 612, 749, 726, 151, 241, 375, 856, 155, 685, 80, 609, 38, 537, 87, 750, 832, 594, 18, 482, 302, 276, 826, 311, 641, 468, 665, 630, 549, 777, 818, 561, 281, 524, 638, 521, 651, 660, 748, 690, 532, 66, 177, 480, 912, 659, 279, 78, 788, 437, 58, 263, 370, 900, 840, 85, 577, 283, 753, 342, 161, 212, 362, 885, 391, 621, 716, 355, 354, 757, 693, 268, 389, 229, 656, 16, 101, 610, 237, 75, 124, 893, 615, 778, 234, 743, 864, 762, 452, 907, 184, 122, 27, 273, 67, 186, 427, 239, 502, 338, 724, 111, 841, 618, 86, 157, 809, 834, 819, 82, 103, 376, 327, 118, 128, 918, 540, 747, 852, 596, 527, 110, 97, 843, 901, 657, 838, 81, 402, 704, 336, 100, 790, 652, 434, 575, 755, 258, 203, 784, 450, 526, 112, 299, 906, 208, 244, 65, 574, 225, 668, 28, 188, 364, 22, 861, 89, 477, 117, 353, 47, 185, 663, 603, 496, 357, 59, 744, 637, 148, 426, 33, 446, 773, 847, 812, 359, 867, 366, 869, 692, 68, 803, 796, 881, 333, 34, 290, 585, 517, 699, 914, 252, 706, 486, 569, 19, 199, 44, 643, 130, 207, 140, 767, 197, 542, 374, 431, 88, 627, 267, 293, 499, 113, 648, 785, 438, 736, 135, 308, 242, 733, 507, 125, 634, 8, 26, 689, 829, 14, 415, 32, 269, 108, 285, 563, 504, 729, 551, 570, 863, 824, 825, 857, 598, 691, 821, 159, 306, 449, 423, 519, 36, 109, 904, 837, 3, 456, 316, 134, 770, 473, 684, 317, 182, 98, 270, 150, 414, 674, 29, 915, 315, 152, 392, 326, 332, 624, 278, 779, 816, 878, 794, 243, 466, 318, 445, 4, 817, 322, 503, 341, 274, 156, 235, 793, 769, 7, 555, 538, 720, 90, 360, 146, 335, 746, 142, 713, 107, 844, 584, 875, 292, 363, 559, 424, 515, 298, 153, 216, 5, 741, 868, 520, 397, 432, 277, 275, 331, 127, 361, 416, 119, 271, 800, 284, 776, 806, 495, 254, 804, 202, 686, 192, 678, 593, 536, 797, 457, 139, 210, 756, 670, 705, 525, 671, 608, 632, 810, 393, 802, 866, 516, 579, 6, 165, 13, 589, 265, 144, 859, 558, 556, 69, 314, 163, 406, 92, 390, 238, 732, 676, 916, 178, 886, 488, 10, 578, 121, 820, 329, 345, 870, 460, 539, 506, 312, 137, 253, 801, 120, 183, 479, 765, 339, 193, 880, 114, 76, 23, 352, 730, 531, 247, 51, 483, 472, 599, 734, 883, 474, 889, 447, 218, 845, 828, 782, 587, 399, 83, 737, 894, 168, 382, 661, 205, 712, 707, 698, 425, 567, 636, 605, 851, 441, 377, 766, 739, 887, 15, 99, 343, 21, 459, 220, 613, 873, 646, 262, 662, 583, 260, 871, 96, 614, 105, 619, 305, 94, 760, 465, 528, 813, 572, 50, 291, 463, 498, 231, 45, 644, 228]

==> h2-cc-c-o2.out <==
[81, 430, 151, 569, 520, 572, 281, 607, 209, 97, 263, 127, 122, 384, 383, 459, 471, 473, 23, 663, 16, 170, 228, 243, 22, 754, 380, 411, 201, 195, 878, 526, 580, 21, 604, 761, 106, 735, 769, 714, 385, 460, 734, 795, 24, 176, 298, 48, 79, 486, 801, 799, 101, 524, 88, 635, 875, 188, 239, 196, 846, 896, 512, 868, 370, 688, 440, 100, 865, 131, 362, 56, 740, 487, 366, 679, 476, 155, 402, 557, 779, 431, 233, 835, 756, 716, 427, 681, 326, 367, 879, 522, 744, 563, 642, 870, 173, 645, 582, 682, 500, 214, 815, 390, 324, 723, 472, 506, 800, 449, 787, 143, 656, 661, 395, 85, 350, 310, 133, 203, 886, 72, 213, 18, 658, 694, 304, 392, 376, 41, 284, 657, 529, 555, 853, 701, 262, 871, 877, 40, 777, 117, 609, 66, 550, 141, 536, 514, 852, 509, 705, 669, 575, 559, 182, 11, 780, 633, 503, 314, 287, 591, 410, 212, 893, 369, 568, 328, 398, 8, 837, 435, 525, 711, 910, 289, 311, 831, 653, 349, 403, 630, 540, 154, 27, 494, 329, 855, 906, 417, 238, 373, 791, 753, 130, 908, 9, 593, 599, 456, 409, 358, 610, 95, 248, 276, 467, 377, 19, 4, 533, 685, 206, 116, 518, 674, 648, 869, 903, 493, 489, 775, 598, 717, 796, 843, 708, 517, 198, 140, 152, 305, 772, 241, 215, 77, 888, 718, 414, 51, 902, 168, 616, 827, 771, 325, 207, 481, 351, 218, 809, 291, 33, 84, 501, 892, 178, 45, 820, 171, 508, 232, 260, 312, 408, 687, 35, 371, 86, 567, 706, 904, 834, 166, 428, 872, 913, 733, 270, 614, 724, 703, 318, 251, 463, 32, 115, 746, 42, 346, 296, 686, 165, 495, 255, 531, 192, 530, 193, 863, 82, 347, 345, 269, 306, 44, 76, 727, 300, 191, 759, 876, 30, 153, 457, 504, 174, 484, 637, 279, 295, 915, 528, 784, 65, 253, 894, 299, 698, 112, 731, 447, 391, 866, 303, 597, 250, 339, 757, 825, 461, 538, 786, 721, 492, 745, 728, 562, 105, 804, 565, 150, 230, 505, 916, 911, 43, 288, 124, 158, 379, 912, 220, 737, 237, 442, 900, 34, 611, 830, 160, 190, 393, 202, 812, 372, 333, 691, 144, 67, 119, 353, 566, 474, 585, 103, 839, 819, 197, 135, 646, 613, 544, 732, 824, 60, 808, 488, 187, 743, 584, 480, 623, 730, 617, 764, 26, 589, 553, 113, 425, 99, 64, 290, 394, 574, 319, 496, 741, 148, 776, 552, 189, 884, 833, 651, 364, 375, 308, 798, 322, 618, 247, 547, 822, 355, 184, 38, 356, 662, 762, 142, 147, 649, 455, 360, 785, 123, 246, 541, 699, 665, 817, 15, 811, 266, 267, 807, 712, 224, 619, 882, 502, 590, 315, 186, 469, 205, 208, 68, 302, 129, 603, 860, 897, 700, 521, 615, 692, 861, 271, 578, 49, 93, 17, 836, 272, 823, 240, 840, 386, 587, 874, 282, 401, 332, 348, 334, 316, 605, 47, 441, 453, 446, 335, 523, 226, 666, 542, 448, 867, 71, 222, 450, 78, 571, 323, 828, 120, 223, 890, 98, 537, 63, 432, 594, 672, 229, 850, 596, 157, 636, 444, 549, 621, 20, 378, 789, 695, 277, 387, 849, 264, 219, 595, 510, 365, 357, 368, 404, 774, 720, 217, 2, 421, 420, 261, 134, 914, 792, 829, 126, 58, 313, 200, 887, 336, 573, 715, 640, 483, 676, 918, 851, 750, 592, 581, 707, 28, 70, 118, 185, 794, 475, 905, 75, 46, 53, 626, 546, 600, 183, 816, 556, 236, 434, 245, 638, 5, 73, 415, 781, 438, 225, 535, 221, 760, 327, 862, 628, 252, 713, 132, 889, 156, 748, 169, 293, 826, 684, 110, 845, 468, 407, 805, 211, 337, 765, 719, 726, 69, 532, 612, 108, 490, 485, 54, 677, 406, 343, 670, 273, 50, 515, 320, 660, 341, 6, 424, 163, 770, 180, 397, 464, 498, 880, 381, 564, 265, 844, 451, 283, 643, 175, 338, 680, 396, 883, 631, 802, 57, 579, 109, 433, 899, 848, 280, 671, 577, 466, 452, 803, 898, 61, 499, 458, 647, 832, 399, 710, 519, 429, 752, 145, 405, 654, 588, 768, 907, 439, 696, 783, 437, 479, 560, 231, 128, 87, 742, 274, 788, 330, 275, 164, 294, 693, 74, 842, 917, 470, 418, 382, 739, 39, 177, 344, 309, 690, 704, 554, 413, 622, 838, 859, 755, 91, 37, 90, 307, 821, 586, 511, 667, 363, 678, 249, 227, 149, 747, 465, 749, 620, 901, 257, 80, 639, 89, 625, 55, 181, 627, 477, 655, 697, 629, 548, 244, 194, 29, 13, 419, 59, 841, 608, 583, 857, 797, 359, 443, 873, 881, 767, 179, 909, 125, 374, 199, 516, 234, 482, 478, 297, 31, 321, 814, 673, 539, 96, 709, 534, 683, 854, 497, 25, 400, 138, 278, 652, 92, 286, 818, 790, 543, 3, 167, 36, 491, 256, 445, 641, 12, 235, 736, 83, 558, 725, 462, 891, 527, 644, 242, 216, 606, 111, 114, 254, 159, 121, 454, 624, 601, 751, 354, 738, 810, 172, 793, 561, 659, 426, 632, 107, 412, 0, 62, 664, 782, 722, 340, 436, 689, 813, 292, 847, 7, 650, 895, 858, 268, 342, 778, 758, 317, 806, 361, 210, 864, 763, 702, 94, 416, 52, 545, 570, 162, 389, 513, 301, 137, 102, 146, 576, 602, 331, 885, 352, 773, 423, 104, 634, 507, 766, 258, 259, 14, 388, 729, 204, 422, 675, 856, 1, 139, 136, 285, 551, 668, 161, 10]

==> h2-cc-c-o3.out <==
[181, 752, 320, 731, 885, 522, 314, 380, 371, 681, 611, 358, 792, 170, 865, 4, 71, 473, 772, 918, 810, 824, 421, 595, 26, 344, 892, 119, 129, 745, 158, 242, 853, 34, 500, 442, 691, 639, 730, 360, 145, 433, 533, 121, 98, 128, 407, 310, 699, 641, 554, 878, 230, 24, 144, 199, 5, 201, 138, 814, 411, 76, 236, 410, 628, 328, 858, 467, 176, 456, 366, 375, 215, 63, 130, 156, 488, 333, 890, 35, 820, 404, 766, 703, 88, 238, 261, 155, 307, 692, 504, 821, 647, 716, 812, 813, 654, 855, 675, 650, 84, 562, 64, 266, 351, 73, 677, 282, 519, 894, 451, 901, 907, 582, 610, 784, 492, 193, 47, 149, 284, 629, 846, 132, 863, 325, 32, 46, 861, 116, 605, 224, 682, 463, 520, 265, 53, 217, 688, 774, 413, 535, 347, 229, 9, 608, 805, 725, 19, 211, 250, 483, 436, 897, 210, 112, 408, 398, 910, 661, 870, 710, 552, 50, 912, 402, 530, 474, 318, 101, 875, 900, 143, 52, 103, 153, 617, 175, 818, 466, 670, 701, 124, 342, 187, 146, 851, 353, 134, 732, 140, 269, 275, 416, 509, 294, 687, 733, 843, 735, 317, 891, 833, 277, 227, 648, 51, 298, 573, 136, 683, 800, 258, 620, 720, 206, 524, 510, 577, 257, 125, 182, 747, 16, 335, 184, 113, 127, 822, 627, 694, 55, 452, 424, 252, 481, 877, 60, 490, 44, 585, 272, 567, 607, 33, 484, 838, 378, 714, 857, 480, 579, 609, 708, 659, 340, 739, 748, 768, 292, 205, 542, 385, 300, 68, 498, 836, 305, 839, 642, 109, 209, 539, 825, 168, 873, 301, 397, 758, 7, 698, 152, 491, 97, 438, 259, 225, 529, 405, 534, 755, 185, 905, 352, 512, 686, 734, 3, 806, 764, 13, 643, 563, 486, 462, 453, 767, 256, 40, 312, 729, 368, 779, 414, 856, 914, 632, 264, 587, 49, 844, 908, 619, 896, 221, 194, 848, 503, 528, 721, 804, 569, 254, 343, 332, 760, 441, 736, 684, 27, 662, 204, 279, 104, 807, 396, 41, 91, 584, 36, 590, 379, 172, 29, 354, 319, 102, 122, 576, 696, 860, 549, 645, 118, 306, 790, 245, 67, 208, 100, 82, 278, 247, 276, 412, 48, 191, 394, 25, 65, 58, 69, 273, 430, 899, 913, 337, 56, 762, 537, 893, 514, 574, 281, 114, 786, 422, 719, 327, 671, 902, 882, 917, 475, 770, 478, 493, 280, 86, 2, 232, 744, 37, 756, 726, 572, 57, 376, 793, 717, 262, 785, 18, 213, 38, 22, 550, 775, 516, 399, 450, 8, 315, 636, 302, 178, 565, 815, 164, 326, 419, 602, 541, 373, 871, 240, 274, 778, 594, 879, 808, 864, 345, 556, 847, 383, 458, 477, 1, 604, 92, 656, 461, 742, 715, 906, 667, 387, 727, 202, 323, 469, 540, 468, 817, 17, 511, 135, 289, 195, 508, 740, 157, 180, 89, 454, 827, 523, 457, 624, 361, 485, 0, 615, 62, 633, 669, 622, 426, 880, 77, 482, 724, 427, 771, 108, 267, 434, 850, 728, 263, 559, 253, 110, 197, 43, 370, 749, 183, 489, 886, 830, 395, 674, 440, 117, 596, 393, 406, 575, 174, 339, 797, 388, 418, 571, 364, 713, 598, 297, 553, 70, 105, 286, 14, 876, 837, 308, 163, 895, 331, 31, 189, 613, 349, 401, 96, 311, 651, 616, 911, 543, 148, 689, 546, 15, 384, 743, 781, 381, 93, 330, 90, 400, 849, 80, 350, 429, 21, 592, 672, 219, 796, 465, 560, 916, 568, 334, 578, 417, 638, 640, 81, 139, 909, 583, 867, 133, 842, 791, 249, 823, 296, 600, 862, 356, 495, 803, 355, 693, 518, 625, 95, 788, 137, 74, 564, 759, 6, 270, 532, 499, 505, 382, 214, 479, 702, 597, 695, 652, 470, 472, 459, 841, 126, 78, 372, 668, 614, 723, 612, 898, 589, 220, 673, 295, 329, 374, 251, 159, 666, 439, 288, 664, 154, 591, 623, 111, 428, 637, 377, 777, 551, 161, 290, 471, 787, 42, 496, 341, 889, 420, 606, 207, 285, 61, 260, 255, 233, 828, 392, 769, 425, 99, 763, 357, 635, 66, 45, 513, 663, 391, 190, 386, 599, 369, 718, 131, 186, 200, 697, 443, 525, 773, 222, 881, 658, 54, 389, 241, 218, 446, 586, 167, 634, 845, 324, 179, 147, 447, 415, 198, 754, 517, 712, 798, 336, 12, 653, 603, 107, 79, 313, 150, 437, 497, 705, 536, 160, 239, 741, 166, 655, 750, 231, 235, 403, 431, 789, 831, 883, 59, 570, 28, 39, 707, 630, 765, 884, 621, 237, 685, 223, 423, 854, 904, 367, 832, 852, 646, 476, 835, 449, 593, 30, 188, 874, 246, 244, 165, 460, 746, 819, 226, 171, 192, 722, 544, 558, 657, 826, 811, 444, 365, 816, 557, 531, 515, 141, 869, 538, 802, 445, 709, 494, 757, 566, 464, 776, 753, 455, 678, 868, 346, 581, 448, 299, 248, 794, 212, 506, 501, 20, 106, 123, 303, 795, 631, 120, 115, 432, 72, 526, 83, 304, 321, 665, 390, 293, 829, 283, 872, 348, 291, 706, 177, 228, 555, 561, 521, 196, 23, 618, 888, 527, 809, 601, 507, 679, 316, 644, 287, 887, 626, 903, 268, 711, 547, 322, 435, 10, 162, 866, 94, 243, 203, 783, 502, 271, 700, 761, 782, 11, 840, 362, 690, 660, 588, 738, 234, 799, 751, 85, 859, 545, 173, 363, 151, 487, 680, 87, 409, 737, 834, 649, 338, 309, 704, 216, 801, 676, 580, 915, 169, 75, 142, 359, 780, 548]

==> h2-cc-c-o4.out <==
[117, 344, 859, 572, 599, 258, 500, 827, 840, 361, 12, 256, 67, 544, 148, 231, 580, 878, 471, 525, 233, 203, 674, 623, 68, 594, 917, 746, 217, 269, 282, 173, 229, 99, 561, 435, 284, 308, 79, 219, 701, 214, 841, 305, 838, 478, 160, 115, 260, 1, 303, 897, 362, 232, 426, 242, 775, 618, 86, 345, 69, 276, 278, 89, 323, 369, 293, 508, 689, 7, 436, 817, 754, 348, 797, 862, 259, 474, 306, 405, 202, 48, 178, 787, 846, 195, 457, 558, 407, 335, 318, 23, 717, 182, 596, 672, 752, 584, 31, 180, 586, 662, 427, 778, 215, 315, 687, 606, 213, 192, 387, 640, 762, 610, 794, 320, 759, 645, 439, 589, 373, 767, 517, 199, 3, 724, 177, 894, 911, 431, 615, 381, 800, 780, 221, 872, 252, 706, 17, 854, 204, 664, 26, 209, 137, 357, 393, 910, 648, 646, 292, 785, 18, 898, 850, 512, 530, 497, 891, 420, 735, 514, 605, 799, 450, 574, 10, 28, 324, 519, 453, 432, 813, 848, 736, 484, 540, 625, 262, 126, 463, 856, 863, 668, 812, 726, 502, 776, 573, 709, 571, 255, 582, 908, 112, 830, 537, 663, 723, 367, 32, 816, 491, 818, 265, 870, 823, 729, 144, 398, 692, 560, 14, 452, 636, 803, 760, 424, 165, 747, 419, 903, 43, 869, 598, 194, 155, 473, 5, 651, 657, 159, 150, 156, 346, 128, 97, 263, 789, 679, 737, 534, 481, 641, 807, 522, 332, 9, 330, 328, 809, 446, 271, 576, 705, 518, 179, 218, 55, 712, 738, 322, 713, 885, 388, 886, 539, 868, 498, 234, 153, 45, 440, 245, 175, 349, 371, 461, 146, 781, 421, 183, 447, 505, 11, 567, 133, 102, 62, 877, 521, 503, 784, 748, 24, 273, 455, 230, 235, 711, 379, 515, 296, 683, 504, 309, 340, 85, 400, 647, 378, 853, 507, 174, 394, 696, 409, 811, 171, 730, 741, 449, 786, 578, 39, 287, 63, 343, 644, 652, 418, 570, 649, 902, 603, 635, 619, 241, 661, 749, 151, 456, 414, 78, 123, 164, 56, 600, 40, 791, 581, 197, 66, 74, 700, 54, 429, 479, 755, 510, 527, 626, 92, 470, 882, 366, 888, 782, 549, 161, 317, 36, 72, 251, 116, 629, 313, 297, 516, 285, 353, 52, 716, 590, 881, 172, 73, 844, 350, 506, 342, 316, 77, 822, 51, 451, 25, 274, 136, 169, 94, 16, 715, 341, 733, 698, 298, 483, 887, 536, 270, 443, 237, 248, 740, 550, 541, 790, 670, 546, 47, 240, 325, 365, 206, 280, 266, 49, 390, 554, 277, 614, 114, 535, 119, 154, 750, 552, 212, 734, 0, 665, 225, 634, 166, 131, 555, 228, 834, 826, 495, 795, 268, 157, 727, 533, 134, 35, 189, 356, 302, 416, 359, 528, 380, 382, 631, 607, 496, 890, 220, 120, 464, 658, 879, 772, 347, 756, 680, 861, 239, 372, 805, 849, 769, 900, 224, 163, 294, 96, 699, 761, 654, 434, 158, 244, 677, 121, 196, 205, 557, 889, 101, 690, 703, 462, 678, 855, 329, 27, 444, 6, 188, 30, 806, 243, 707, 918, 538, 314, 815, 267, 442, 568, 90, 719, 907, 628, 793, 720, 454, 710, 865, 392, 852, 529, 430, 612, 632, 828, 286, 264, 773, 892, 764, 61, 820, 125, 104, 708, 355, 272, 411, 771, 406, 553, 667, 912, 384, 413, 914, 59, 602, 909, 198, 758, 801, 895, 718, 876, 44, 190, 779, 130, 671, 643, 465, 433, 261, 835, 728, 374, 608, 829, 93, 906, 402, 88, 38, 593, 466, 722, 783, 842, 360, 122, 577, 41, 622, 650, 682, 788, 575, 630, 691, 768, 339, 281, 616, 501, 257, 191, 460, 798, 4, 880, 559, 587, 109, 149, 824, 331, 118, 489, 569, 866, 236, 685, 254, 777, 283, 526, 249, 200, 37, 181, 695, 288, 666, 796, 162, 688, 637, 448, 145, 108, 585, 545, 702, 404, 107, 475, 321, 20, 375, 311, 29, 739, 595, 704, 327, 566, 542, 837, 732, 428, 98, 617, 620, 513, 509, 864, 883, 124, 831, 207, 389, 193, 875, 477, 106, 697, 556, 669, 487, 34, 588, 858, 867, 138, 591, 211, 873, 15, 75, 91, 103, 742, 551, 565, 808, 836, 562, 95, 476, 659, 814, 412, 396, 185, 83, 884, 338, 21, 208, 624, 601, 113, 141, 423, 438, 397, 583, 611, 488, 167, 383, 170, 299, 523, 843, 176, 486, 100, 904, 633, 295, 246, 395, 401, 80, 744, 676, 275, 370, 819, 467, 46, 216, 132, 337, 333, 893, 127, 187, 140, 415, 721, 60, 111, 57, 82, 564, 399, 71, 714, 84, 548, 386, 774, 543, 301, 334, 804, 673, 364, 336, 105, 326, 65, 472, 874, 304, 763, 352, 802, 50, 757, 437, 58, 459, 410, 792, 70, 425, 222, 833, 441, 604, 810, 312, 899, 613, 490, 753, 547, 408, 851, 184, 857, 2, 53, 33, 745, 403, 482, 8, 485, 135, 354, 532, 609, 597, 445, 210, 638, 493, 417, 422, 751, 247, 480, 766, 686, 351, 694, 22, 860, 656, 19, 743, 592, 223, 916, 770, 821, 901, 64, 139, 168, 291, 363, 653, 511, 660, 81, 913, 675, 579, 494, 368, 563, 731, 143, 289, 110, 845, 905, 825, 725, 520, 227, 391, 319, 129, 681, 253, 290, 469, 765, 684, 839, 142, 531, 458, 186, 42, 524, 300, 13, 307, 76, 279, 87, 896, 226, 642, 147, 639, 152, 377, 655, 376, 358, 847, 385, 915, 499, 621, 201, 832, 250, 627, 238, 492, 871, 310, 693, 468]

==> h2-cc-c-o5.out <==
[598, 463, 145, 519, 473, 299, 360, 692, 258, 161, 141, 860, 518, 869, 235, 424, 306, 635, 712, 456, 636, 855, 377, 723, 411, 537, 777, 27, 758, 565, 555, 835, 885, 280, 545, 792, 857, 418, 904, 577, 84, 152, 402, 581, 729, 227, 881, 611, 720, 326, 399, 273, 26, 147, 293, 405, 429, 178, 737, 509, 11, 849, 507, 107, 351, 595, 642, 329, 578, 499, 434, 422, 693, 131, 417, 795, 369, 28, 487, 317, 890, 439, 520, 127, 253, 806, 181, 599, 404, 666, 173, 588, 301, 688, 6, 829, 212, 184, 586, 876, 786, 841, 553, 808, 309, 233, 728, 130, 483, 618, 423, 267, 374, 110, 757, 479, 220, 640, 654, 751, 826, 361, 383, 54, 5, 820, 272, 626, 866, 209, 535, 801, 330, 593, 551, 466, 736, 735, 726, 630, 893, 356, 302, 375, 651, 564, 60, 298, 673, 345, 467, 755, 295, 136, 68, 322, 15, 822, 839, 48, 764, 276, 38, 412, 669, 837, 557, 135, 170, 754, 827, 895, 697, 378, 845, 435, 769, 23, 78, 528, 211, 65, 804, 476, 286, 868, 7, 327, 358, 597, 675, 354, 690, 775, 210, 759, 910, 815, 677, 510, 616, 529, 313, 585, 171, 797, 536, 53, 352, 664, 601, 49, 627, 33, 103, 879, 713, 287, 408, 623, 132, 221, 914, 622, 164, 554, 308, 721, 715, 774, 4, 116, 392, 455, 425, 722, 687, 783, 637, 217, 708, 891, 29, 146, 125, 80, 556, 203, 281, 725, 265, 877, 695, 903, 648, 39, 724, 655, 214, 256, 823, 475, 31, 821, 615, 862, 703, 274, 807, 166, 118, 52, 288, 349, 154, 480, 45, 897, 282, 289, 552, 230, 143, 706, 899, 149, 701, 341, 790, 733, 799, 481, 398, 415, 592, 311, 741, 159, 332, 812, 390, 35, 42, 337, 56, 661, 612, 99, 916, 122, 100, 573, 493, 469, 342, 873, 745, 471, 802, 385, 348, 384, 472, 108, 427, 465, 387, 624, 187, 314, 676, 254, 652, 420, 428, 325, 889, 596, 858, 625, 629, 490, 278, 368, 206, 32, 83, 694, 696, 218, 485, 400, 285, 340, 602, 129, 621, 176, 550, 461, 743, 239, 704, 503, 579, 175, 859, 672, 248, 613, 403, 874, 365, 614, 162, 689, 787, 491, 867, 488, 907, 185, 373, 449, 836, 137, 543, 204, 540, 851, 16, 388, 90, 819, 304, 830, 513, 568, 197, 846, 79, 257, 684, 631, 865, 913, 266, 19, 307, 617, 275, 179, 333, 918, 10, 776, 658, 376, 575, 450, 620, 196, 331, 444, 82, 906, 896, 489, 691, 169, 794, 486, 898, 871, 512, 106, 305, 511, 796, 803, 66, 190, 816, 662, 603, 591, 47, 470, 872, 464, 226, 222, 650, 370, 460, 702, 516, 474, 61, 707, 158, 50, 111, 182, 208, 315, 440, 93, 443, 277, 191, 647, 763, 856, 437, 853, 87, 727, 98, 580, 151, 746, 168, 269, 224, 192, 303, 607, 372, 335, 421, 414, 142, 546, 73, 685, 539, 632, 478, 219, 433, 350, 500, 445, 760, 770, 451, 562, 496, 570, 121, 30, 188, 680, 670, 320, 195, 660, 234, 259, 524, 36, 718, 861, 589, 251, 271, 649, 63, 452, 9, 296, 809, 194, 284, 316, 843, 752, 101, 717, 508, 605, 104, 255, 44, 183, 842, 749, 105, 177, 264, 324, 778, 634, 71, 908, 569, 96, 283, 366, 911, 386, 300, 765, 362, 138, 700, 710, 558, 639, 448, 20, 364, 785, 798, 438, 189, 207, 201, 638, 246, 74, 459, 501, 128, 828, 533, 714, 409, 86, 396, 522, 514, 644, 64, 753, 260, 202, 633, 0, 134, 153, 228, 541, 410, 109, 18, 336, 748, 13, 117, 894, 8, 225, 571, 531, 814, 174, 576, 878, 124, 123, 678, 494, 495, 667, 831, 567, 291, 875, 245, 268, 711, 747, 382, 810, 156, 397, 813, 832, 205, 817, 793, 180, 17, 113, 270, 915, 81, 441, 532, 261, 750, 608, 243, 34, 292, 657, 85, 681, 165, 739, 262, 653, 709, 157, 811, 882, 756, 62, 363, 779, 67, 791, 75, 442, 771, 406, 834, 43, 294, 682, 57, 150, 833, 432, 542, 115, 705, 665, 497, 645, 155, 731, 102, 380, 21, 646, 334, 527, 609, 504, 379, 407, 523, 530, 850, 458, 854, 167, 900, 76, 730, 887, 148, 917, 909, 462, 781, 355, 912, 538, 247, 72, 587, 394, 229, 114, 492, 367, 517, 656, 140, 761, 242, 77, 901, 805, 762, 25, 740, 825, 446, 505, 41, 232, 144, 788, 572, 847, 610, 566, 768, 393, 583, 318, 732, 659, 24, 767, 213, 319, 484, 699, 772, 216, 886, 91, 328, 870, 338, 430, 94, 343, 734, 344, 574, 323, 902, 744, 186, 359, 863, 371, 852, 416, 888, 619, 97, 37, 198, 88, 773, 249, 628, 2, 844, 163, 3, 401, 413, 604, 290, 883, 1, 237, 46, 884, 297, 381, 160, 674, 482, 454, 547, 742, 95, 600, 419, 69, 70, 92, 738, 864, 590, 559, 357, 561, 784, 789, 582, 200, 534, 241, 521, 263, 339, 236, 279, 321, 436, 126, 606, 840, 59, 40, 139, 231, 238, 716, 671, 643, 223, 426, 641, 782, 698, 55, 193, 395, 391, 22, 112, 525, 824, 172, 683, 506, 549, 515, 252, 477, 58, 594, 880, 905, 353, 389, 310, 133, 468, 679, 431, 766, 668, 12, 838, 447, 453, 119, 215, 51, 89, 560, 14, 347, 498, 120, 892, 244, 719, 346, 548, 584, 544, 526, 199, 818, 663, 686, 502, 250, 457, 563, 312, 848, 780, 800, 240]


==> anc/logarithm/H2_ccpvdz/h2_cc_qubit_sot.txt <==
==> h2-cc-sot-c-o1.out <==
[181, 12, 14, 542, 317, 594, 295, 292, 867, 456, 386, 281, 633, 621, 296, 189, 700, 791, 262, 780, 208, 609, 194, 341, 190, 369, 293, 9, 166, 314, 915, 25, 165, 149, 289, 198, 835, 874, 514, 809, 593, 174, 783, 674, 658, 551, 741, 157, 641, 891, 71, 464, 390, 463, 61, 630, 2, 659, 260, 128, 898, 837, 187, 124, 683, 657, 257, 342, 203, 457, 712, 28, 751, 202, 120, 42, 427, 535, 234, 493, 600, 330, 601, 343, 446, 73, 497, 27, 176, 368, 624, 70, 455, 273, 160, 448, 855, 654, 36, 193, 99, 470, 754, 420, 113, 728, 881, 167, 466, 903, 660, 740, 290, 58, 713, 750, 431, 661, 730, 365, 450, 625, 440, 419, 616, 799, 116, 709, 604, 734, 26, 725, 299, 69, 328, 170, 521, 410, 668, 471, 866, 406, 380, 775, 918, 275, 879, 423, 228, 435, 592, 377, 41, 858, 266, 760, 62, 250, 819, 109, 37, 136, 444, 638, 287, 893, 686, 395, 404, 869, 847, 110, 340, 850, 232, 883, 80, 383, 238, 141, 279, 476, 515, 909, 311, 256, 580, 711, 278, 344, 841, 803, 608, 411, 844, 490, 405, 199, 267, 833, 282, 771, 589, 361, 84, 255, 814, 158, 914, 347, 74, 629, 691, 848, 488, 618, 825, 161, 24, 710, 46, 505, 162, 413, 134, 749, 78, 197, 785, 908, 217, 102, 240, 0, 487, 790, 143, 651, 800, 859, 366, 865, 220, 699, 30, 401, 916, 862, 491, 591, 746, 221, 183, 511, 321, 263, 274, 720, 291, 319, 831, 646, 159, 758, 632, 182, 169, 18, 393, 432, 288, 264, 142, 611, 587, 346, 91, 384, 277, 391, 573, 886, 137, 11, 478, 492, 335, 95, 776, 851, 168, 235, 634, 678, 574, 244, 685, 782, 566, 200, 68, 882, 254, 434, 857, 414, 602, 548, 334, 613, 693, 29, 653, 452, 578, 226, 738, 854, 123, 558, 639, 468, 876, 832, 642, 461, 550, 904, 765, 677, 378, 766, 272, 870, 422, 581, 485, 560, 650, 52, 807, 499, 139, 552, 82, 327, 595, 620, 781, 615, 684, 418, 644, 283, 695, 828, 795, 60, 196, 877, 596, 572, 49, 55, 715, 513, 333, 752, 901, 496, 673, 443, 667, 864, 900, 823, 894, 892, 703, 528, 736, 212, 265, 8, 637, 48, 696, 81, 494, 132, 619, 480, 245, 599, 529, 737, 155, 647, 103, 472, 569, 251, 396, 887, 541, 816, 6, 557, 815, 585, 79, 129, 549, 268, 670, 252, 175, 119, 733, 362, 868, 722, 445, 426, 191, 417, 911, 40, 178, 479, 436, 453, 67, 94, 556, 237, 83, 622, 225, 146, 205, 465, 114, 553, 655, 912, 51, 905, 370, 88, 890, 108, 249, 554, 792, 564, 735, 627, 762, 805, 764, 381, 708, 173, 537, 66, 258, 372, 5, 223, 22, 812, 516, 565, 93, 534, 719, 570, 679, 888, 652, 306, 302, 355, 563, 829, 133, 797, 884, 635, 606, 179, 39, 138, 307, 899, 640, 429, 610, 500, 233, 802, 742, 498, 338, 583, 373, 231, 739, 523, 154, 72, 300, 371, 729, 403, 367, 164, 761, 140, 861, 628, 517, 669, 845, 852, 15, 331, 7, 662, 13, 664, 86, 777, 648, 104, 409, 462, 353, 153, 329, 326, 430, 210, 636, 469, 337, 643, 449, 348, 382, 76, 576, 33, 769, 144, 623, 243, 917, 530, 21, 502, 853, 172, 379, 571, 121, 793, 407, 656, 689, 352, 860, 688, 118, 779, 360, 131, 4, 880, 567, 56, 269, 241, 145, 586, 35, 579, 31, 85, 546, 707, 460, 690, 508, 112, 717, 313, 872, 442, 297, 454, 607, 320, 561, 718, 484, 38, 229, 897, 840, 778, 201, 227, 702, 813, 811, 538, 1, 824, 801, 111, 451, 830, 676, 32, 697, 584, 821, 582, 788, 512, 117, 385, 846, 185, 3, 447, 820, 376, 389, 354, 818, 425, 412, 127, 524, 598, 394, 398, 294, 125, 301, 364, 65, 433, 324, 64, 236, 784, 631, 617, 242, 748, 23, 645, 285, 322, 532, 612, 527, 721, 44, 682, 75, 323, 545, 53, 827, 681, 687, 356, 672, 744, 310, 798, 649, 533, 43, 786, 856, 375, 822, 755, 105, 489, 336, 271, 486, 510, 298, 441, 392, 122, 458, 731, 804, 757, 416, 473, 671, 503, 706, 276, 315, 359, 605, 211, 842, 834, 97, 247, 284, 207, 96, 325, 482, 459, 889, 597, 525, 171, 309, 408, 363, 692, 209, 902, 350, 727, 428, 536, 767, 756, 259, 506, 794, 772, 495, 186, 253, 214, 806, 17, 303, 665, 817, 357, 577, 421, 559, 286, 540, 838, 316, 106, 863, 543, 474, 504, 152, 63, 590, 224, 701, 415, 675, 562, 810, 54, 206, 747, 873, 603, 147, 20, 723, 77, 773, 575, 130, 906, 531, 332, 339, 705, 724, 47, 475, 57, 518, 467, 568, 438, 318, 192, 555, 219, 698, 239, 849, 230, 34, 115, 839, 481, 913, 896, 148, 787, 907, 763, 680, 520, 90, 743, 107, 726, 588, 714, 745, 388, 98, 151, 10, 843, 402, 789, 218, 694, 753, 774, 216, 871, 732, 522, 308, 439, 16, 195, 261, 387, 351, 507, 59, 312, 539, 150, 101, 716, 358, 759, 437, 349, 875, 222, 400, 826, 305, 184, 100, 87, 280, 204, 796, 704, 509, 126, 663, 89, 399, 177, 163, 895, 374, 501, 808, 45, 345, 910, 213, 666, 304, 519, 885, 215, 544, 92, 626, 770, 477, 397, 156, 526, 188, 483, 878, 424, 768, 836, 614, 50, 270, 547, 180, 19, 248, 135, 246]

==> h2-cc-sot-c-o2.out <==
[573, 737, 645, 42, 777, 794, 93, 713, 807, 810, 303, 280, 555, 51, 150, 876, 522, 371, 463, 260, 416, 47, 441, 628, 28, 811, 849, 750, 529, 337, 891, 727, 1, 446, 218, 890, 414, 454, 188, 634, 864, 481, 32, 724, 659, 193, 693, 755, 3, 543, 847, 624, 222, 202, 526, 878, 318, 178, 757, 111, 717, 484, 308, 470, 904, 8, 345, 606, 393, 254, 678, 785, 820, 60, 445, 383, 220, 918, 514, 172, 273, 689, 865, 425, 804, 286, 146, 619, 534, 52, 319, 394, 314, 91, 475, 342, 19, 813, 667, 335, 274, 330, 88, 670, 697, 84, 536, 399, 10, 673, 691, 422, 758, 282, 527, 185, 711, 233, 74, 770, 405, 331, 747, 192, 602, 764, 607, 476, 95, 17, 246, 76, 156, 623, 793, 587, 86, 97, 491, 236, 706, 877, 626, 392, 279, 154, 33, 499, 583, 523, 436, 63, 49, 644, 828, 281, 675, 677, 169, 367, 760, 853, 251, 41, 46, 253, 862, 77, 636, 684, 113, 81, 479, 553, 835, 83, 173, 300, 672, 249, 59, 123, 502, 461, 118, 577, 186, 4, 910, 250, 247, 82, 296, 547, 460, 312, 293, 349, 728, 906, 397, 700, 358, 427, 163, 35, 435, 469, 768, 805, 159, 374, 538, 496, 508, 269, 801, 301, 40, 98, 752, 343, 132, 175, 348, 440, 449, 703, 290, 157, 480, 36, 339, 740, 625, 53, 323, 245, 485, 660, 521, 5, 893, 200, 452, 285, 0, 257, 681, 191, 570, 368, 885, 365, 551, 797, 913, 715, 96, 24, 99, 418, 187, 139, 824, 635, 138, 464, 664, 616, 162, 749, 439, 648, 709, 490, 381, 647, 430, 458, 426, 361, 147, 395, 131, 519, 501, 69, 409, 601, 782, 763, 145, 738, 708, 336, 597, 669, 11, 266, 839, 248, 211, 639, 792, 603, 637, 795, 558, 239, 180, 278, 789, 726, 168, 618, 152, 404, 535, 825, 421, 204, 907, 812, 466, 631, 773, 429, 326, 420, 548, 284, 70, 357, 899, 100, 884, 909, 87, 376, 183, 541, 217, 387, 366, 105, 268, 803, 515, 610, 671, 136, 305, 317, 447, 520, 914, 756, 347, 533, 621, 503, 751, 6, 871, 221, 649, 219, 302, 258, 580, 690, 905, 568, 107, 779, 444, 796, 324, 189, 92, 879, 223, 122, 494, 594, 781, 741, 417, 44, 196, 206, 775, 575, 354, 818, 135, 802, 48, 468, 746, 915, 830, 174, 528, 333, 38, 841, 563, 325, 546, 517, 413, 103, 646, 137, 205, 340, 854, 565, 743, 102, 504, 656, 478, 873, 816, 769, 683, 722, 897, 363, 627, 428, 450, 72, 829, 171, 181, 753, 85, 730, 716, 650, 372, 128, 593, 212, 698, 599, 682, 814, 524, 311, 732, 642, 203, 391, 388, 719, 657, 224, 778, 680, 826, 194, 58, 473, 739, 474, 588, 846, 306, 412, 20, 158, 256, 134, 209, 360, 384, 362, 590, 887, 845, 29, 596, 483, 851, 608, 875, 455, 771, 911, 586, 170, 448, 859, 315, 292, 94, 842, 799, 117, 486, 629, 898, 313, 530, 378, 734, 375, 488, 25, 916, 213, 235, 668, 718, 112, 883, 341, 356, 827, 776, 255, 66, 109, 433, 276, 68, 676, 510, 121, 434, 837, 714, 509, 692, 699, 195, 2, 532, 108, 307, 759, 334, 569, 210, 870, 498, 23, 141, 554, 415, 227, 653, 808, 495, 322, 666, 506, 401, 265, 694, 364, 43, 783, 373, 62, 408, 581, 272, 582, 572, 567, 505, 855, 786, 390, 654, 403, 869, 22, 595, 453, 214, 57, 179, 512, 745, 402, 540, 125, 562, 721, 912, 14, 166, 64, 116, 316, 283, 686, 126, 881, 89, 231, 767, 704, 640, 45, 615, 679, 369, 252, 886, 507, 411, 184, 320, 661, 80, 9, 633, 638, 298, 443, 472, 34, 685, 124, 438, 736, 900, 696, 277, 459, 622, 243, 67, 894, 54, 695, 598, 787, 353, 106, 329, 295, 748, 208, 471, 240, 609, 735, 809, 201, 379, 754, 144, 234, 620, 271, 359, 432, 868, 858, 725, 288, 705, 791, 55, 238, 71, 861, 406, 229, 574, 780, 831, 237, 908, 114, 457, 765, 895, 294, 21, 537, 761, 289, 564, 7, 275, 658, 823, 772, 437, 310, 262, 380, 61, 641, 712, 232, 37, 16, 840, 451, 50, 663, 557, 874, 410, 544, 561, 355, 856, 720, 604, 518, 662, 843, 12, 332, 584, 798, 153, 226, 852, 589, 744, 822, 225, 259, 267, 552, 104, 611, 27, 270, 579, 600, 867, 585, 731, 892, 65, 148, 817, 863, 56, 487, 559, 140, 917, 489, 161, 833, 350, 149, 120, 398, 177, 493, 382, 723, 182, 15, 549, 665, 230, 901, 815, 327, 351, 701, 729, 164, 101, 834, 462, 850, 630, 407, 130, 707, 244, 702, 442, 525, 542, 511, 560, 31, 39, 287, 806, 242, 338, 492, 215, 477, 882, 73, 766, 241, 90, 291, 592, 129, 26, 531, 143, 902, 605, 896, 889, 30, 465, 591, 261, 304, 556, 888, 110, 655, 500, 309, 710, 160, 788, 614, 880, 400, 142, 133, 872, 838, 190, 866, 539, 482, 848, 264, 836, 119, 774, 821, 651, 566, 844, 545, 396, 151, 516, 207, 860, 328, 321, 632, 832, 652, 800, 386, 733, 389, 550, 762, 571, 578, 377, 643, 216, 497, 790, 385, 263, 617, 687, 513, 197, 352, 819, 199, 674, 297, 79, 612, 613, 127, 176, 167, 742, 165, 155, 115, 18, 419, 75, 456, 688, 344, 198, 423, 228, 903, 857, 431, 424, 576, 346, 78, 370, 13, 299, 467, 784]

==> h2-cc-sot-c-o3.out <==
[570, 255, 26, 314, 801, 763, 482, 476, 333, 139, 504, 552, 307, 718, 830, 863, 896, 271, 273, 644, 572, 40, 854, 61, 871, 344, 505, 741, 479, 611, 285, 238, 384, 631, 411, 391, 312, 90, 194, 509, 41, 836, 872, 475, 136, 401, 789, 447, 607, 291, 638, 13, 812, 318, 23, 27, 617, 645, 829, 317, 160, 787, 103, 524, 849, 606, 532, 515, 452, 823, 445, 153, 281, 855, 83, 498, 773, 544, 186, 585, 817, 72, 620, 43, 691, 133, 298, 666, 609, 641, 284, 723, 595, 223, 822, 461, 827, 324, 195, 168, 16, 519, 182, 597, 17, 148, 808, 705, 256, 155, 803, 227, 354, 630, 663, 181, 415, 254, 321, 372, 548, 396, 888, 118, 497, 64, 750, 895, 514, 225, 825, 339, 226, 734, 119, 303, 134, 55, 592, 624, 634, 484, 93, 280, 553, 614, 71, 335, 698, 535, 506, 85, 908, 5, 621, 671, 555, 29, 207, 757, 364, 50, 230, 875, 185, 100, 702, 319, 70, 901, 512, 197, 229, 850, 616, 424, 112, 795, 435, 669, 737, 377, 760, 483, 613, 231, 297, 106, 210, 456, 628, 389, 670, 360, 74, 725, 658, 898, 404, 678, 431, 362, 672, 521, 469, 172, 885, 603, 356, 56, 767, 807, 282, 893, 96, 758, 338, 60, 761, 701, 220, 92, 20, 710, 675, 911, 101, 76, 661, 722, 867, 434, 179, 573, 258, 648, 213, 561, 295, 466, 201, 248, 610, 848, 569, 913, 869, 713, 80, 352, 221, 489, 331, 414, 834, 202, 662, 488, 568, 208, 578, 250, 259, 772, 276, 791, 794, 564, 330, 63, 249, 640, 706, 777, 495, 659, 12, 907, 917, 539, 0, 589, 716, 744, 257, 474, 726, 178, 591, 169, 122, 784, 886, 536, 104, 550, 778, 708, 626, 667, 770, 387, 240, 689, 453, 180, 77, 742, 34, 184, 306, 481, 405, 24, 909, 596, 234, 816, 814, 792, 821, 275, 636, 743, 427, 575, 390, 323, 851, 443, 204, 386, 348, 518, 637, 33, 165, 135, 388, 22, 299, 711, 365, 820, 583, 350, 458, 747, 378, 192, 45, 212, 392, 530, 279, 775, 300, 593, 410, 419, 301, 838, 877, 884, 88, 900, 376, 587, 783, 852, 167, 442, 471, 175, 545, 205, 304, 707, 918, 647, 879, 843, 826, 845, 687, 54, 525, 695, 154, 245, 649, 53, 65, 2, 31, 355, 883, 625, 126, 562, 129, 457, 842, 910, 433, 400, 680, 655, 815, 189, 403, 738, 79, 779, 176, 774, 700, 97, 422, 233, 203, 600, 170, 565, 459, 30, 383, 152, 639, 236, 802, 290, 685, 440, 853, 516, 735, 115, 915, 627, 533, 543, 688, 19, 460, 677, 696, 554, 651, 584, 454, 914, 557, 513, 748, 712, 358, 274, 288, 158, 345, 436, 753, 790, 811, 899, 294, 694, 730, 813, 858, 399, 805, 3, 682, 653, 130, 538, 52, 269, 797, 490, 161, 740, 9, 147, 428, 21, 412, 108, 243, 508, 216, 840, 86, 831, 690, 480, 798, 340, 114, 69, 62, 141, 468, 416, 39, 138, 91, 571, 286, 420, 402, 163, 75, 558, 137, 507, 860, 897, 110, 806, 237, 342, 446, 693, 287, 11, 654, 232, 905, 751, 579, 78, 95, 485, 48, 745, 429, 309, 380, 799, 49, 527, 590, 839, 892, 766, 267, 903, 601, 665, 759, 477, 432, 150, 334, 346, 116, 293, 252, 800, 128, 733, 296, 398, 35, 102, 780, 462, 540, 837, 523, 709, 494, 278, 619, 563, 785, 492, 902, 211, 652, 714, 473, 704, 531, 529, 684, 451, 98, 166, 242, 588, 341, 493, 500, 260, 786, 196, 510, 228, 768, 371, 873, 66, 841, 522, 143, 151, 218, 266, 828, 444, 174, 270, 113, 28, 756, 235, 426, 397, 642, 385, 328, 880, 874, 289, 615, 793, 439, 94, 835, 99, 81, 465, 131, 602, 824, 660, 501, 263, 608, 472, 361, 731, 441, 200, 409, 559, 246, 537, 198, 374, 144, 781, 430, 125, 6, 762, 542, 322, 577, 272, 209, 244, 283, 846, 594, 89, 47, 73, 859, 132, 646, 604, 804, 373, 865, 67, 395, 44, 349, 796, 887, 732, 674, 353, 541, 916, 162, 140, 127, 320, 876, 719, 315, 526, 882, 38, 728, 156, 697, 679, 449, 217, 643, 870, 650, 10, 381, 222, 715, 467, 214, 363, 717, 455, 448, 819, 369, 549, 818, 576, 656, 15, 844, 673, 478, 464, 251, 560, 754, 68, 586, 574, 765, 724, 159, 313, 891, 864, 206, 406, 393, 618, 499, 310, 407, 496, 423, 42, 727, 755, 463, 657, 776, 668, 7, 486, 265, 1, 8, 547, 146, 502, 598, 721, 739, 347, 605, 326, 332, 36, 856, 82, 681, 866, 904, 580, 145, 503, 418, 833, 394, 367, 87, 546, 408, 847, 14, 375, 343, 534, 862, 413, 351, 123, 359, 368, 149, 703, 117, 551, 861, 336, 632, 366, 491, 191, 487, 109, 692, 177, 199, 18, 676, 438, 699, 746, 241, 59, 788, 4, 57, 193, 686, 664, 421, 764, 268, 470, 720, 881, 556, 370, 58, 857, 105, 425, 890, 171, 37, 164, 253, 329, 305, 417, 832, 635, 337, 749, 302, 736, 810, 528, 809, 382, 264, 215, 84, 188, 325, 437, 261, 520, 111, 599, 894, 183, 612, 308, 120, 889, 190, 878, 25, 327, 124, 311, 262, 277, 581, 379, 683, 752, 567, 173, 121, 729, 107, 629, 566, 357, 769, 771, 450, 187, 868, 219, 622, 623, 517, 316, 32, 46, 906, 912, 142, 511, 239, 582, 247, 51, 782, 224, 157, 633, 292]

==> h2-cc-sot-c-o4.out <==
[526, 339, 136, 756, 180, 737, 318, 888, 909, 643, 607, 617, 624, 372, 606, 399, 99, 282, 543, 764, 229, 41, 890, 771, 612, 594, 311, 397, 458, 140, 57, 163, 56, 569, 741, 829, 369, 657, 434, 858, 876, 881, 193, 375, 551, 518, 527, 14, 254, 442, 199, 456, 361, 882, 295, 841, 514, 839, 65, 592, 413, 465, 840, 288, 487, 431, 636, 611, 218, 5, 547, 471, 238, 892, 273, 263, 707, 716, 428, 776, 365, 423, 354, 75, 878, 68, 511, 4, 317, 135, 719, 302, 72, 143, 519, 125, 424, 554, 247, 166, 853, 149, 728, 552, 899, 873, 696, 360, 689, 464, 654, 867, 731, 563, 746, 83, 879, 371, 766, 477, 370, 91, 10, 887, 683, 560, 342, 548, 230, 710, 145, 792, 330, 816, 379, 806, 645, 687, 250, 663, 188, 70, 566, 810, 201, 350, 821, 398, 842, 561, 335, 652, 196, 95, 580, 796, 638, 740, 677, 127, 222, 754, 231, 325, 225, 221, 470, 82, 524, 608, 733, 793, 523, 914, 29, 533, 160, 387, 872, 775, 670, 698, 155, 602, 345, 484, 635, 590, 208, 128, 87, 164, 784, 610, 490, 679, 297, 405, 802, 849, 781, 20, 32, 346, 426, 380, 822, 24, 615, 71, 480, 713, 856, 421, 85, 794, 1, 483, 45, 782, 438, 388, 540, 599, 725, 382, 44, 451, 886, 664, 359, 859, 455, 808, 214, 629, 649, 656, 351, 729, 97, 21, 758, 760, 241, 777, 559, 357, 708, 102, 122, 489, 681, 441, 765, 588, 36, 409, 545, 891, 726, 507, 373, 504, 146, 181, 284, 356, 685, 248, 795, 215, 817, 165, 84, 313, 567, 454, 315, 305, 621, 896, 585, 493, 384, 495, 472, 843, 546, 55, 18, 763, 326, 349, 742, 81, 570, 739, 655, 666, 240, 23, 779, 641, 703, 402, 298, 682, 911, 596, 67, 695, 177, 614, 363, 219, 292, 651, 836, 811, 116, 307, 190, 8, 410, 857, 130, 498, 680, 553, 901, 631, 7, 871, 381, 497, 718, 459, 693, 884, 650, 294, 139, 520, 847, 510, 74, 156, 630, 105, 173, 16, 613, 503, 124, 412, 286, 448, 870, 58, 28, 25, 762, 833, 92, 153, 757, 699, 644, 789, 513, 210, 234, 778, 262, 152, 137, 627, 197, 59, 579, 692, 368, 648, 600, 550, 260, 659, 331, 917, 150, 799, 13, 534, 27, 366, 542, 272, 903, 246, 880, 832, 259, 837, 242, 747, 158, 63, 343, 9, 604, 249, 385, 232, 386, 22, 846, 761, 902, 669, 492, 258, 278, 191, 482, 461, 571, 805, 660, 353, 850, 818, 620, 377, 415, 425, 358, 80, 676, 642, 204, 770, 541, 912, 525, 709, 220, 446, 280, 860, 111, 185, 583, 15, 281, 400, 161, 783, 603, 874, 314, 508, 26, 646, 848, 34, 824, 306, 115, 790, 720, 674, 2, 320, 797, 723, 714, 157, 79, 53, 390, 715, 121, 557, 898, 179, 662, 117, 463, 668, 738, 414, 573, 755, 768, 304, 207, 769, 182, 593, 93, 800, 66, 171, 444, 154, 748, 502, 404, 408, 584, 717, 785, 751, 443, 12, 271, 864, 505, 724, 609, 334, 479, 422, 433, 131, 277, 324, 266, 293, 362, 98, 437, 33, 528, 626, 639, 819, 597, 544, 340, 257, 530, 515, 226, 538, 51, 217, 521, 274, 913, 622, 303, 186, 417, 450, 772, 31, 64, 94, 416, 501, 43, 364, 209, 727, 411, 894, 265, 798, 147, 665, 244, 6, 114, 595, 245, 516, 863, 237, 908, 289, 753, 243, 637, 419, 749, 787, 774, 213, 466, 132, 491, 88, 449, 169, 301, 436, 827, 107, 531, 575, 598, 476, 904, 704, 907, 632, 855, 529, 287, 261, 224, 253, 347, 106, 675, 323, 814, 820, 332, 845, 565, 825, 333, 581, 773, 688, 468, 509, 481, 203, 37, 184, 299, 76, 474, 189, 690, 485, 486, 539, 653, 589, 321, 270, 712, 96, 151, 110, 134, 467, 391, 227, 661, 206, 52, 462, 100, 831, 341, 556, 195, 750, 283, 473, 633, 49, 673, 647, 322, 267, 202, 3, 403, 549, 813, 634, 103, 852, 159, 276, 915, 744, 120, 141, 90, 568, 555, 918, 834, 671, 104, 532, 496, 316, 251, 235, 826, 577, 605, 721, 868, 378, 494, 672, 312, 223, 844, 133, 734, 401, 684, 432, 430, 216, 212, 101, 113, 618, 587, 499, 338, 268, 47, 453, 812, 383, 256, 393, 910, 889, 916, 706, 736, 452, 48, 667, 517, 694, 558, 129, 119, 506, 815, 198, 275, 439, 162, 572, 118, 309, 285, 722, 300, 427, 192, 732, 348, 678, 807, 374, 591, 866, 429, 804, 658, 619, 0, 183, 328, 395, 445, 869, 877, 512, 447, 392, 264, 211, 73, 435, 255, 296, 851, 61, 407, 233, 172, 142, 406, 700, 420, 440, 327, 586, 576, 828, 640, 574, 236, 788, 344, 522, 469, 291, 39, 40, 178, 628, 194, 89, 62, 582, 279, 905, 352, 46, 478, 893, 759, 42, 562, 897, 168, 460, 19, 69, 865, 895, 500, 906, 786, 697, 200, 745, 861, 883, 123, 830, 17, 174, 319, 578, 625, 705, 239, 885, 389, 616, 623, 791, 148, 252, 290, 269, 337, 329, 767, 336, 77, 823, 176, 711, 108, 809, 11, 475, 175, 862, 205, 30, 702, 187, 50, 701, 601, 838, 54, 308, 735, 535, 38, 138, 686, 900, 803, 109, 394, 167, 144, 60, 875, 536, 126, 35, 112, 86, 228, 310, 170, 801, 752, 457, 367, 376, 488, 691, 355, 835, 564, 730, 780, 854, 743, 78, 418, 396, 537]

==> h2-cc-sot-c-o5.out <==
[417, 904, 136, 677, 344, 593, 861, 483, 225, 684, 782, 501, 223, 180, 319, 621, 315, 300, 318, 441, 497, 124, 799, 449, 775, 485, 680, 717, 276, 84, 591, 240, 564, 222, 600, 509, 407, 415, 715, 901, 538, 249, 620, 491, 169, 209, 356, 843, 784, 246, 175, 730, 190, 220, 379, 728, 372, 368, 381, 813, 26, 444, 475, 353, 650, 629, 905, 742, 202, 720, 875, 769, 165, 758, 376, 264, 457, 862, 704, 709, 701, 75, 679, 408, 143, 897, 278, 615, 773, 51, 732, 581, 359, 515, 7, 808, 152, 626, 346, 716, 221, 178, 149, 536, 303, 804, 25, 738, 791, 251, 881, 261, 146, 523, 519, 837, 402, 305, 690, 431, 887, 508, 628, 82, 499, 207, 464, 571, 338, 91, 658, 602, 137, 811, 854, 78, 641, 27, 625, 53, 151, 548, 838, 447, 260, 598, 539, 786, 561, 224, 188, 899, 77, 563, 828, 743, 727, 198, 210, 827, 682, 354, 38, 200, 774, 183, 291, 13, 312, 205, 409, 609, 669, 348, 834, 849, 876, 831, 744, 911, 181, 40, 263, 446, 802, 375, 667, 189, 425, 610, 298, 440, 438, 853, 236, 121, 840, 657, 693, 229, 829, 636, 458, 363, 436, 770, 115, 279, 171, 104, 878, 484, 421, 398, 503, 890, 597, 250, 380, 551, 155, 101, 443, 442, 288, 333, 247, 34, 68, 335, 117, 671, 865, 389, 147, 439, 871, 469, 113, 588, 65, 520, 80, 195, 611, 420, 763, 695, 437, 694, 95, 640, 910, 488, 886, 134, 219, 531, 206, 794, 554, 792, 411, 334, 708, 852, 404, 235, 574, 393, 860, 384, 478, 618, 123, 268, 445, 352, 320, 721, 882, 177, 468, 725, 867, 373, 119, 364, 170, 480, 265, 681, 759, 325, 399, 100, 69, 345, 476, 879, 647, 41, 607, 93, 47, 16, 826, 234, 374, 97, 284, 674, 9, 114, 580, 864, 670, 534, 296, 768, 888, 800, 632, 747, 19, 83, 801, 825, 248, 87, 601, 552, 863, 691, 237, 0, 242, 528, 245, 159, 473, 726, 550, 500, 486, 662, 72, 912, 696, 174, 49, 467, 55, 292, 286, 644, 451, 371, 289, 327, 700, 302, 422, 733, 33, 558, 506, 913, 157, 367, 903, 154, 765, 714, 729, 262, 394, 96, 306, 213, 273, 651, 567, 85, 846, 739, 575, 3, 675, 514, 67, 884, 145, 646, 740, 258, 859, 900, 365, 275, 161, 466, 110, 866, 656, 525, 526, 109, 148, 358, 896, 395, 689, 504, 340, 388, 584, 281, 789, 818, 893, 62, 556, 29, 482, 21, 661, 128, 349, 448, 61, 382, 795, 369, 456, 637, 908, 22, 216, 231, 168, 560, 474, 370, 781, 685, 14, 227, 627, 492, 833, 414, 120, 8, 28, 577, 870, 141, 341, 543, 713, 724, 816, 522, 541, 337, 116, 764, 494, 308, 844, 796, 573, 872, 665, 524, 60, 787, 779, 885, 612, 259, 562, 107, 847, 649, 462, 256, 603, 498, 516, 194, 898, 269, 331, 459, 642, 434, 343, 212, 780, 608, 433, 192, 267, 767, 266, 144, 172, 820, 355, 108, 788, 377, 653, 133, 316, 131, 576, 712, 99, 894, 153, 307, 11, 255, 386, 570, 435, 203, 472, 889, 419, 470, 592, 301, 282, 718, 699, 10, 272, 310, 360, 94, 606, 521, 71, 103, 58, 244, 54, 776, 502, 855, 517, 412, 132, 184, 232, 481, 427, 793, 705, 167, 645, 686, 410, 274, 711, 102, 790, 405, 771, 45, 156, 430, 362, 783, 902, 797, 238, 754, 676, 390, 397, 761, 586, 15, 505, 809, 330, 18, 140, 403, 731, 762, 432, 798, 857, 185, 17, 585, 817, 737, 463, 594, 683, 226, 736, 507, 832, 385, 46, 778, 158, 126, 869, 73, 687, 496, 672, 465, 652, 557, 193, 314, 424, 32, 199, 450, 401, 162, 112, 668, 74, 915, 311, 351, 891, 332, 707, 578, 5, 392, 92, 130, 766, 807, 201, 86, 815, 673, 858, 455, 722, 654, 819, 756, 79, 805, 595, 553, 877, 565, 812, 582, 572, 918, 36, 317, 428, 617, 253, 917, 909, 43, 179, 6, 277, 596, 749, 406, 824, 710, 569, 630, 566, 599, 604, 239, 547, 52, 339, 635, 418, 535, 835, 559, 648, 313, 916, 845, 741, 176, 287, 299, 48, 568, 357, 56, 533, 655, 304, 702, 150, 624, 191, 63, 814, 590, 70, 215, 106, 295, 400, 518, 4, 50, 848, 873, 495, 587, 471, 880, 12, 452, 64, 208, 294, 160, 233, 698, 546, 228, 127, 753, 271, 706, 391, 540, 66, 678, 772, 549, 214, 163, 643, 659, 347, 688, 906, 664, 836, 529, 23, 105, 129, 454, 217, 76, 544, 328, 487, 883, 842, 204, 810, 396, 413, 751, 118, 622, 280, 252, 138, 142, 755, 135, 342, 537, 186, 30, 416, 490, 285, 760, 914, 321, 750, 322, 613, 511, 692, 2, 324, 527, 723, 350, 777, 823, 868, 429, 542, 631, 243, 532, 850, 666, 81, 830, 461, 703, 378, 309, 1, 803, 874, 719, 39, 35, 806, 839, 57, 493, 892, 218, 24, 241, 856, 614, 907, 479, 748, 187, 512, 166, 270, 616, 196, 822, 31, 745, 90, 821, 634, 489, 785, 752, 757, 125, 383, 387, 734, 290, 98, 513, 44, 851, 293, 623, 579, 841, 545, 88, 329, 230, 663, 89, 283, 423, 530, 895, 510, 633, 59, 139, 366, 639, 173, 453, 111, 660, 555, 460, 37, 605, 20, 182, 211, 361, 589, 297, 326, 42, 735, 197, 426, 254, 336, 122, 746, 164, 638, 323, 583, 697, 257, 619, 477]


==> anc/logarithm/H2_ccpvdz/h2_cc_slater_fot.txt <==
==> h2-cc-r-o1.out <==
[130, 4, 118, 227, 293, 330, 306, 239, 18, 307, 157, 223, 338, 241, 297, 360, 371, 305, 226, 61, 199, 132, 1, 229, 281, 225, 38, 126, 355, 228, 142, 60, 358, 88, 105, 285, 23, 202, 350, 86, 117, 347, 321, 153, 209, 341, 221, 68, 272, 363, 184, 195, 128, 331, 322, 13, 97, 5, 31, 78, 357, 147, 207, 40, 70, 369, 187, 11, 337, 361, 50, 144, 148, 240, 72, 324, 256, 34, 200, 296, 19, 114, 210, 51, 219, 317, 194, 55, 288, 348, 155, 109, 294, 192, 283, 107, 312, 74, 197, 340, 318, 139, 54, 131, 189, 92, 193, 129, 182, 77, 20, 164, 208, 255, 290, 352, 10, 364, 14, 89, 47, 224, 213, 289, 84, 83, 263, 351, 171, 218, 9, 362, 356, 28, 298, 49, 267, 302, 232, 123, 191, 141, 3, 22, 152, 233, 277, 140, 67, 327, 328, 65, 76, 134, 245, 116, 303, 309, 120, 58, 201, 314, 17, 15, 367, 115, 275, 154, 62, 248, 16, 85, 345, 46, 160, 271, 45, 308, 151, 169, 119, 91, 121, 319, 273, 237, 242, 104, 30, 300, 127, 43, 99, 370, 217, 252, 292, 73, 168, 101, 165, 26, 32, 244, 231, 287, 211, 81, 316, 236, 48, 339, 163, 269, 156, 159, 93, 344, 100, 238, 166, 257, 266, 75, 354, 286, 249, 79, 125, 12, 21, 265, 274, 251, 185, 234, 212, 35, 56, 215, 276, 301, 279, 342, 343, 179, 334, 315, 186, 64, 268, 90, 44, 146, 196, 310, 36, 220, 366, 264, 247, 176, 170, 167, 177, 8, 214, 259, 145, 230, 178, 206, 82, 180, 174, 57, 133, 205, 112, 254, 52, 124, 2, 41, 188, 37, 27, 94, 103, 282, 181, 284, 96, 110, 172, 295, 260, 346, 270, 336, 98, 299, 329, 161, 173, 149, 25, 24, 113, 333, 359, 95, 6, 53, 150, 71, 42, 304, 29, 80, 349, 87, 368, 332, 143, 320, 353, 59, 246, 258, 190, 102, 278, 204, 323, 335, 136, 326, 63, 106, 311, 183, 175, 108, 69, 39, 162, 198, 280, 222, 158, 122, 291, 135, 137, 243, 111, 235, 7, 250, 216, 138, 0, 313, 33, 66, 262, 253, 325, 365, 203, 261]

==> h2-cc-r-o2.out <==
[210, 168, 324, 345, 360, 248, 140, 296, 59, 101, 368, 175, 229, 310, 344, 1, 238, 309, 290, 60, 356, 118, 11, 333, 89, 66, 322, 335, 213, 13, 64, 90, 359, 93, 30, 211, 241, 263, 363, 200, 353, 283, 164, 99, 124, 154, 209, 47, 202, 78, 114, 204, 278, 121, 18, 243, 79, 4, 264, 83, 123, 193, 270, 246, 249, 57, 144, 95, 307, 203, 161, 87, 298, 187, 94, 212, 334, 215, 293, 312, 191, 7, 330, 159, 182, 325, 287, 318, 19, 110, 196, 125, 56, 106, 224, 88, 24, 225, 34, 16, 364, 304, 129, 188, 192, 250, 228, 169, 339, 227, 53, 176, 253, 76, 365, 69, 177, 273, 342, 244, 198, 336, 67, 328, 195, 268, 46, 255, 189, 138, 146, 190, 107, 33, 3, 130, 54, 156, 20, 10, 282, 122, 252, 9, 218, 311, 62, 257, 152, 354, 234, 267, 173, 139, 150, 163, 181, 194, 86, 358, 230, 29, 109, 160, 113, 23, 38, 102, 289, 201, 236, 162, 235, 155, 233, 45, 0, 207, 306, 338, 314, 366, 332, 245, 61, 36, 77, 239, 142, 41, 17, 111, 25, 299, 151, 367, 341, 301, 269, 315, 275, 148, 355, 153, 116, 313, 323, 135, 97, 120, 261, 73, 259, 12, 214, 37, 308, 317, 141, 370, 361, 167, 131, 103, 112, 222, 288, 217, 349, 28, 297, 65, 96, 136, 186, 49, 276, 326, 348, 26, 157, 281, 240, 300, 172, 178, 305, 199, 369, 254, 232, 216, 316, 279, 75, 52, 303, 80, 295, 70, 71, 127, 219, 105, 174, 327, 170, 166, 74, 137, 294, 185, 51, 221, 58, 128, 231, 6, 223, 48, 40, 291, 21, 32, 98, 226, 149, 371, 108, 321, 43, 85, 266, 271, 237, 286, 256, 331, 8, 292, 104, 319, 171, 39, 35, 285, 42, 251, 206, 179, 220, 329, 145, 352, 126, 147, 133, 180, 350, 117, 337, 5, 81, 2, 262, 343, 158, 362, 272, 143, 258, 84, 82, 165, 302, 31, 242, 22, 134, 63, 44, 197, 100, 260, 72, 115, 119, 357, 14, 55, 340, 50, 247, 91, 208, 280, 92, 284, 320, 132, 277, 68, 27, 351, 15, 184, 347, 205, 183, 274, 265, 346]

==> h2-cc-r-o3.out <==
[271, 95, 42, 140, 75, 70, 41, 87, 352, 52, 191, 294, 142, 251, 72, 347, 15, 308, 195, 303, 250, 301, 330, 25, 121, 225, 274, 109, 293, 18, 180, 323, 98, 216, 34, 27, 203, 14, 355, 31, 86, 272, 0, 285, 135, 223, 122, 24, 247, 81, 17, 111, 12, 144, 139, 241, 341, 213, 217, 118, 30, 354, 316, 46, 74, 286, 351, 263, 275, 162, 138, 289, 49, 68, 156, 82, 128, 108, 291, 317, 35, 167, 238, 214, 233, 206, 115, 370, 322, 255, 78, 66, 344, 145, 28, 116, 63, 342, 218, 54, 124, 228, 267, 364, 51, 288, 340, 176, 103, 281, 106, 309, 358, 259, 319, 202, 315, 110, 2, 205, 129, 120, 244, 178, 190, 133, 6, 302, 199, 58, 39, 184, 10, 53, 266, 37, 47, 243, 170, 79, 125, 71, 277, 136, 346, 155, 43, 181, 292, 189, 290, 326, 210, 211, 276, 298, 97, 248, 273, 307, 196, 173, 295, 212, 313, 192, 3, 164, 107, 348, 127, 150, 257, 148, 356, 334, 20, 262, 157, 45, 369, 59, 253, 123, 269, 338, 305, 88, 337, 183, 137, 365, 60, 328, 329, 126, 114, 336, 240, 5, 8, 100, 96, 296, 209, 69, 132, 21, 38, 44, 4, 50, 345, 327, 260, 363, 29, 282, 94, 232, 279, 312, 141, 229, 22, 56, 169, 40, 83, 310, 153, 16, 85, 283, 331, 105, 258, 154, 104, 368, 77, 280, 7, 332, 166, 236, 333, 198, 219, 264, 160, 171, 360, 1, 237, 193, 61, 226, 151, 152, 220, 175, 76, 99, 200, 147, 168, 36, 311, 67, 26, 270, 90, 92, 57, 187, 300, 343, 245, 320, 321, 249, 9, 254, 278, 130, 201, 339, 134, 246, 64, 112, 299, 161, 242, 261, 158, 33, 235, 159, 208, 48, 19, 32, 239, 230, 362, 102, 357, 179, 73, 366, 91, 89, 188, 325, 163, 101, 284, 268, 349, 256, 146, 367, 143, 80, 186, 314, 185, 197, 252, 306, 287, 113, 172, 231, 93, 215, 84, 182, 222, 221, 371, 23, 62, 204, 207, 117, 65, 234, 194, 304, 265, 174, 11, 119, 318, 324, 353, 177, 165, 227, 297, 55, 131, 224, 359, 350, 335, 361, 149, 13]

==> h2-cc-r-o4.out <==
[273, 340, 160, 89, 252, 293, 53, 15, 118, 224, 279, 50, 12, 119, 7, 209, 138, 339, 355, 31, 222, 22, 208, 179, 264, 150, 211, 145, 219, 354, 216, 282, 108, 361, 169, 87, 123, 153, 43, 250, 272, 356, 6, 308, 319, 66, 277, 257, 74, 331, 274, 207, 162, 247, 299, 115, 110, 27, 321, 164, 178, 357, 58, 157, 116, 136, 316, 266, 106, 217, 281, 220, 96, 302, 98, 353, 170, 59, 40, 84, 14, 167, 61, 174, 231, 230, 326, 314, 289, 155, 2, 185, 71, 73, 4, 371, 249, 159, 195, 47, 81, 218, 104, 262, 23, 360, 67, 363, 152, 92, 121, 171, 156, 345, 55, 65, 124, 51, 225, 305, 139, 1, 203, 290, 312, 122, 194, 317, 64, 294, 52, 125, 240, 267, 291, 330, 172, 42, 328, 286, 80, 323, 176, 183, 95, 370, 239, 303, 173, 259, 369, 102, 333, 261, 318, 364, 180, 226, 141, 146, 237, 310, 228, 358, 177, 295, 338, 13, 189, 140, 19, 86, 129, 335, 336, 143, 210, 191, 0, 322, 186, 313, 236, 234, 205, 362, 113, 70, 329, 246, 256, 151, 188, 309, 111, 245, 221, 346, 120, 46, 128, 332, 342, 214, 258, 263, 126, 307, 158, 90, 161, 278, 100, 298, 200, 117, 182, 25, 238, 292, 107, 33, 93, 190, 275, 17, 142, 78, 301, 325, 154, 300, 147, 131, 285, 94, 341, 132, 148, 16, 359, 296, 168, 28, 244, 227, 62, 83, 60, 127, 134, 175, 101, 241, 149, 343, 280, 88, 365, 320, 54, 311, 82, 347, 39, 68, 72, 344, 144, 283, 97, 79, 49, 204, 284, 187, 112, 288, 63, 32, 350, 232, 235, 243, 99, 223, 41, 201, 184, 76, 36, 75, 268, 45, 24, 10, 304, 165, 166, 306, 103, 26, 276, 85, 287, 260, 133, 44, 212, 198, 197, 34, 29, 48, 3, 38, 69, 20, 137, 8, 251, 215, 315, 242, 199, 233, 265, 192, 352, 11, 5, 254, 30, 37, 297, 255, 324, 135, 348, 271, 35, 193, 77, 337, 351, 9, 130, 56, 366, 248, 196, 181, 368, 229, 57, 269, 163, 327, 334, 213, 349, 114, 18, 105, 91, 206, 109, 367, 202, 21, 270, 253]

==> h2-cc-r-o5.out <==
[183, 159, 252, 274, 268, 109, 156, 353, 136, 216, 99, 312, 248, 37, 70, 307, 77, 262, 7, 64, 82, 304, 113, 140, 368, 214, 292, 123, 362, 139, 94, 208, 92, 168, 42, 117, 180, 122, 291, 54, 201, 12, 193, 217, 124, 158, 34, 299, 131, 359, 211, 189, 343, 43, 311, 284, 315, 297, 39, 52, 22, 55, 151, 57, 115, 132, 59, 236, 212, 23, 355, 14, 320, 19, 50, 0, 365, 249, 106, 185, 1, 309, 125, 351, 179, 188, 184, 108, 65, 72, 271, 209, 56, 281, 329, 48, 181, 235, 15, 33, 74, 61, 134, 369, 278, 175, 316, 253, 310, 162, 344, 130, 232, 133, 290, 323, 126, 318, 226, 149, 221, 171, 148, 51, 187, 145, 87, 167, 18, 293, 259, 247, 137, 104, 83, 228, 354, 40, 332, 128, 303, 207, 225, 218, 49, 28, 206, 265, 229, 366, 105, 336, 280, 153, 47, 255, 6, 237, 245, 283, 331, 337, 342, 341, 79, 285, 46, 98, 210, 20, 120, 127, 17, 346, 141, 263, 326, 173, 334, 204, 361, 340, 155, 243, 150, 273, 26, 254, 142, 96, 9, 358, 219, 38, 241, 169, 114, 27, 330, 31, 224, 30, 164, 95, 199, 282, 182, 230, 143, 295, 267, 90, 301, 321, 91, 60, 322, 3, 78, 89, 121, 62, 100, 88, 154, 11, 287, 165, 324, 266, 53, 314, 69, 239, 147, 32, 144, 364, 270, 357, 157, 272, 103, 174, 233, 76, 84, 279, 220, 194, 261, 277, 234, 238, 195, 308, 67, 8, 111, 286, 197, 288, 41, 275, 97, 102, 198, 10, 264, 177, 242, 163, 296, 356, 58, 86, 192, 29, 101, 135, 107, 240, 258, 129, 317, 338, 152, 231, 257, 347, 298, 161, 200, 63, 196, 138, 85, 116, 244, 276, 339, 44, 363, 166, 146, 81, 13, 250, 289, 269, 260, 294, 36, 349, 350, 25, 191, 327, 68, 302, 333, 73, 325, 186, 222, 202, 178, 190, 345, 21, 205, 370, 66, 176, 71, 348, 5, 4, 300, 160, 35, 118, 16, 246, 80, 371, 75, 256, 112, 110, 305, 313, 367, 223, 45, 93, 170, 328, 119, 203, 319, 24, 215, 360, 227, 251, 2, 352, 306, 335, 172, 213]


==> anc/logarithm/H2_ccpvdz/h2_cc_slater_sot.txt <==
==> h2-cc-sot-r-o1.out <==
[36, 71, 225, 347, 264, 58, 120, 221, 199, 270, 248, 367, 43, 69, 290, 91, 125, 201, 32, 249, 156, 330, 324, 219, 49, 119, 77, 158, 63, 103, 366, 338, 181, 203, 363, 87, 269, 9, 200, 118, 18, 12, 98, 76, 263, 256, 66, 73, 168, 287, 362, 148, 254, 368, 255, 208, 334, 27, 55, 331, 302, 283, 10, 13, 267, 162, 112, 170, 149, 202, 127, 22, 357, 370, 230, 94, 179, 188, 5, 14, 171, 137, 4, 8, 35, 157, 318, 304, 155, 273, 51, 23, 114, 271, 177, 312, 186, 34, 142, 54, 268, 337, 242, 0, 169, 129, 70, 61, 297, 281, 313, 26, 131, 295, 286, 222, 78, 144, 217, 260, 182, 315, 59, 262, 37, 136, 85, 109, 243, 106, 25, 97, 369, 340, 359, 30, 272, 20, 247, 257, 165, 365, 358, 183, 167, 353, 115, 140, 166, 292, 86, 83, 327, 138, 218, 132, 135, 238, 282, 352, 246, 316, 279, 75, 146, 216, 176, 293, 6, 294, 53, 124, 289, 150, 341, 224, 234, 45, 317, 309, 308, 296, 79, 204, 107, 173, 319, 291, 44, 52, 154, 56, 329, 15, 185, 252, 17, 46, 277, 206, 303, 116, 153, 130, 241, 205, 21, 111, 82, 184, 2, 31, 41, 96, 332, 231, 7, 147, 193, 258, 237, 355, 274, 88, 209, 48, 128, 110, 356, 233, 174, 301, 105, 361, 336, 275, 90, 265, 65, 192, 19, 213, 278, 151, 305, 300, 288, 152, 89, 342, 40, 191, 348, 159, 306, 240, 227, 122, 321, 311, 350, 298, 210, 326, 84, 244, 214, 28, 172, 33, 121, 123, 307, 226, 197, 299, 323, 72, 195, 163, 38, 143, 108, 68, 57, 198, 333, 261, 42, 92, 229, 24, 223, 194, 354, 93, 215, 104, 253, 117, 95, 339, 134, 266, 102, 39, 310, 335, 164, 189, 190, 29, 160, 139, 126, 314, 245, 280, 178, 251, 80, 239, 64, 364, 322, 113, 232, 236, 212, 360, 259, 220, 74, 207, 187, 175, 250, 276, 328, 11, 349, 81, 47, 211, 196, 325, 346, 3, 67, 141, 16, 101, 285, 343, 235, 133, 344, 60, 50, 161, 1, 145, 62, 351, 228, 284, 180, 320, 345, 371, 100, 99]

==> h2-cc-sot-r-o2.out <==
[14, 202, 263, 217, 204, 200, 190, 146, 132, 43, 264, 338, 30, 248, 207, 336, 294, 199, 290, 266, 128, 208, 17, 205, 99, 147, 342, 159, 295, 66, 317, 253, 56, 90, 144, 141, 303, 332, 259, 211, 134, 226, 172, 339, 238, 206, 108, 158, 112, 133, 347, 68, 27, 260, 352, 361, 315, 262, 364, 194, 167, 115, 309, 287, 78, 267, 257, 345, 23, 180, 1, 179, 105, 214, 55, 256, 111, 19, 177, 311, 171, 149, 117, 10, 32, 63, 254, 71, 340, 123, 79, 31, 168, 29, 92, 93, 131, 216, 323, 176, 244, 15, 246, 107, 156, 318, 196, 242, 95, 121, 297, 354, 54, 301, 247, 178, 224, 325, 215, 193, 249, 118, 126, 33, 34, 197, 341, 69, 106, 21, 261, 269, 230, 220, 320, 210, 302, 86, 293, 283, 174, 183, 139, 349, 0, 233, 243, 344, 329, 334, 173, 169, 26, 213, 46, 231, 140, 35, 333, 236, 53, 276, 114, 312, 203, 4, 2, 228, 291, 62, 187, 289, 286, 82, 125, 327, 305, 335, 103, 13, 129, 74, 359, 3, 81, 64, 138, 76, 18, 191, 343, 279, 12, 358, 265, 300, 161, 153, 20, 363, 101, 255, 143, 299, 362, 284, 41, 45, 219, 137, 49, 245, 355, 319, 192, 189, 57, 182, 270, 116, 185, 113, 212, 122, 9, 369, 80, 151, 28, 368, 304, 240, 314, 127, 7, 258, 322, 313, 275, 163, 16, 91, 67, 110, 285, 225, 94, 234, 351, 282, 370, 186, 278, 198, 307, 366, 83, 221, 280, 160, 175, 150, 11, 346, 292, 365, 201, 162, 102, 25, 142, 89, 145, 72, 356, 42, 268, 218, 166, 37, 155, 48, 357, 353, 24, 47, 296, 272, 170, 96, 239, 73, 148, 250, 232, 330, 75, 227, 109, 271, 52, 277, 51, 273, 8, 157, 310, 98, 84, 119, 337, 136, 36, 135, 6, 61, 237, 367, 229, 235, 274, 40, 104, 60, 222, 165, 223, 59, 50, 38, 100, 288, 87, 22, 77, 70, 281, 152, 85, 120, 164, 326, 324, 58, 124, 350, 188, 39, 130, 252, 5, 251, 209, 321, 88, 306, 65, 154, 44, 328, 184, 241, 360, 298, 181, 195, 308, 316, 97, 371, 331, 348]

==> h2-cc-sot-r-o3.out <==
[124, 151, 83, 70, 339, 194, 206, 86, 85, 1, 236, 264, 147, 53, 299, 16, 277, 30, 217, 79, 219, 143, 96, 268, 10, 132, 252, 215, 329, 37, 278, 353, 73, 12, 126, 88, 317, 173, 149, 34, 32, 348, 180, 103, 347, 39, 56, 286, 198, 297, 55, 104, 338, 189, 171, 357, 312, 75, 367, 144, 154, 172, 295, 115, 349, 62, 307, 105, 13, 35, 270, 42, 280, 27, 325, 213, 116, 9, 293, 179, 47, 20, 190, 335, 332, 0, 163, 314, 320, 261, 343, 210, 205, 281, 231, 284, 102, 21, 225, 333, 41, 208, 291, 294, 123, 356, 91, 226, 155, 309, 57, 165, 318, 336, 214, 183, 288, 169, 326, 308, 228, 207, 275, 316, 119, 174, 282, 7, 8, 230, 159, 129, 22, 306, 222, 107, 227, 2, 351, 187, 111, 61, 117, 257, 220, 161, 254, 283, 127, 170, 361, 6, 287, 313, 76, 24, 23, 253, 50, 273, 90, 51, 80, 196, 54, 77, 150, 235, 204, 89, 176, 175, 258, 341, 26, 251, 156, 45, 242, 310, 137, 321, 279, 167, 192, 136, 122, 109, 243, 224, 46, 162, 121, 241, 301, 36, 237, 212, 49, 300, 59, 130, 203, 211, 139, 71, 240, 345, 199, 152, 290, 81, 114, 250, 330, 337, 146, 19, 18, 182, 218, 255, 108, 209, 58, 166, 355, 259, 223, 78, 185, 191, 125, 305, 14, 148, 364, 25, 157, 74, 234, 181, 133, 33, 64, 202, 352, 221, 100, 82, 229, 346, 145, 43, 274, 142, 269, 359, 63, 303, 233, 95, 362, 153, 11, 265, 68, 101, 184, 178, 160, 99, 84, 193, 247, 31, 29, 28, 195, 358, 5, 244, 323, 344, 134, 324, 112, 113, 188, 354, 200, 131, 60, 98, 186, 289, 342, 140, 271, 239, 245, 92, 248, 256, 232, 141, 120, 334, 17, 296, 369, 263, 350, 360, 216, 128, 97, 260, 328, 177, 40, 238, 110, 3, 370, 322, 197, 118, 44, 67, 319, 38, 327, 4, 164, 138, 66, 366, 363, 302, 285, 65, 371, 292, 365, 298, 158, 135, 311, 201, 368, 15, 304, 266, 267, 48, 249, 262, 87, 52, 331, 276, 94, 315, 106, 168, 340, 93, 272, 69, 72, 246]

==> h2-cc-sot-r-o4.out <==
[277, 1, 183, 274, 117, 359, 150, 200, 120, 248, 80, 189, 215, 220, 174, 218, 361, 297, 84, 259, 321, 106, 226, 360, 363, 27, 314, 158, 193, 345, 109, 163, 58, 179, 234, 155, 312, 251, 48, 70, 10, 161, 202, 101, 90, 149, 99, 304, 6, 95, 32, 273, 142, 118, 112, 43, 114, 272, 340, 287, 232, 229, 194, 69, 145, 187, 230, 121, 295, 206, 221, 111, 355, 126, 227, 62, 46, 138, 78, 107, 271, 7, 12, 85, 307, 71, 143, 246, 146, 333, 35, 127, 278, 88, 241, 166, 328, 56, 223, 86, 102, 300, 196, 141, 54, 73, 284, 231, 182, 61, 41, 176, 151, 367, 116, 2, 256, 201, 238, 291, 369, 51, 67, 68, 154, 205, 87, 329, 336, 133, 108, 169, 214, 286, 242, 294, 252, 289, 47, 103, 280, 283, 175, 171, 134, 39, 327, 20, 203, 249, 74, 29, 177, 168, 89, 332, 184, 100, 137, 293, 366, 266, 165, 265, 65, 13, 55, 91, 331, 253, 152, 262, 128, 173, 368, 356, 157, 350, 93, 211, 260, 167, 334, 247, 162, 94, 319, 123, 320, 303, 357, 52, 255, 191, 119, 310, 244, 222, 164, 185, 212, 275, 339, 53, 197, 4, 199, 209, 267, 245, 129, 122, 96, 98, 153, 19, 38, 358, 105, 83, 17, 31, 97, 75, 292, 268, 318, 239, 3, 306, 5, 343, 18, 76, 264, 311, 192, 364, 208, 148, 147, 263, 44, 213, 224, 342, 22, 28, 335, 282, 322, 365, 113, 302, 30, 299, 130, 64, 198, 204, 59, 181, 42, 49, 279, 233, 261, 301, 326, 115, 139, 160, 16, 346, 325, 125, 23, 45, 79, 309, 235, 207, 240, 316, 270, 11, 92, 178, 37, 362, 186, 237, 352, 330, 131, 290, 188, 370, 317, 8, 63, 136, 24, 257, 110, 296, 337, 36, 66, 50, 135, 81, 305, 26, 159, 15, 124, 104, 172, 351, 57, 323, 210, 72, 236, 349, 371, 190, 140, 77, 313, 341, 347, 338, 344, 132, 258, 40, 250, 254, 216, 170, 14, 315, 298, 82, 281, 269, 219, 228, 308, 276, 0, 285, 353, 34, 9, 324, 180, 225, 156, 354, 243, 21, 195, 288, 144, 33, 348, 217, 25, 60]

==> h2-cc-sot-r-o5.out <==
[263, 295, 106, 63, 169, 43, 319, 165, 304, 292, 85, 49, 101, 112, 28, 206, 242, 282, 178, 177, 320, 365, 97, 278, 108, 201, 80, 325, 94, 289, 301, 293, 109, 271, 294, 199, 225, 41, 281, 276, 50, 356, 75, 87, 71, 33, 363, 284, 329, 22, 12, 231, 9, 128, 13, 69, 121, 243, 233, 180, 134, 334, 93, 55, 149, 86, 202, 102, 62, 217, 53, 138, 302, 227, 306, 313, 360, 78, 155, 340, 18, 226, 341, 141, 317, 174, 139, 52, 265, 204, 56, 95, 29, 67, 187, 272, 240, 346, 285, 344, 312, 368, 305, 151, 1, 44, 117, 350, 103, 262, 253, 291, 123, 20, 321, 318, 277, 60, 300, 238, 269, 342, 270, 122, 331, 146, 64, 367, 196, 241, 163, 26, 27, 104, 162, 351, 98, 15, 105, 136, 248, 156, 81, 355, 144, 83, 84, 348, 100, 332, 260, 72, 303, 11, 96, 66, 287, 237, 314, 40, 193, 210, 132, 209, 311, 79, 92, 299, 362, 307, 208, 7, 36, 167, 164, 176, 323, 335, 110, 207, 256, 126, 150, 73, 354, 254, 175, 266, 70, 58, 330, 352, 168, 57, 228, 345, 186, 107, 189, 192, 219, 218, 336, 160, 184, 4, 274, 65, 115, 170, 239, 316, 261, 198, 142, 32, 114, 337, 130, 235, 212, 37, 223, 371, 200, 39, 288, 51, 120, 21, 310, 77, 157, 324, 171, 82, 258, 153, 216, 172, 339, 366, 211, 111, 290, 6, 343, 182, 309, 347, 364, 127, 250, 148, 166, 322, 179, 19, 25, 298, 246, 183, 16, 118, 124, 113, 38, 91, 338, 30, 76, 61, 133, 296, 268, 2, 31, 46, 140, 358, 361, 154, 152, 181, 215, 247, 10, 333, 129, 328, 131, 229, 68, 159, 47, 275, 308, 213, 191, 279, 353, 143, 273, 59, 297, 74, 220, 188, 88, 236, 5, 234, 369, 14, 221, 359, 326, 255, 42, 8, 34, 190, 370, 137, 3, 147, 54, 257, 357, 264, 158, 327, 195, 283, 205, 125, 286, 24, 249, 259, 214, 35, 99, 349, 48, 161, 17, 203, 135, 90, 116, 315, 119, 232, 23, 222, 251, 224, 280, 185, 197, 45, 230, 245, 244, 173, 267, 252, 194, 89, 145, 0]


==> anc/logarithm/H2_sto3g/h2_sto_csf_fot.txt <==
==> h2-sto-fot-s2-o1.out <==
[]

==> h2-sto-fot-s2-o2.out <==
[]

==> h2-sto-fot-s2-o3.out <==
[]

==> h2-sto-fot-s2-o4.out <==
[]

==> h2-sto-fot-s2-o5.out <==
[]


==> anc/logarithm/H2_sto3g/h2_sto_csf_sot.txt <==
==> h2-sto-sot-s2-o1.out <==
[]

==> h2-sto-sot-s2-o2.out <==
[]

==> h2-sto-sot-s2-o3.out <==
[]

==> h2-sto-sot-s2-o4.out <==
[]

==> h2-sto-sot-s2-o5.out <==
[]


==> anc/logarithm/H2_sto3g/h2_sto_qubit_fot.txt <==
==> h2-sto-c-o1.out <==
[8, 0, 9, 10, 1, 6, 11, 3, 4, 7, 5, 14, 2, 13, 12]

==> h2-sto-c-o2.out <==
[6, 10, 12, 5, 1, 14, 4, 0, 11, 2, 8, 3, 7, 9, 13]

==> h2-sto-c-o3.out <==
[4, 12, 13, 3, 7, 8, 6, 14, 9, 1, 5, 2, 11, 0, 10]

==> h2-sto-c-o4.out <==
[8, 11, 2, 6, 7, 3, 5, 0, 14, 12, 10, 9, 1, 4, 13]

==> h2-sto-c-o5.out <==
[14, 8, 12, 2, 6, 1, 4, 5, 9, 13, 7, 11, 0, 10, 3]


==> anc/logarithm/H2_sto3g/h2_sto_qubit_sot.txt <==
==> h2-sto-sot-c-o1.out <==
[12, 10, 0, 6, 13, 2, 11, 9, 3, 7, 14, 4, 5, 8, 1]

==> h2-sto-sot-c-o2.out <==
[13, 7, 4, 10, 9, 6, 14, 3, 2, 1, 12, 5, 0, 8, 11]

==> h2-sto-sot-c-o3.out <==
[6, 14, 0, 4, 13, 12, 11, 2, 8, 1, 5, 7, 3, 10, 9]

==> h2-sto-sot-c-o4.out <==
[8, 6, 12, 0, 4, 14, 3, 10, 1, 13, 11, 5, 2, 9, 7]

==> h2-sto-sot-c-o5.out <==
[8, 1, 0, 12, 14, 4, 9, 5, 10, 6, 11, 3, 2, 7, 13]


==> anc/logarithm/H2_sto3g/h2_sto_slater_fot.txt <==
==> h2-sto-r-o1.out <==
[6, 8, 4, 7, 2, 0, 1, 3, 5]

==> h2-sto-r-o2.out <==
[2, 6, 5, 4, 8, 7, 1, 3, 0]

==> h2-sto-r-o3.out <==
[4, 7, 2, 3, 8, 1, 6, 5, 0]

==> h2-sto-r-o4.out <==
[0, 2, 3, 7, 6, 1, 4, 5, 8]

==> h2-sto-r-o5.out <==
[1, 8, 5, 4, 3, 7, 2, 6, 0]


==> anc/logarithm/H2_sto3g/h2_sto_slater_sot.txt <==
==> h2-sto-sot-r-o1.out <==
[6, 1, 2, 4, 8, 0, 5, 3, 7]

==> h2-sto-sot-r-o2.out <==
[4, 1, 3, 6, 5, 0, 7, 2, 8]

==> h2-sto-sot-r-o3.out <==
[1, 7, 6, 3, 5, 2, 0, 4, 8]

==> h2-sto-sot-r-o4.out <==
[0, 7, 1, 2, 8, 3, 5, 6, 4]

==> h2-sto-sot-r-o5.out <==
[7, 5, 2, 6, 8, 0, 4, 3, 1]


==> anc/logarithm/LiH_631g/lih_631_csf_fot.txt <==
==> lih-631-fot-s2-o1.out <==
[143, 205, 163, 91, 138, 203, 68, 59, 190, 157, 104, 12, 176, 114, 84, 147, 199, 47, 37, 172, 167, 103, 42, 170, 31, 80, 30, 75, 89, 201, 208, 76, 152, 119, 24, 158, 107, 77, 0, 166, 1, 44, 23, 92, 38, 173, 148, 159, 153, 200, 149, 180, 7, 69, 194, 93, 15, 126, 100, 188, 79, 154, 122, 43, 175, 195, 17, 61, 3, 204, 117, 4, 22, 78, 67, 123, 135, 207, 88, 101, 120, 177, 165, 171, 73, 156, 16, 96, 136, 62, 140, 185, 106, 109, 65, 21, 52, 145, 160, 121, 46, 98, 14, 90, 155, 58, 83, 168, 183, 9, 54, 169, 49, 174, 196, 41, 48, 131, 71, 164, 130, 102, 197, 132, 81, 39, 10, 128, 110, 36, 25, 74, 87, 137, 105, 178, 70, 55, 181, 206, 33, 19, 146, 142, 184, 53, 32, 118, 2, 191, 34, 151, 66, 116, 64, 95, 124, 94, 8, 26, 27, 189, 115, 60, 6, 111, 72, 51, 20, 112, 125, 144, 99, 187, 179, 29, 13, 139, 11, 35, 162, 5, 150, 45, 50, 56, 129, 182, 113, 193, 161, 57, 141, 192, 127, 86, 108, 40, 97, 209, 85, 63, 186, 28, 82, 133, 18, 198, 134, 202]

==> lih-631-fot-s2-o2.out <==
[181, 25, 126, 43, 104, 42, 50, 132, 0, 149, 75, 76, 8, 49, 139, 12, 154, 131, 153, 57, 192, 106, 114, 176, 161, 208, 200, 79, 159, 129, 68, 112, 93, 134, 163, 9, 103, 54, 185, 143, 34, 202, 142, 111, 119, 37, 195, 101, 168, 7, 204, 127, 45, 137, 209, 28, 179, 193, 186, 190, 87, 155, 84, 146, 105, 72, 36, 187, 196, 160, 32, 83, 56, 26, 18, 158, 169, 115, 123, 82, 11, 51, 33, 13, 178, 15, 164, 70, 99, 120, 128, 16, 138, 62, 19, 89, 85, 81, 21, 203, 157, 184, 182, 58, 47, 173, 90, 35, 30, 67, 96, 150, 198, 177, 59, 46, 91, 109, 24, 130, 194, 191, 108, 107, 188, 133, 38, 172, 136, 10, 171, 40, 145, 86, 205, 88, 151, 95, 60, 167, 199, 183, 116, 135, 65, 5, 122, 74, 23, 71, 110, 77, 207, 80, 22, 6, 97, 100, 3, 53, 148, 66, 125, 39, 78, 27, 102, 17, 180, 69, 4, 63, 14, 31, 29, 117, 140, 44, 98, 61, 174, 162, 64, 92, 144, 55, 94, 73, 121, 152, 156, 2, 52, 41, 165, 189, 201, 48, 1, 175, 206, 118, 124, 197, 141, 20, 113, 166, 147, 170]

==> lih-631-fot-s2-o3.out <==
[179, 143, 97, 22, 117, 92, 168, 34, 193, 49, 209, 115, 8, 164, 201, 131, 33, 162, 199, 65, 174, 59, 61, 178, 140, 194, 30, 40, 148, 128, 24, 158, 86, 31, 9, 35, 124, 160, 175, 135, 95, 202, 23, 105, 96, 207, 153, 15, 21, 81, 186, 161, 41, 208, 144, 28, 125, 55, 156, 152, 91, 190, 183, 29, 145, 110, 94, 58, 122, 109, 159, 12, 203, 38, 14, 36, 37, 118, 88, 198, 82, 46, 89, 10, 100, 84, 2, 113, 146, 32, 182, 73, 191, 185, 184, 138, 150, 101, 142, 123, 172, 116, 205, 151, 69, 53, 67, 66, 5, 47, 79, 51, 90, 129, 44, 130, 39, 200, 77, 166, 104, 50, 48, 68, 43, 188, 171, 42, 155, 3, 71, 170, 136, 112, 19, 20, 147, 163, 85, 54, 120, 78, 181, 157, 76, 64, 87, 127, 56, 176, 114, 192, 108, 177, 27, 52, 26, 137, 121, 126, 169, 167, 111, 16, 132, 187, 165, 103, 139, 45, 134, 119, 197, 11, 102, 80, 204, 106, 74, 72, 99, 196, 13, 98, 63, 17, 83, 173, 62, 154, 25, 189, 206, 180, 149, 133, 75, 93, 0, 6, 7, 1, 195, 18, 141, 70, 60, 4, 57, 107]

==> lih-631-fot-s2-o4.out <==
[167, 16, 95, 136, 14, 97, 37, 138, 88, 170, 131, 17, 103, 120, 4, 207, 111, 189, 174, 102, 56, 10, 3, 208, 188, 159, 179, 2, 7, 70, 12, 119, 145, 54, 166, 101, 26, 99, 35, 194, 196, 67, 20, 110, 205, 57, 27, 156, 64, 76, 161, 132, 139, 85, 192, 199, 115, 78, 107, 172, 105, 44, 181, 190, 43, 25, 48, 150, 158, 11, 89, 8, 200, 175, 186, 62, 140, 173, 36, 147, 163, 91, 63, 31, 82, 53, 60, 55, 129, 74, 50, 98, 58, 135, 134, 5, 168, 9, 162, 66, 204, 124, 185, 87, 86, 206, 47, 198, 51, 32, 68, 169, 21, 15, 42, 116, 6, 143, 81, 142, 182, 187, 83, 184, 96, 165, 22, 28, 191, 30, 19, 109, 155, 202, 128, 137, 113, 29, 45, 84, 157, 152, 69, 49, 52, 176, 151, 112, 180, 209, 144, 34, 130, 92, 106, 126, 65, 23, 171, 153, 178, 183, 18, 154, 104, 80, 46, 77, 94, 122, 203, 59, 117, 121, 123, 146, 13, 148, 141, 61, 24, 193, 127, 71, 39, 201, 33, 108, 79, 118, 197, 177, 160, 93, 75, 149, 125, 1, 100, 164, 114, 38, 73, 90, 133, 40, 0, 195, 72, 41]

==> lih-631-fot-s2-o5.out <==
[68, 194, 79, 83, 6, 60, 81, 52, 201, 28, 57, 87, 32, 66, 34, 26, 110, 151, 44, 156, 120, 126, 182, 161, 33, 90, 98, 152, 48, 157, 18, 2, 129, 187, 145, 42, 49, 112, 82, 144, 202, 92, 54, 170, 115, 69, 132, 70, 27, 96, 15, 207, 188, 101, 131, 37, 25, 41, 103, 124, 12, 59, 106, 172, 140, 113, 149, 61, 64, 118, 80, 127, 116, 138, 190, 3, 14, 164, 88, 114, 179, 184, 91, 143, 85, 180, 104, 204, 169, 181, 89, 19, 147, 24, 160, 94, 0, 39, 171, 55, 29, 84, 173, 31, 117, 174, 153, 139, 121, 47, 125, 71, 97, 10, 53, 38, 22, 193, 183, 189, 163, 162, 166, 130, 142, 122, 105, 148, 205, 21, 154, 176, 196, 43, 128, 198, 133, 155, 175, 168, 9, 108, 99, 13, 78, 40, 20, 76, 209, 109, 72, 73, 30, 93, 45, 17, 58, 77, 146, 74, 208, 86, 158, 8, 111, 197, 51, 56, 135, 200, 67, 165, 141, 107, 36, 192, 102, 62, 23, 150, 206, 119, 134, 123, 100, 186, 1, 16, 50, 177, 7, 46, 95, 5, 63, 191, 35, 167, 185, 4, 178, 195, 199, 75, 203, 136, 137, 65, 159, 11]


==> anc/logarithm/LiH_631g/lih_631_csf_sot.txt <==
==> lih-631-sot-s2-o1.out <==
[152, 118, 15, 150, 82, 208, 180, 17, 151, 41, 104, 111, 181, 121, 148, 198, 27, 182, 193, 191, 133, 134, 68, 13, 102, 153, 177, 157, 32, 200, 132, 178, 203, 185, 38, 40, 98, 87, 96, 141, 9, 94, 4, 7, 206, 113, 18, 29, 52, 56, 163, 57, 46, 70, 11, 65, 126, 105, 155, 63, 110, 167, 69, 75, 85, 202, 78, 86, 161, 54, 139, 103, 129, 91, 72, 73, 172, 174, 117, 149, 6, 55, 145, 144, 199, 21, 156, 93, 71, 195, 162, 119, 61, 107, 45, 190, 125, 127, 136, 116, 204, 95, 123, 142, 26, 30, 67, 97, 187, 130, 62, 184, 24, 10, 12, 135, 16, 50, 36, 49, 0, 186, 53, 124, 84, 22, 76, 179, 39, 2, 143, 112, 165, 58, 33, 189, 99, 14, 147, 43, 101, 100, 5, 160, 66, 120, 173, 37, 31, 83, 34, 90, 183, 158, 47, 171, 196, 108, 170, 20, 138, 122, 48, 64, 168, 19, 176, 28, 3, 114, 25, 1, 44, 197, 140, 109, 89, 59, 106, 146, 131, 81, 169, 154, 166, 188, 159, 35, 207, 79, 92, 205, 175, 201, 80, 8, 115, 137, 77, 194, 128, 23, 42, 51, 209, 164, 192, 88, 60, 74]

==> lih-631-sot-s2-o2.out <==
[94, 84, 169, 159, 201, 152, 52, 72, 209, 153, 100, 97, 170, 51, 160, 149, 49, 78, 165, 11, 38, 46, 176, 108, 20, 37, 140, 91, 107, 138, 110, 205, 80, 162, 40, 12, 144, 89, 41, 33, 32, 61, 206, 133, 139, 95, 65, 102, 163, 127, 194, 173, 55, 87, 183, 0, 124, 92, 25, 69, 115, 88, 8, 134, 4, 203, 156, 154, 155, 151, 174, 18, 175, 112, 93, 57, 200, 30, 191, 114, 171, 143, 62, 54, 23, 145, 96, 24, 59, 15, 182, 45, 106, 6, 192, 136, 129, 50, 82, 146, 189, 181, 141, 101, 117, 193, 68, 150, 2, 123, 60, 53, 73, 56, 132, 109, 120, 58, 13, 172, 104, 14, 98, 16, 29, 186, 128, 66, 5, 36, 105, 1, 43, 180, 17, 79, 207, 197, 86, 161, 187, 190, 64, 185, 19, 48, 28, 202, 188, 179, 76, 130, 167, 196, 184, 142, 199, 44, 157, 75, 178, 158, 10, 125, 67, 31, 126, 131, 81, 63, 135, 198, 99, 103, 119, 21, 118, 34, 47, 26, 74, 177, 22, 85, 122, 77, 111, 3, 35, 121, 147, 137, 27, 7, 9, 39, 204, 70, 164, 113, 71, 148, 116, 208, 195, 90, 42, 83, 168, 166]

==> lih-631-sot-s2-o3.out <==
[131, 49, 20, 93, 111, 132, 157, 156, 195, 191, 7, 85, 6, 43, 171, 148, 94, 178, 112, 145, 144, 115, 137, 54, 117, 106, 38, 29, 0, 42, 70, 187, 150, 92, 45, 46, 16, 108, 202, 190, 114, 205, 90, 113, 50, 155, 65, 84, 24, 116, 138, 4, 174, 32, 135, 130, 26, 10, 73, 98, 209, 13, 2, 199, 185, 25, 30, 39, 89, 105, 172, 201, 175, 3, 169, 44, 21, 133, 86, 119, 23, 110, 184, 83, 95, 142, 82, 166, 188, 154, 162, 140, 69, 194, 48, 168, 59, 22, 60, 103, 80, 203, 159, 181, 104, 74, 19, 64, 99, 63, 127, 51, 163, 96, 55, 52, 165, 118, 57, 170, 134, 8, 153, 15, 126, 198, 76, 208, 12, 151, 91, 34, 66, 107, 160, 129, 206, 37, 56, 88, 167, 177, 176, 68, 164, 122, 67, 186, 101, 78, 58, 100, 35, 143, 182, 149, 61, 180, 141, 109, 120, 193, 139, 9, 102, 53, 125, 136, 196, 197, 146, 31, 40, 192, 11, 158, 72, 161, 147, 124, 152, 14, 77, 123, 207, 33, 173, 1, 189, 36, 87, 71, 75, 179, 79, 28, 18, 81, 5, 47, 27, 17, 128, 121, 41, 200, 62, 183, 97, 204]

==> lih-631-sot-s2-o4.out <==
[169, 54, 67, 104, 96, 107, 134, 128, 76, 89, 167, 174, 42, 12, 3, 52, 35, 43, 95, 162, 102, 115, 84, 144, 135, 118, 132, 44, 152, 187, 183, 75, 14, 63, 114, 130, 124, 151, 88, 154, 113, 8, 176, 143, 179, 105, 18, 48, 92, 108, 94, 163, 157, 184, 199, 64, 209, 93, 73, 201, 17, 193, 148, 196, 131, 150, 172, 6, 188, 122, 36, 139, 177, 23, 158, 91, 59, 142, 100, 149, 101, 66, 68, 111, 87, 141, 185, 15, 45, 166, 97, 34, 191, 0, 80, 70, 11, 181, 126, 171, 90, 117, 53, 85, 5, 1, 24, 69, 13, 57, 156, 159, 155, 62, 16, 74, 31, 136, 86, 65, 82, 51, 173, 50, 81, 146, 7, 21, 77, 195, 30, 10, 61, 9, 198, 164, 145, 37, 79, 26, 38, 180, 160, 78, 203, 204, 20, 2, 72, 133, 168, 106, 147, 138, 194, 165, 127, 58, 110, 40, 4, 55, 49, 153, 175, 28, 19, 120, 140, 98, 71, 197, 83, 189, 56, 119, 99, 32, 202, 46, 121, 190, 207, 41, 205, 208, 25, 109, 112, 129, 178, 33, 182, 200, 170, 137, 125, 186, 206, 47, 192, 39, 29, 22, 161, 103, 27, 116, 123, 60]

==> lih-631-sot-s2-o5.out <==
[178, 151, 24, 118, 111, 76, 191, 44, 89, 70, 45, 141, 114, 162, 94, 34, 174, 139, 134, 164, 205, 11, 106, 51, 87, 152, 80, 0, 159, 90, 77, 5, 30, 124, 144, 18, 130, 201, 120, 19, 123, 206, 12, 84, 10, 194, 163, 31, 37, 105, 183, 59, 91, 47, 36, 112, 193, 40, 175, 54, 143, 46, 204, 165, 199, 32, 107, 209, 103, 202, 73, 149, 2, 79, 64, 27, 74, 160, 20, 69, 108, 48, 43, 126, 145, 203, 95, 65, 14, 155, 181, 187, 17, 189, 156, 180, 200, 66, 8, 176, 39, 71, 1, 100, 184, 16, 198, 72, 185, 33, 9, 138, 53, 7, 99, 101, 122, 186, 196, 68, 56, 208, 23, 75, 42, 60, 128, 142, 127, 131, 177, 57, 135, 188, 137, 117, 88, 78, 195, 172, 121, 116, 129, 21, 29, 4, 170, 22, 6, 83, 147, 62, 136, 153, 13, 102, 3, 132, 133, 63, 154, 148, 26, 82, 158, 93, 25, 28, 192, 119, 41, 167, 96, 171, 67, 190, 197, 50, 140, 49, 55, 86, 92, 169, 109, 157, 104, 168, 97, 15, 98, 150, 146, 85, 61, 115, 113, 173, 182, 110, 38, 179, 207, 161, 35, 125, 52, 58, 81, 166]


==> anc/logarithm/LiH_631g/lih_631_qubit_fot.txt <==

[1302, 3075, 2986, 1362, 213, 825, 3367, 416, 2514, 1400, 3177, 1804, 1502, 852, 3359, 2026, 2426, 3360, 2452, 2084, 2470, 745, 699, 1363, 2300, 1698, 1716, 846, 2074, 2420, 2276, 2717, 2133, 2238, 2183, 1773, 953, 2435, 835, 1860, 1898, 2473, 714, 2286, 1102, 3115, 1275, 1371, 35, 83, 2521, 2585, 3080, 2045, 468, 907, 2632, 1071, 348, 2547, 2674, 1833, 1933, 3339, 2460, 934, 898, 96, 919, 1345, 2028, 748, 1730, 1139, 2734, 2232, 122, 1519, 1281, 890, 778, 2450, 64, 465, 2200, 2205, 1953, 312, 545, 2477, 2273, 750, 16, 3240, 2009, 2229, 1734, 1353, 2321, 248, 2388, 1576, 1133, 2570, 3007, 199, 2398, 1504, 3223, 1794, 1135, 1256, 1466, 2661, 2441, 2296, 1190, 1904, 995, 638, 1625, 620, 2044, 1778, 1745, 1329, 3363, 1366, 706, 1866, 514, 53, 2484, 1147, 3239, 1051, 872, 1359, 1684, 2755, 368, 3118, 2965, 2085, 99, 447, 1632, 1956, 1954, 144, 1629, 1815, 913, 2332, 2665, 2134, 1152, 2569, 2209, 534, 2315, 2083, 1578, 2078, 3025, 1025, 2166, 904, 1162, 2798, 1018, 2868, 2721, 1219, 3137, 2644, 3292, 351, 2007, 1917, 583, 2905, 3260, 1897, 211, 1081, 380, 671, 3106, 3222, 200, 3319, 520, 850, 1188, 3193, 2886, 208, 513, 2786, 341, 1630, 1079, 1620, 54, 772, 3158, 2192, 2086, 2766, 2206, 1768, 298, 2648, 2299, 494, 2190, 1686, 182, 2808, 2587, 2961, 1624, 2178, 2854, 1206, 2882, 109, 1796, 842, 1477, 2035, 955, 113, 2287, 1067, 775, 2065, 1864, 1921, 1472, 2512, 2351, 988, 3021, 997, 2593, 1451, 374, 383, 155, 405, 2375, 1618, 1581, 2319, 105, 1282, 1304, 1204, 1814, 1830, 3090, 2490, 1747, 2720, 1148, 2516, 51, 1118, 2553, 1564, 2116, 1247, 3295, 3180, 2872, 3352, 2918, 676, 3230, 3355, 2054, 1013, 992, 2527, 337, 1408, 958, 2770, 3155, 153, 642, 1164, 1065, 2162, 2184, 305, 287, 1348, 2508, 2996, 2538, 1228, 570, 3105, 433, 1278, 259, 1902, 3123, 2380, 1880, 448, 1020, 1414, 1047, 708, 2038, 519, 2913, 1185, 1949, 2136, 625, 961, 221, 889, 3324, 1054, 1893, 1141, 2060, 69, 2787, 115, 1527, 2812, 1528, 3102, 1315, 874, 116, 1805, 2871, 2678, 1758, 422, 2633, 1198, 436, 908, 2364, 599, 3073, 1801, 1394, 2292, 2400, 2049, 212, 1574, 1496, 453, 1501, 42, 2763, 3176, 3077, 3121, 1847, 1128, 1563, 931, 2153, 60, 2523, 169, 3315, 3043, 100, 98, 984, 216, 2690, 1818, 1178, 1425, 145, 261, 2878, 1706, 2506, 1467, 1503, 2161, 2050, 1411, 3092, 2498, 1877, 1713, 3130, 2493, 1751, 2218, 2027, 556, 3000, 2338, 273, 917, 1488, 2449, 2067, 78, 1935, 619, 1824, 589, 2764, 1670, 2752, 3033, 2972, 3303, 2524, 1971, 1049, 2650, 255, 1245, 2022, 1689, 1443, 3045, 1913, 3200, 3065, 2931, 361, 3326, 346, 2328, 1790, 1393, 1842, 578, 623, 3283, 3100, 1895, 2819, 2539, 1259, 1606, 401, 1470, 696, 3293, 2842, 987, 621, 1283, 883, 2317, 2613, 450, 2679, 225, 798, 1289, 1811, 192, 1854, 1248, 667, 1883, 3214, 2601, 1106, 579, 784, 1769, 1454, 2011, 1521, 307, 2343, 2064, 1976, 1061, 399, 187, 723, 2892, 1267, 381, 2921, 837, 2695, 2082, 1029, 2069, 3015, 2381, 1655, 2751, 2002, 1373, 335, 871, 794, 1879, 1249, 2558, 392, 321, 2465, 1328, 2057, 2607, 1308, 2394, 814, 160, 2289, 3219, 1099, 2836, 648, 222, 2636, 767, 73, 588, 790, 1016, 2294, 2941, 2199, 2898, 2334, 1661, 1179, 209, 2554, 3011, 654, 1499, 2789, 3, 707, 3163, 911, 2177, 1752, 1272, 2813, 1168, 2068, 2621, 733, 1505, 2804, 2929, 1743, 2255, 3107, 1217, 3129, 2809, 3093, 528, 3188, 2433, 3281, 432, 1636, 1035, 2307, 786, 2464, 462, 1932, 3014, 2741, 2363, 673, 2591, 258, 3170, 1641, 3198, 484, 1295, 2832, 590, 1718, 2634, 1829, 2017, 2515, 2835, 284, 3165, 2421, 710, 2311, 3151, 2135, 1649, 76, 1244, 2936, 1350, 2077, 3099, 865, 981, 1293, 2672, 1696, 1645, 1297, 1806, 2425, 535, 1140, 2312, 937, 356, 3217, 3179, 2935, 1340, 2410, 2123, 477, 1885, 1339, 2107, 670, 2346, 560, 615, 279, 576, 3285, 2984, 1647, 1307, 1772, 766, 600, 1765, 1894, 879, 2651, 2858, 2840, 1476, 912, 2382, 2668, 2260, 2598, 2795, 3049, 822, 77, 1122, 1693, 741, 75, 299, 2110, 204, 2940, 2630, 1757, 2714, 27, 425, 1309, 1726, 2115, 2745, 1104, 3234, 756, 1322, 1872, 838, 2953, 505, 165, 1672, 1017, 1182, 1419, 584, 2151, 3275, 292, 2964, 3255, 2236, 445, 2350, 2194, 2767, 1258, 375, 256, 2526, 2491, 800, 882, 1826, 2439, 2479, 2739, 1236, 1146, 1127, 3027, 0, 3083, 2438, 45, 687, 768, 25, 354, 1948, 2372, 2129, 304, 2431, 3068, 1326, 527, 340, 2492, 1619, 1376, 970, 3287, 1731, 2837, 2281, 1599, 3267, 3152, 694, 593, 3212, 133, 2172, 2263, 2546, 1982, 127, 1253, 1001, 3190, 3354, 2024, 2186, 2799, 2386, 2, 868, 2109, 1575, 2182, 1704, 930, 1041, 2207, 1175, 967, 426, 2884, 3059, 1766, 1914, 2960, 456, 93, 809, 2896, 3160, 12, 2611, 2403, 2844, 3024, 1014, 2254, 1748, 2544, 489, 1463, 927, 555, 2687, 2216, 598, 482, 350, 618, 1000, 1368, 1397, 228, 491, 471, 1398, 34, 562, 840, 3357, 1058, 1512, 2071, 3020, 1884, 1613, 1822, 867, 2376, 2414, 173, 2811, 1331, 1473, 1782, 1961, 2970, 2458, 3277, 2946, 1793, 3038, 1332, 1442, 2779, 2560, 2368, 509, 1077, 2814, 22, 2016, 2843, 114, 2354, 640, 546, 3040, 370, 2911, 1996, 143, 355, 1330, 2792, 2828, 942, 1033, 2642, 1351, 2304, 2702, 2295, 3041, 373, 1266, 861, 2145, 2283, 2040, 848, 2677, 3368, 3156, 957, 587, 1318, 2894, 302, 1264, 2688, 1531, 2168, 49, 1235, 3271, 2342, 859, 175, 1024, 2198, 2448, 1445, 1633, 1015, 21, 1435, 2638, 1974, 3272, 841, 1200, 655, 973, 678, 3098, 539, 954, 2293, 2685, 1410, 929, 65, 2967, 1551, 1407, 724, 2556, 2093, 1845, 962, 2275, 1749, 3356, 168, 1440, 1665, 1791, 985, 1978, 1608, 818, 3084, 3208, 1943, 3067, 1584, 1109, 943, 2888, 1412, 1970, 91, 541, 1475, 1299, 390, 1671, 1924, 1959, 367, 2373, 227, 614, 1715, 2999, 857, 698, 274, 1222, 521, 950, 2901, 1237, 2820, 2187, 2561, 265, 1865, 1767, 2893, 1172, 2606, 3381, 28, 1143, 252, 1596, 1580, 2336, 851, 3126, 2870, 3247, 885, 180, 664, 1627, 1211, 2219, 3178, 3364, 897, 30, 1990, 59, 1992, 933, 1876, 1430, 634, 26, 2466, 2740, 1732, 1660, 2159, 881, 2906, 2195, 690, 2663, 1086, 377, 3192, 1979, 1721, 2680, 2623, 2165, 13, 697, 314, 334, 352, 2341, 3051, 1347, 1221, 2367, 2290, 2012, 2366, 1402, 3036, 2150, 2693, 439, 1810, 1908, 1969, 1270, 1280, 24, 1922, 3018, 1207, 396, 1032, 998, 2486, 947, 263, 1937, 3076, 864, 2761, 82, 2196, 330, 44, 203, 3332, 2253, 2670, 1184, 2822, 2018, 1820, 1691, 3113, 780, 353, 57, 2902, 2956, 3249, 2904, 550, 47, 150, 532, 633, 1754, 1889, 306, 310, 1155, 1214, 431, 1381, 365, 2114, 1890, 2876, 40, 1239, 423, 1646, 2603, 1, 2447, 1311, 443, 206, 2637, 1939, 1100, 177, 2719, 2567, 795, 1555, 56, 935, 58, 1568, 1458, 928, 2344, 68, 2867, 2671, 3251, 41, 2189, 1409, 2769, 1335, 2662, 2112, 3284, 1097, 1856, 1916, 1579, 3142, 2848, 802, 905, 1108, 2120, 1111, 2023, 1234, 2248, 2899, 815, 97, 362, 677, 2349, 39, 1685, 1993, 2278, 3042, 753, 751, 158, 1727, 2188, 808, 974, 1144, 965, 1042, 1870, 215, 1719, 2977, 315, 858, 2698, 2654, 3175, 2919, 1387, 2666, 2201, 1129, 1628, 2191, 2404, 1602, 357, 162, 739, 1107, 1736, 2501, 2942, 915, 3145, 1181, 171, 1462, 1457, 548, 1524, 2000, 1002, 2075, 291, 2803, 1867, 2945, 2673, 1836, 1557, 2762, 1522, 311, 1158, 2333, 1853, 2387, 573, 923, 233, 1746, 2577, 1788, 283, 1753, 220, 2397, 3037, 2264, 2759, 176, 635, 2385, 2583, 2396, 2981, 887, 2303, 2160, 1138, 731, 2418, 444, 121, 1735, 1455, 1900, 3072, 2010, 2914, 3161, 3266, 3347, 836, 717, 701, 597, 1520, 3047, 2282, 2531, 662, 407, 2760, 1274, 3010, 1965, 2301, 3286, 1342, 2974, 2838, 1441, 1530, 805, 878, 3235, 804, 1543, 421, 1549, 1588, 2997, 726, 681, 1314, 807, 3227, 877, 1037, 2563, 103, 1653, 293, 3351, 394, 3132, 1559, 2887, 1305, 1098, 2231, 2361, 185, 2861, 2543, 824, 1750, 596, 3238, 2432, 130, 1159, 485, 2520, 358, 1301, 3229, 2706, 502, 2274, 3050, 2536, 986, 48, 1756, 831, 478, 522, 1548, 1325, 163, 438, 2890, 393, 2862, 1006, 2859, 1777, 3328, 1230, 1817, 253, 3019, 2568, 2374, 1572, 3144, 2148, 1763, 198, 1517, 2874, 3301, 2541, 2121, 1927, 895, 2933, 1338, 1554, 1705, 2599, 682, 1616, 1319, 1958, 2221, 3172, 2427, 3116, 3117, 19, 2113, 2318, 631, 1260, 164, 174, 650, 1220, 702, 2509, 665, 2625, 799, 2463, 2379, 757, 2883, 2658, 1415, 3162, 327, 2013, 2602, 1699, 644, 1276, 2614, 2339, 580, 762, 1675, 705, 1656, 230, 603, 1337, 2048, 1882, 249, 2240, 1213, 2095, 474, 1663, 1288, 3053, 2880, 33, 613, 1349, 1358, 2324, 449, 1273, 3140, 117, 3146, 466, 2796, 2124, 1068, 2807, 2142, 1695, 1050, 458, 5, 2053, 966, 1130, 862, 853, 582, 617, 197, 285, 3173, 956, 826, 1997, 2511, 787, 1936, 2845, 1384, 3224, 1066, 336, 888, 1262, 916, 2138, 1999, 3366, 1537, 3237, 1888, 1298, 1073, 2105, 3348, 1464, 1799, 125, 552, 1776, 2697, 2097, 3236, 525, 2480, 1723, 1858, 3189, 1378, 202, 246, 1807, 763, 1614, 1123, 1798, 544, 1724, 1324, 1786, 2629, 264, 487, 500, 3147, 543, 2505, 1403, 1277, 1436, 1080, 1642, 241, 2389, 2419, 1064, 2576, 3035, 2357, 1544, 1737, 553, 2537, 2089, 517, 1573, 324, 1513, 896, 2958, 2088, 1508, 713, 147, 2909, 2647, 3087, 1043, 2747, 2900, 1137, 3330, 1828, 737, 2249, 563, 821, 1336, 783, 1871, 641, 1567, 2149, 1673, 1382, 902, 2130, 2522, 2712, 1469, 480, 3064, 3061, 1582, 1191, 1541, 2915, 1741, 2079, 1816, 2988, 2574, 1955, 1841, 1125, 1497, 139, 2320, 732, 2475, 3206, 1417, 721, 244, 452, 924, 2080, 2781, 854, 2197, 3005, 1507, 67, 1448, 2800, 1662, 1069, 1946, 1113, 1506, 1848, 318, 2885, 1981, 7, 1903, 1542, 316, 999, 1594, 2793, 424, 1439, 2711, 1795, 1919, 1929, 2530, 2518, 1760, 1313, 2247, 2710, 2596, 1963, 1076, 313, 243, 959, 1040, 538, 2991, 1761, 2815, 2948, 703, 1023, 2485, 2043, 2824, 1070, 1229, 1837, 2730, 1570, 2408, 1232, 126, 3278, 3023, 3290, 2733, 2370, 1369, 1945, 2215, 3377, 2827, 2265, 2269, 32, 689, 1317, 43, 1447, 142, 2968, 3282, 2073, 1546, 1404, 1166, 2645, 2510, 1096, 2579, 3060, 3297, 1142, 119, 1940, 1063, 3349, 2070, 540, 1004, 2525, 1604, 1422, 186, 2584, 1431, 2062, 1964, 938, 2173, 1056, 2280, 3207, 15, 2052, 823, 387, 151, 1875, 2101, 3034, 338, 3304, 1934, 2224, 2790, 722, 247, 1434, 360, 2691, 3070, 906, 3220, 2869, 1428, 3169, 2039, 2446, 2327, 3302, 3273, 2003, 46, 2213, 827, 2118, 914, 994, 1678, 1161, 1843, 2494, 695, 2993, 1346, 1702, 3311, 428, 238, 1092, 3379, 2252, 952, 2565, 639, 1388, 2934, 894, 926, 3052, 1984, 2143, 3171, 574, 1887, 332, 2214, 3261, 101, 269, 201, 782, 3380, 969, 3017, 1490, 1697, 537, 498, 728, 3215, 3167, 184, 2496, 1957, 1942, 1420, 3312, 3233, 140, 945, 331, 218, 2358, 2649, 2468, 1193, 855, 2156, 1413, 3131, 692, 262, 112, 3103, 3253, 3291, 2487, 2108, 132, 2390, 3194, 2907, 516, 1676, 1103, 1126, 179, 2768, 679, 2429, 2578, 31, 3082, 167, 1157, 1688, 237, 1327, 1850, 1605, 322, 88, 3242, 62, 3256, 2457, 779, 561, 1648, 107, 1840, 3344, 738, 1677, 1626, 2087, 1659, 661, 2823, 812, 939, 2635, 2939, 2308, 1540, 1134, 2895, 1491, 1116, 2660, 236, 760, 1163, 1432, 773, 3342, 470, 1577, 3216, 529, 3186, 975, 2481, 2140, 1294, 2639, 251, 656, 976, 2550, 464, 2582, 308, 3327, 3016, 3337, 2891, 1341, 2624, 3241, 1586, 1048, 2103, 178, 2897, 1808, 2619, 2259, 1611, 2608, 2272, 2378, 1427, 3191, 2979, 2551, 1967, 2736, 2581, 2005, 106, 828, 2810, 1083, 972, 1729, 1553, 1177, 700, 624, 323, 1333, 1303, 1509, 2772, 2117, 743, 467, 102, 1450, 1526, 2641, 1364, 418, 266, 1344, 260, 2243, 1379, 709, 3317, 1918, 1242, 833, 510, 2916, 156, 2402, 277, 820, 3263, 1471, 1031, 646, 2036, 1008, 1310, 605, 2699, 1859, 364, 2406, 90, 1286, 2758, 886, 2802, 2019, 1492, 1771, 1733, 506, 585, 1291, 1374, 2417, 1797, 280, 776, 1725, 1360, 1493, 2610, 11, 2818, 936, 2954, 1233, 3197, 2424, 860, 629, 2180, 440, 214, 2430, 2225, 1194, 754, 3331, 2476, 1597, 1487, 1044, 3079, 1072, 2056, 1538, 1296, 3091, 2709, 1437, 547, 1679, 1988, 1844, 1060, 1254, 1192, 2204, 459, 1592, 366, 2444, 918, 254, 602, 2235, 1792, 419, 1391, 932, 1218, 2851, 1612, 649, 1789, 1977, 1892, 2497, 1225, 3365, 1680, 1717, 2853, 1728, 1556, 87, 675, 712, 2926, 1300, 518, 2313, 1666, 189, 2757, 2535, 3058, 1823, 2659, 2029, 1800, 397, 3362, 2228, 161, 755, 2957, 1121, 2499, 627, 154, 581, 2454, 3205, 1938, 3358, 1216, 1494, 643, 1012, 2193, 1529, 3248, 1453, 2715, 2051, 3343, 2604, 1552, 2773, 1355, 2127, 3338, 3120, 910, 442, 2237, 1886, 1819, 190, 983, 1199, 3114, 3305, 2345, 66, 1915, 2106, 10, 2226, 660, 982, 343, 508, 1783, 666, 801, 1271, 3353, 2008, 71, 2174, 3243, 3370, 1180, 2923, 326, 2588, 2316, 1770, 1962, 1654, 551, 2987, 1560, 1590, 1034, 1874, 1460, 2847, 344, 2250, 1093, 971, 2371, 1831, 404, 1197, 2980, 604, 2489, 1209, 2534, 1087, 2310, 2244, 1514, 792, 571, 3279, 1003, 2962, 3231, 294, 1813, 2681, 1682, 2595, 1226, 1803, 3071, 479, 892, 3006, 1755, 869, 427, 3039, 3124, 2925, 110, 2245, 2436, 1424, 1950, 3009, 79, 849, 2566, 2749, 2805, 2021, 85, 606, 245, 3211, 2889, 2267, 3203, 1089, 1115, 2258, 793, 146, 2727, 963, 3057, 4, 2669, 1901, 1986, 61, 2703, 1022, 2532, 2728, 345, 507, 1861, 2983, 2020, 2478, 2589, 2185, 2369, 2989, 1176, 1740, 1832, 3298, 693, 2482, 2963, 1834, 2111, 3335, 2950, 430, 1558, 2817, 2778, 81, 3074, 1117, 3183, 1174, 1389, 542, 607, 3097, 1019, 636, 2765, 875, 2246, 577, 2557, 3300, 149, 2033, 1426, 2701, 382, 148, 483, 900, 2411, 1252, 2572, 609, 1169, 2801, 86, 2072, 1711, 1377, 2785, 2686, 1873, 2875, 2322, 3195, 166, 3376, 1906, 2952, 1868, 1536, 1465, 1385, 2063, 1149, 1878, 674, 920, 2600, 499, 1026, 6, 683, 880, 3257, 3336, 1114, 2467, 2442, 2291, 1085, 764, 2682, 1643, 3127, 1153, 1631, 2091, 566, 495, 2092, 347, 2440, 1110, 658, 1201, 2643, 3095, 2529, 1038, 2355, 1634, 2025, 2472, 1078, 1623, 2825, 991, 1356, 3308, 1167, 1316, 1944, 193, 2356, 2776, 242, 616, 2732, 3046, 2656, 3306, 2266, 2982, 72, 1421, 2943, 680, 454, 1452, 575, 3004, 391, 3139, 3280, 2689, 1941, 1323, 2154, 3184, 3316, 730, 870, 194, 524, 1600, 1483, 2879, 2434, 1375, 3378, 210, 2203, 591, 2340, 2167, 1205, 2947, 2047, 272, 3245, 415, 2147, 899, 1739, 1046, 1593, 2855, 1395, 3185, 2360, 744, 1036, 1416, 1401, 940, 429, 2930, 2806, 1838, 2230, 2326, 611, 2646, 3164, 1186, 2612, 2415, 769, 488, 217, 2555, 1539, 829, 1905, 1983, 884, 1821, 3265, 2676, 3199, 533, 1005, 2399, 3182, 1651, 2881, 1722, 3088, 3141, 2705, 460, 1482, 2031, 437, 1947, 1039, 1638, 3109, 2975, 568, 2994, 2208, 626, 2030, 3008, 2777, 3136, 968, 501, 3270, 2831, 1994, 134, 2780, 901, 2347, 2261, 1101, 3228, 3299, 3369, 451, 2125, 816, 758, 1062, 630, 2722, 257, 720, 420, 989, 300, 1075, 493, 1926, 761, 2657, 234, 486, 2412, 2627, 3125, 1160, 569, 608, 309, 718, 1825, 8, 157, 1312, 1030, 188, 129, 3375, 557, 1484, 296, 1667, 372, 2377, 3313, 1007, 3246, 3022, 297, 3078, 2329, 1615, 339, 2337, 1603, 2754, 2675, 74, 207, 2617, 20, 3101, 565, 363, 684, 1585, 3157, 765, 1709, 2169, 2164, 2782, 1780, 1583, 2034, 1835, 2866, 2098, 2455, 172, 398, 1057, 2723, 1088, 632, 1171, 23, 777, 1910, 2128, 410, 3013, 2239, 1478, 2841, 124, 395, 2099, 1591, 1485, 2985, 3309, 1480, 2863, 1189, 3333, 2791, 386, 328, 2144, 944, 3181, 1764, 400, 1518, 1423, 2700, 2163, 669, 2951, 2849, 2616, 2910, 2615, 1370, 2743, 740, 2971, 1150, 1105, 2696, 1361, 2474, 457, 1486, 3314, 3232, 2383, 1055, 1240, 2978, 1095, 2423, 3213, 473, 2181, 1284, 2756, 2257, 2365, 1112, 925, 844, 2622, 964, 2483, 1928, 1120, 1429, 3012, 2667, 830, 1119, 2718, 1639, 2748, 1694, 2453, 2171, 1896, 2708, 118, 941, 1380, 411, 286, 1532, 2990, 2664, 856, 3149, 3031, 2618, 3003, 2122, 2692, 526, 1028, 472, 1925, 3066, 3371, 978, 2860, 536, 2331, 3321, 1744, 2395, 2416, 686, 463, 63, 979, 1459, 946, 219, 275, 1292, 1091, 2157, 1187, 811, 1550, 2306, 1241, 2055, 791, 1710, 1027, 1498, 2094, 55, 2459, 1598, 1545, 2640, 92, 2873, 1569, 1781, 2713, 567, 1869, 1951, 152, 2631, 446, 729, 223, 771, 747, 1357, 406, 3054, 3254, 1052, 3086, 2222, 388, 320, 2545, 586, 1208, 9, 170, 1995, 1009, 2469, 2090, 2462, 2100, 993, 2227, 3350, 2626, 2393, 2834, 409, 413, 503, 2737, 104, 195, 1156, 1683, 3143, 2335, 3119, 2559, 2210, 2384, 1652, 637, 2655, 301, 2586, 137, 2158, 2908, 1640, 803, 1601, 668, 3002, 1738, 873, 1690, 1669, 2653, 2829, 2775, 1343, 282, 2830, 736, 402, 1444, 2081, 2451, 2783, 1255, 863, 3028, 2784, 2605, 3345, 95, 1399, 832, 2443, 3081, 3159, 417, 3110, 2852, 1909, 408, 278, 2298, 2362, 3153, 3318, 371, 781, 1681, 2753, 922, 181, 2066, 564, 226, 1785, 2015, 951, 2707, 531, 2548, 3069, 806, 3218, 3029, 2179, 2575, 2533, 1132, 2096, 2223, 2353, 645, 2102, 2794, 1170, 1523, 1701, 2061, 3294, 725, 659, 511, 1525, 183, 788, 845, 1261, 512, 2413, 657, 704, 2046, 1246, 1183, 810, 948, 3296, 688, 2580, 3150, 1367, 295, 3133, 2774, 229, 2969, 789, 359, 2006, 1145, 1907, 2251, 1535, 653, 752, 2704, 2992, 1045, 2750, 742, 469, 2944, 50, 2359, 2592, 1438, 1243, 2422, 3329, 2391, 476, 3310, 1561, 2519, 1405, 369, 389, 1090, 691, 2927, 3166, 834, 1712, 903, 1011, 3096, 412, 610, 3268, 2571, 1500, 2152, 2305, 1720, 3108, 1589, 2504, 276, 3210, 1609, 1053, 2937, 191, 843, 949, 2309, 3276, 1321, 3201, 270, 2004, 131, 515, 2540, 1617, 647, 1392, 3361, 1306, 1714, 1700, 3374, 414, 329, 2059, 1094, 2279, 1396, 1151, 1862, 3128, 2528, 612, 2137, 770, 716, 893, 3258, 3323, 2797, 268, 3044, 2549, 3135, 1461, 2932, 1059, 2058, 2488, 2973, 2594, 1708, 3289, 685, 3325, 2155, 1481, 128, 1082, 1074, 289, 2590, 235, 3111, 622, 1607, 2271, 1587, 1021, 2392, 3221, 1650, 290, 2564, 490, 2001, 349, 1195, 205, 2735, 497, 2507, 2738, 559, 1855, 572, 3346, 196, 2922, 481, 1809, 2076, 909, 819, 594, 1881, 333, 2141, 2694, 2119, 1534, 1365, 2176, 3122, 2542, 1779, 2726, 3259, 2170, 785, 711, 1812, 797, 3001, 549, 1287, 1966, 2471, 3288, 1202, 977, 231, 1857, 1224, 3168, 1891, 17, 1386, 385, 1533, 3094, 1952, 3252, 2966, 1223, 1354, 1985, 554, 3320, 2256, 1687, 38, 2857, 3209, 2014, 2846, 1571, 3373, 2729, 1263, 601, 1474, 159, 1863, 1383, 813, 319, 1251, 3174, 378, 2684, 1433, 2995, 1418, 141, 3334, 232, 325, 303, 2262, 1635, 3202, 1784, 2146, 1664, 2202, 342, 1595, 3056, 2220, 817, 530, 2597, 1495, 2234, 2242, 281, 2314, 3204, 108, 2405, 1852, 2461, 2323, 1851, 1510, 138, 876, 1610, 1227, 2233, 2352, 2302, 1165, 2998, 2041, 1674, 1849, 735, 1911, 1489, 1775, 250, 2920, 2955, 1973, 1468, 2270, 3089, 996, 2175, 2407, 1968, 1827, 1279, 1989, 1566, 1742, 2652, 1196, 2032, 2620, 2928, 2456, 3226, 29, 1446, 2517, 1479, 1787, 2628, 2325, 3085, 2731, 3250, 2104, 1516, 2285, 1352, 240, 2839, 891, 2330, 1285, 3063, 384, 224, 3322, 1320, 2502, 2826, 2241, 1707, 3154, 1406, 1231, 1920, 1637, 2401, 14, 749, 2211, 3104, 2742, 1173, 1980, 1154, 2573, 288, 1456, 3307, 2724, 3062, 2788, 1124, 628, 36, 271, 239, 37, 1931, 2833, 461, 3112, 120, 1203, 1372, 663, 94, 727, 2683, 2850, 403, 3032, 3138, 2495, 1084, 2816, 2217, 2725, 1565, 2949, 2131, 1136, 1657, 111, 1658, 715, 1644, 1972, 2500, 652, 1215, 504, 2428, 2445, 135, 2212, 1449, 376, 1212, 18, 3134, 1010, 475, 2139, 1390, 1975, 734, 1668, 492, 2042, 2744, 1268, 1621, 2037, 2865, 1290, 2284, 496, 1802, 435, 2513, 1210, 2132, 1511, 3196, 123, 1250, 2268, 70, 52, 1899, 2959, 719, 3030, 980, 746, 1257, 2856, 2126, 2821, 1762, 3262, 3026, 921, 3269, 267, 89, 1622, 3225, 759, 2562, 2277, 455, 523, 3274, 1692, 3187, 3148, 774, 839, 2609, 3340, 558, 1991, 1839, 80, 990, 796, 1846, 1238, 1269, 1265, 1930, 3055, 2938, 3048, 1998, 441, 2437, 2903, 434, 2409, 1923, 2348, 2716, 1562, 2917, 3264, 1703, 2746, 592, 651, 1515, 1334, 3372, 672, 1131, 2297, 3341, 595, 960, 2912, 2288, 2771, 317, 847, 136, 1912, 2864, 379, 1960, 2503, 3244, 84, 2924, 2877, 1774, 2552, 1547, 2976, 1987, 1759, 866]

[2793, 2322, 500, 1987, 1756, 735, 2045, 3262, 2791, 2776, 2966, 539, 2815, 2302, 1487, 1333, 2062, 3010, 952, 1562, 2473, 2465, 2122, 2951, 1688, 2066, 3377, 1112, 469, 2522, 2794, 2869, 782, 837, 2693, 1740, 2615, 536, 2007, 128, 370, 1424, 1956, 1465, 714, 137, 2467, 3151, 3115, 1860, 1707, 77, 2059, 2363, 3077, 1523, 1262, 3150, 982, 2946, 1484, 138, 643, 1139, 2334, 2523, 3306, 1591, 1443, 3264, 231, 1586, 425, 820, 406, 1282, 636, 2285, 3372, 1412, 1618, 3155, 2572, 927, 435, 617, 2989, 876, 1310, 2072, 1000, 1725, 1878, 2606, 225, 763, 110, 3307, 96, 436, 486, 2889, 2639, 1478, 3218, 2128, 525, 2878, 3179, 1142, 234, 2548, 135, 2151, 164, 481, 2909, 896, 666, 3136, 2687, 843, 537, 100, 1653, 1631, 1822, 3342, 1835, 1543, 2155, 109, 1700, 2680, 1148, 670, 2866, 993, 986, 3098, 1692, 382, 1447, 1325, 564, 3256, 2932, 2138, 1739, 2257, 2520, 2641, 1609, 2157, 3330, 2699, 1088, 1360, 59, 2010, 2030, 1004, 2, 725, 985, 474, 1661, 2779, 941, 380, 2290, 2091, 1046, 99, 3273, 314, 538, 738, 2807, 240, 10, 1513, 285, 1510, 413, 2346, 726, 1012, 381, 256, 2378, 650, 3066, 2263, 853, 1537, 1322, 2646, 421, 361, 3227, 76, 2671, 648, 3269, 1556, 3332, 868, 2033, 2990, 3235, 1057, 1411, 1350, 1236, 2424, 2595, 933, 2704, 450, 1908, 2451, 1371, 3276, 2851, 563, 1318, 327, 237, 2359, 882, 1918, 776, 722, 2729, 3065, 2550, 1904, 2240, 871, 2979, 215, 677, 1376, 1977, 1923, 2681, 485, 1257, 732, 1048, 1777, 173, 473, 1875, 2292, 1158, 1228, 2296, 1409, 2602, 1836, 451, 2074, 2364, 1212, 3015, 264, 1539, 2594, 2769, 1154, 2022, 464, 2888, 1479, 1200, 1295, 3141, 2311, 1728, 824, 1120, 286, 713, 905, 1425, 443, 1850, 1745, 1265, 170, 1759, 1328, 2031, 331, 958, 689, 1890, 1030, 204, 1832, 1800, 44, 1086, 2772, 821, 1937, 1235, 241, 1849, 800, 1802, 1239, 2624, 1649, 3048, 1947, 1896, 1090, 210, 187, 1076, 1655, 324, 248, 1069, 1945, 887, 47, 2413, 1530, 1600, 65, 3298, 1870, 3053, 2732, 1369, 855, 2218, 3031, 1403, 1335, 918, 1964, 2221, 2047, 1542, 2559, 294, 1419, 1797, 638, 2400, 2976, 621, 1796, 2208, 160, 915, 2491, 81, 1840, 553, 2918, 2662, 1517, 14, 363, 401, 362, 1245, 2839, 388, 3257, 1664, 1944, 2703, 1978, 2598, 2474, 1093, 2443, 2919, 1285, 141, 2892, 2593, 3106, 2659, 3203, 897, 1889, 3196, 475, 2683, 2111, 717, 1213, 3349, 811, 283, 2084, 669, 180, 3333, 1718, 530, 515, 3120, 1971, 2399, 750, 68, 2067, 2611, 2577, 957, 1674, 1646, 1281, 172, 3379, 3006, 2094, 396, 655, 2406, 3310, 1686, 581, 2156, 1417, 3030, 2818, 649, 1579, 2471, 3186, 488, 2229, 807, 1580, 2875, 2411, 697, 2479, 356, 1187, 2362, 70, 2154, 2927, 704, 2928, 637, 847, 3076, 3089, 2158, 1501, 688, 1025, 1094, 342, 2173, 2563, 2165, 2968, 2026, 664, 3317, 416, 972, 21, 67, 2494, 2327, 920, 1229, 1107, 1355, 1959, 2551, 1263, 1368, 278, 438, 375, 1034, 1083, 3279, 2171, 92, 1111, 222, 1191, 3241, 3121, 399, 2003, 2947, 3348, 2430, 1882, 1701, 2375, 997, 2478, 1313, 1156, 2768, 1480, 2692, 1933, 2077, 1133, 2596, 2150, 2963, 3362, 247, 1916, 2024, 1418, 1927, 3229, 1277, 1343, 2239, 3056, 16, 1968, 2841, 856, 417, 2654, 3091, 1753, 601, 1006, 1258, 3164, 2527, 1161, 2856, 1481, 281, 1733, 1254, 2236, 284, 3381, 2482, 1462, 2214, 25, 2191, 923, 1705, 1888, 156, 2418, 426, 1490, 999, 1380, 1775, 2634, 390, 852, 940, 106, 1595, 3358, 832, 2676, 69, 463, 2085, 323, 1761, 571, 849, 2580, 1217, 1704, 3104, 1943, 2377, 736, 861, 836, 3183, 2544, 2332, 2997, 1180, 1279, 692, 3311, 499, 2449, 2105, 1687, 3224, 472, 2903, 1029, 8, 78, 2942, 2401, 745, 2584, 2719, 2253, 2134, 546, 2485, 2099, 2819, 1926, 2670, 2200, 2848, 558, 1785, 1972, 1838, 3341, 635, 48, 770, 1055, 598, 1215, 2804, 1613, 962, 2090, 3335, 1625, 1584, 767, 2186, 2881, 2472, 3214, 3363, 1680, 3004, 198, 1950, 2360, 1967, 155, 1195, 1127, 3068, 1711, 1439, 220, 1173, 2453, 3334, 518, 1502, 1884, 2231, 2588, 2845, 2427, 2880, 646, 1690, 1592, 3274, 1881, 523, 657, 877, 1431, 577, 2020, 1115, 1381, 2309, 1160, 1518, 2132, 791, 1237, 1895, 1909, 966, 1085, 1389, 338, 556, 1444, 315, 727, 2500, 760, 2408, 1640, 2784, 86, 2205, 1713, 2431, 610, 684, 2517, 1538, 586, 975, 1374, 1082, 1186, 683, 1861, 595, 2371, 3328, 541, 139, 120, 3309, 347, 772, 803, 251, 575, 1742, 2920, 775, 715, 3102, 2255, 1795, 2422, 1433, 3230, 2656, 1712, 2995, 513, 2452, 2767, 2723, 1304, 2419, 2542, 250, 2913, 266, 1551, 1163, 2016, 1032, 2490, 1349, 2786, 455, 2035, 479, 1075, 2830, 216, 2967, 3254, 2081, 389, 2354, 3302, 1524, 131, 2018, 819, 466, 507, 1553, 54, 783, 2496, 1638, 145, 341, 1347, 32, 2366, 1951, 117, 3003, 551, 20, 290, 984, 3380, 2142, 3159, 2357, 609, 2001, 3127, 2199, 2628, 287, 441, 491, 2245, 1116, 355, 1324, 2115, 1001, 2733, 835, 2616, 45, 1548, 1105, 542, 2751, 2970, 447, 1477, 2613, 928, 300, 528, 3245, 2590, 3200, 930, 2397, 786, 3197, 429, 1913, 1573, 613, 2707, 310, 3020, 645, 3205, 3234, 12, 495, 2123, 2788, 2019, 3142, 2570, 1814, 494, 1560, 2331, 1053, 404, 1696, 2677, 2904, 3255, 221, 1188, 1522, 233, 1286, 2643, 2855, 107, 444, 3169, 2209, 2489, 492, 26, 330, 2685, 2316, 1575, 2744, 1073, 2805, 2325, 733, 977, 391, 1193, 3259, 414, 2642, 2312, 2361, 591, 1724, 2064, 2280, 2291, 2934, 114, 340, 2993, 774, 1561, 2672, 129, 2087, 268, 1015, 1500, 2337, 2164, 2147, 2984, 2185, 384, 2380, 2086, 3140, 1593, 1645, 317, 2487, 2561, 1330, 991, 751, 3029, 1782, 3281, 2499, 594, 1647, 3210, 838, 1578, 2402, 654, 3365, 916, 1893, 163, 41, 2778, 1244, 511, 184, 376, 2374, 2486, 2896, 2908, 2274, 3088, 214, 3260, 1770, 2512, 397, 1632, 1818, 377, 159, 614, 2131, 2834, 2268, 2708, 2483, 1147, 2721, 1868, 1458, 1081, 1114, 3324, 2949, 3111, 3258, 91, 3321, 3268, 2973, 1681, 1467, 2630, 2461, 186, 922, 2982, 2248, 1218, 723, 2215, 1456, 1271, 2403, 734, 2166, 1865, 691, 378, 27, 374, 1764, 2673, 1031, 2937, 2503, 773, 151, 1027, 1706, 1576, 2599, 2176, 3251, 2959, 506, 932, 1102, 3014, 2124, 796, 3027, 3221, 3239, 2808, 2822, 177, 630, 967, 2620, 2351, 1630, 694, 2771, 1049, 1735, 1183, 2887, 1731, 2329, 434, 191, 3090, 3297, 2637, 1198, 2780, 1316, 1570, 130, 3079, 618, 998, 1150, 3261, 2746, 2356, 2586, 457, 2243, 3231, 3005, 1299, 2444, 1296, 3032, 902, 2764, 2971, 2464, 1958, 1898, 2130, 279, 1232, 720, 1141, 889, 994, 1808, 3019, 38, 583, 2289, 1934, 460, 1855, 2956, 3013, 615, 3351, 1018, 344, 2536, 2754, 206, 1476, 174, 2104, 1813, 2352, 302, 3263, 1699, 3243, 2110, 2763, 1666, 2978, 2953, 1903, 2568, 142, 1230, 42, 1902, 2458, 2533, 3288, 349, 1253, 260, 2163, 1990, 2355, 850, 1671, 1362, 3109, 409, 2969, 2053, 2745, 865, 2752, 686, 3191, 3035, 2800, 11, 2025, 1533, 2391, 1626, 3364, 1980, 587, 1398, 1846, 3294, 1941, 3051, 3366, 2852, 3095, 2121, 1616, 148, 802, 1709, 1246, 1948, 1979, 1781, 1654, 1837, 817, 2232, 1817, 3026, 89, 779, 3025, 1327, 2383, 794, 2118, 1010, 550, 2840, 1809, 2565, 1165, 1045, 1297, 1434, 7, 2864, 2564, 430, 52, 122, 2126, 870, 706, 901, 1994, 1864, 2591, 1929, 730, 2012, 1788, 239, 33, 2417, 2609, 2986, 1960, 1659, 1404, 561, 1255, 244, 124, 3367, 3082, 2605, 350, 2264, 3067, 1639, 1931, 1602, 1272, 3325, 699, 2119, 1426, 1540, 2592, 3161, 945, 1317, 1511, 2689, 1810, 1151, 663, 2600, 879, 1194, 1199, 34, 3129, 702, 557, 2725, 2873, 13, 1294, 1509, 1504, 914, 2524, 1315, 387, 1451, 2897, 2036, 956, 2820, 467, 312, 2272, 1496, 1224, 1336, 1323, 211, 1171, 2190, 1877, 2242, 1583, 1384, 1184, 1375, 924, 3081, 1361, 1880, 3314, 3318, 2895, 1899, 1267, 2183, 1749, 1776, 696, 102, 5, 2009, 1463, 2954, 822, 987, 973, 2046, 3171, 1657, 1608, 600, 3145, 2838, 1677, 1563, 826, 2857, 313, 1714, 2326, 1065, 1685, 3139, 1084, 900, 1035, 1993, 346, 2324, 718, 1298, 921, 332, 3023, 1528, 969, 3071, 2396, 1123, 3174, 82, 1023, 978, 30, 795, 1157, 2348, 2301, 2996, 1473, 3187, 2511, 2251, 790, 1963, 862, 228, 2179, 1983, 3008, 2636, 2812, 2197, 840, 1544, 2103, 1985, 1554, 963, 812, 741, 2271, 1358, 2344, 566, 3108, 29, 995, 1966, 769, 1372, 2601, 2369, 1521, 2333, 2193, 789, 1531, 1871, 301, 2043, 1819, 1028, 1260, 1474, 1014, 2300, 2529, 1757, 1767, 2915, 2140, 113, 2747, 1040, 1428, 749, 2321, 3153, 2078, 2902, 1051, 133, 2237, 2450, 756, 2347, 970, 1928, 2712, 2532, 2106, 1038, 478, 2803, 291, 2756, 1856, 1022, 1132, 1633, 1351, 3252, 403, 88, 1452, 1219, 1414, 1642, 297, 292, 261, 1924, 2991, 3225, 1803, 1252, 1197, 1203, 2256, 2530, 2929, 2307, 2112, 2340, 2161, 1689, 2534, 1436, 3247, 823, 3319, 3149, 565, 3044, 1062, 1438, 3080, 992, 588, 2695, 2108, 1104, 2734, 559, 1307, 1108, 2614, 1783, 458, 2633, 517, 480, 1598, 1074, 1867, 2278, 3373, 2741, 1259, 218, 3291, 3346, 659, 95, 628, 2004, 2766, 1907, 2505, 757, 716, 2883, 3083, 1021, 319, 1354, 2684, 1101, 3368, 1172, 2438, 412, 744, 3180, 493, 954, 1919, 675, 3157, 2835, 607, 634, 2249, 3112, 1629, 3216, 674, 2777, 2226, 393, 979, 2250, 1821, 83, 2175, 2629, 195, 3322, 1134, 3094, 712, 2893, 3189, 348, 2071, 1612, 252, 1589, 833, 989, 1432, 589, 2625, 2823, 28, 1207, 888, 2632, 2926, 2463, 62, 2585, 1536, 400, 1876, 858, 1652, 1843, 1622, 3303, 1312, 2252, 953, 2761, 3275, 1910, 2350, 1071, 477, 573, 2714, 3337, 576, 2891, 2169, 2706, 2241, 175, 3147, 2858, 2603, 2381, 3059, 1483, 1175, 1024, 2906, 2738, 2207, 925, 43, 2153, 2460, 209, 1002, 3064, 1395, 1820, 2831, 1338, 1393, 831, 3173, 2097, 1367, 2206, 1339, 2700, 2498, 57, 449, 411, 2262, 255, 1828, 2387, 828, 3345, 2283, 2957, 112, 679, 2560, 2867, 2323, 784, 2080, 1669, 585, 2674, 2579, 2495, 3078, 1503, 2065, 955, 2849, 1866, 2799, 708, 2405, 2884, 3233, 503, 1072, 1345, 510, 2404, 1765, 200, 1390, 562, 1885, 743, 570, 625, 2507, 939, 2825, 676, 1679, 2709, 1615, 2757, 2865, 1650, 2862, 1348, 2420, 2571, 144, 365, 2060, 2553, 535, 3041, 1058, 2686, 2260, 1900, 2100, 1954, 3209, 1529, 2525, 1388, 3093, 2635, 3304, 526, 2981, 3158, 336, 1825, 2148, 2143, 1668, 1998, 2566, 2516, 519, 2415, 700, 3047, 1095, 157, 230, 2859, 1491, 2358, 2832, 2014, 549, 2198, 2652, 2303, 223, 908, 2836, 961, 859, 3283, 2868, 1519, 2985, 1233, 418, 337, 3045, 1225, 1221, 1726, 747, 1789, 23, 258, 2076, 976, 844, 2886, 739, 2901, 1606, 3063, 3226, 2860, 983, 2742, 3061, 3073, 3246, 580, 2750, 3327, 2089, 1559, 2622, 1174, 1906, 1366, 3250, 3211, 1992, 1442, 2441, 276, 489, 456, 2196, 1159, 2141, 199, 1373, 1415, 2225, 2127, 111, 1691, 105, 2759, 1098, 2318, 3152, 1658, 2950, 296, 73, 2877, 295, 1274, 1143, 1306, 1020, 2005, 960, 2181, 2921, 2965, 1396, 3213, 270, 1720, 3177, 1329, 1939, 703, 1512, 810, 1437, 415, 3195, 1206, 1738, 1273, 3175, 238, 765, 3176, 74, 2513, 1748, 1792, 2475, 2765, 2649, 2038, 36, 2336, 2426, 2790, 97, 1042, 1946, 759, 1130, 929, 125, 555, 3162, 1494, 926, 2244, 1833, 1672, 1155, 1695, 1841, 671, 527, 1619, 320, 1988, 1044, 971, 3018, 3301, 1005, 1723, 1717, 1485, 2233, 2254, 1746, 1506, 857, 123, 1399, 1942, 532, 544, 308, 1936, 442, 919, 1905, 508, 2509, 959, 2184, 1311, 1106, 371, 46, 2466, 2488, 1450, 2731, 1469, 2384, 1300, 2063, 873, 2514, 1216, 2669, 1223, 2916, 1675, 682, 3265, 1636, 825, 1346, 72, 2737, 754, 1535, 785, 2782, 3371, 2879, 2905, 2133, 2690, 1475, 3336, 3253, 1320, 2057, 318, 1250, 1545, 2556, 2821, 3295, 1103, 2299, 2102, 2343, 2541, 2762, 437, 1683, 3272, 1721, 1227, 1887, 740, 3016, 167, 3084, 1811, 2048, 3181, 1917, 1848, 2682, 126, 257, 2227, 3154, 2952, 39, 894, 2975, 898, 1989, 1422, 1845, 2247, 2265, 2853, 293, 981, 1416, 2608, 3024, 2809, 1164, 3011, 1564, 1768, 3001, 1464, 2028, 147, 2911, 604, 2813, 1834, 496, 988, 3165, 2341, 3326, 711, 1290, 3266, 602, 1036, 947, 1565, 1623, 272, 2626, 1468, 2843, 639, 461, 470, 351, 521, 146, 40, 3055, 3058, 61, 118, 3282, 419, 974, 1178, 1719, 764, 2688, 1741, 1208, 3085, 3329, 1974, 358, 1135, 201, 2258, 2070, 3103, 1520, 1364, 1140, 2504, 2795, 1406, 1996, 647, 2328, 468, 1911, 2939, 1100, 2434, 2410, 2373, 1459, 605, 529, 87, 271, 2842, 2388, 2578, 1730, 502, 1008, 1508, 816, 2962, 1773, 1525, 2267, 3057, 2136, 1278, 948, 3338, 1823, 80, 3201, 1449, 2640, 3116, 2042, 2114, 752, 2101, 1621, 2582, 3069, 2040, 235, 1309, 1970, 245, 2135, 2456, 2802, 1610, 846, 584, 277, 1341, 808, 2339, 2476, 1965, 101, 1603, 3107, 1291, 1566, 2958, 1118, 2058, 768, 3193, 1063, 3217, 3137, 402, 334, 224, 150, 190, 197, 368, 640, 2653, 3300, 1470, 427, 1430, 2936, 2006, 325, 2037, 938, 482, 574, 2694, 1541, 3290, 2428, 1314, 181, 2095, 1801, 842, 1129, 2069, 2651, 501, 51, 2619, 1003, 885, 2455, 2715, 829, 1752, 798, 1041, 3163, 2304, 2011, 3313, 66, 2294, 2589, 360, 2945, 2774, 2390, 590, 949, 196, 1407, 1302, 2394, 1435, 17, 560, 2484, 2977, 1693, 2286, 55, 841, 2872, 1744, 2425, 1109, 490, 2386, 1378, 886, 2137, 3270, 3, 771, 623, 1064, 792, 2230, 183, 0, 454, 3185, 3096, 1169, 1011, 242, 661, 1772, 2345, 1145, 2817, 1973, 432, 79, 687, 766, 1715, 1975, 1131, 2180, 2314, 3007, 890, 1901, 2922, 2281, 875, 667, 567, 2885, 2597, 289, 2220, 2854, 1, 2172, 63, 1873, 2666, 990, 1209, 729, 1204, 1804, 2876, 2228, 548, 1185, 2736, 1353, 1794, 2711, 1182, 641, 2847, 2960, 1879, 1599, 3199, 298, 1124, 1754, 2698, 1264, 892, 673, 3034, 719, 2657, 578, 335, 162, 1874, 267, 359, 1778, 1190, 1596, 3222, 1784, 2898, 1231, 1617, 1009, 1211, 2537, 545, 2660, 2526, 448, 1816, 2469, 1991, 6, 2052, 1052, 1872, 1758, 119, 1461, 2393, 2515, 3192, 2222, 1938, 3046, 505, 1241, 543, 624, 1925, 1499, 3352, 2353, 188, 273, 2159, 2557, 658, 1292, 762, 1342, 612, 2574, 3100, 1326, 1751, 1831, 1755, 1026, 2259, 2317, 893, 104, 1293, 3350, 392, 2783, 2547, 2948, 931, 1471, 1176, 269, 2015, 2414, 2212, 1162, 243, 2521, 644, 3219, 1144, 2445, 2182, 1549, 2284, 3242, 15, 2531, 1268, 2032, 2017, 3172, 1698, 1842, 2203, 1824, 1068, 189, 2828, 192, 98, 93, 2433, 3293, 1555, 944, 1149, 1017, 462, 540, 629, 2217, 166, 1886, 1627, 2075, 3134, 1402, 19, 2423, 3356, 3072, 2276, 1557, 498, 2178, 1793, 2607, 1953, 2481, 3126, 2068, 2023, 219, 2367, 1940, 2540, 262, 1397, 1054, 693, 2647, 818, 3320, 910, 373, 2372, 37, 2663, 2287, 1070, 1682, 1256, 1605, 680, 53, 1961, 3028, 1238, 2098, 2552, 2279, 1016, 642, 3022, 2338, 1305, 2925, 2195, 85, 1497, 2044, 2029, 2697, 1137, 1482, 2412, 793, 328, 90, 379, 446, 3355, 1167, 780, 2219, 3284, 343, 904, 2638, 2335, 213, 1829, 1166, 58, 3285, 2696, 115, 1790, 64, 1192, 1413, 2109, 3286, 1574, 1420, 1454, 2439, 178, 339, 627, 2871, 2519, 2535, 2938, 1697, 3184, 108, 1061, 2827, 3277, 1962, 656, 1226, 2773, 913, 202, 514, 1780, 2093, 3117, 3043, 3267, 226, 2266, 1488, 2554, 2395, 2824, 869, 275, 1332, 1722, 353, 1736, 1441, 1337, 2149, 1214, 1862, 2890, 1684, 3130, 874, 2964, 1429, 154, 1179, 1624, 1581, 1121, 512, 1427, 2678, 1125, 1080, 153, 3133, 912, 1067, 1527, 2152, 1694, 3160, 1571, 3166, 1594, 2623, 1392, 1915, 288, 1240, 1798, 2726, 1078, 3323, 2573, 1457, 611, 24, 1857, 2379, 2702, 169, 2269, 127, 1708, 2194, 1334, 1514, 405, 1050, 367, 1766, 1826, 2801, 1587, 1851, 2648, 3280, 497, 907, 2506, 1644, 1920, 3099, 2238, 1401, 2061, 1660, 2389, 2720, 2330, 2139, 18, 1202, 1716, 420, 552, 866, 2998, 3110, 1986, 1930, 799, 3138, 1270, 1678, 1489, 2409, 1582, 742, 212, 60, 608, 185, 2407, 2298, 194, 2944, 2041, 1152, 2792, 3228, 1935, 2740, 3376, 758, 2829, 2923, 1408, 422, 1410, 1534, 2910, 132, 2787, 2160, 3178, 1702, 665, 2092, 651, 182, 1344, 721, 2569, 2691, 116, 1651, 3168, 2987, 1830, 2168, 1047, 2844, 1077, 830, 395, 3212, 2429, 1743, 1984, 1656, 2385, 1852, 2202, 1379, 1505, 1727, 867, 2313, 249, 1269, 3148, 3238, 1858, 3033, 2539, 2664, 2806, 3292, 592, 603, 1526, 2468, 2462, 1547, 1883, 2627, 1039, 2416, 2398, 1558, 424, 2436, 1981, 2000, 168, 1585, 524, 2575, 827, 781, 1914, 50, 1089, 1665, 943, 1138, 2755, 1363, 2912, 2518, 3038, 484, 2246, 1932, 2833, 2213, 965, 3188, 1495, 3299, 3113, 1532, 3206, 2724, 1894, 1976, 3316, 728, 1280, 3223, 1266, 1897, 259, 1969, 303, 2658, 2907, 520, 698, 2837, 453, 274, 980, 152, 229, 1997, 2980, 2917, 814, 1472, 2894, 2567, 3190, 171, 1643, 3331, 2974, 3198, 2850, 2983, 386, 1079, 1170, 1662, 431, 1210, 1308, 158, 1763, 1839, 2211, 1359, 787, 1357, 2470, 2235, 1663, 2497, 1827, 3249, 1812, 1455, 1982, 3128, 2587, 620, 2055, 2545, 668, 1957, 2549, 1448, 579, 2999, 695, 632, 2914, 1921, 946, 3087, 2073, 1779, 2370, 2051, 3354, 3074, 509, 1043, 372, 1492, 408, 2454, 1634, 2129, 306, 1275, 1033, 1181, 1891, 311, 2796, 3237, 1242, 851, 878, 3361, 282, 731, 1460, 1550, 3125, 2297, 1423, 2538, 1546, 606, 3105, 1251, 1248, 1177, 1356, 2543, 881, 1287, 1019, 2874, 246, 1007, 672, 2748, 3036, 968, 3092, 2188, 2305, 2655, 2675, 2826, 2079, 834, 909, 1516, 848, 3054, 1466, 737, 4, 263, 3232, 3357, 1762, 22, 2107, 1806, 2758, 1243, 3182, 2223, 895, 3000, 2816, 626, 1955, 2365, 253, 633, 31, 554, 1729, 3378, 3271, 2735, 903, 2170, 3146, 1377, 2924, 280, 2668, 1635, 2935, 622, 1847, 1568, 1168, 891, 2392, 2477, 3370, 1247, 1321, 755, 428, 653, 845, 483, 1569, 1446, 357, 2943, 476, 165, 385, 193, 465, 410, 2096, 2810, 2273, 2446, 2722, 2941, 3204, 3375, 1892, 860, 71, 748, 1087, 103, 1597, 1577, 354, 3369, 2743, 1859, 2113, 2502, 504, 2435, 2432, 3220, 1097, 1153, 134, 935, 2870, 176, 2013, 1205, 2716, 1099, 433, 707, 1370, 3353, 534, 2216, 863, 964, 883, 2189, 2644, 3075, 1732, 2717, 179, 2282, 3244, 2581, 2224, 788, 516, 951, 2753, 2650, 1340, 2376, 2088, 1507, 864, 1453, 1628, 942, 1611, 322, 2931, 2306, 2039, 2972, 3131, 690, 304, 2277, 1710, 3119, 3050, 2961, 531, 801, 2510, 569, 1734, 3143, 2900, 1620, 2201, 1676, 307, 1387, 804, 1607, 1673, 1196, 1995, 3017, 394, 709, 2785, 2781, 1498, 2448, 1284, 2631, 1301, 678, 3156, 2125, 1234, 2718, 1261, 1703, 3347, 2349, 3312, 2493, 1637, 1670, 161, 660, 2027, 596, 143, 3374, 899, 2480, 1066, 2054, 487, 2930, 1854, 1220, 3118, 3052, 35, 1515, 662, 593, 254, 1805, 3132, 1604, 2459, 2083, 1869, 2555, 2730, 2610, 2770, 1641, 2558, 3308, 3248, 2727, 1747, 2667, 2442, 2021, 3037, 906, 2705, 3289, 2604, 1815, 305, 1319, 321, 2679, 232, 136, 1614, 1787, 2320, 333, 2082, 207, 2940, 1056, 3009, 1128, 2144, 2546, 533, 2275, 1126, 364, 94, 2117, 950, 2162, 1201, 1588, 1567, 3360, 84, 369, 2994, 1440, 2204, 3278, 3122, 2955, 1037, 917, 884, 1352, 572, 1222, 616, 880, 1999, 2811, 681, 3012, 265, 2583, 49, 208, 56, 3049, 1289, 3167, 2437, 1276, 2661, 1405, 1119, 2187, 1572, 3097, 3343, 1385, 1383, 1059, 398, 1092, 423, 2992, 1421, 2863, 2846, 329, 2713, 236, 2798, 1486, 3039, 1552, 3002, 2008, 2295, 2701, 3144, 2492, 2814, 345, 1590, 1013, 2167, 352, 3359, 2116, 3236, 3021, 522, 2562, 3215, 2034, 3062, 854, 934, 1189, 3070, 3170, 777, 1110, 3123, 809, 1949, 2882, 1648, 2760, 1912, 3202, 2501, 3060, 724, 440, 2174, 839, 2665, 805, 383, 1365, 203, 1771, 937, 3101, 3086, 1091, 2988, 3339, 1136, 217, 1096, 1400, 2002, 3040, 2234, 2177, 797, 2293, 2933, 3135, 3315, 582, 2447, 2319, 1601, 2528, 1288, 1799, 2056, 813, 3114, 2270, 205, 2861, 2457, 2145, 452, 1667, 1807, 1774, 2618, 815, 2421, 3296, 1769, 149, 1853, 3207, 806, 2342, 1791, 2749, 309, 2508, 2440, 2645, 3240, 778, 996, 2576, 1863, 471, 445, 3124, 1060, 2617, 701, 1493, 911, 599, 316, 366, 685, 3340, 1844, 439, 3042, 3208, 326, 1331, 568, 299, 2899, 619, 936, 1146, 1394, 2146, 3305, 2775, 2120, 1952, 2612, 1382, 2308, 1737, 753, 1922, 1760, 652, 2315, 407, 2050, 2382, 1249, 631, 140, 1386, 3287, 710, 705, 2049, 597, 2797, 2621, 1117, 2739, 2288, 547, 1303, 2192, 9, 2728, 2210, 2789, 746, 227, 3344, 3194, 1122, 1786, 2368, 2310, 2261, 1391, 872, 121, 75, 1113, 459, 1750, 2710, 1283, 761, 1445]

[3018, 1762, 1351, 116, 1948, 327, 1844, 2394, 787, 1371, 3219, 2076, 2720, 865, 1831, 1370, 1598, 233, 3180, 1295, 313, 1442, 1920, 592, 3132, 2009, 1801, 1819, 2229, 2270, 3289, 489, 2545, 573, 2358, 1637, 3306, 231, 3025, 708, 0, 2393, 1447, 2444, 2045, 1921, 527, 1758, 2434, 1756, 2214, 1049, 2193, 1599, 97, 2168, 1019, 3286, 2194, 637, 1833, 1033, 1645, 254, 2340, 2764, 2895, 117, 1318, 1149, 2300, 3037, 495, 333, 2388, 1136, 2598, 2048, 1680, 2667, 1540, 1995, 263, 705, 434, 433, 401, 409, 1235, 759, 2204, 1480, 2724, 2301, 1179, 2192, 897, 2424, 1001, 3375, 1068, 1734, 2246, 295, 88, 738, 2611, 442, 1811, 2873, 1603, 1809, 2504, 3112, 1606, 1799, 2603, 417, 3262, 2528, 277, 3263, 1445, 437, 2784, 2433, 3312, 2509, 100, 416, 956, 153, 432, 1293, 1147, 1194, 3156, 3241, 1724, 2128, 1065, 14, 3261, 1423, 72, 452, 2654, 373, 2615, 1554, 863, 351, 1822, 2959, 1792, 170, 3102, 1463, 2534, 972, 2190, 64, 2211, 654, 2629, 128, 1441, 158, 862, 38, 2217, 1875, 1342, 1367, 121, 377, 3314, 854, 2706, 1986, 2200, 2851, 657, 692, 2792, 2407, 228, 3372, 184, 962, 1219, 2785, 1030, 643, 981, 726, 1112, 1025, 1163, 1377, 752, 2619, 598, 3200, 2074, 195, 2060, 2029, 2704, 1963, 1573, 2309, 1213, 596, 852, 3157, 3279, 737, 1059, 1731, 1022, 2033, 1629, 24, 1056, 474, 2316, 2877, 1767, 2613, 1974, 2449, 1628, 1299, 1144, 1192, 2183, 2805, 2560, 1608, 922, 1798, 1409, 2715, 1343, 1873, 2844, 1483, 566, 745, 1579, 2191, 3223, 2933, 2722, 636, 1551, 1048, 2397, 3220, 355, 1117, 1032, 976, 2347, 1763, 1646, 3166, 3259, 890, 157, 1745, 2721, 413, 95, 1638, 2054, 2161, 245, 2499, 2224, 2585, 551, 1313, 3144, 167, 3022, 1779, 3244, 3315, 904, 182, 3237, 287, 628, 1611, 1002, 3014, 156, 468, 2146, 3149, 2824, 3080, 3351, 1133, 1903, 2475, 3260, 169, 2910, 1807, 326, 81, 1400, 873, 1784, 1199, 2024, 2942, 2705, 2489, 1543, 269, 1012, 2317, 383, 1778, 1512, 2991, 1583, 2035, 1533, 1127, 3355, 3353, 2305, 76, 2915, 1047, 535, 357, 820, 318, 2331, 2821, 2147, 2435, 2723, 1182, 990, 3264, 570, 3027, 2063, 2531, 1770, 642, 1287, 559, 3036, 2306, 2482, 1410, 2163, 1806, 2533, 151, 1800, 3326, 902, 3154, 315, 2539, 1027, 2816, 3153, 1283, 689, 2960, 2709, 3225, 2645, 2061, 2796, 1458, 1615, 2890, 188, 3145, 2118, 679, 2319, 1863, 3299, 1550, 1706, 3295, 585, 1205, 557, 2266, 2280, 211, 2708, 901, 546, 1622, 664, 3198, 1702, 2391, 1428, 1146, 1689, 1266, 3374, 1106, 3113, 1813, 310, 297, 2913, 2550, 966, 2136, 1174, 3150, 1791, 2303, 2829, 1206, 2126, 3201, 713, 290, 1184, 1178, 900, 604, 2621, 1236, 1020, 267, 2430, 3008, 463, 418, 2350, 856, 2916, 37, 576, 1201, 2198, 386, 2080, 3216, 102, 1083, 1570, 2651, 466, 2382, 2850, 2012, 3182, 203, 1016, 1330, 1088, 2897, 2078, 826, 2452, 3371, 1542, 390, 2427, 539, 1156, 3334, 645, 1753, 946, 1565, 262, 141, 1544, 998, 75, 3185, 1346, 2476, 2505, 1829, 954, 2030, 2093, 2329, 1999, 762, 3066, 811, 2807, 3195, 216, 2572, 2994, 2514, 3063, 1070, 1089, 2315, 2127, 3068, 2047, 1011, 1868, 2094, 549, 599, 1028, 131, 987, 1536, 3065, 1492, 2856, 2957, 2754, 1382, 601, 431, 3324, 278, 2518, 1203, 819, 505, 480, 2370, 150, 1740, 1007, 567, 1064, 2018, 881, 1697, 2429, 2964, 2182, 227, 1796, 1674, 2763, 3330, 61, 2716, 387, 1955, 2848, 519, 190, 2936, 2311, 2751, 3039, 370, 1210, 3333, 2627, 1310, 2150, 2409, 2218, 1848, 2810, 2440, 123, 3089, 1416, 388, 2695, 1722, 1436, 1941, 2299, 756, 1034, 27, 999, 2684, 770, 834, 836, 1582, 3009, 435, 2900, 2863, 543, 3268, 1625, 1662, 1545, 2694, 260, 1278, 3147, 1715, 3245, 306, 2068, 912, 1401, 608, 662, 2939, 2256, 1789, 2400, 2043, 2313, 2294, 1469, 1433, 2875, 2487, 71, 3250, 1086, 617, 1968, 3357, 3236, 1223, 540, 3092, 2776, 3381, 2332, 723, 2563, 2878, 3073, 749, 1592, 2186, 2828, 1479, 3193, 3109, 796, 829, 2111, 712, 3130, 1412, 2852, 21, 2148, 1474, 1998, 2143, 192, 1820, 218, 2859, 894, 953, 878, 2497, 1525, 3276, 1087, 1268, 2549, 1643, 1650, 944, 584, 2263, 19, 3347, 515, 2203, 3024, 2778, 2729, 334, 2471, 851, 2569, 2399, 2403, 861, 2155, 2616, 848, 2232, 1076, 1393, 482, 253, 1978, 3190, 1084, 344, 3235, 747, 1457, 1186, 1776, 3358, 336, 166, 488, 1619, 1045, 2921, 2891, 2628, 715, 1969, 2707, 2415, 2242, 1688, 3210, 1031, 185, 2962, 240, 2557, 2239, 2626, 502, 2236, 2004, 2943, 363, 1614, 140, 1693, 2206, 2987, 1274, 1514, 1793, 718, 2901, 790, 1760, 1669, 2293, 2259, 2466, 449, 2565, 2237, 1563, 1578, 1737, 177, 3042, 3041, 2201, 1226, 342, 1538, 1379, 252, 2013, 2642, 343, 1168, 2579, 1690, 2973, 1297, 2421, 2017, 52, 1093, 994, 766, 1403, 2554, 937, 206, 513, 2526, 2660, 1937, 3114, 3206, 460, 2773, 2506, 1357, 1504, 2516, 2719, 329, 2069, 288, 2314, 2231, 1320, 3207, 255, 1282, 247, 3162, 2948, 3142, 2292, 3291, 453, 1904, 1340, 2664, 493, 2016, 2747, 1260, 2794, 1079, 1595, 465, 2520, 2680, 1202, 2130, 2027, 2953, 2968, 1, 3064, 1520, 1345, 632, 2086, 358, 3091, 1547, 362, 2490, 764, 1610, 2491, 450, 1427, 1464, 700, 243, 3163, 2831, 1077, 986, 2050, 1432, 3221, 1113, 458, 2044, 2113, 3051, 3105, 264, 1426, 3099, 1837, 1408, 3047, 2822, 2510, 1160, 736, 2679, 2777, 1720, 2205, 1916, 788, 499, 332, 307, 2014, 940, 1989, 1752, 978, 1237, 361, 2366, 942, 3172, 683, 2551, 1782, 1347, 428, 871, 2379, 2607, 2419, 1284, 3179, 1852, 3202, 298, 3155, 868, 3035, 1947, 181, 1397, 943, 15, 257, 983, 3055, 1647, 1907, 2230, 754, 1476, 1496, 236, 2307, 380, 1365, 2517, 733, 1383, 1462, 1810, 1478, 98, 668, 2682, 1870, 2780, 3075, 473, 230, 3226, 1419, 652, 1522, 3252, 3084, 1454, 1429, 270, 2390, 1091, 65, 2369, 138, 2392, 1361, 1874, 57, 2713, 941, 125, 1311, 3363, 94, 670, 1914, 582, 634, 1255, 1247, 677, 1231, 813, 887, 2612, 1635, 3283, 1528, 475, 3234, 832, 1265, 2700, 1527, 60, 1302, 1843, 2412, 1366, 2396, 2849, 2067, 2260, 763, 2966, 273, 2635, 2653, 2241, 152, 209, 1896, 1658, 2862, 1521, 2806, 898, 299, 179, 364, 1552, 674, 1498, 2686, 3057, 2644, 1834, 2149, 2213, 665, 1975, 235, 2976, 1466, 3146, 183, 439, 2036, 1187, 3120, 2749, 1385, 365, 974, 1304, 1200, 2946, 806, 1939, 2904, 842, 2091, 1817, 3214, 2310, 2956, 3380, 1281, 1602, 3139, 101, 314, 955, 2618, 462, 2058, 2675, 2164, 1123, 3222, 1132, 935, 3305, 2479, 312, 1730, 693, 666, 2219, 1564, 2180, 1572, 31, 2757, 673, 1790, 1881, 3265, 4, 2871, 734, 639, 1618, 3136, 1749, 2581, 2691, 649, 1375, 720, 671, 36, 606, 531, 359, 1353, 2296, 1391, 2937, 1590, 1902, 335, 1735, 1270, 2175, 3192, 32, 2386, 1243, 631, 2843, 2864, 1096, 2795, 200, 1971, 838, 1649, 34, 2624, 2174, 1591, 1900, 1198, 2762, 1495, 2578, 1356, 2600, 348, 67, 1898, 1253, 28, 804, 1665, 78, 3373, 1271, 2837, 618, 3177, 3058, 311, 476, 1950, 1374, 506, 1285, 2783, 2368, 2599, 2041, 583, 2903, 1511, 2166, 3191, 258, 751, 1289, 1092, 918, 964, 1488, 2931, 2413, 2798, 1906, 1850, 1979, 3278, 742, 1109, 1407, 155, 3318, 3229, 1232, 1932, 3321, 1394, 2323, 926, 847, 2643, 1919, 2847, 2010, 2274, 322, 44, 730, 3169, 172, 511, 3345, 1110, 2097, 405, 2468, 1060, 3329, 2687, 1128, 3301, 2869, 1103, 2145, 772, 1131, 660, 2801, 1576, 77, 2321, 3271, 2108, 2553, 1446, 1845, 3243, 2121, 744, 2442, 1279, 1891, 3031, 2073, 629, 2975, 1682, 1666, 1331, 802, 2633, 1755, 471, 109, 2443, 2690, 830, 1104, 3376, 939, 2922, 2355, 3140, 279, 903, 2998, 317, 558, 2251, 2227, 641, 354, 1841, 614, 1175, 622, 2002, 1238, 589, 1861, 1851, 197, 70, 1359, 2265, 461, 400, 1180, 347, 469, 676, 221, 404, 2728, 1254, 833, 284, 888, 801, 8, 3251, 2604, 1333, 3281, 2122, 1130, 565, 33, 2656, 1493, 2422, 447, 702, 3158, 1607, 2703, 767, 850, 975, 1935, 2334, 3071, 1256, 296, 2051, 1322, 758, 2034, 2195, 1517, 1654, 2187, 494, 49, 3119, 381, 716, 1145, 879, 2860, 1958, 2786, 795, 1292, 2461, 268, 1406, 2052, 2670, 1601, 1990, 533, 578, 1360, 2589, 1712, 173, 2153, 3270, 1248, 1099, 2793, 2725, 3364, 3104, 504, 1985, 2634, 47, 1750, 451, 2566, 542, 732, 491, 835, 3133, 2673, 2955, 113, 1459, 1116, 2486, 719, 1931, 1671, 163, 1263, 653, 860, 1549, 3056, 1653, 272, 2992, 242, 3010, 1017, 2639, 1765, 1023, 2602, 2320, 2328, 340, 3050, 1886, 2378, 1901, 817, 1481, 630, 2963, 1710, 12, 2020, 2947, 74, 1264, 931, 3370, 398, 1982, 2712, 3340, 139, 3311, 1584, 159, 1188, 238, 2813, 2591, 366, 2885, 51, 467, 600, 3115, 849, 3346, 1500, 2908, 1926, 2467, 967, 1742, 844, 2439, 3013, 2834, 2000, 421, 352, 2838, 3349, 612, 2927, 114, 2286, 280, 1090, 791, 2248, 1797, 69, 1768, 90, 1781, 1252, 869, 2288, 699, 82, 1094, 1821, 259, 1713, 3366, 2625, 2770, 3178, 2144, 938, 1323, 1640, 456, 2570, 913, 2208, 1562, 691, 2129, 232, 2199, 2269, 1080, 2752, 120, 706, 1634, 2538, 1761, 2119, 1524, 1171, 194, 2733, 208, 1422, 2406, 1114, 1992, 1748, 2971, 1246, 1566, 3059, 3168, 23, 42, 2512, 992, 1489, 1053, 907, 828, 588, 909, 454, 740, 1814, 2031, 2744, 1005, 41, 1717, 1465, 1234, 338, 2401, 301, 2650, 1004, 1747, 1305, 2042, 3194, 2503, 48, 2917, 1003, 271, 963, 385, 1239, 1805, 2949, 2065, 930, 1041, 1430, 2766, 2832, 3274, 2365, 148, 3304, 3212, 1664, 2209, 1976, 2726, 1098, 1739, 39, 1228, 1125, 2416, 1329, 1484, 112, 1723, 2755, 1251, 880, 53, 3081, 1694, 2344, 3159, 3378, 3248, 2087, 3151, 2548, 3266, 1842, 487, 1656, 2453, 91, 973, 1075, 2841, 2474, 2455, 3316, 3277, 1354, 1013, 3093, 407, 1306, 1884, 1209, 1141, 118, 2245, 1071, 3232, 9, 548, 2325, 378, 2868, 160, 2473, 1052, 2159, 2432, 1337, 1571, 261, 2220, 864, 1042, 1057, 1839, 509, 2436, 2202, 2120, 1616, 853, 711, 2262, 1155, 921, 367, 520, 2790, 794, 127, 1913, 2739, 595, 877, 1339, 1502, 1135, 2131, 2351, 1126, 3152, 2367, 3368, 215, 1859, 2872, 876, 1580, 1390, 555, 2902, 2609, 3090, 3137, 2515, 3100, 1924, 1993, 1471, 2417, 146, 1668, 590, 786, 324, 961, 2573, 525, 2172, 1925, 1711, 2928, 508, 234, 2055, 3325, 2312, 2717, 2372, 3293, 3007, 2789, 545, 2668, 1368, 1707, 3339, 2740, 2478, 1417, 1733, 3227, 3300, 384, 587, 2697, 620, 569, 1754, 2562, 2876, 1627, 3118, 541, 2110, 841, 2360, 1701, 1943, 1185, 350, 2277, 516, 2072, 870, 1280, 1854, 2809, 1967, 682, 1191, 219, 96, 1000, 2273, 1249, 3242, 1317, 124, 1685, 2568, 857, 2238, 205, 2381, 2814, 1518, 2212, 985, 29, 1102, 1384, 2689, 1021, 3072, 3361, 3015, 1683, 1530, 1559, 2756, 410, 1636, 2601, 1672, 1118, 2774, 1692, 2140, 2032, 1727, 193, 621, 1835, 1485, 2945, 2840, 3078, 2547, 899, 2541, 2395, 2240, 579, 1170, 1241, 777, 1063, 2575, 1959, 1523, 2383, 2046, 3003, 928, 485, 2662, 2914, 1910, 3224, 991, 5, 2866, 2637, 2456, 2345, 2222, 3106, 2438, 1051, 3336, 1642, 1775, 2836, 2330, 1373, 2107, 3233, 760, 1413, 1443, 2898, 1158, 824, 1894, 2169, 2116, 2335, 20, 782, 1960, 2775, 80, 2638, 2583, 2986, 524, 1613, 1663, 2967, 2527, 2858, 251, 2521, 2886, 86, 2226, 309, 443, 1774, 1122, 1148, 1567, 2765, 220, 1997, 727, 3048, 3369, 1632, 2882, 210, 3320, 2484, 807, 2228, 2652, 3249, 2961, 3049, 1364, 2839, 444, 330, 988, 2450, 3085, 2385, 1703, 3354, 688, 1386, 781, 446, 995, 2919, 2387, 391, 798, 1802, 2678, 910, 2711, 1777, 1794, 1729, 1277, 3052, 1872, 2732, 2727, 917, 3240, 3204, 2139, 1044, 2210, 1138, 1785, 1150, 1405, 603, 1840, 497, 613, 1300, 2536, 1286, 1699, 2524, 1376, 3170, 1039, 3181, 2985, 2743, 1597, 3287, 1341, 2481, 3111, 2253, 1151, 1537, 2699, 2019, 1541, 3307, 382, 2567, 1069, 2333, 369, 2053, 2196, 507, 2737, 1468, 2588, 906, 186, 3164, 3135, 2826, 3338, 2935, 2701, 2457, 1208, 1531, 2223, 889, 83, 2818, 328, 2661, 949, 1015, 2026, 2811, 1856, 845, 2556, 223, 3323, 843, 1434, 2571, 536, 1262, 2250, 1725, 1866, 635, 1783, 1108, 3076, 3030, 3000, 560, 1953, 1217, 2741, 580, 73, 2808, 2289, 1137, 281, 623, 2748, 3128, 3098, 2337, 472, 2158, 2, 1934, 3045, 2363, 729, 2462, 2104, 644, 1780, 165, 2997, 300, 2735, 199, 3097, 2685, 965, 3148, 191, 3183, 3280, 568, 1319, 1788, 2141, 1890, 696, 2235, 2488, 537, 980, 594, 1378, 161, 1684, 372, 2083, 647, 2768, 779, 2632, 607, 2414, 2005, 1508, 2276, 1220, 2970, 85, 397, 722, 1764, 3359, 265, 3303, 349, 581, 2384, 2454, 455, 2437, 2135, 3011, 2525, 797, 2911, 2338, 2867, 2881, 1546, 3131, 615, 292, 1195, 3038, 1491, 2057, 2508, 3272, 2290, 1865, 412, 392, 1399, 2665, 1224, 411, 2114, 3288, 915, 1227, 3317, 2623, 2663, 1214, 2819, 2688, 577, 149, 1054, 1556, 2896, 731, 207, 1773, 2285, 2349, 1332, 276, 3101, 56, 2888, 1250, 626, 1812, 778, 2823, 2865, 2215, 106, 201, 1506, 2324, 1557, 1945, 293, 2519, 1229, 3082, 2117, 2502, 725, 250, 3134, 1574, 627, 3187, 395, 2282, 2594, 748, 1973, 1586, 43, 818, 517, 2507, 341, 248, 1869, 1335, 325, 529, 374, 1392, 948, 1169, 1218, 1105, 308, 2165, 2428, 425, 1708, 1922, 2827, 1190, 30, 213, 816, 164, 3273, 2001, 1381, 1162, 2101, 3021, 3002, 1741, 2760, 571, 2275, 2446, 1152, 1679, 379, 1121, 2178, 256, 1893, 89, 286, 2062, 687, 3186, 783, 2431, 2932, 1240, 1644, 3267, 3110, 1696, 3122, 698, 323, 430, 3257, 3247, 1677, 1944, 2049, 1037, 859, 3032, 2830, 1681, 3256, 1334, 122, 837, 2511, 1596, 2595, 222, 701, 1164, 25, 459, 2542, 2284, 2402, 22, 46, 2736, 3362, 2037, 550, 950, 2375, 1655, 2676, 775, 481, 457, 2693, 884, 2990, 3095, 528, 2988, 3356, 1555, 2420, 1930, 2874, 1472, 1991, 1670, 2772, 3067, 1965, 638, 2464, 1714, 2698, 1272, 40, 2098, 3197, 2559, 2647, 2586, 99, 1290, 2249, 403, 1275, 2767, 2007, 1676, 2564, 3258, 1301, 1816, 1912, 3327, 1568, 2160, 2889, 2247, 2477, 1667, 2631, 562, 2669, 3069, 3096, 685, 337, 1421, 561, 445, 3070, 1355, 695, 1515, 686, 1604, 1855, 2353, 773, 1490, 1456, 2322, 1460, 171, 2934, 1936, 872, 1651, 1321, 3074, 225, 375, 825, 1473, 2405, 198, 2039, 1043, 2410, 2666, 1085, 1177, 2501, 780, 808, 1338, 2610, 1867, 1927, 3062, 3199, 1838, 784, 2082, 2535, 2089, 2079, 35, 58, 1605, 3077, 3302, 1858, 2995, 2710, 1786, 3117, 2105, 1154, 229, 436, 1966, 2738, 1828, 2085, 1864, 423, 1929, 2064, 2233, 785, 2854, 2377, 2718, 2681, 3228, 2336, 2592, 3088, 2181, 2154, 496, 1308, 1363, 1307, 510, 3060, 3379, 694, 1621, 1425, 103, 249, 2734, 1420, 2460, 1414, 2361, 2142, 92, 704, 1836, 1938, 574, 800, 1074, 477, 1221, 554, 971, 266, 655, 498, 1877, 2088, 1327, 1291, 2371, 2133, 1387, 1889, 168, 162, 143, 144, 2302, 3175, 741, 66, 1759, 1575, 624, 3343, 2398, 3026, 119, 3335, 3348, 1617, 1691, 2197, 2920, 1257, 2318, 2977, 1832, 735, 2459, 2162, 2021, 3020, 1058, 874, 1431, 1438, 1847, 1452, 108, 911, 840, 2672, 661, 1066, 3294, 3285, 866, 2109, 1325, 2376, 2458, 721, 2702, 1509, 2759, 923, 1040, 896, 2972, 486, 1609, 1631, 1061, 2176, 1404, 320, 3189, 2151, 2451, 593, 302, 2529, 839, 3, 3275, 2496, 3213, 970, 396, 3290, 13, 1961, 2923, 3028, 1860, 1751, 2944, 1657, 1242, 2418, 1309, 2152, 1010, 2769, 3196, 1166, 1018, 1825, 3061, 1772, 2216, 1315, 1709, 147, 1534, 3188, 925, 59, 924, 1119, 1211, 1230, 6, 979, 1046, 500, 2870, 1738, 958, 1695, 2620, 1686, 2070, 1803, 133, 640, 1298, 934, 2448, 672, 356, 1970, 1561, 345, 1519, 2817, 448, 1588, 2341, 26, 2112, 2123, 2426, 1623, 1888, 402, 1795, 137, 2746, 2513, 886, 1038, 776, 2157, 134, 1878, 3017, 55, 2264, 422, 1288, 1222, 823, 768, 1589, 996, 1009, 2597, 1486, 3332, 1630, 1124, 2833, 2498, 1494, 3269, 2389, 1675, 1259, 1273, 1883, 2243, 3217, 3215, 1771, 611, 1871, 1216, 2905, 1389, 3054, 1165, 669, 1719, 1716, 812, 2188, 875, 1535, 586, 2779, 3209, 2593, 1067, 93, 831, 1823, 1358, 3004, 1641, 174, 2271, 523, 1501, 2802, 3125, 2543, 3103, 1440, 2926, 1940, 3319, 3284, 1826, 1626, 2692, 534, 1455, 2326, 130, 512, 526, 3337, 3203, 2892, 895, 339, 2753, 2137, 305, 3083, 1507, 625, 3040, 1225, 2576, 675, 2648, 2659, 1258, 2346, 651, 2252, 371, 2605, 3123, 755, 1006, 2339, 2077, 1718, 1923, 690, 707, 2714, 3126, 2483, 1073, 1181, 1652, 424, 2352, 1956, 2096, 1769, 1111, 2983, 2996, 544, 2254, 1917, 2298, 1204, 680, 415, 2880, 2423, 2883, 919, 1620, 429, 1014, 1159, 656, 294, 2267, 1972, 3231, 2561, 111, 62, 353, 1879, 2279, 3211, 1987, 1072, 440, 2577, 3255, 977, 2887, 2066, 2084, 1853, 2640, 810, 3124, 3218, 1344, 2925, 2530, 1482, 2845, 1532, 1267, 914, 1862, 426, 681, 2103, 1453, 3171, 1612, 1372, 3239, 650, 753, 2857, 3001, 2981, 2090, 717, 769, 2614, 2257, 867, 438, 2179, 319, 3331, 1143, 1120, 2500, 563, 503, 3043, 1197, 478, 2799, 765, 3309, 2980, 2071, 3129, 1134, 2291, 3094, 1411, 2894, 1129, 142, 822, 1036, 1911, 1196, 1977, 2445, 1700, 368, 3019, 989, 984, 933, 2540, 2879, 789, 1830, 1312, 2327, 2102, 105, 1115, 2441, 1388, 1585, 2373, 1673, 1450, 1395, 1467, 1107, 2820, 968, 2993, 1895, 2846, 1942, 2742, 891, 187, 3116, 2059, 3328, 3253, 104, 1516, 2906, 1193, 610, 1062, 291, 45, 427, 406, 1808, 1499, 2125, 483, 1949, 724, 2244, 1035, 2364, 538, 2268, 2356, 1176, 2893, 2022, 2100, 1678, 464, 2156, 1510, 1560, 1857, 1593, 1435, 648, 346, 1503, 274, 2056, 1933, 1885, 107, 2800, 2606, 684, 316, 470, 2552, 1639, 2930, 3365, 1244, 3208, 575, 3107, 2804, 3173, 2493, 552, 2842, 18, 3053, 1687, 1661, 2408, 84, 2297, 658, 728, 1212, 1818, 2999, 16, 2485, 1897, 1577, 2225, 3167, 2374, 514, 3160, 2596, 960, 2173, 2184, 3086, 1905, 2167, 1437, 1050, 2362, 2304, 2025, 1487, 2909, 1548, 743, 239, 285, 1294, 572, 1984, 1983, 2574, 241, 858, 2954, 2781, 1704, 2617, 2283, 885, 2523, 2023, 484, 2918, 283, 1981, 827, 1424, 2941, 2950, 1915, 2608, 1461, 2075, 2354, 809, 2835, 1029, 175, 1140, 1899, 331, 1303, 2492, 3184, 2494, 1269, 1369, 3246, 2630, 1980, 1743, 110, 2683, 1444, 3342, 757, 1350, 2081, 2750, 2287, 1362, 1449, 3254, 304, 1705, 1587, 10, 2803, 518, 376, 3377, 1245, 2404, 2258, 2138, 2951, 1815, 129, 2495, 1081, 2207, 793, 3005, 1946, 1887, 814, 87, 226, 556, 1261, 145, 619, 2095, 303, 79, 1396, 2532, 927, 1352, 2974, 1918, 855, 1766, 479, 1994, 1962, 947, 1296, 605, 710, 389, 176, 2815, 360, 1757, 2463, 2272, 414, 1787, 908, 2546, 2028, 883, 3044, 646, 3230, 993, 3079, 3310, 1349, 501, 1398, 2295, 633, 2359, 532, 1952, 1418, 2938, 2965, 2177, 1698, 1882, 2040, 1024, 3344, 1553, 1008, 1846, 1996, 522, 2343, 609, 1328, 2982, 1207, 2677, 54, 703, 2853, 1439, 1526, 204, 2940, 1744, 7, 1326, 3322, 1161, 892, 132, 1172, 1505, 1957, 3298, 115, 2015, 189, 920, 3012, 1142, 2671, 2099, 3121, 202, 815, 3029, 212, 11, 2788, 2580, 2745, 945, 275, 2812, 1633, 2170, 2825, 1183, 2357, 2855, 393, 68, 3087, 2472, 2425, 2470, 2912, 750, 2884, 2281, 126, 1892, 916, 932, 957, 2899, 1097, 321, 2658, 1539, 1624, 2522, 2696, 893, 2544, 1728, 2929, 3046, 2115, 2234, 2124, 746, 180, 1513, 882, 1153, 2984, 3292, 2555, 244, 2189, 2924, 2171, 1964, 420, 1736, 2649, 441, 616, 2106, 771, 2038, 997, 1451, 3238, 1746, 1659, 2958, 1660, 1078, 2969, 1095, 1324, 792, 774, 969, 1477, 50, 135, 1529, 17, 3367, 2465, 214, 2011, 1276, 739, 521, 2342, 3341, 2787, 492, 2092, 1380, 2582, 2480, 3108, 399, 2655, 289, 2761, 394, 3165, 1415, 821, 1157, 929, 2469, 2584, 3352, 2308, 2255, 2657, 1475, 1569, 1167, 136, 2907, 1880, 564, 178, 237, 905, 408, 761, 1402, 2782, 2758, 3360, 1173, 553, 282, 602, 663, 709, 2590, 2006, 2978, 419, 490, 1988, 1849, 3174, 1909, 2587, 1189, 803, 1139, 1908, 2537, 2641, 1233, 530, 3161, 1101, 246, 3141, 2797, 2558, 2008, 3297, 2771, 217, 1055, 1100, 1721, 2730, 3296, 2132, 1954, 659, 2447, 1726, 952, 1316, 697, 3176, 2646, 1336, 3308, 1470, 3023, 2278, 2674, 678, 846, 3313, 2622, 1448, 3205, 3033, 1648, 1928, 959, 2952, 1497, 2003, 799, 591, 1951, 2979, 1348, 2221, 154, 805, 2261, 2791, 3138, 547, 3282, 1876, 2348, 3006, 2134, 1581, 2185, 196, 2989, 1824, 1732, 2636, 2380, 3350, 1827, 1594, 3034, 936, 1558, 714, 1804, 1026, 1082, 982, 224, 1314, 3127, 2861, 667, 1600, 951, 597, 3016, 2411, 2731, 63, 1215, 3143]
[2870, 1465, 262, 3217, 2979, 2928, 780, 1356, 1003, 102, 245, 3200, 139, 636, 1595, 480, 2040, 1232, 1809, 3136, 2991, 3368, 2096, 2631, 696, 49, 1250, 2306, 2772, 2799, 1614, 649, 712, 2080, 2798, 2470, 1445, 2443, 1930, 2182, 1914, 1349, 1211, 287, 2375, 1750, 2864, 2135, 2771, 2256, 1717, 1482, 2912, 93, 1622, 1040, 3331, 513, 1396, 1991, 1972, 157, 177, 3103, 463, 1594, 187, 1890, 1036, 709, 171, 53, 311, 1021, 2902, 788, 2601, 1427, 1114, 2244, 1215, 2652, 1650, 2984, 1160, 135, 2028, 2101, 2988, 715, 418, 1797, 2353, 936, 522, 3350, 2686, 3141, 2600, 2237, 3251, 605, 2066, 3357, 109, 903, 3245, 1842, 1637, 1066, 2891, 1034, 904, 3022, 2119, 818, 3195, 2617, 2762, 614, 3279, 2992, 1044, 1100, 501, 943, 2151, 242, 1346, 148, 2186, 89, 1988, 2907, 916, 1195, 1709, 730, 2723, 3269, 1975, 2125, 1904, 2597, 2704, 520, 3197, 2319, 751, 1030, 2102, 3292, 1826, 3095, 2065, 1794, 1439, 3155, 951, 2925, 2190, 2848, 2852, 193, 1704, 1339, 1974, 2727, 1665, 1807, 2725, 2061, 1686, 1499, 2975, 2632, 3222, 1491, 834, 1792, 1273, 1932, 3033, 547, 783, 964, 2004, 1177, 1597, 3161, 1118, 2885, 358, 241, 3274, 1808, 1769, 725, 3315, 2204, 2697, 404, 488, 1577, 2651, 2909, 1912, 1716, 1713, 2297, 2257, 2714, 2063, 196, 1525, 141, 2382, 3328, 1921, 1419, 3138, 686, 1481, 150, 778, 1804, 1783, 70, 2363, 3102, 731, 2291, 3182, 2172, 1787, 3360, 660, 866, 1778, 1129, 3139, 1877, 2253, 1051, 1217, 1132, 842, 1457, 1743, 1611, 1181, 2787, 2888, 1618, 523, 983, 1104, 2279, 3205, 3322, 2805, 2614, 944, 1061, 945, 3340, 2894, 160, 1793, 1410, 1169, 2247, 2328, 1585, 728, 571, 46, 1331, 1117, 3106, 2506, 86, 1490, 1293, 2385, 1883, 3343, 2606, 292, 2576, 2064, 1184, 1239, 2840, 3015, 1492, 641, 1897, 1108, 3143, 250, 2446, 2993, 347, 2268, 248, 3187, 3371, 516, 3291, 462, 3253, 25, 618, 1461, 2478, 661, 869, 1196, 413, 2959, 360, 2486, 578, 62, 2929, 2947, 1166, 981, 2712, 3258, 2985, 1948, 2620, 1638, 3285, 3026, 339, 1198, 1583, 433, 2250, 1448, 228, 3344, 2931, 1191, 2726, 2295, 2453, 1558, 1941, 1844, 1376, 534, 2911, 2915, 168, 1994, 2206, 777, 2983, 1968, 3254, 24, 379, 3234, 952, 1960, 2830, 2017, 1986, 272, 1398, 1075, 722, 2278, 1162, 2184, 1715, 2583, 1691, 1212, 772, 860, 2740, 66, 1241, 3207, 521, 2656, 3304, 1453, 473, 651, 579, 504, 645, 1315, 2960, 1828, 237, 2916, 2758, 972, 1630, 3, 3099, 260, 3087, 1438, 3006, 865, 2729, 1513, 2277, 1882, 2833, 2640, 2937, 2996, 569, 1168, 1956, 370, 2767, 697, 3014, 958, 505, 2093, 2713, 2967, 3029, 1824, 708, 667, 1569, 1179, 2493, 330, 1213, 587, 1555, 1656, 2831, 204, 181, 3158, 81, 39, 253, 2349, 1495, 1286, 757, 1765, 1754, 3184, 1107, 2793, 1406, 2814, 1925, 2681, 2213, 572, 3185, 573, 3283, 598, 2610, 1967, 439, 1099, 1537, 1869, 1450, 1888, 3225, 2754, 2538, 100, 314, 2541, 1681, 1813, 2901, 1570, 1847, 1185, 864, 1796, 2518, 371, 91, 3318, 1578, 2854, 870, 443, 2209, 341, 3259, 3338, 606, 1605, 1854, 1879, 1894, 3280, 295, 1990, 64, 1090, 1510, 1563, 2003, 1675, 1520, 2158, 962, 1317, 840, 2834, 3306, 619, 1683, 1832, 12, 2827, 1470, 690, 3298, 1466, 3235, 1050, 298, 216, 234, 2594, 2185, 2043, 2523, 2312, 1694, 1872, 2187, 724, 1740, 2752, 1567, 1058, 683, 442, 3377, 2641, 640, 1812, 2562, 1541, 82, 461, 297, 3232, 1126, 1304, 2355, 313, 749, 2796, 2536, 542, 1057, 2360, 1682, 2629, 897, 1756, 1048, 1579, 582, 2490, 3229, 1199, 2774, 2113, 316, 588, 3316, 2599, 2720, 430, 624, 2462, 2103, 820, 687, 3278, 1009, 110, 2345, 837, 1105, 1323, 494, 1746, 2473, 3325, 1263, 2124, 2673, 2939, 2115, 434, 411, 239, 2434, 2129, 1841, 1870, 240, 1024, 482, 2271, 490, 386, 608, 2954, 1080, 57, 2561, 2825, 2822, 559, 2682, 1229, 3075, 1473, 1275, 191, 41, 1071, 2437, 3284, 2943, 3025, 363, 467, 850, 543, 2163, 2374, 1403, 2769, 1123, 3071, 752, 1843, 1266, 3067, 1153, 218, 1308, 2339, 984, 61, 1582, 1369, 3174, 276, 166, 2162, 2780, 1290, 2174, 2298, 3282, 3019, 790, 555, 1621, 2519, 2977, 415, 1606, 3354, 544, 3058, 176, 2845, 3104, 3312, 2963, 290, 1542, 997, 2173, 947, 484, 2254, 7, 648, 2333, 3231, 1183, 1098, 787, 2710, 1155, 2364, 1205, 564, 2320, 2181, 3314, 1434, 2501, 452, 2970, 1156, 437, 1068, 1874, 353, 1320, 333, 1749, 2609, 2708, 1772, 594, 3171, 2002, 878, 603, 1284, 2147, 1759, 278, 979, 3198, 2481, 2457, 3168, 391, 393, 970, 1312, 3073, 1381, 1748, 1474, 3257, 3190, 3263, 1628, 1501, 1301, 1016, 2012, 581, 207, 2480, 2272, 293, 3017, 826, 797, 3237, 2628, 1161, 2018, 33, 1966, 2705, 2354, 3116, 2072, 1706, 21, 1189, 1658, 1340, 2887, 286, 2731, 2948, 679, 2551, 1903, 658, 2709, 3178, 1399, 2951, 2683, 420, 2516, 3361, 1561, 2751, 956, 3089, 3348, 3339, 1596, 1955, 3127, 991, 1283, 225, 1836, 1609, 2130, 451, 765, 2550, 1112, 2940, 3003, 1588, 1151, 2358, 364, 2142, 264, 1545, 2873, 1260, 2054, 634, 3309, 2373, 224, 158, 2879, 2672, 2776, 3079, 1063, 1409, 2971, 3082, 1223, 993, 2950, 856, 3144, 2913, 1444, 2553, 2857, 2378, 939, 3045, 99, 836, 2266, 3149, 2120, 2118, 828, 2998, 628, 3290, 2347, 1575, 1653, 663, 841, 3083, 3188, 2170, 3296, 3370, 3183, 1556, 1858, 525, 2449, 1091, 2596, 2677, 857, 517, 2322, 829, 405, 2200, 2370, 1026, 3327, 2340, 1732, 321, 1571, 3050, 16, 1328, 781, 1871, 1859, 877, 63, 637, 1899, 1672, 3256, 2127, 1458, 79, 3070, 3160, 976, 406, 2359, 3260, 2842, 1025, 879, 3084, 273, 710, 1742, 1484, 2849, 426, 1359, 3230, 2338, 1220, 2724, 795, 384, 2171, 456, 397, 1909, 2694, 940, 1976, 2492, 1138, 1876, 2376, 898, 2069, 2441, 3173, 1209, 2905, 859, 2397, 3248, 88, 2477, 1625, 3242, 1863, 647, 3135, 713, 50, 1295, 1271, 258, 2886, 1443, 2208, 919, 3081, 1236, 436, 2140, 279, 2049, 2469, 1180, 2770, 1581, 2616, 3308, 510, 2304, 883, 483, 2168, 1414, 631, 2593, 1109, 2052, 2448, 2420, 3275, 3295, 277, 796, 303, 1128, 27, 685, 1489, 2299, 2335, 1246, 539, 1367, 2424, 529, 2766, 2918, 2942, 2936, 324, 604, 392, 2508, 1134, 910, 2527, 1599, 1549, 118, 1360, 851, 1020, 1249, 1958, 625, 1961, 812, 1798, 429, 1602, 2956, 1918, 1234, 2389, 466, 2532, 3007, 1547, 2426, 87, 1268, 3146, 1325, 211, 1041, 2144, 2841, 2521, 1586, 1560, 664, 3363, 824, 1261, 454, 2264, 2137, 2430, 3342, 3039, 1901, 2899, 3101, 319, 854, 717, 3341, 173, 2346, 740, 2552, 1147, 1959, 1302, 1281, 1353, 1573, 2068, 2853, 1737, 1860, 3001, 1608, 524, 2285, 375, 2343, 3250, 3164, 538, 1267, 1192, 3208, 973, 902, 1690, 2344, 655, 104, 315, 2088, 2105, 3326, 209, 1421, 2658, 2567, 2380, 2764, 328, 1352, 2029, 1433, 2141, 1572, 2403, 2027, 2136, 251, 754, 3049, 2388, 1738, 137, 1980, 3020, 1557, 2807, 2222, 3113, 786, 3329, 55, 98, 2520, 1143, 2999, 1152, 2309, 1049, 2868, 568, 2592, 154, 1736, 2422, 2034, 2969, 726, 665, 402, 2342, 1512, 140, 1654, 885, 689, 1313, 1627, 2311, 486, 988, 1852, 1158, 345, 340, 80, 698, 1032, 2745, 3059, 1047, 500, 3036, 2301, 2491, 3131, 1082, 2270, 680, 1095, 967, 1480, 1125, 1004, 3030, 2439, 739, 256, 2660, 1074, 533, 3114, 1648, 2867, 3337, 1027, 1368, 3216, 3142, 2755, 845, 1269, 1939, 1096, 274, 3313, 774, 1424, 208, 143, 2742, 2336, 959, 528, 1598, 1190, 369, 1468, 255, 2108, 2535, 22, 3121, 985, 399, 3299, 2227, 2786, 969, 2693, 835, 2289, 2921, 325, 736, 348, 2611, 764, 75, 126, 1758, 2499, 1079, 421, 2699, 2741, 3086, 1122, 2702, 1248, 2667, 2316, 3044, 2734, 219, 1963, 2570, 59, 1800, 332, 1417, 1785, 1610, 1053, 602, 576, 1319, 1855, 2522, 362, 894, 337, 1616, 2138, 1088, 2048, 3163, 3093, 2722, 1265, 2099, 3126, 1262, 1386, 729, 2844, 2302, 2249, 674, 1366, 453, 2573, 2290, 2078, 2198, 1857, 1776, 1530, 627, 1329, 2274, 2438, 1412, 1065, 2166, 827, 1816, 455, 1423, 398, 1864, 2803, 1853, 2217, 1720, 2263, 3008, 617, 229, 38, 1253, 2393, 1459, 1170, 2476, 252, 1430, 54, 2433, 1388, 2396, 1619, 1464, 2465, 1247, 1680, 26, 275, 2013, 3189, 1043, 285, 2146, 127, 1981, 3068, 1426, 1442, 1476, 448, 268, 1936, 1218, 2039, 512, 2413, 2958, 2579, 1059, 3271, 2228, 3157, 848, 2736, 3239, 2775, 2653, 779, 2500, 2292, 763, 1243, 3252, 37, 948, 2192, 3374, 3335, 2851, 425, 507, 1240, 123, 1539, 2381, 2790, 776, 1345, 2739, 1343, 1811, 1761, 2178, 2978, 863, 2598, 1806, 2920, 1878, 2934, 105, 476, 3351, 2733, 1700, 3218, 1916, 2859, 301, 732, 650, 445, 3305, 194, 112, 3220, 1970, 2116, 1391, 3119, 3021, 3090, 1640, 3367, 1952, 2111, 32, 3005, 1601, 3267, 1361, 639, 3051, 3352, 458, 1677, 3214, 1370, 2824, 2917, 942, 2210, 374, 2026, 503, 344, 2509, 3376, 2084, 1803, 2240, 138, 1285, 546, 1233, 3165, 3288, 377, 2756, 3128, 2494, 294, 2927, 270, 2020, 1072, 3301, 3000, 342, 1094, 2411, 1574, 243, 789, 172, 737, 1687, 450, 459, 1623, 2819, 2906, 230, 2313, 1528, 283, 1208, 1951, 1667, 2884, 1045, 502, 1613, 2569, 1679, 2202, 489, 2246, 1711, 493, 226, 1454, 889, 1087, 620, 1487, 2935, 2432, 349, 535, 492, 2815, 1668, 1137, 2207, 2014, 2128, 1362, 632, 2097, 590, 1008, 1924, 1835, 2475, 2024, 1979, 263, 575, 179, 2177, 2618, 2691, 2644, 977, 1790, 2684, 800, 2669, 2036, 2973, 167, 2621, 1225, 630, 1949, 296, 924, 1422, 2224, 802, 721, 1012, 2945, 662, 744, 1479, 1463, 801, 3236, 2412, 2016, 2414, 2696, 1905, 1729, 561, 2700, 2847, 784, 659, 1617, 2314, 957, 2133, 950, 2233, 2193, 1532, 612, 792, 506, 978, 1411, 182, 1923, 2779, 1311, 808, 2238, 2986, 2482, 1486, 1600, 654, 106, 3223, 2149, 2219, 1862, 1395, 607, 2460, 853, 1576, 928, 3034, 2037, 3013, 1186, 2690, 1712, 2041, 583, 1173, 282, 1684, 1902, 1089, 601, 368, 1631, 3380, 1760, 2648, 3055, 2006, 1839, 3372, 2835, 3336, 1745, 2300, 2869, 385, 932, 761, 1022, 1867, 3132, 2676, 3181, 3320, 1973, 1280, 935, 1073, 108, 1964, 3210, 3356, 610, 1305, 2759, 69, 1120, 2296, 2910, 145, 400, 670, 2179, 2976, 2259, 1651, 2062, 3057, 2591, 185, 3096, 212, 3172, 2366, 267, 3016, 3111, 2965, 556, 1696, 2892, 2548, 1292, 2707, 1254, 1937, 2459, 2226, 163, 1831, 1891, 2046, 365, 600, 2262, 121, 15, 1929, 2877, 2021, 2379, 2488, 2574, 805, 2400, 2308, 387, 745, 169, 2836, 52, 1784, 146, 1496, 2612, 372, 356, 2966, 2404, 74, 495, 599, 2626, 1845, 2666, 1507, 1085, 2461, 1011, 1167, 1673, 706, 2778, 1906, 428, 1920, 3369, 643, 986, 2294, 999, 1407, 2860, 2972, 931, 1127, 68, 2260, 2332, 2866, 1943, 1907, 1705, 2703, 1993, 1815, 1868, 2738, 2903, 2160, 2588, 3092, 994, 2194, 153, 357, 2442, 3177, 1081, 1296, 1383, 3310, 3212, 2563, 2685, 2143, 1390, 3215, 2419, 336, 197, 762, 2126, 793, 1394, 1354, 3194, 2484, 849, 2662, 1820, 1197, 2544, 2890, 259, 3294, 1042, 1744, 1998, 205, 1472, 2112, 742, 1649, 35, 232, 2180, 2408, 1052, 475, 1326, 1632, 1006, 1562, 1017, 758, 2152, 2035, 3041, 1799, 1318, 1093, 1351, 2350, 1957, 734, 855, 1245, 2515, 2251, 1358, 2383, 2829, 3065, 2661, 567, 1568, 2531, 2218, 1175, 235, 990, 917, 2395, 3062, 1782, 200, 623, 2464, 1259, 1982, 1652, 401, 2231, 2079, 862, 2809, 1322, 367, 2768, 1947, 331, 3117, 1374, 2728, 2763, 2502, 2287, 1347, 798, 1996, 2753, 844, 2169, 3264, 701, 3227, 2033, 886, 540, 499, 2167, 1830, 2735, 2489, 558, 2655, 1330, 2267, 2846, 3311, 1689, 678, 2955, 1227, 1661, 30, 2230, 343, 1538, 2132, 1488, 3148, 1178, 71, 2953, 2145, 3151, 549, 1995, 1817, 130, 2889, 2330, 491, 280, 326, 2076, 2286, 2258, 946, 3346, 2243, 2275, 1722, 2994, 2785, 2558, 2556, 912, 1005, 1861, 281, 1719, 2074, 220, 550, 3064, 1940, 927, 2930, 1299, 48, 2337, 3066, 1077, 3035, 3349, 1054, 814, 1647, 954, 2269, 203, 2323, 2398, 3247, 577, 906, 1373, 1989, 1997, 10, 2514, 1516, 875, 2749, 2436, 3233, 830, 1251, 2431, 2235, 2837, 3266, 831, 1893, 2876, 183, 335, 1018, 389, 3156, 3069, 2000, 1780, 147, 407, 733, 2862, 509, 131, 2372, 2007, 142, 2765, 2150, 2154, 887, 1814, 174, 2989, 2701, 3375, 457, 890, 622, 2838, 2321, 2409, 2089, 1938, 422, 2505, 1768, 178, 2318, 867, 755, 2663, 1428, 1397, 2351, 2406, 164, 629, 1753, 2091, 9, 289, 1848, 1801, 657, 1629, 90, 103, 2282, 1436, 1910, 2428, 2401, 1992, 2820, 551, 892, 1007, 3277, 2566, 215, 2689, 1483, 2781, 677, 2795, 1946, 2513, 2159, 2050, 1258, 2788, 2094, 621, 2015, 2608, 2564, 1103, 1818, 918, 1139, 2429, 2698, 1969, 3319, 760, 2777, 1237, 1400, 2821, 888, 803, 3053, 2236, 310, 2239, 1171, 1655, 2369, 3203, 817, 2324, 1834, 3108, 3219, 1856, 2139, 3056, 1962, 3191, 563, 1342, 3199, 1620, 3011, 871, 2659, 2196, 3100, 2511, 2639, 2914, 759, 43, 861, 327, 2602, 1553, 2603, 695, 3167, 874, 3362, 2122, 2352, 901, 2858, 189, 1111, 3317, 2646, 3186, 261, 1733, 2622, 3270, 2813, 0, 2104, 1405, 3330, 1086, 1913, 705, 2, 2387, 2440, 929, 2861, 2357, 2716, 1441, 469, 2265, 2665, 3074, 1264, 1327, 3124, 3098, 3303, 2334, 746, 893, 899, 1892, 1805, 2447, 2897, 3261, 2747, 688, 589, 1534, 11, 77, 2255, 1985, 2995, 217, 3262, 5, 447, 487, 2524, 3076, 704, 995, 554, 714, 666, 3078, 1771, 440, 2571, 881, 1460, 908, 2823, 2060, 1633, 1274, 1887, 2744, 2623, 1726, 2220, 3179, 1551, 2479, 809, 891, 3118, 2555, 23, 1478, 317, 1471, 2944, 1833, 120, 1294, 596, 19, 1056, 1163, 1451, 2818, 394, 566, 1896, 2148, 1135, 1272, 306, 1477, 2715, 2435, 1935, 673, 1148, 611, 1, 3061, 3276, 13, 2865, 2946, 378, 221, 1552, 526, 161, 1692, 1277, 3047, 2630, 3140, 47, 2463, 2273, 485, 1382, 2874, 2832, 2743, 2605, 2537, 921, 1202, 465, 1641, 1029, 2706, 1721, 1984, 300, 3201, 748, 1194, 2386, 1819, 1102, 691, 2791, 2533, 1502, 846, 1506, 1321, 2164, 1337, 266, 511, 468, 2980, 3192, 2924, 2011, 1802, 144, 132, 1203, 113, 1415, 872, 1046, 816, 699, 3287, 1849, 719, 1965, 2405, 1159, 3147, 519, 2582, 1659, 2633, 1789, 1000, 40, 767, 2856, 2961, 1130, 638, 51, 3043, 1375, 2229, 2427, 718, 2329, 2153, 1336, 1210, 3145, 3169, 1873, 449, 1365, 441, 922, 1522, 3002, 2183, 2792, 1591, 1149, 595, 2098, 1429, 2081, 94, 460, 227, 3130, 2679, 115, 1309, 129, 2650, 45, 2578, 3243, 653, 423, 2526, 231, 1013, 2444, 1389, 107, 1226, 2811, 1546, 1106, 1766, 1727, 1837, 3010, 3272, 2668, 1278, 1741, 2719, 1142, 2542, 1115, 2051, 2557, 2242, 2880, 3162, 1154, 2123, 586, 190, 3154, 656, 1498, 2362, 2642, 823, 2421, 1364, 2075, 1055, 1174, 2804, 3358, 334, 1084, 1505, 1503, 2872, 1121, 2717, 2797, 431, 254, 2496, 67, 2607, 1023, 2761, 1533, 478, 481, 6, 3038, 565, 2117, 2748, 3365, 3300, 2974, 934, 2895, 926, 2850, 165, 383, 3366, 1519, 3063, 998, 2581, 247, 3031, 2871, 975, 2575, 2058, 591, 2189, 1714, 291, 2949, 136, 2783, 1822, 2926, 813, 3080, 1884, 2529, 1554, 288, 1511, 1942, 1452, 570, 1550, 1494, 1164, 1880, 1219, 2326, 1224, 3097, 3042, 159, 271, 2252, 1380, 3129, 938, 2038, 2730, 895, 2197, 1010, 1660, 1531, 2687, 1580, 1282, 1037, 1113, 876, 2107, 3334, 747, 2445, 1288, 2718, 768, 284, 376, 1752, 2199, 2455, 2225, 644, 1603, 222, 2384, 2794, 2932, 180, 192, 514, 1763, 3249, 2474, 2987, 1535, 1255, 3307, 3125, 930, 36, 592, 2095, 2134, 3265, 2032, 329, 896, 128, 1825, 2083, 477, 2554, 2806, 2416, 1885, 3115, 1062, 1187, 409, 84, 2288, 1141, 2528, 1385, 432, 1371, 3037, 2165, 198, 838, 868, 1165, 1176, 1060, 1762, 162, 1402, 2757, 585, 3094, 3091, 416, 1201, 1644, 1889, 244, 676, 3273, 359, 811, 382, 3381, 1307, 613, 2817, 2539, 1757, 2590, 236, 668, 1228, 2031, 2572, 419, 1363, 3209, 1508, 2248, 1124, 1146, 1865, 552, 269, 2317, 2368, 2055, 2110, 3202, 2565, 1384, 794, 496, 852, 821, 2828, 435, 2203, 1500, 1440, 2425, 302, 2276, 1092, 1523, 682, 2452, 2982, 424, 1747, 3378, 3028, 1669, 1279, 1540, 1416, 2092, 1645, 34, 355, 361, 723, 843, 299, 2750, 3321, 1379, 807, 703, 3324, 151, 318, 3088, 188, 2922, 1504, 2371, 1435, 2503, 1069, 1334, 727, 29, 114, 2543, 738, 2498, 609, 1116, 2530, 2952, 470, 1467, 2695, 156, 1276, 246, 1695, 1493, 199, 2839, 2418, 1067, 2568, 2005, 1393, 1767, 2407, 574, 775, 1624, 1270, 2305, 2487, 2394, 3134, 557, 3133, 2485, 28, 1636, 133, 2156, 700, 2070, 3221, 3364, 307, 1222, 1840, 381, 1140, 20, 2402, 989, 1357, 782, 2214, 909, 992, 2221, 1083, 1145, 497, 184, 1344, 56, 2423, 2331, 616, 3153, 396, 2090, 1791, 1723, 1431, 352, 2896, 1447, 320, 2188, 1710, 548, 771, 536, 1663, 2390, 1172, 791, 2812, 753, 1781, 1350, 1590, 3244, 2056, 2549, 1593, 2283, 2415, 694, 1977, 2211, 769, 1850, 773, 2023, 1770, 2962, 3152, 2365, 1014, 2053, 1838, 58, 2919, 1548, 1604, 351, 966, 1944, 1300, 3373, 3077, 2981, 1730, 671, 2223, 1039, 408, 2801, 1335, 580, 1303, 3286, 1355, 1639, 1774, 2883, 1527, 1657, 2649, 1697, 2637, 949, 3323, 1392, 1565, 2512, 2638, 900, 1432, 471, 1514, 1038, 152, 96, 1919, 2109, 2634, 1244, 2545, 3268, 1662, 1521, 1314, 2392, 1097, 18, 1978, 1786, 2585, 2782, 2586, 122, 711, 2245, 2875, 3332, 1230, 756, 2497, 1999, 3018, 911, 214, 1589, 8, 3224, 101, 1449, 3024, 2760, 2546, 309, 1144, 1310, 1846, 2647, 1718, 1898, 2071, 1678, 799, 2746, 3379, 2212, 3180, 1928, 541, 1933, 1150, 1881, 2692, 175, 65, 3170, 1070, 2307, 2417, 735, 2624, 996, 741, 1446, 1420, 2456, 615, 974, 2399, 1157, 2468, 750, 2808, 960, 1289, 2540, 14, 1703, 472, 3226, 2800, 743, 1338, 1455, 2657, 31, 1257, 815, 2957, 2106, 925, 3281, 2964, 720, 1983, 2816, 2784, 1206, 464, 78, 2001, 1378, 508, 1469, 1724, 2325, 2619, 354, 584, 2234, 3046, 692, 1564, 1735, 3052, 1755, 1773, 2356, 2900, 2008, 2280, 968, 1777, 1592, 2261, 3347, 395, 3353, 412, 2458, 2507, 2341, 1518, 3120, 3240, 2155, 3238, 2547, 1131, 3345, 1316, 955, 858, 2904, 1915, 2664, 642, 3204, 785, 530, 1751, 257, 2131, 76, 1945, 646, 2010, 1001, 3048, 1953, 1425, 2410, 1401, 2019, 323, 1221, 1526, 766, 2737, 2087, 2721, 1324, 414, 1064, 633, 2789, 1377, 2483, 186, 560, 2216, 427, 1252, 3085, 2711, 915, 2589, 1779, 4, 2893, 2241, 111, 1287, 2045, 1707, 1408, 832, 2044, 884, 1529, 85, 1119, 1922, 2348, 1671, 2604, 322, 2205, 2157, 3355, 1015, 913, 1341, 2613, 2636, 707, 847, 265, 2968, 1674, 810, 825, 2933, 1235, 2674, 1950, 17, 238, 2377, 3109, 438, 3297, 982, 2671, 2472, 2327, 2085, 806, 350, 1193, 3009, 2938, 403, 1926, 1934, 2201, 2587, 373, 2773, 2067, 1900, 366, 97, 1875, 2057, 149, 2284, 1524, 907, 3054, 1646, 44, 1607, 1019, 223, 3004, 1256, 3107, 2161, 1931, 1643, 3228, 2577, 987, 2281, 1387, 498, 3105, 833, 474, 2941, 60, 2176, 693, 961, 3255, 1699, 210, 1188, 1332, 2881, 2843, 1702, 537, 1182, 1886, 155, 920, 1485, 2615, 3159, 2215, 479, 2534, 2086, 880, 73, 545, 3123, 170, 3211, 2680, 1372, 1788, 669, 1725, 1810, 3112, 1200, 2495, 1418, 770, 1078, 2025, 410, 2510, 1437, 304, 2810, 388, 2022, 117, 2232, 1664, 1333, 1101, 1823, 2525, 2826, 1821, 2191, 3040, 2073, 532, 2391, 2878, 1497, 1509, 2195, 1764, 72, 1544, 2625, 933, 3060, 2584, 2121, 1566, 1462, 1693, 1954, 92, 2517, 1626, 518, 116, 346, 95, 3166, 1413, 2315, 2627, 3027, 1136, 1028, 1216, 1908, 839, 1306, 1214, 3032, 1987, 202, 305, 2077, 953, 1515, 681, 1688, 3176, 417, 2361, 2732, 1685, 2595, 2678, 672, 2863, 1775, 2635, 3150, 1076, 2802, 2042, 1866, 308, 3110, 1739, 3206, 553, 2882, 914, 593, 3289, 446, 716, 2675, 905, 3246, 941, 1404, 213, 1917, 527, 1971, 3137, 515, 2303, 652, 2645, 134, 2560, 626, 2047, 1456, 804, 1666, 2082, 1731, 1207, 1927, 3302, 635, 1584, 1701, 1031, 2450, 1204, 380, 1615, 1829, 2990, 1231, 2855, 119, 2100, 597, 1612, 1734, 923, 2114, 3023, 1676, 2030, 2059, 1536, 1634, 531, 338, 2293, 3241, 1298, 2997, 233, 2009, 562, 1795, 3359, 124, 206, 2923, 2654, 963, 3072, 2310, 1642, 1827, 2559, 1587, 684, 249, 1348, 2367, 980, 3213, 702, 2471, 1698, 2504, 819, 1033, 2580, 3012, 1242, 444, 3193, 2467, 1851, 3333, 1297, 2908, 1475, 1517, 2643, 1002, 390, 1728, 937, 3196, 2898, 1708, 3175, 675, 1291, 3122, 1133, 1895, 2466, 1110, 125, 1670, 873, 1635, 2175, 1035, 3293, 83, 201, 2670, 822, 2454, 312, 882, 1238, 42, 1911, 971, 1543, 2688, 965, 195, 1559, 2451]

[2504, 1416, 2147, 3036, 260, 814, 2549, 1273, 2357, 1282, 1696, 1431, 3261, 1052, 189, 2057, 380, 1324, 2800, 2625, 2078, 2424, 2821, 2590, 2847, 3285, 1086, 1597, 780, 1343, 2148, 2519, 1443, 1098, 2701, 2471, 1279, 2792, 2605, 1730, 845, 234, 2851, 2363, 1393, 1442, 798, 3213, 2585, 261, 3139, 331, 2842, 2217, 1488, 2528, 244, 2963, 2736, 1830, 25, 587, 2048, 3319, 577, 2876, 3088, 1793, 664, 525, 646, 1534, 2874, 437, 2478, 3182, 2284, 3042, 2392, 537, 2750, 2959, 1549, 2544, 2936, 1377, 3140, 1175, 2007, 2402, 2361, 3364, 1043, 1610, 1532, 327, 1928, 2492, 2754, 2172, 872, 694, 596, 1722, 2555, 3320, 1465, 3233, 1301, 3032, 2381, 271, 2400, 2151, 2659, 1338, 685, 2816, 827, 2619, 450, 1428, 2720, 61, 149, 3016, 1838, 58, 139, 1753, 1892, 293, 3273, 1501, 2030, 1048, 443, 1754, 3293, 503, 2447, 444, 424, 1084, 1933, 2771, 274, 1515, 1258, 564, 2332, 700, 3013, 628, 208, 2632, 1571, 1339, 336, 944, 1483, 2542, 289, 3173, 1405, 854, 2293, 2739, 2738, 219, 3339, 1979, 2818, 1756, 382, 1897, 2312, 2689, 3301, 3121, 1454, 1668, 568, 267, 1129, 1587, 523, 356, 3238, 1277, 1293, 1524, 358, 2826, 3365, 883, 1552, 629, 1091, 778, 2431, 1079, 2907, 490, 613, 1950, 2296, 2727, 1044, 3154, 445, 1795, 3081, 912, 2244, 974, 106, 374, 474, 2291, 3041, 753, 3065, 2744, 2608, 1631, 296, 2804, 3343, 171, 553, 3084, 1643, 1426, 140, 1319, 732, 2239, 2573, 3144, 641, 3147, 529, 1551, 2955, 1872, 1190, 3135, 2989, 2633, 891, 1410, 206, 3164, 1522, 867, 870, 298, 396, 3019, 1388, 2598, 886, 247, 506, 3305, 1566, 651, 102, 2145, 2055, 288, 2022, 1856, 2470, 1487, 882, 3348, 2568, 575, 2918, 367, 742, 3128, 3087, 2206, 2092, 252, 841, 2705, 2767, 1629, 268, 2112, 2618, 933, 158, 2637, 837, 1695, 1728, 1967, 195, 328, 389, 1280, 2748, 1779, 2201, 256, 3068, 2676, 277, 272, 207, 772, 1812, 1008, 658, 2134, 1430, 2973, 2418, 131, 3186, 354, 1649, 440, 1656, 1583, 2926, 1072, 2013, 1865, 90, 3296, 672, 338, 2860, 1292, 3228, 200, 2837, 3229, 985, 1758, 442, 96, 1977, 1445, 943, 718, 1242, 892, 79, 3318, 1790, 2610, 3162, 376, 1009, 3047, 1970, 976, 1261, 224, 1644, 2208, 983, 2193, 120, 843, 2969, 2786, 31, 1681, 2487, 750, 714, 2604, 1038, 1195, 375, 2116, 734, 986, 19, 2565, 465, 2259, 473, 2069, 2562, 3247, 1916, 2985, 1640, 2691, 3052, 3277, 227, 2006, 2137, 1080, 2505, 2433, 2559, 2301, 381, 1064, 2671, 216, 1893, 1814, 592, 3280, 697, 2762, 409, 3363, 545, 3252, 299, 16, 218, 3132, 1584, 1296, 404, 66, 588, 3282, 524, 2520, 1809, 1362, 1891, 2803, 1171, 3208, 43, 763, 926, 777, 479, 1369, 2094, 163, 32, 1202, 3138, 3198, 2587, 3169, 2065, 840, 1857, 852, 1530, 1218, 1845, 74, 1228, 2083, 3177, 1603, 1470, 350, 3143, 3124, 1875, 1769, 13, 2644, 2996, 1302, 1011, 3333, 881, 1265, 2961, 1068, 132, 1927, 2252, 2257, 1935, 419, 1485, 1478, 355, 366, 168, 2835, 2993, 796, 2473, 384, 2552, 2298, 752, 620, 1035, 1297, 968, 3250, 846, 2546, 727, 835, 934, 173, 1962, 3090, 100, 2653, 187, 2294, 5, 3225, 1203, 2581, 2409, 3101, 1824, 73, 715, 1816, 3107, 231, 1219, 1921, 1510, 1591, 1419, 1623, 2664, 2457, 2430, 28, 1107, 1621, 1646, 3077, 1954, 2322, 451, 3253, 144, 386, 1455, 711, 400, 1968, 1315, 3098, 2944, 1912, 3290, 1657, 640, 1308, 156, 3210, 1422, 2299, 78, 1569, 2998, 1777, 965, 3251, 2221, 1340, 527, 3349, 3122, 1121, 2945, 118, 3275, 2028, 1837, 595, 2054, 2616, 2545, 2808, 2665, 580, 2928, 1760, 1957, 1185, 1432, 2651, 2328, 2560, 2731, 2636, 2033, 653, 3048, 153, 423, 395, 1768, 3373, 2045, 462, 62, 2191, 585, 1939, 283, 2589, 1675, 2388, 578, 1249, 754, 2271, 1677, 452, 2496, 3191, 2376, 505, 3323, 2056, 2865, 3094, 2939, 0, 1421, 775, 1628, 353, 993, 3120, 2365, 1782, 2977, 2196, 803, 489, 2829, 2415, 2097, 765, 1328, 2982, 3123, 1831, 3136, 1635, 2356, 1577, 429, 2833, 2569, 3011, 1926, 393, 2482, 1097, 2297, 1102, 3263, 416, 2334, 1495, 181, 422, 1123, 3371, 9, 383, 2375, 2300, 439, 3073, 1499, 3193, 1166, 2226, 221, 1160, 2383, 678, 3058, 122, 59, 421, 782, 2468, 557, 2978, 2493, 1397, 109, 3270, 3028, 1840, 932, 2635, 1589, 44, 1947, 1178, 1817, 3357, 911, 1674, 1103, 1001, 1794, 1512, 1752, 3234, 1494, 2209, 498, 3046, 3099, 771, 3262, 3070, 924, 1204, 548, 2721, 2595, 953, 3012, 2197, 2859, 1326, 2896, 114, 2760, 706, 2543, 1059, 2726, 1131, 82, 716, 2806, 3307, 1477, 1187, 99, 2367, 364, 2919, 85, 2672, 21, 2564, 428, 1744, 1721, 3131, 3203, 2841, 2177, 1217, 426, 2108, 1716, 603, 2995, 2649, 676, 1250, 36, 735, 2027, 1363, 824, 243, 2688, 3235, 544, 2373, 864, 2770, 108, 1805, 668, 2053, 1076, 276, 2924, 790, 1054, 1402, 1063, 992, 955, 875, 2479, 963, 2620, 2058, 1938, 72, 2364, 977, 81, 3295, 1991, 264, 2948, 825, 2516, 2115, 2099, 1210, 2994, 2440, 1451, 500, 1415, 3375, 1820, 3005, 2358, 3221, 2788, 1169, 2354, 2827, 2307, 2810, 3148, 2647, 1449, 517, 3249, 2490, 1480, 2127, 2941, 1904, 414, 940, 170, 726, 2877, 2522, 2123, 22, 2570, 2526, 1194, 3276, 307, 3324, 1773, 1070, 998, 1332, 3078, 499, 2460, 1295, 229, 1943, 133, 1914, 1012, 3174, 2279, 2872, 1441, 1711, 53, 1283, 303, 2352, 3158, 1946, 2730, 1017, 1330, 2660, 2238, 2100, 2612, 329, 3334, 1585, 2611, 3152, 1053, 1735, 729, 230, 2693, 2342, 1099, 2715, 2878, 1130, 391, 484, 3049, 1554, 263, 2339, 265, 2778, 26, 2288, 723, 1556, 1468, 259, 3150, 2858, 1299, 431, 2079, 1775, 1473, 2586, 2349, 410, 2561, 733, 2448, 2983, 693, 2912, 938, 679, 941, 137, 2956, 868, 2795, 652, 823, 813, 880, 1799, 3072, 1717, 3137, 2784, 2190, 406, 2775, 1434, 1067, 724, 1796, 737, 877, 2830, 309, 3217, 130, 1213, 560, 625, 1558, 360, 2261, 2072, 2263, 913, 2039, 2638, 654, 1923, 2174, 598, 3236, 2817, 1253, 2712, 1513, 2533, 46, 2550, 3231, 2399, 3115, 2645, 2855, 1910, 1791, 3176, 762, 2729, 242, 2714, 1082, 1545, 2900, 1291, 2167, 2495, 1077, 349, 1614, 2776, 1861, 3322, 2041, 677, 3185, 2141, 1133, 1244, 2037, 3038, 889, 7, 2344, 6, 1047, 2953, 1692, 1022, 1808, 1154, 2743, 438, 2003, 417, 2970, 866, 2588, 2251, 2682, 1578, 2733, 1461, 1965, 1234, 2382, 2275, 929, 860, 2210, 2883, 606, 3230, 323, 1680, 1733, 601, 2813, 2135, 1718, 893, 1004, 2891, 1240, 1237, 2040, 201, 1850, 3066, 147, 1528, 1353, 1819, 3300, 551, 1118, 1798, 1476, 196, 1229, 2966, 1573, 370, 3003, 3086, 853, 3232, 491, 343, 972, 2852, 1045, 2575, 447, 2032, 1985, 3063, 3257, 487, 2746, 1972, 1021, 1209, 604, 2623, 1781, 2029, 2563, 1749, 3196, 183, 1018, 639, 1030, 246, 1665, 1638, 2809, 674, 1989, 1870, 2592, 2935, 1570, 378, 949, 2871, 1472, 75, 2680, 631, 311, 3264, 1331, 1211, 1251, 496, 719, 480, 91, 287, 2927, 3043, 1039, 713, 2815, 681, 2582, 885, 1844, 40, 1942, 2938, 2822, 3053, 1647, 3206, 1806, 914, 1135, 2213, 1849, 1321, 121, 1496, 1003, 633, 2972, 1137, 464, 1298, 3030, 2551, 2195, 2602, 2763, 2205, 3195, 1992, 2535, 1533, 1537, 1949, 2387, 2796, 670, 2793, 2445, 2254, 1289, 1686, 951, 2107, 590, 1145, 2850, 980, 2080, 3254, 1937, 2930, 342, 435, 3310, 2670, 1081, 571, 661, 2303, 512, 157, 709, 3104, 2873, 538, 215, 1184, 2781, 921, 812, 3156, 1658, 2082, 1215, 2734, 1075, 2273, 1748, 127, 2931, 1996, 2232, 2246, 1727, 2823, 1111, 1303, 223, 1506, 2451, 164, 829, 2488, 2062, 2506, 638, 3057, 1439, 2655, 2287, 969, 2723, 520, 967, 1702, 1565, 2228, 2756, 407, 2593, 2910, 1227, 1839, 3001, 1885, 958, 555, 981, 1311, 232, 1868, 1230, 3145, 1360, 801, 1802, 2807, 1679, 1936, 751, 655, 368, 2276, 306, 1619, 1095, 2437, 2540, 1245, 3059, 1737, 2527, 2643, 747, 1516, 2286, 2798, 1941, 1833, 970, 86, 1987, 2009, 2125, 1336, 1997, 2182, 228, 1357, 1969, 2070, 116, 2010, 485, 2353, 1764, 2121, 337, 2453, 2942, 755, 2405, 3360, 1375, 3245, 2785, 2567, 2011, 326, 2157, 1676, 1464, 857, 2709, 2314, 2281, 1555, 35, 1915, 2061, 2234, 1557, 1177, 806, 948, 2838, 1294, 1818, 1383, 3332, 898, 1710, 2768, 2110, 204, 1542, 534, 2467, 2290, 494, 1490, 1700, 105, 3222, 2336, 1720, 2913, 1384, 871, 2302, 30, 291, 2341, 1842, 2071, 2867, 1170, 3302, 2609, 831, 1803, 3018, 2663, 3040, 2499, 2019, 2981, 3187, 2483, 110, 2128, 237, 2324, 1060, 3330, 1115, 605, 3082, 3278, 1887, 2630, 659, 3244, 855, 784, 2854, 2674, 257, 2814, 1772, 1984, 1474, 2304, 2790, 2719, 1380, 2782, 3284, 1147, 2227, 1373, 1877, 1403, 1438, 3024, 279, 3311, 2986, 2722, 3192, 472, 769, 236, 1423, 619, 586, 2518, 83, 2497, 928, 1903, 1165, 1386, 597, 2044, 185, 1382, 1155, 1982, 635, 2658, 334, 2606, 3272, 2950, 1396, 996, 1389, 1275, 2824, 2869, 2648, 20, 64, 2422, 804, 1662, 1005, 3201, 1013, 561, 960, 3075, 1931, 254, 3329, 2472, 1367, 3060, 3292, 2947, 38, 844, 1952, 865, 1216, 3281, 809, 2444, 2008, 2684, 1225, 1492, 636, 18, 1821, 2176, 2566, 687, 703, 2051, 17, 539, 461, 680, 2696, 964, 645, 1975, 900, 1247, 1429, 1270, 2992, 2666, 2084, 297, 2130, 705, 2031, 47, 347, 939, 1919, 847, 1689, 2783, 1101, 2156, 2903, 717, 2700, 3116, 3125, 2143, 1894, 2580, 2737, 1179, 1062, 1642, 190, 779, 787, 2866, 3298, 3256, 594, 2474, 2295, 2120, 1214, 2991, 2198, 3083, 2724, 1797, 1192, 1995, 134, 3020, 2098, 1071, 2844, 3306, 1596, 1826, 2024, 1153, 2138, 3379, 1189, 2893, 2189, 1964, 609, 346, 1669, 2181, 1450, 937, 2391, 1622, 3067, 3044, 1033, 1262, 2508, 430, 3076, 2462, 1453, 2940, 3190, 710, 2745, 2319, 1466, 642, 2485, 65, 235, 1284, 2438, 2596, 3149, 1037, 1851, 2340, 1162, 2414, 667, 2840, 1866, 2917, 2951, 2698, 2323, 1770, 1065, 1704, 3369, 1792, 2207, 2725, 761, 1560, 1481, 1900, 2957, 2001, 1742, 141, 1672, 533, 95, 280, 839, 832, 2735, 776, 3341, 2980, 3127, 330, 1025, 278, 3167, 1841, 191, 1026, 2868, 1786, 838, 2331, 1212, 573, 340, 2881, 24, 2170, 1000, 728, 3008, 1920, 1746, 2521, 175, 2766, 2242, 1655, 1208, 2897, 2791, 552, 1444, 1479, 988, 2385, 2268, 1687, 2525, 92, 1132, 1223, 890, 2129, 2260, 284, 1329, 477, 2654, 2338, 863, 1930, 1092, 45, 123, 403, 2885, 959, 3168, 3377, 70, 2765, 3279, 526, 2773, 4, 1630, 2272, 51, 909, 508, 2330, 2538, 3240, 126, 2150, 2584, 176, 1182, 2888, 3100, 1922, 2222, 3346, 1254, 614, 1960, 1467, 1409, 1378, 2247, 1871, 1222, 821, 469, 3027, 815, 172, 1238, 1020, 2280, 1333, 848, 2673, 397, 250, 2713, 690, 2068, 1391, 49, 2088, 2524, 2579, 377, 1304, 2576, 2158, 3080, 1505, 2554, 513, 2600, 103, 2378, 2090, 1653, 1256, 760, 2657, 2617, 2500, 3146, 2122, 1344, 2880, 850, 1858, 2694, 2218, 2831, 2329, 2571, 2047, 214, 2832, 1502, 285, 2461, 2389, 3325, 371, 2395, 1959, 2066, 1563, 27, 3362, 692, 3165, 1719, 1654, 50, 610, 197, 3342, 2631, 3214, 2452, 966, 2096, 3163, 3204, 902, 2921, 2086, 849, 528, 1108, 2018, 3212, 2466, 643, 2073, 1358, 2325, 3303, 971, 699, 3215, 2740, 1191, 1898, 2345, 233, 2537, 1981, 931, 2366, 1128, 3199, 1853, 519, 1999, 308, 318, 3350, 504, 851, 2021, 2889, 1096, 448, 165, 1715, 897, 3022, 2250, 2025, 294, 1706, 2152, 238, 1683, 808, 2707, 3017, 2316, 3010, 2882, 3299, 3091, 1990, 2426, 1199, 1272, 401, 258, 3237, 2087, 945, 1978, 2967, 1471, 2923, 1599, 1697, 574, 2510, 2306, 1186, 117, 174, 67, 138, 1529, 1355, 2968, 834, 1747, 1126, 2002, 3085, 1983, 2285, 686, 894, 385, 2101, 1594, 2118, 2717, 1725, 1783, 1073, 362, 1112, 562, 927, 413, 2269, 1323, 15, 2772, 415, 154, 1829, 3, 1925, 3114, 1762, 324, 2219, 2133, 2607, 1678, 2894, 136, 2372, 482, 925, 2318, 1828, 3258, 1236, 2163, 312, 2975, 1605, 2179, 781, 194, 2780, 3297, 202, 1019, 1511, 2091, 365, 1278, 3335, 518, 80, 558, 1859, 1626, 150, 2397, 341, 785, 2411, 1847, 2420, 1420, 2408, 3202, 1248, 1514, 818, 2934, 1567, 3255, 623, 1543, 1944, 89, 2480, 2396, 179, 817, 1951, 111, 634, 2812, 2690, 1973, 2249, 1156, 1576, 2703, 3092, 1181, 1974, 874, 3119, 1592, 1172, 2845, 3074, 1536, 2060, 2899, 300, 1574, 151, 2937, 2020, 1848, 2042, 2043, 2164, 3000, 2171, 950, 2224, 1268, 521, 1127, 1822, 566, 2203, 2990, 673, 2624, 1993, 962, 2035, 205, 184, 1535, 2797, 2119, 1437, 1046, 2267, 2081, 1198, 2410, 793, 2914, 1732, 2650, 2946, 1699, 273, 41, 622, 665, 1550, 3035, 990, 2277, 2117, 1232, 2166, 1090, 1804, 198, 245, 2085, 2194, 543, 2236, 3209, 3102, 2455, 1823, 1056, 2233, 540, 3009, 2476, 3356, 1320, 1691, 1682, 987, 1408, 2861, 3061, 1636, 3271, 2212, 2202, 177, 794, 516, 2215, 1028, 2697, 2223, 2915, 3286, 399, 2679, 1074, 1015, 3241, 1774, 2603, 1196, 1648, 88, 1157, 1600, 2004, 1743, 1316, 2124, 3269, 145, 1539, 97, 2114, 2976, 1579, 1525, 783, 1398, 3372, 211, 188, 738, 34, 1241, 392, 748, 1433, 1287, 1881, 199, 14, 3267, 316, 1325, 873, 161, 2886, 3246, 1671, 1274, 3071, 1269, 2023, 2183, 2255, 3328, 1632, 999, 1738, 876, 1854, 2105, 2601, 178, 2104, 1348, 2149, 3347, 3181, 531, 774, 2360, 788, 2839, 2774, 56, 1390, 3274, 2000, 3288, 1862, 2477, 1757, 3178, 1780, 1531, 3367, 1813, 2241, 2282, 1183, 599, 255, 1350, 240, 3321, 1994, 3219, 1670, 616, 731, 2308, 3014, 1493, 12, 510, 3079, 2687, 691, 536, 3345, 2695, 1918, 565, 1050, 436, 213, 475, 2374, 345, 33, 2890, 1435, 2192, 1739, 63, 2794, 994, 3338, 420, 2327, 394, 822, 1707, 1562, 1167, 2486, 1163, 2380, 1787, 569, 3211, 3054, 1800, 3366, 2469, 615, 1142, 1709, 471, 2875, 1, 1174, 1221, 1161, 2686, 1368, 712, 412, 2321, 1463, 2779, 1673, 1869, 2685, 1484, 125, 910, 1852, 3004, 1267, 1693, 1884, 1907, 2459, 2669, 1966, 1385, 3111, 1023, 1712, 1901, 792, 476, 1767, 1220, 2905, 1595, 2005, 302, 1374, 3126, 2136, 2599, 2577, 1116, 626, 1372, 1351, 2386, 3359, 251, 2718, 3118, 1645, 76, 608, 946, 1913, 2384, 1713, 2819, 1436, 1729, 1855, 1601, 2515, 270, 2699, 1224, 2012, 2997, 113, 275, 740, 2313, 767, 811, 2052, 725, 2034, 3153, 721, 1337, 467, 745, 3160, 1406, 1846, 1508, 1307, 1521, 1909, 1750, 1412, 3033, 1663, 722, 3050, 3314, 2064, 3037, 1572, 2266, 286, 707, 1460, 1349, 2884, 1347, 2536, 1034, 3108, 2140, 662, 1462, 701, 567, 650, 593, 1778, 2597, 456, 2943, 1300, 1312, 2014, 859, 1651, 2984, 2200, 1714, 2863, 434, 2404, 501, 547, 861, 856, 454, 570, 764, 1701, 1765, 182, 743, 720, 1233, 1613, 3226, 226, 1413, 1309, 1447, 1895, 1110, 2220, 2398, 1660, 3166, 54, 3259, 1032, 2427, 647, 2862, 2333, 903, 904, 2639, 352, 2446, 3294, 2394, 671, 2652, 675, 3157, 1766, 1014, 60, 305, 1313, 1634, 2489, 2661, 1151, 2165, 3023, 310, 1335, 39, 1690, 1608, 2305, 1507, 292, 766, 2572, 1694, 468, 2949, 2834, 2187, 708, 3021, 3029, 1540, 1559, 2235, 1200, 2901, 304, 736, 2173, 129, 923, 1961, 2132, 3103, 947, 2159, 212, 649, 982, 1452, 1125, 836, 1002, 3243, 2237, 2258, 2906, 3326, 2752, 744, 1104, 2548, 3351, 2131, 1789, 2368, 3105, 3089, 2343, 559, 2615, 1547, 2111, 2359, 683, 2706, 2265, 1051, 2710, 800, 2642, 1417, 3353, 905, 2732, 3223, 2758, 314, 2999, 492, 1637, 2613, 3197, 1346, 2168, 1624, 8, 2050, 1520, 192, 411, 1948, 666, 495, 2902, 1231, 3106, 152, 550, 55, 1266, 2317, 1879, 2283, 1418, 1243, 930, 167, 379, 3159, 915, 281, 2558, 1708, 166, 2741, 2379, 1425, 1684, 1414, 1235, 470, 427, 405, 1055, 1239, 1607, 795, 325, 611, 3142, 344, 1759, 1094, 936, 1876, 2089, 3134, 3370, 663, 3309, 1526, 2, 2514, 2801, 369, 1867, 3015, 3161, 1342, 1755, 98, 2922, 1652, 390, 648, 1500, 973, 2463, 600, 3340, 1359, 2160, 2965, 1113, 2501, 1365, 1724, 1606, 2429, 1688, 2747, 1031, 1087, 142, 1498, 3172, 3133, 696, 1259, 317, 2185, 3336, 2578, 2231, 1593, 2103, 1173, 862, 2820, 1491, 618, 2204, 995, 2113, 2481, 607, 1784, 1625, 2825, 1475, 446, 1661, 3352, 884, 1401, 1836, 290, 2628, 1873, 1650, 2716, 2856, 2836, 266, 2274, 2911, 2614, 2846, 497, 2692, 186, 739, 1590, 11, 2761, 961, 2675, 2864, 1138, 942, 522, 3308, 2668, 2186, 1602, 3313, 3096, 2370, 2435, 1538, 511, 3239, 466, 3337, 1149, 1207, 979, 48, 819, 3344, 507, 1394, 1457, 3374, 3113, 2704, 612, 907, 2848, 1387, 688, 1771, 2419, 1148, 1150, 786, 957, 1604, 3304, 1932, 1069, 432, 2416, 1940, 2708, 1120, 2026, 2077, 3378, 2449, 2805, 2591, 2952, 269, 1615, 1392, 2348, 71, 3180, 2755, 1159, 1519, 1057, 1575, 159, 2355, 155, 1611, 1955, 1523, 3218, 3151, 2678, 695, 589, 1548, 1105, 773, 3317, 433, 1286, 1734, 2757, 295, 3112, 2270, 2017, 997, 1459, 3175, 1134, 301, 2230, 2162, 2753, 3331, 2243, 2541, 2126, 1341, 1399, 2074, 1998, 222, 463, 879, 556, 2764, 2253, 899, 1136, 2109, 895, 1456, 1404, 1395, 169, 591, 3207, 84, 896, 797, 3109, 249, 1882, 77, 1934, 3184, 319, 2229, 2475, 1929, 107, 1407, 2245, 2278, 2175, 637, 2513, 802, 541, 1801, 2464, 1318, 348, 2484, 2749, 1976, 2199, 2626, 2406, 1345, 1667, 1896, 1811, 1158, 1140, 1327, 2646, 759, 3039, 1122, 2879, 1878, 1905, 398, 3283, 1334, 3188, 203, 2350, 1639, 2853, 388, 2093, 888, 2594, 2971, 749, 656, 1609, 3315, 3025, 2627, 1041, 1029, 3380, 3062, 2677, 2146, 2539, 253, 1908, 3007, 3183, 2423, 535, 833, 3376, 101, 906, 2656, 1659, 220, 1834, 2895, 2075, 1366, 1723, 460, 684, 1958, 1152, 3355, 1144, 493, 2377, 3220, 483, 2180, 359, 2188, 68, 2264, 1860, 2184, 2702, 2326, 1164, 617, 3069, 1036, 1255, 1698, 1276, 917, 1886, 1911, 3248, 351, 115, 583, 1354, 1785, 2371, 922, 1641, 2498, 2964, 1902, 572, 1581, 1205, 1440, 1517, 952, 602, 546, 1040, 1146, 3155, 322, 1832, 2142, 373, 160, 1469, 1917, 530, 282, 2036, 989, 978, 1143, 1201, 1980, 478, 1761, 2892, 2908, 791, 2621, 1361, 2178, 2393, 387, 1427, 3002, 2509, 828, 1503, 1049, 1598, 2958, 2857, 810, 1763, 1176, 332, 542, 453, 2369, 1582, 2214, 2139, 2144, 807, 2161, 1260, 104, 320, 357, 799, 372, 1745, 1364, 1042, 321, 2811, 1379, 3026, 1024, 2441, 1561, 2683, 2456, 239, 455, 1411, 1666, 3095, 2517, 669, 2292, 2442, 2799, 1188, 225, 1285, 2640, 549, 2262, 1197, 1544, 2583, 1376, 918, 2432, 1482, 2667, 1446, 805, 919, 1257, 2067, 1776, 1263, 1093, 2557, 1963, 29, 1314, 2960, 621, 459, 1010, 1310, 1306, 2434, 10, 2320, 1085, 2015, 3097, 1007, 2531, 209, 1588, 2534, 1139, 1458, 2751, 820, 210, 2309, 3034, 1027, 991, 826, 441, 1564, 1612, 335, 2728, 1568, 660, 146, 563, 3312, 315, 2421, 2038, 2454, 3006, 363, 69, 2507, 124, 514, 3368, 3051, 2362, 1827, 920, 2403, 94, 1180, 408, 644, 1352, 2987, 2974, 1114, 2465, 2155, 2574, 1317, 2216, 2904, 2169, 2311, 576, 2849, 1864, 1088, 1620, 1448, 2256, 1586, 3170, 1890, 630, 1664, 2289, 37, 1988, 3055, 1883, 3316, 2962, 2789, 2413, 2954, 3291, 1906, 1509, 532, 956, 698, 1633, 2898, 1553, 418, 2622, 3289, 1618, 2512, 1058, 1061, 1705, 1616, 3117, 581, 1825, 2629, 3266, 1810, 1066, 682, 1271, 143, 702, 2843, 3205, 2530, 3361, 2211, 2925, 3189, 2916, 3216, 1751, 789, 3141, 1246, 2240, 916, 162, 878, 975, 52, 2063, 1226, 42, 2153, 1741, 1486, 1206, 632, 1518, 3381, 768, 1193, 1281, 2095, 3110, 1888, 2335, 2412, 2049, 515, 887, 1899, 770, 1731, 1580, 2310, 2777, 3260, 984, 2932, 1953, 502, 180, 3242, 1006, 2909, 2347, 2681, 1527, 1924, 2641, 1370, 2351, 425, 2553, 1489, 2428, 1945, 2742, 954, 1815, 2401, 1504, 2046, 2802, 1371, 741, 361, 2769, 1627, 2547, 1252, 657, 935, 2711, 1117, 248, 584, 2503, 2390, 758, 2634, 1305, 1016, 449, 2523, 2154, 57, 1807, 3130, 3200, 2988, 2417, 1986, 1546, 241, 3224, 627, 262, 2337, 757, 2106, 1322, 2920, 3031, 1141, 1381, 2076, 481, 2407, 2556, 3045, 1078, 730, 554, 1736, 135, 1703, 2059, 901, 458, 128, 746, 1726, 908, 1617, 1541, 3354, 486, 488, 313, 509, 624, 2662, 1168, 1288, 1124, 1843, 3129, 2529, 1880, 1109, 3227, 2439, 2425, 689, 119, 2102, 3056, 93, 1356, 1497, 2870, 2248, 1400, 1424, 3268, 23, 148, 869, 1264, 3093, 579, 3194, 756, 1290, 2887, 2933, 1685, 1740, 842, 2315, 830, 1874, 3064, 1971, 3327, 1083, 3179, 333, 858, 582, 193, 816, 704, 2450, 3171, 1119, 1956, 2929, 2494, 1089, 402, 2016, 2443, 2436, 1835, 2979, 3287, 2759, 2491, 217, 3358, 1788, 2346, 2787, 1100, 2502, 2458, 2511, 2828, 87, 2532, 1889, 112, 339, 457, 1106, 2225, 3265, 1863]


==> anc/logarithm/LiH_631g/lih_631_qubit_sot.txt <==
==> lih-631-sot-c-o1-1.out <==
[1652, 2632, 2790, 2771, 643, 1222, 1047, 2427, 1698, 2409, 1402, 2987, 956, 1986, 1637, 2140, 2482, 2230, 137, 100, 1384, 1285, 2680, 1501, 2673, 1054, 1367, 912, 385, 969, 2238, 1584, 3144, 1691, 1516, 1274, 565, 2387, 2990, 756, 1304, 294, 3070, 3370, 1338, 1829, 3197, 225, 2386, 3062, 866, 2402, 2734, 2038, 3187, 208, 1598, 1206, 1005, 2983, 2043, 1100, 533, 254, 2378, 789, 1053, 2651, 2173, 1324, 3200, 1685, 1735, 1606, 430, 2120, 1002, 1944, 933, 3108, 1571, 1696, 3009, 1526, 2493, 1484, 2464, 2687, 1177, 2108, 1525, 2605, 3213, 103, 253, 3377, 260, 2274, 2812, 2794, 1320, 2388, 1442, 2945, 2846, 186, 2135, 1780, 1558, 2975, 1511, 2924, 2126, 3096, 155, 88, 899, 3084, 433, 1702, 152, 165, 1202, 3344, 3330, 2988, 3028, 782, 2132, 634, 1019, 2042, 2546, 282, 379, 2262, 2708, 1017, 2258, 2533, 104, 1132, 1249, 1775, 1241, 3252, 2436, 2607, 2343, 1036, 603, 2010, 760, 895, 3233, 2114, 1440, 1955, 1744, 289, 877, 1447, 2981, 1341, 1794, 1841, 626, 797, 1657, 1707, 2275, 2880, 2279, 489, 2304, 2144, 980, 1038, 3038, 764, 1009, 106, 2656, 2808, 16, 2437, 42, 1012, 3046, 3110, 2452, 1003, 183, 2813, 3247, 381, 1958, 3100, 89, 2319, 3251, 266, 2590, 1495, 261, 769, 1233, 1024, 616, 2601, 779, 1815, 2617, 1973, 934, 1014, 806, 3169, 1121, 2705, 776, 3125, 680, 1438, 498, 527, 2185, 1428, 740, 834, 1670, 1638, 2179, 3196, 71, 462, 1710, 2309, 629, 1193, 1880, 1881, 801, 2063, 3199, 2118, 206, 2664, 461, 2102, 313, 1531, 2137, 1539, 1170, 1728, 1726, 2509, 216, 2798, 348, 2942, 2355, 1673, 209, 1085, 1239, 2921, 1237, 251, 60, 2240, 198, 2669, 132, 585, 1148, 2338, 2329, 1082, 1486, 402, 3111, 1799, 426, 3086, 1704, 2344, 2572, 672, 752, 133, 87, 941, 1972, 99, 2984, 2431, 1281, 145, 2362, 3346, 2287, 1374, 490, 508, 2968, 653, 538, 2177, 2106, 3158, 864, 1277, 2497, 2600, 382, 945, 2640, 3069, 2855, 652, 1595, 3022, 509, 1619, 3063, 1149, 1563, 718, 2155, 2521, 2610, 800, 2732, 2128, 3093, 3296, 798, 1044, 1683, 1021, 575, 1550, 2171, 749, 1485, 2479, 372, 1709, 2251, 2599, 744, 2668, 2900, 656, 2884, 528, 481, 2986, 2322, 3, 3071, 1056, 439, 1587, 1173, 2323, 1586, 586, 557, 1346, 2630, 2396, 2516, 388, 2234, 3000, 1890, 144, 174, 817, 2169, 2209, 3255, 1198, 3289, 432, 304, 2690, 2356, 2027, 2888, 1018, 996, 950, 987, 589, 2022, 1665, 3039, 1818, 9, 2614, 2151, 2142, 2597, 2862, 1668, 2341, 1407, 745, 2814, 3282, 2853, 2472, 3286, 1859, 2982, 2276, 3260, 2915, 139, 2527, 2628, 1896, 1810, 1962, 2291, 1789, 1317, 2529, 1391, 2096, 408, 2829, 2183, 3139, 3288, 1065, 1920, 1560, 1411, 2111, 1437, 1217, 2154, 2904, 1363, 901, 1007, 3293, 2060, 1509, 278, 3257, 2531, 2225, 1990, 1853, 2383, 1630, 1642, 748, 2672, 77, 1536, 1307, 3234, 1783, 623, 953, 838, 701, 1635, 1354, 2504, 2613, 962, 2730, 2655, 2881, 2014, 3364, 1327, 1200, 1016, 2435, 2175, 543, 1423, 1210, 3246, 611, 2049, 1216, 1900, 1527, 991, 2683, 1034, 678, 3124, 2365, 3325, 2160, 1502, 571, 387, 2003, 2830, 1868, 1613, 804, 2074, 2040, 2392, 2299, 2518, 1965, 108, 201, 3148, 1533, 3179, 3307, 2506, 1218, 521, 2731, 1943, 1776, 2568, 456, 2033, 2895, 1001, 1836, 73, 173, 308, 727, 3081, 3033, 870, 454, 2202, 1181, 1813, 1611, 2204, 737, 1028, 1074, 1139, 1479, 759, 916, 684, 1244, 1764, 1855, 2958, 1212, 1839, 32, 438, 241, 2056, 2032, 2541, 2284, 2698, 2647, 1877, 1998, 2221, 2471, 358, 556, 1937, 2181, 2665, 3176, 3067, 1306, 2666, 1250, 1506, 3142, 2503, 2226, 753, 2835, 1430, 881, 2286, 3328, 223, 324, 2101, 397, 2399, 1772, 992, 2474, 2633, 3161, 2712, 3056, 840, 2105, 2184, 1575, 1328, 2896, 2787, 2456, 237, 2308, 3114, 2461, 1895, 1981, 2510, 1231, 598, 685, 2906, 2100, 875, 3345, 1062, 1138, 3113, 1576, 1963, 914, 2742, 1425, 2011, 772, 1133, 404, 1298, 167, 2772, 3239, 2473, 1039, 3341, 884, 2735, 2278, 3259, 2564, 53, 3032, 624, 970, 2721, 1448, 810, 1663, 2691, 483, 984, 1278, 1000, 3256, 3098, 608, 1189, 1383, 2092, 2152, 342, 2622, 1083, 1101, 2422, 59, 2066, 3229, 1161, 1952, 3230, 1107, 1031, 2973, 3323, 3192, 1827, 667, 640, 2266, 559, 548, 1708, 64, 416, 1295, 1777, 2746, 1737, 85, 3003, 705, 2747, 1850, 202, 1507, 359, 2723, 1152, 2024, 3263, 2231, 1656, 460, 2902, 1910, 3365, 906, 146, 993, 1136, 3053, 2507, 184, 925, 1770, 2429, 2197, 1662, 3131, 1989, 1371, 121, 196, 1375, 2281, 3066, 1618, 2037, 1842, 1629, 1166, 915, 1790, 2985, 1602, 2512, 3212, 1987, 1282, 2948, 2468, 1711, 903, 1589, 2158, 2350, 1213, 2414, 2315, 374, 477, 3052, 1, 3180, 1843, 3347, 346, 2991, 175, 2489, 2188, 942, 885, 2420, 1246, 781, 3023, 2363, 1857, 465, 2689, 168, 2558, 741, 574, 2305, 2246, 1717, 1523, 378, 2397, 2065, 2088, 1420, 1565, 2302, 80, 3167, 2522, 576, 98, 1573, 2578, 491, 2253, 2775, 1757, 1286, 3290, 791, 1051, 2767, 2667, 2235, 1172, 1487, 2878, 1460, 1874, 2424, 1917, 880, 719, 1967, 2293, 329, 1771, 2659, 770, 1261, 708, 2353, 1195, 2860, 2993, 447, 328, 400, 699, 1626, 2463, 1262, 2729, 832, 1885, 904, 1761, 3190, 1919, 1970, 988, 159, 1759, 902, 1427, 787, 2954, 37, 243, 3326, 2837, 2820, 1095, 1706, 1572, 2423, 262, 1832, 2440, 2826, 2804, 1802, 1441, 998, 811, 2802, 2748, 2005, 1888, 792, 3106, 1567, 2403, 1451, 2955, 2706, 222, 3324, 2963, 197, 638, 115, 1006, 778, 2264, 3101, 492, 212, 2164, 687, 410, 728, 1037, 2553, 134, 1123, 669, 1386, 1227, 2854, 2848, 1534, 20, 1159, 2499, 2163, 1463, 101, 2574, 995, 1653, 2540, 203, 2545, 1908, 2952, 732, 3216, 3380, 2222, 1117, 1528, 1848, 424, 2330, 1671, 128, 2218, 1659, 597, 784, 1739, 2738, 2290, 1684, 2176, 2369, 716, 2124, 1760, 1496, 768, 245, 2612, 2117, 2260, 2389, 2561, 1961, 1120, 349, 2573, 1125, 347, 3215, 2998, 25, 3115, 267, 856, 1049, 909, 1719, 30, 1220, 1669, 1592, 1916, 2966, 1497, 1830, 2970, 3120, 2760, 1941, 484, 2252, 1394, 841, 829, 3367, 2449, 2359, 2832, 3236, 415, 135, 1413, 2439, 3249, 2994, 1155, 1284, 808, 2870, 2621, 315, 399, 3221, 2307, 1730, 3241, 2495, 2657, 1912, 943, 1622, 2629, 2415, 1010, 2678, 2103, 3191, 660, 1040, 2148, 10, 1461, 2050, 2907, 3159, 2419, 2067, 277, 2465, 939, 665, 406, 141, 646, 976, 111, 2127, 1947, 2838, 3105, 2237, 3279, 2773, 2886, 525, 1041, 3007, 1020, 1866, 364, 1512, 826, 2321, 143, 2939, 3188, 2587, 592, 1111, 418, 2410, 86, 120, 1011, 651, 3166, 252, 1171, 2346, 126, 485, 1897, 2619, 1964, 1616, 2104, 3222, 230, 513, 3054, 2704, 17, 2172, 3088, 140, 1191, 90, 520, 1608, 1738, 978, 2233, 258, 3119, 523, 3242, 1894, 2696, 26, 355, 1884, 2459, 2265, 502, 2289, 505, 2195, 755, 911, 1355, 2401, 2887, 731, 2585, 542, 1234, 619, 150, 3132, 2608, 369, 472, 793, 2078, 814, 246, 1333, 1140, 694, 83, 3146, 1240, 1184, 2927, 1098, 3349, 1350, 62, 2700, 530, 2899, 437, 2041, 1313, 688, 938, 3292, 1232, 2446, 1581, 1214, 3369, 2139, 2593, 396, 1574, 546, 733, 1465, 1127, 845, 1339, 1102, 1590, 1412, 1823, 2267, 1731, 1090, 2428, 2606, 1330, 2634, 1765, 1950, 767, 363, 1763, 3226, 1456, 301, 1736, 2609, 2916, 3308, 2778, 220, 3060, 2031, 1705, 1933, 1597, 2913, 1870, 2710, 2761, 2406, 1077, 1165, 2783, 2903, 1582, 176, 1481, 350, 2407, 1068, 192, 2517, 1778, 1862, 1624, 13, 3224, 2624, 1864, 1601, 2861, 2421, 336, 2292, 927, 2295, 658, 569, 2454, 1548, 979, 1131, 1342, 972, 707, 3291, 247, 2556, 156, 982, 1453, 2147, 2594, 2196, 3013, 65, 1680, 3173, 1806, 2762, 1421, 1154, 1490, 1564, 720, 2946, 2182, 2635, 2515, 1886, 93, 2199, 389, 2530, 455, 1861, 1405, 2671, 341, 3186, 1287, 632, 3205, 2810, 54, 1725, 1953, 835, 3121, 1549, 1651, 1058, 610, 97, 3379, 1661, 919, 74, 1974, 314, 1811, 172, 898, 908, 1050, 2098, 627, 2713, 3195, 2780, 973, 2792, 2670, 3320, 3360, 2205, 959, 1751, 1819, 1097, 2901, 2178, 2360, 66, 3021, 2280, 964, 1084, 1207, 3227, 2157, 2340, 2145, 3008, 2941, 189, 1585, 18, 3150, 1500, 2070, 1983, 3261, 58, 562, 290, 2856, 2413, 1025, 109, 1729, 796, 3352, 1315, 3228, 2627, 3319, 263, 2121, 2086, 1786, 2232, 773, 1471, 2764, 547, 2736, 2476, 2718, 2272, 1380, 496, 1103, 614, 1928, 2271, 2811, 1568, 1225, 1688, 2513, 1211, 320, 1491, 2433, 482, 3171, 506, 1540, 149, 2153, 2852, 153, 2354, 1052, 2682, 1015, 671, 1347, 2239, 1921, 2303, 2317, 1183, 200, 1781, 815, 33, 1724, 2477, 1593, 1997, 2791, 2797, 1204, 1488, 2054, 1358, 620, 828, 1176, 1146, 1236, 873, 2559, 125, 1847, 224, 606, 3329, 1470, 971, 421, 2508, 47, 1774, 1377, 2411, 274, 1938, 2156, 1513, 910, 2337, 124, 3313, 1027, 3315, 56, 892, 1023, 1030, 862, 3253, 2711, 1583, 3155, 1292, 3017, 3103, 164, 187, 2245, 802, 1114, 2815, 69, 2146, 1543, 649, 497, 2823, 1106, 1821, 1253, 2776, 2314, 3163, 821, 3005, 2095, 1723, 1268, 726, 2109, 2405, 3310, 591, 1562, 2364, 2616, 1398, 1524, 1628, 494, 2082, 3051, 2551, 2273, 3097, 401, 816, 79, 131, 3305, 91, 1029, 2110, 736, 1939, 703, 2020, 1631, 3126, 1142, 1385, 1228, 780, 2756, 2457, 376, 1623, 2469, 955, 2141, 207, 393, 2589, 1366, 3363, 94, 2639, 330, 35, 1067, 1627, 579, 690, 2367, 2947, 1649, 3044, 977, 2741, 1694, 1469, 1773, 1714, 2816, 1289, 3118, 3342, 55, 1914, 1788, 940, 2782, 1209, 3064, 822, 1264, 2400, 2825, 1871, 1834, 1795, 2007, 2335, 2777, 112, 852, 1337, 102, 306, 1959, 501, 380, 1078, 985, 2193, 2996, 1566, 882, 511, 2675, 214, 2023, 12, 2326, 1269, 1118, 581, 1644, 2080, 1559, 2695, 1013, 2688, 2569, 724, 2685, 19, 1299, 1081, 2192, 809, 3301, 3309, 1163, 451, 2480, 1061, 1504, 670, 3006, 1457, 594, 2864, 2965, 464, 663, 3109, 2130, 250, 2894, 2002, 302, 930, 2375, 1899, 2806, 1812, 549, 1946, 1604, 2207, 1235, 2658, 2348, 3275, 1057, 1922, 1473, 3076, 1203, 154, 2928, 1196, 2270, 1267, 1215, 2162, 697, 691, 1409, 887, 1294, 514, 1169, 1271, 3339, 1655, 664, 210, 949, 257, 1476, 14, 2391, 777, 3194, 580, 2490, 2203, 957, 1999, 190, 2645, 2223, 76, 2964, 3047, 1387, 932, 848, 2932, 2210, 3338, 1309, 2059, 1175, 913, 3095, 1079, 2550, 3300, 879, 2206, 2357, 1844, 1948, 2962, 307, 2851, 1070, 3135, 1645, 3244, 2620, 493, 2220, 588, 2030, 2244, 1335, 3354, 2882, 2168, 3049, 3011, 2327, 2693, 2980, 414, 1455, 2796, 2481, 1257, 1310, 3237, 2000, 3243, 2789, 2857, 1326, 1395, 929, 1179, 383, 2638, 3332, 1379, 3012, 2047, 2642, 2009, 2937, 1279, 2, 1248, 36, 3128, 1105, 1957, 1664, 2212, 2563, 2759, 1721, 1782, 974, 391, 944, 869, 1069, 986, 1856, 3258, 1008, 2720, 564, 3025, 441, 41, 475, 287, 2539, 362, 524, 486, 2394, 480, 851, 2443, 2532, 2898, 1270, 2036, 466, 1985, 1505, 1205, 2821, 1931, 129, 1580, 1872, 3040, 2361, 244, 1552, 276, 536, 345, 67, 1462, 2434, 3127, 1446, 3122, 1976, 3220, 177, 2012, 1923, 1157, 1658, 3019, 2285, 2187, 1080, 1752, 409, 805, 886, 2960, 3254, 2236, 1063, 2583, 2595, 599, 2331, 1918, 1158, 1610, 876, 757, 1296, 332, 3381, 1199, 2254, 1556, 958, 316, 2818, 3299, 818, 1809, 2491, 1353, 15, 2867, 2579, 1417, 3152, 2649, 2372, 931, 2817, 617, 1126, 1732, 4, 51, 1373, 2623, 2709, 3303, 631, 2781, 1547, 75, 900, 3165, 3002, 2702, 689, 305, 2306, 1796, 891, 612, 1805, 1390, 2333, 34, 2956, 883, 1930, 2653, 522, 1837, 1311, 1979, 2034, 72, 3133, 368, 2249, 1988, 353, 2577, 1410, 1968, 897, 286, 227, 2039, 367, 1750, 2349, 377, 331, 742, 1860, 1748, 3317, 3366, 1042, 928, 2646, 446, 966, 2416, 3140, 2681, 407, 1115, 2166, 1816, 2300, 1621, 3043, 1926, 423, 1804, 2470, 1648, 1517, 2502, 1599, 924, 2514, 2332, 1745, 2834, 917, 636, 469, 3102, 1091, 516, 2345, 686, 2890, 721, 122, 1518, 110, 1336, 1873, 1570, 1046, 2511, 3287, 425, 1223, 605, 3264, 1305, 1822, 1093, 1086, 3029, 344, 641, 3073, 1258, 786, 807, 3294, 795, 1414, 1331, 273, 2526, 2961, 2865, 365, 3274, 171, 1416, 1364, 2944, 1690, 1833, 1238, 999, 858, 1544, 1275, 352, 1882, 1891, 1779, 2046, 2075, 3375, 2972, 2926, 317, 3014, 2663, 193, 3149, 194, 2028, 2136, 70, 48, 1452, 2858, 860, 3362, 601, 459, 1180, 584, 758, 2908, 2758, 479, 1073, 2824, 2069, 1066, 1113, 1150, 865, 2602, 682, 2018, 1431, 2580, 2598, 578, 2026, 3059, 1399, 1814, 863, 1956, 1733, 337, 215, 2874, 1059, 279, 566, 921, 3202, 2149, 595, 1026, 3351, 3340, 3154, 510, 1343, 1492, 3089, 2395, 2925, 3314, 3211, 762, 735, 775, 2052, 259, 2442, 2370, 1569, 2318, 2250, 1480, 412, 1519, 2324, 2113, 766, 3302, 1174, 2648, 3269, 790, 1263, 1551, 248, 297, 3129, 2294, 1851, 2524, 3198, 1508, 2200, 2560, 2744, 2310, 3157, 2752, 2567, 478, 710, 2751, 2384, 242, 311, 318, 2800, 166, 1088, 2885, 371, 1489, 2584, 861, 3353, 590, 3048, 1348, 217, 698, 2974, 947, 2412, 2380, 178, 1445, 618, 2138, 1994, 2241, 50, 2133, 2174, 68, 568, 1283, 370, 448, 269, 1909, 1666, 2934, 3010, 2757, 3147, 794, 831, 637, 1290, 1865, 2025, 1434, 1828, 1747, 1927, 1433, 1825, 937, 922, 123, 1314, 3356, 1272, 722, 2190, 2342, 907, 1033, 2863, 2603, 2935, 3271, 604, 2219, 444, 1646, 2726, 836, 1224, 1687, 1532, 600, 837, 765, 182, 1727, 1334, 1889, 2544, 1521, 130, 2891, 2029, 1515, 113, 1221, 1596, 2920, 398, 127, 3322, 3374, 1817, 2576, 1904, 1443, 1883, 2779, 2805, 2432, 1591, 1071, 2875, 2936, 878, 419, 1996, 3210, 1845, 799, 2417, 265, 751, 596, 3001, 2404, 1716, 2159, 249, 1372, 3335, 2408, 2017, 2089, 1099, 702, 743, 1128, 468, 952, 2893, 1925, 1603, 2492, 2743, 281, 507, 1514, 827, 2466, 2997, 1849, 673, 1977, 195, 926, 500, 2795, 1553, 3206, 2911, 116, 661, 3164, 812, 3343, 1695, 3041, 2753, 63, 1188, 2836, 2352, 2373, 1867, 235, 3235, 1141, 2910, 537, 1368, 160, 1156, 3285, 3160, 662, 2923, 2198, 1647, 1401, 2189, 457, 981, 1713, 2201, 1740, 1137, 2889, 3284, 1677, 2871, 512, 1898, 445, 38, 1633, 1164, 2478, 296, 2807, 6, 1396, 3082, 1365, 2455, 1048, 148, 3337, 2229, 3130, 2064, 1766, 965, 2766, 1276, 738, 2892, 2194, 2451, 3004, 22, 1520, 854, 228, 3298, 2636, 1797, 2084, 3099, 118, 1689, 3355, 1636, 1243, 2699, 2398, 1875, 1672, 761, 2112, 2784, 3240, 2643, 723, 1406, 1478, 2534, 2347, 587, 2873, 2949, 693, 205, 1332, 1143, 3031, 3217, 2992, 3225, 539, 2006, 3185, 563, 2001, 1954, 1361, 427, 255, 2877, 1467, 1793, 645, 2494, 2566, 2483, 2091, 2311, 2099, 1537, 3143, 1746, 2582, 327, 3311, 679, 644, 299, 2967, 1345, 1408, 561, 1787, 2268, 577, 1108, 1280, 839, 2641, 1982, 659, 2701, 1594, 1614, 2677, 1351, 788, 185, 1259, 2068, 820, 231, 2071, 717, 3181, 825, 1419, 1135, 326, 2430, 730, 1273, 2224, 1722, 2950, 2953, 3156, 2844, 785, 696, 1612, 1949, 1359, 373, 1863, 1168, 2062, 2749, 2460, 570, 2786, 1529, 2938, 1265, 874, 893, 830, 519, 2334, 2694, 2554, 1640, 2543, 2912, 1906, 2652, 2528, 1392, 360, 2085, 1245, 1846, 239, 1393, 2263, 272, 2097, 142, 27, 2418, 3268, 1840, 846, 170, 1826, 1609, 158, 2548, 625, 499, 3265, 1605, 1022, 3378, 1360, 948, 1754, 541, 1076, 28, 552, 2547, 1201, 3312, 747, 43, 2940, 487, 923, 334, 1357, 467, 211, 1498, 567, 1824, 2999, 1322, 1119, 2971, 2296, 1160, 443, 1615, 312, 3273, 2839, 3295, 1756, 1893, 2631, 771, 3075, 114, 1641, 709, 681, 3376, 413, 2004, 920, 3045, 2625, 2591, 593, 3177, 1913, 1911, 3238, 3079, 3074, 2733, 2676, 630, 2058, 3277, 1984, 2768, 1466, 890, 386, 1966, 1266, 857, 191, 1429, 1378, 375, 2475, 3184, 714, 2763, 1535, 2637, 739, 2498, 3141, 560, 1459, 2754, 204, 2793, 221, 2048, 1715, 2519, 3136, 2918, 2044, 2462, 96, 583, 3182, 2615, 361, 3162, 434, 1072, 1092, 1801, 1876, 3061, 3204, 2717, 3262, 450, 270, 2393, 2371, 2248, 3035, 1554, 607, 435, 1878, 850, 2724, 3201, 2845, 1055, 1312, 2897, 1499, 517, 405, 725, 2536, 2016, 2850, 1858, 849, 1915, 1458, 46, 394, 983, 1936, 2505, 3092, 3151, 711, 3231, 2774, 2484, 2739, 2803, 1147, 3358, 2549, 1625, 1803, 1291, 2596, 2257, 754, 2930, 395, 136, 968, 3280, 1415, 1588, 256, 303, 3080, 2445, 2842, 2929, 518, 2119, 3087, 609, 2626, 3042, 1190, 392, 1807, 291, 650, 354, 21, 2611, 1879, 2571, 844, 2604, 3278, 39, 3037, 119, 1426, 474, 2488, 1503, 2799, 2073, 169, 1924, 436, 2592, 3214, 2917, 855, 1110, 238, 700, 847, 639, 29, 1474, 1600, 2868, 1681, 2679, 918, 833, 476, 3361, 1151, 1905, 1675, 1075, 3123, 1639, 2586, 871, 1450, 3267, 2131, 3218, 1742, 3077, 2008, 695, 2737, 2866, 1352, 3153, 1869, 2191, 1323, 2879, 2208, 2841, 23, 78, 1820, 2072, 615, 107, 3145, 0, 1444, 1929, 3321, 283, 52, 1697, 729, 1522, 963, 1144, 1831, 675, 2662, 2161, 1960, 2828, 1712, 712, 622, 2055, 1400, 2116, 1634, 1303, 3207, 843, 1769, 1468, 442, 1182, 298, 1693, 2216, 81, 310, 1643, 553, 213, 2660, 199, 2765, 2557, 161, 994, 715, 3189, 1302, 1116, 1356, 1734, 2715, 3304, 1530, 452, 3276, 2045, 1978, 357, 3266, 2716, 531, 2134, 219, 2228, 2788, 1617, 339, 3336, 335, 655, 3281, 449, 529, 2588, 2079, 2385, 105, 40, 2358, 3297, 471, 1892, 2438, 2441, 2256, 783, 2943, 1718, 1835, 3170, 3316, 602, 889, 271, 954, 3248, 1686, 2277, 1197, 2722, 1301, 2703, 2883, 2325, 2180, 859, 1388, 1432, 1838, 1907, 2115, 1545, 573, 3104, 515, 179, 147, 1422, 1798, 181, 3333, 1692, 2076, 2575, 2211, 323, 45, 2872, 463, 2444, 163, 1538, 2618, 1903, 1992, 936, 3091, 366, 1130, 3024, 1060, 3372, 3107, 2013, 3020, 1951, 2869, 2565, 1854, 967, 3050, 1785, 706, 3350, 8, 1094, 2051, 868, 3090, 2450, 2525, 3183, 2093, 2021, 2255, 1134, 1229, 322, 319, 3027, 2847, 3272, 2015, 3208, 1362, 2909, 1230, 2129, 2320, 3026, 1226, 3270, 1483, 1942, 321, 2269, 1418, 1255, 2976, 3078, 572, 7, 1435, 2719, 2425, 1650, 750, 1971, 292, 1578, 813, 1546, 526, 2453, 1676, 2377, 2500, 713, 666, 853, 1555, 1319, 1403, 2107, 422, 3168, 2827, 2496, 1632, 1791, 2351, 3327, 2674, 11, 803, 1700, 1678, 1187, 1991, 1389, 1667, 429, 1975, 1464, 997, 1208, 1321, 3245, 275, 2486, 295, 677, 1096, 2957, 338, 896, 1162, 888, 234, 3068, 3112, 905, 2570, 5, 1252, 390, 1494, 188, 264, 3094, 2692, 92, 2081, 293, 356, 824, 428, 647, 1242, 648, 2376, 763, 1477, 894, 1318, 470, 2785, 2019, 2242, 2374, 642, 2381, 3015, 2933, 1449, 3030, 2123, 2979, 232, 823, 3318, 333, 545, 2150, 2316, 1087, 2755, 2390, 1901, 558, 1004, 2312, 236, 229, 1557, 2447, 1934, 1376, 3036, 2535, 2978, 488, 1741, 2336, 1064, 1472, 2297, 2650, 300, 1940, 2859, 2740, 284, 657, 990, 1475, 84, 613, 628, 138, 3034, 2727, 1682, 2214, 2977, 1792, 2426, 3065, 872, 2485, 621, 343, 2298, 1784, 1758, 1192, 61, 1109, 3223, 1654, 384, 2448, 2053, 1382, 3373, 683, 1397, 3174, 1808, 668, 3359, 2989, 1194, 1404, 1995, 2801, 1436, 2919, 1381, 2552, 1607, 1256, 49, 535, 1561, 654, 2288, 2714, 2914, 157, 2143, 1720, 2581, 2995, 3138, 1980, 458, 3083, 867, 1129, 1945, 3219, 240, 117, 534, 1035, 544, 2555, 2366, 2467, 2833, 2247, 1124, 582, 819, 2368, 1454, 674, 1541, 1145, 95, 2379, 2654, 1104, 2215, 960, 1167, 3134, 2770, 226, 2083, 1493, 1932, 2707, 2809, 1887, 2831, 1300, 1679, 504, 285, 2769, 3178, 551, 151, 280, 3203, 288, 1308, 1251, 1178, 2840, 82, 1340, 1753, 3016, 1762, 2125, 453, 2501, 2644, 550, 2745, 2684, 3116, 1370, 473, 3172, 431, 2077, 1254, 3331, 1577, 3085, 1153, 1260, 1288, 2213, 2959, 2822, 951, 1089, 57, 2538, 2819, 2876, 935, 1112, 1768, 340, 633, 2167, 3072, 403, 1755, 2382, 1329, 2537, 1749, 2843, 2261, 2057, 2905, 2339, 704, 1325, 1993, 2523, 2969, 1620, 1935, 2849, 503, 692, 3334, 1219, 1369, 2243, 180, 3371, 2061, 44, 1247, 2186, 989, 1043, 1297, 1703, 31, 1316, 2686, 3055, 2035, 3232, 1482, 2562, 2259, 411, 975, 2217, 1122, 3175, 1542, 2122, 1579, 1969, 3250, 2697, 1800, 2520, 3057, 2227, 1032, 3193, 2282, 309, 946, 1293, 1185, 2090, 532, 268, 2094, 3209, 3018, 2922, 1699, 3137, 420, 1349, 3117, 961, 2458, 1674, 24, 746, 1902, 734, 3348, 2328, 3357, 2301, 1660, 1045, 440, 2165, 233, 2728, 2661, 540, 555, 162, 1701, 2087, 1439, 1767, 1344, 325, 2725, 2750, 495, 3306, 1424, 2487, 2931, 1186, 2542, 554, 3058, 2313, 2170, 1743, 1510, 1852, 774, 417, 3368, 2951, 676, 635, 351, 218, 842, 2283, 3283]

==> lih-631-sot-c-o2-1.out <==
[635, 540, 1771, 2862, 1322, 1219, 1701, 910, 778, 2630, 2614, 1405, 2476, 2458, 1927, 352, 1353, 797, 47, 729, 2189, 1795, 3174, 2998, 1097, 1549, 303, 3200, 2693, 1305, 971, 1292, 478, 2316, 1538, 1223, 956, 2526, 1932, 2756, 1074, 2579, 654, 576, 1756, 1417, 395, 3155, 2966, 632, 3182, 3042, 684, 3110, 2070, 279, 2522, 2127, 2797, 217, 3234, 3272, 835, 1369, 3299, 527, 210, 271, 2166, 506, 330, 1118, 1198, 3000, 1242, 440, 2202, 2405, 2610, 2228, 2175, 3244, 762, 3049, 2787, 1240, 396, 2599, 1675, 871, 2529, 2742, 1786, 2981, 246, 104, 156, 378, 1123, 869, 1463, 1665, 1466, 3290, 2826, 194, 1320, 796, 3146, 94, 1154, 96, 2141, 490, 1179, 1139, 1739, 1592, 1888, 808, 2754, 2943, 2074, 2958, 1019, 515, 1965, 2771, 660, 231, 1768, 1666, 3362, 290, 1216, 2565, 2979, 1984, 2901, 538, 1175, 1815, 938, 3007, 2414, 1595, 1679, 1072, 3148, 2852, 1759, 1005, 862, 1558, 1730, 1751, 1569, 190, 1810, 2924, 689, 775, 2821, 1979, 2733, 1400, 1970, 645, 568, 789, 2532, 2619, 884, 1287, 3274, 2467, 1356, 1670, 1978, 601, 2976, 2062, 937, 1648, 2266, 317, 2139, 549, 2701, 1065, 463, 1951, 3288, 3173, 1178, 680, 50, 2150, 2662, 1857, 3306, 798, 1221, 401, 1214, 2858, 2480, 3255, 625, 3341, 2102, 1337, 2689, 2426, 903, 894, 2084, 510, 2515, 2792, 2456, 1068, 1707, 1381, 445, 828, 2664, 377, 3169, 1370, 2321, 1455, 2341, 3165, 693, 2040, 1946, 1918, 2521, 1230, 3067, 2672, 189, 858, 922, 2445, 2790, 3111, 856, 544, 2071, 1256, 2285, 655, 30, 1749, 2438, 2552, 1302, 758, 3241, 481, 923, 1067, 1299, 2113, 2673, 2078, 3183, 1124, 672, 1443, 1504, 1051, 1589, 1585, 911, 1487, 821, 957, 2164, 2873, 1809, 1422, 3310, 273, 229, 928, 1690, 664, 346, 3356, 2310, 1002, 2903, 768, 1258, 1628, 2409, 1537, 3129, 1402, 155, 724, 228, 1212, 2778, 773, 3060, 640, 1311, 2126, 970, 162, 1236, 2675, 414, 665, 2499, 3166, 33, 180, 57, 898, 1331, 357, 1059, 1948, 1145, 2876, 3086, 1830, 2191, 2403, 1086, 3297, 1273, 27, 1680, 1977, 1553, 1407, 494, 392, 574, 731, 3068, 2825, 1246, 526, 668, 424, 3078, 1512, 1660, 2302, 986, 2041, 2218, 2638, 384, 168, 2234, 3019, 222, 1807, 546, 212, 2421, 967, 1415, 2111, 2007, 2112, 1367, 2496, 1651, 1102, 1383, 2056, 926, 2471, 2, 1116, 2650, 1151, 336, 258, 1323, 551, 1993, 3009, 3252, 1750, 623, 1427, 2057, 895, 748, 274, 1973, 2829, 2501, 3105, 2520, 2845, 1255, 3265, 779, 2005, 2895, 1892, 2475, 46, 1040, 2665, 868, 171, 3193, 1195, 806, 1477, 591, 304, 343, 1517, 2840, 2557, 300, 583, 2193, 2917, 1233, 1012, 1552, 2437, 2394, 2708, 2578, 237, 0, 2548, 2044, 1902, 2117, 563, 3238, 1036, 3184, 28, 812, 108, 2644, 3240, 974, 2237, 36, 431, 1267, 3372, 973, 816, 324, 2046, 3120, 13, 3034, 294, 1697, 1187, 710, 1974, 3018, 2932, 902, 457, 2824, 3071, 409, 2507, 3319, 2120, 525, 205, 248, 1200, 1695, 2977, 2930, 2864, 3262, 149, 1202, 56, 3307, 1099, 508, 1893, 2309, 2596, 1985, 1397, 2050, 469, 1027, 1112, 786, 2145, 1787, 1866, 2594, 1523, 1172, 735, 2356, 1283, 1944, 1391, 1091, 143, 1894, 114, 1166, 545, 1288, 1360, 3367, 852, 1598, 949, 2489, 2163, 2602, 272, 3206, 543, 804, 818, 3251, 2254, 1436, 1705, 2407, 2033, 3224, 1836, 3247, 2624, 3342, 1270, 18, 165, 1348, 1524, 2639, 2149, 749, 2215, 631, 120, 1003, 455, 2073, 2836, 1008, 830, 334, 260, 1485, 1989, 1913, 3036, 1108, 1440, 2651, 2671, 84, 740, 1967, 2681, 913, 301, 1225, 2230, 3303, 221, 2819, 1516, 2678, 3154, 2728, 942, 1227, 2379, 1576, 2524, 2366, 777, 2123, 1922, 1358, 1813, 3283, 2612, 1429, 2197, 3317, 1044, 2785, 754, 467, 264, 1092, 124, 1254, 877, 2788, 1503, 2748, 471, 752, 1671, 2365, 2053, 3373, 1420, 296, 644, 1013, 1228, 2378, 1763, 159, 751, 3250, 502, 2223, 1539, 1785, 1372, 685, 2793, 394, 1601, 2211, 584, 1883, 160, 277, 2605, 2004, 3103, 1542, 1943, 2497, 677, 3213, 2631, 3292, 1939, 1865, 2581, 1206, 60, 2992, 1307, 3031, 573, 1020, 906, 2937, 3212, 1259, 2807, 3199, 68, 2729, 2881, 936, 1560, 814, 958, 2170, 1461, 144, 3088, 2915, 1870, 586, 2333, 2590, 1364, 1860, 1125, 1613, 2024, 1635, 2304, 2122, 1794, 1846, 1797, 6, 391, 450, 2104, 776, 1754, 3312, 1999, 701, 548, 1289, 1165, 561, 1637, 2629, 326, 249, 2255, 2060, 746, 2079, 1131, 1362, 2204, 1515, 70, 2252, 1143, 3084, 2545, 2481, 1621, 2413, 369, 14, 2199, 1777, 2376, 387, 2523, 425, 3132, 1133, 2717, 2558, 2442, 598, 1843, 3158, 2933, 759, 1583, 2063, 2261, 2755, 2259, 2659, 305, 844, 2140, 1159, 5, 2171, 2648, 2544, 2855, 993, 3004, 2568, 2097, 2388, 2449, 1241, 16, 2781, 1015, 968, 3332, 2724, 480, 2715, 2506, 940, 2415, 1450, 2049, 2176, 2687, 571, 1775, 1960, 2767, 1184, 1614, 2504, 2051, 2325, 3227, 570, 1395, 2224, 3266, 113, 1625, 151, 2364, 1656, 3371, 2528, 1457, 62, 1351, 2209, 505, 629, 1088, 656, 1026, 2868, 2808, 2718, 1459, 1526, 3296, 2830, 3268, 2550, 3021, 1478, 500, 1171, 242, 2539, 23, 1317, 1685, 2432, 1333, 650, 1662, 3347, 1587, 255, 1910, 1700, 2990, 1799, 1800, 82, 1802, 2634, 372, 181, 2700, 963, 306, 1048, 981, 565, 838, 2765, 3069, 1966, 3052, 3056, 717, 2239, 836, 727, 350, 2357, 602, 2297, 712, 39, 1343, 2626, 1874, 2683, 1557, 1975, 3304, 3063, 2354, 1760, 1408, 1823, 2588, 204, 1046, 2190, 499, 1572, 674, 897, 1354, 2081, 1837, 1376, 1976, 1981, 1935, 3219, 1132, 2842, 2560, 941, 820, 2301, 2655, 2192, 1140, 1204, 493, 1147, 1393, 651, 1265, 1673, 2844, 3186, 1153, 2243, 662, 3309, 2136, 1990, 979, 547, 3270, 1444, 1499, 3137, 3225, 123, 2250, 1510, 1055, 182, 412, 1183, 642, 3064, 1095, 1449, 959, 370, 2633, 639, 1564, 2469, 600, 199, 1509, 1884, 2541, 3010, 2253, 1555, 451, 1791, 2387, 2677, 1610, 670, 2441, 195, 1285, 2863, 2996, 436, 1272, 659, 213, 3285, 2206, 2157, 1571, 3301, 2133, 2679, 373, 2393, 883, 2031, 2268, 1425, 1043, 1735, 1898, 1511, 2772, 3368, 1276, 111, 17, 1155, 2951, 2001, 3085, 1513, 3075, 3228, 1873, 2741, 1025, 2768, 3178, 1128, 3216, 2232, 482, 2072, 3243, 470, 2800, 2931, 488, 37, 587, 2380, 48, 439, 202, 2103, 1199, 2390, 2865, 308, 1079, 1208, 1093, 2809, 2022, 2214, 2625, 1403, 953, 1849, 1789, 21, 524, 834, 203, 780, 2839, 619, 3321, 622, 1495, 607, 393, 1496, 318, 1064, 129, 3360, 3249, 831, 225, 2272, 739, 2668, 1082, 2530, 1968, 2280, 1174, 1404, 666, 2773, 2096, 2516, 996, 1694, 1762, 2583, 1683, 2178, 3376, 2710, 2891, 1293, 1014, 921, 2172, 610, 1829, 1827, 1689, 280, 1655, 259, 1284, 1579, 930, 1379, 2975, 1600, 1437, 438, 1544, 3346, 2038, 3128, 1930, 1681, 920, 2904, 3210, 2107, 2776, 254, 2258, 2323, 813, 681, 1300, 1714, 1699, 1191, 2154, 1719, 999, 1170, 2925, 1758, 2620, 976, 718, 3344, 3208, 2896, 3144, 2637, 2884, 3025, 597, 3145, 1359, 2838, 1315, 1661, 1803, 531, 2039, 135, 1933, 283, 2006, 1056, 1573, 243, 2292, 3259, 2203, 2649, 1274, 2121, 2320, 1650, 141, 564, 2950, 2327, 848, 2479, 267, 1335, 1053, 1031, 1042, 263, 1890, 1484, 1626, 2607, 257, 2907, 1653, 3058, 532, 617, 2402, 750, 657, 855, 878, 399, 1541, 2174, 1676, 2240, 1063, 281, 3280, 1609, 214, 420, 569, 476, 1357, 2419, 235, 2360, 914, 1942, 1991, 1723, 2290, 492, 1663, 299, 163, 226, 1591, 266, 1456, 2433, 2988, 4, 2368, 2399, 611, 2032, 2513, 817, 2311, 2955, 2991, 2130, 2331, 3226, 636, 3217, 1100, 2699, 3160, 2954, 479, 1770, 788, 1559, 2986, 892, 2713, 761, 3170, 609, 374, 2212, 2147, 1678, 1247, 2021, 1052, 2706, 1790, 2780, 1304, 1318, 2477, 2959, 339, 2235, 519, 1995, 721, 1911, 3113, 1350, 1144, 2404, 103, 468, 497, 3282, 2346, 485, 80, 886, 447, 2811, 2582, 410, 3352, 8, 929, 1727, 3093, 743, 620, 1462, 1764, 2910, 1368, 1492, 624, 3168, 1624, 1634, 2220, 1533, 491, 2536, 3195, 3109, 927, 2422, 558, 291, 2912, 2372, 2909, 2595, 714, 2760, 1454, 262, 1947, 329, 287, 893, 353, 2077, 2570, 3331, 732, 2691, 2725, 2048, 824, 2282, 2307, 3029, 1525, 560, 389, 567, 3298, 3070, 332, 1630, 1808, 2185, 3289, 1547, 2411, 1269, 2165, 298, 2308, 1819, 2335, 3380, 2011, 2586, 1296, 3030, 3107, 1669, 2179, 2575, 364, 2916, 250, 2347, 1279, 20, 1612, 2343, 1419, 2093, 2603, 2392, 3061, 2613, 876, 1010, 663, 2972, 52, 2101, 2114, 1081, 201, 1182, 446, 388, 1373, 172, 1851, 2369, 952, 1921, 1077, 2698, 2118, 2448, 3080, 2753, 1007, 1765, 3017, 1599, 209, 2509, 907, 2897, 702, 1398, 1355, 3003, 1508, 3351, 2535, 1674, 2500, 2158, 2080, 1252, 1638, 933, 1094, 1468, 164, 3119, 2015, 2676, 2089, 2642, 745, 139, 1746, 484, 2251, 3338, 2503, 3045, 288, 1578, 1262, 131, 2597, 341, 2275, 2242, 3112, 1120, 2833, 398, 2525, 404, 2418, 2238, 2533, 2389, 3355, 1261, 815, 90, 2085, 1534, 426, 2034, 2342, 1781, 276, 1483, 1308, 2554, 1033, 3293, 2974, 3121, 35, 375, 130, 1616, 2293, 1698, 3379, 3277, 1342, 2989, 2657, 464, 2730, 661, 1387, 2349, 1105, 127, 1129, 2461, 658, 302, 3171, 2488, 3305, 2194, 1593, 2210, 2758, 2484, 2099, 34, 1434, 2249, 2553, 2353, 2167, 1431, 3207, 2324, 704, 1632, 1505, 2045, 1035, 3313, 588, 2225, 2375, 1903, 1114, 1249, 383, 449, 2090, 2451, 1889, 435, 3073, 2517, 316, 1392, 2352, 918, 736, 2454, 899, 1703, 1711, 842, 1426, 3046, 371, 2029, 799, 1772, 2823, 434, 1897, 2869, 2492, 3354, 2653, 2213, 1244, 800, 256, 1806, 99, 2013, 1432, 975, 1855, 2440, 3275, 1726, 792, 2153, 1822, 1556, 2567, 2278, 726, 3194, 1490, 1411, 3014, 2350, 2921, 2155, 183, 1877, 1502, 459, 2573, 1561, 850, 3102, 3201, 728, 889, 667, 1657, 2770, 621, 1117, 313, 3013, 822, 3327, 2888, 1716, 2762, 1677, 713, 3242, 2131, 2957, 1464, 1919, 2466, 402, 2186, 3087, 1460, 9, 2183, 528, 2802, 2303, 765, 2860, 1864, 1816, 774, 861, 1654, 1045, 1817, 1886, 2791, 1881, 3279, 2498, 2749, 1565, 1682, 1603, 1377, 931, 154, 1720, 1622, 1277, 503, 1998, 648, 1329, 59, 954, 757, 1346, 991, 1584, 2270, 2397, 1872, 437, 466, 2401, 3257, 1962, 2317, 2187, 1590, 2813, 146, 1421, 1332, 1089, 2697, 1887, 3353, 2969, 3235, 2329, 2911, 179, 3032, 849, 1828, 2944, 2616, 1205, 132, 1192, 2806, 3203, 1629, 1238, 366, 3273, 2841, 1563, 1725, 2094, 3163, 725, 2547, 1500, 832, 2358, 1070, 92, 2337, 533, 1997, 2658, 415, 176, 3055, 1607, 2861, 934, 2936, 1737, 1336, 1882, 742, 2775, 2470, 1160, 3264, 589, 2262, 2434, 3164, 2269, 49, 3245, 2831, 557, 694, 509, 1577, 1138, 88, 1218, 3138, 175, 3221, 1507, 2707, 523, 3079, 2984, 2082, 1371, 368, 2927, 1783, 338, 1767, 1848, 2291, 2330, 230, 2064, 1037, 475, 486, 596, 3287, 3149, 340, 1481, 1378, 3108, 487, 1232, 220, 3006, 2363, 2938, 1424, 2723, 1122, 599, 3091, 2156, 3330, 1636, 1442, 880, 2593, 2646, 1778, 649, 924, 2571, 1709, 137, 791, 1188, 3258, 863, 358, 2464, 89, 1574, 177, 709, 1753, 2843, 2799, 270, 950, 1588, 2712, 3095, 2882, 2483, 3333, 1271, 1409, 1582, 1078, 1211, 166, 1263, 1734, 2577, 2939, 1190, 85, 2796, 2883, 3147, 1111, 578, 2265, 2066, 2926, 1162, 2151, 1021, 3089, 2398, 1831, 1906, 1941, 837, 652, 3043, 2200, 1567, 1961, 833, 2299, 2020, 2042, 1501, 2314, 802, 253, 1207, 1972, 901, 1058, 251, 2355, 3072, 2205, 3143, 473, 376, 3098, 686, 2666, 2738, 1189, 853, 2887, 964, 2035, 2685, 3020, 2879, 2457, 2014, 1912, 764, 1891, 882, 3066, 174, 2618, 1952, 1901, 152, 585, 1814, 807, 1649, 3294, 3176, 1469, 1566, 1075, 408, 2804, 2132, 756, 1106, 101, 1380, 2914, 2286, 2125, 2334, 3381, 733, 3364, 78, 2711, 935, 1181, 2508, 2716, 2744, 1570, 75, 2416, 1134, 3181, 1647, 477, 2962, 3044, 3040, 1038, 1156, 3122, 626, 140, 215, 138, 2008, 429, 216, 1235, 767, 3140, 2222, 2279, 2135, 2017, 3152, 2815, 1452, 2893, 3104, 2995, 1163, 1085, 3375, 2812, 3177, 1486, 1096, 3150, 71, 1818, 2956, 2274, 1594, 793, 1728, 2075, 1692, 2382, 969, 1545, 1949, 2816, 344, 2877, 887, 805, 2116, 1623, 845, 322, 1257, 1840, 2960, 2105, 1157, 1365, 1798, 1352, 3024, 2561, 1470, 442, 992, 1215, 2260, 1474, 904, 2152, 1546, 208, 380, 2134, 2704, 2196, 3162, 2129, 741, 2690, 118, 1126, 1149, 1834, 95, 1142, 379, 1309, 2920, 1366, 3172, 2485, 1812, 985, 1964, 12, 1009, 309, 314, 948, 1617, 2549, 1924, 1687, 1956, 990, 1066, 397, 3248, 2512, 2870, 501, 333, 2161, 1761, 829, 2195, 307, 2351, 1107, 3320, 433, 1401, 3278, 1980, 1878, 244, 1280, 744, 1907, 1243, 3001, 112, 633, 3, 3041, 2431, 297, 3188, 504, 638, 690, 2336, 2660, 2632, 675, 1506, 3239, 2566, 1959, 3378, 965, 419, 536, 3008, 1667, 2491, 1879, 3190, 2747, 1141, 1448, 2288, 2502, 2450, 3101, 1016, 2805, 1954, 1529, 403, 1177, 691, 3016, 3339, 3161, 989, 1344, 3267, 1766, 1704, 3271, 2609, 2058, 2585, 2736, 1339, 960, 2757, 865, 2367, 3361, 31, 1433, 2538, 3050, 2370, 2540, 2878, 3191, 1445, 3125, 539, 1168, 516, 1471, 696, 1747, 2294, 2361, 2611, 421, 1841, 1850, 1586, 522, 873, 2065, 603, 2137, 2236, 2296, 3062, 2180, 3263, 2340, 1928, 944, 238, 872, 2100, 866, 1148, 2643, 2247, 1447, 1297, 627, 1732, 2709, 1475, 784, 716, 2028, 3205, 3363, 3117, 2143, 2339, 1338, 2913, 125, 2119, 932, 3094, 2818, 2069, 1203, 2929, 2948, 2271, 3328, 1568, 381, 1643, 1374, 3106, 77, 102, 1619, 1210, 915, 2246, 2763, 1531, 187, 2318, 2726, 2786, 556, 1253, 2173, 105, 2383, 427, 1833, 2714, 1742, 997, 541, 136, 1282, 422, 3081, 184, 2400, 2546, 3092, 2023, 2885, 3246, 2003, 1196, 121, 676, 669, 282, 2439, 2696, 2886, 22, 3099, 1061, 572, 1295, 755, 1229, 1718, 1784, 2971, 360, 552, 688, 1224, 2482, 7, 977, 1416, 2982, 537, 2674, 1488, 1248, 19, 2420, 456, 769, 1034, 1885, 1330, 55, 3316, 763, 3100, 69, 1652, 1057, 1476, 310, 188, 145, 109, 234, 1286, 3260, 400, 2322, 2106, 1811, 859, 1303, 66, 1875, 3156, 2510, 3133, 3116, 3033, 1908, 3053, 875, 513, 1328, 2312, 947, 197, 1895, 1245, 1645, 1551, 386, 3308, 2636, 150, 2348, 74, 1731, 2088, 3269, 1226, 3349, 2978, 73, 1743, 2923, 521, 846, 1686, 2622, 44, 3377, 1032, 173, 795, 1290, 2942, 3291, 3318, 520, 1022, 2385, 2144, 2598, 2751, 606, 2184, 2019, 3261, 1668, 2551, 1301, 1491, 3197, 2794, 1186, 83, 1465, 1929, 3142, 2391, 3220, 1748, 2970, 40, 2373, 2083, 3322, 1266, 2068, 2562, 939, 3370, 2945, 1193, 413, 1550, 2374, 115, 2229, 1825, 1453, 240, 2993, 982, 2313, 3237, 1708, 2866, 1049, 881, 912, 987, 362, 211, 946, 2719, 972, 1996, 851, 2410, 2777, 1268, 2216, 3175, 994, 1835, 1945, 54, 2746, 3180, 3077, 514, 1867, 1109, 1291, 452, 3202, 1955, 312, 2641, 770, 2857, 517, 1127, 2889, 1868, 1971, 119, 3358, 1080, 1197, 1375, 1310, 1167, 335, 1497, 1406, 1724, 2386, 1733, 122, 3366, 2444, 1615, 193, 3022, 41, 3231, 2680, 26, 1521, 1264, 2961, 3026, 1554, 1047, 2898, 1854, 268, 355, 2543, 1859, 2281, 2606, 1169, 2188, 1844, 2128, 1520, 771, 328, 2985, 1644, 3139, 2362, 1845, 794, 1712, 2055, 2256, 1084, 3256, 3204, 3011, 673, 1646, 1659, 2953, 1691, 641, 2009, 2820, 423, 1385, 2298, 3023, 2731, 879, 874, 2803, 2025, 418, 692, 888, 3196, 1275, 1871, 864, 2328, 2473, 186, 2999, 840, 671, 2952, 2241, 1688, 196, 925, 1363, 2734, 289, 3214, 2493, 1880, 3015, 1076, 1103, 2287, 2138, 3065, 278, 2495, 1915, 15, 1936, 1185, 2319, 2721, 1940, 2460, 2661, 3134, 3211, 2940, 2534, 2217, 1121, 1640, 2908, 1489, 1782, 3337, 984, 1251, 2745, 1473, 3130, 1664, 342, 2859, 359, 167, 275, 3179, 1715, 562, 93, 2584, 890, 3082, 1953, 3090, 2453, 2462, 76, 315, 3300, 2091, 2273, 2874, 2769, 3048, 3324, 682, 1087, 269, 157, 3369, 1158, 534, 634, 2783, 2684, 1069, 153, 1316, 783, 3253, 2264, 2817, 734, 2146, 810, 605, 2446, 826, 1180, 448, 2880, 2750, 3315, 1858, 2732, 1446, 2468, 2918, 218, 896, 110, 2740, 3233, 1312, 245, 1934, 604, 1173, 2782, 2919, 1150, 1435, 1983, 592, 2177, 699, 223, 407, 737, 1744, 345, 2267, 3229, 2505, 191, 351, 2572, 2739, 2766, 1029, 496, 3002, 2964, 1340, 590, 683, 1384, 61, 1580, 1562, 3276, 1900, 2810, 1281, 286, 961, 2764, 2332, 2428, 2628, 1925, 32, 323, 365, 106, 1869, 916, 2656, 2076, 430, 79, 1319, 3365, 147, 428, 2108, 325, 3209, 3141, 2430, 1838, 1418, 3189, 161, 781, 1862, 1361, 1618, 2892, 1438, 72, 647, 331, 1713, 1041, 1608, 582, 1011, 2905, 1472, 2682, 612, 577, 128, 1581, 1152, 1493, 3198, 458, 1071, 2946, 2016, 1717, 2722, 705, 1410, 2695, 1396, 782, 2752, 3037, 2834, 1957, 1605, 1852, 1345, 2621, 801, 722, 1062, 3302, 550, 158, 3131, 1641, 2615, 3136, 1115, 10, 116, 1519, 1119, 2061, 382, 2207, 646, 1916, 232, 1050, 460, 988, 236, 747, 3359, 198, 1498, 730, 25, 1017, 2059, 200, 1986, 2822, 354, 811, 2935, 2384, 107, 2474, 2283, 1602, 2591, 1341, 613, 1755, 2604, 3057, 3335, 2142, 1237, 512, 1672, 64, 511, 3311, 1820, 247, 3167, 594, 416, 2645, 843, 498, 2832, 2037, 3334, 3051, 1611, 1110, 2994, 2902, 839, 2245, 1325, 1684, 192, 983, 715, 2436, 2965, 2563, 441, 1201, 239, 1950, 432, 2851, 1054, 1028, 707, 2564, 1832, 1098, 2663, 2305, 766, 2027, 1239, 1006, 2848, 1745, 720, 978, 1439, 1596, 2899, 3127, 1839, 2208, 3097, 1073, 2968, 1298, 847, 2849, 1514, 261, 1917, 2828, 1920, 2694, 1658, 1458, 2608, 1324, 3124, 3286, 2465, 1982, 417, 311, 593, 803, 1842, 1543, 943, 1250, 719, 2814, 3357, 2169, 1101, 3340, 265, 356, 1769, 860, 2784, 134, 126, 1722, 385, 2727, 819, 905, 2478, 3192, 1136, 1467, 2377, 444, 2617, 2537, 3054, 917, 1412, 1696, 1423, 2095, 1326, 1826, 2052, 1938, 2670, 170, 1721, 955, 2576, 1796, 2417, 327, 1334, 575, 1104, 100, 2124, 2592, 698, 695, 708, 2447, 2012, 2511, 2514, 1, 2408, 1413, 2900, 900, 1702, 566, 2306, 1994, 1349, 2569, 1801, 637, 2580, 2494, 1824, 2890, 2002, 580, 406, 760, 3151, 319, 507, 227, 2248, 3028, 1176, 2010, 885, 2705, 2853, 3074, 1729, 630, 962, 2667, 1278, 3059, 581, 998, 1039, 2635, 2973, 3326, 841, 495, 1774, 2344, 614, 472, 1451, 2703, 2688, 1710, 3295, 2162, 3218, 1988, 2519, 1414, 2168, 919, 825, 2875, 2487, 320, 2295, 241, 1620, 3232, 1004, 1428, 995, 2587, 1194, 2847, 1627, 3115, 2425, 2997, 809, 2627, 3281, 1847, 2669, 29, 2928, 2795, 2345, 1909, 1137, 1540, 2850, 1321, 2115, 2779, 185, 2589, 703, 1752, 443, 1987, 462, 3038, 3123, 295, 951, 2527, 2086, 1480, 1260, 87, 2949, 1914, 1536, 1083, 2244, 2531, 2934, 1792, 3012, 1234, 321, 42, 1386, 2518, 1821, 2867, 219, 169, 63, 579, 2980, 2854, 2435, 1876, 1535, 2395, 3047, 1548, 86, 723, 2600, 67, 700, 2472, 1522, 461, 348, 58, 337, 2640, 1992, 2233, 133, 2967, 1773, 687, 945, 1776, 2219, 2983, 293, 3374, 1805, 1164, 2686, 827, 11, 2894, 2872, 2396, 867, 2429, 3005, 91, 711, 1904, 3083, 1060, 3135, 347, 2087, 2030, 361, 2423, 790, 2556, 1532, 706, 870, 2835, 1923, 2043, 2047, 2601, 2692, 1575, 474, 51, 3230, 1000, 753, 3336, 2359, 1161, 1642, 1963, 2654, 823, 284, 3039, 207, 1861, 2427, 233, 2737, 2338, 1441, 535, 1793, 2181, 2941, 98, 97, 2160, 2221, 653, 1113, 1740, 3223, 1528, 618, 224, 2761, 178, 81, 1399, 1494, 595, 2922, 2159, 1937, 3314, 3185, 1899, 2486, 2315, 2455, 1693, 1958, 891, 1294, 1313, 3035, 1604, 1018, 2198, 390, 785, 465, 405, 2871, 738, 1430, 2371, 3343, 206, 292, 3254, 2555, 453, 1518, 2837, 529, 542, 1390, 3215, 2406, 3027, 1639, 1741, 349, 518, 3159, 2774, 1090, 1146, 2148, 2623, 1217, 3126, 2574, 43, 148, 1231, 2300, 1863, 2735, 2277, 2459, 1931, 3187, 1314, 2789, 615, 3222, 1023, 1780, 1969, 2000, 454, 2098, 1779, 1030, 483, 2647, 1220, 2490, 2720, 2856, 2798, 1209, 554, 1482, 2263, 117, 2227, 3325, 2424, 2110, 1306, 2182, 285, 1597, 772, 2801, 1527, 2231, 1757, 1856, 1388, 3348, 2276, 2542, 678, 2226, 1001, 2381, 1631, 1394, 2443, 2326, 1479, 909, 2257, 616, 2412, 980, 2289, 2054, 24, 2652, 252, 367, 45, 2201, 2559, 608, 3096, 2759, 2702, 38, 1736, 1389, 628, 142, 3114, 1788, 2947, 559, 2109, 2743, 3153, 2026, 2987, 787, 1024, 1853, 1896, 1222, 1706, 2036, 679, 1135, 1633, 553, 2092, 363, 2018, 1804, 3284, 1130, 1347, 1530, 3323, 2963, 1382, 3329, 643, 2284, 2067, 489, 1926, 1606, 1327, 3118, 65, 2452, 3236, 697, 555, 3076, 3157, 2846, 411, 857, 530, 3345, 53, 2906, 3350, 908, 1905, 1738, 854, 1213, 966, 2827, 2463]

==> lih-631-sot-c-o3-1.out <==
[1013, 1285, 1705, 3300, 2001, 161, 691, 3073, 932, 3062, 1514, 2751, 1743, 1728, 500, 2572, 1398, 1617, 680, 1448, 42, 2774, 2162, 209, 413, 2490, 1608, 2588, 847, 2923, 1816, 2968, 1917, 1037, 2060, 2729, 108, 1065, 3374, 1504, 174, 1856, 2673, 3141, 1467, 2325, 295, 1832, 883, 437, 3288, 2378, 2409, 851, 187, 1321, 1799, 1839, 875, 3331, 962, 947, 99, 2443, 901, 0, 311, 2944, 1190, 182, 666, 1503, 1865, 2212, 719, 2577, 3299, 1020, 2337, 693, 1400, 1111, 1560, 499, 2450, 1096, 410, 2542, 2282, 871, 3085, 1064, 2695, 2013, 1779, 1822, 3185, 3076, 2708, 2138, 584, 1861, 1303, 593, 3074, 788, 1627, 556, 1482, 1713, 2327, 685, 2437, 2631, 1607, 597, 1819, 1310, 1760, 2165, 2148, 3372, 1457, 717, 771, 1239, 2385, 2597, 2509, 289, 1598, 1070, 2599, 2410, 2494, 1912, 3131, 155, 919, 1230, 3039, 2765, 616, 496, 1217, 2025, 300, 1387, 2318, 848, 2374, 3165, 1869, 3, 1171, 1469, 1216, 102, 148, 265, 2877, 1203, 2659, 2479, 1266, 1672, 3143, 1794, 224, 1325, 3188, 1845, 3099, 291, 1809, 2613, 12, 151, 3287, 1562, 2407, 2536, 1727, 1332, 1926, 970, 3234, 1316, 112, 782, 1908, 2976, 1410, 485, 968, 475, 2362, 477, 278, 1792, 2939, 3118, 1226, 251, 2595, 1762, 2131, 1538, 2772, 118, 2571, 2005, 1038, 1802, 458, 1275, 2693, 544, 462, 78, 1878, 1983, 325, 3110, 1610, 45, 2741, 1691, 1126, 2842, 512, 2819, 2270, 1683, 3343, 2647, 72, 3105, 2523, 3278, 1524, 640, 2389, 1971, 2680, 77, 2521, 1961, 2652, 762, 2956, 1350, 2977, 2664, 125, 3183, 545, 2903, 1905, 525, 1789, 3226, 2089, 2566, 2064, 262, 1097, 1236, 1660, 3137, 2366, 998, 1694, 1369, 1588, 894, 3020, 1273, 1045, 750, 2678, 1996, 15, 2430, 940, 3078, 3114, 3249, 3111, 1556, 690, 3220, 728, 633, 461, 157, 158, 355, 874, 2627, 2893, 2302, 2548, 1557, 612, 2937, 1167, 2075, 1466, 126, 189, 931, 67, 1135, 337, 249, 3115, 583, 205, 2466, 1882, 1095, 712, 3028, 3325, 930, 2294, 1689, 820, 2552, 577, 2959, 2828, 2485, 776, 2720, 1959, 963, 1614, 3229, 2420, 2046, 2797, 3080, 2628, 535, 1637, 687, 1716, 176, 2563, 2795, 2732, 366, 378, 1090, 411, 3060, 383, 2469, 452, 2608, 1253, 2752, 2363, 1160, 434, 2310, 1628, 2143, 707, 2913, 2037, 3265, 2244, 2609, 1657, 1067, 3101, 569, 695, 2864, 3313, 1100, 1329, 3048, 639, 934, 859, 1855, 2973, 147, 1985, 1224, 7, 2931, 2653, 3125, 2032, 3071, 2241, 1349, 2871, 2384, 1757, 2830, 1663, 1928, 1250, 3271, 1063, 2229, 528, 1863, 775, 876, 829, 195, 1237, 1034, 207, 1489, 1291, 841, 363, 823, 2114, 1498, 2236, 1654, 2141, 2674, 1616, 1623, 331, 304, 534, 2785, 2097, 2173, 1302, 1793, 119, 3348, 2299, 558, 2537, 2934, 1311, 519, 1002, 2053, 2109, 2837, 3147, 324, 2852, 1172, 1071, 2319, 1069, 3107, 453, 2215, 3164, 1326, 716, 286, 886, 2857, 2995, 3246, 3350, 1133, 604, 2076, 3176, 250, 1115, 1315, 334, 2511, 2655, 1730, 506, 277, 2476, 1005, 2929, 2908, 3019, 527, 1773, 1297, 2166, 3123, 1351, 88, 3036, 2573, 579, 1889, 677, 2196, 2574, 2694, 1944, 1112, 164, 1144, 3240, 592, 574, 2812, 2992, 1492, 2406, 1931, 2579, 303, 1058, 3208, 2226, 2256, 2338, 2390, 3238, 2066, 1525, 2904, 3236, 1104, 1054, 460, 238, 1711, 386, 3338, 994, 3095, 2501, 298, 3203, 1245, 3139, 991, 2641, 2346, 2755, 3033, 872, 424, 831, 1166, 3052, 84, 3305, 160, 23, 3317, 454, 1703, 2447, 2688, 2027, 711, 2405, 1287, 1848, 1198, 2067, 1445, 2489, 2408, 3024, 484, 2727, 1404, 1244, 2222, 2380, 356, 202, 3339, 3341, 2703, 2316, 1975, 813, 1899, 1539, 1177, 128, 1676, 2423, 1475, 2958, 1225, 824, 297, 2614, 392, 2314, 252, 2057, 379, 194, 317, 1073, 464, 1585, 1159, 1358, 2481, 1570, 1709, 2343, 989, 1945, 217, 571, 1827, 2990, 1847, 279, 1717, 275, 573, 2130, 870, 795, 503, 2265, 1042, 1884, 936, 478, 629, 1442, 1851, 2102, 1333, 912, 1823, 1748, 2843, 1668, 2279, 1665, 3158, 1963, 3225, 2957, 2342, 1669, 3206, 2400, 1142, 3168, 3159, 904, 1785, 2105, 2593, 979, 80, 1564, 211, 3245, 2824, 689, 281, 891, 1550, 1942, 1690, 3260, 917, 827, 2026, 2477, 365, 2023, 1782, 884, 1973, 1105, 2706, 796, 784, 1600, 2702, 1838, 2475, 2009, 228, 1943, 1857, 2059, 1858, 341, 2950, 1914, 2497, 1511, 1801, 3049, 1844, 349, 1729, 3205, 2997, 914, 1233, 2095, 1934, 2503, 1068, 610, 2964, 2275, 2554, 132, 2308, 491, 103, 1123, 2759, 1830, 2982, 1232, 1429, 734, 438, 2087, 431, 2767, 1542, 1804, 801, 2970, 1767, 3351, 2355, 2891, 683, 2232, 2966, 942, 1389, 1913, 2630, 2805, 2301, 2836, 3086, 1798, 1206, 839, 8, 2953, 564, 2851, 204, 1231, 2927, 2411, 757, 467, 302, 3089, 2728, 1742, 3136, 1368, 1879, 1883, 647, 2015, 822, 3242, 2742, 907, 727, 2733, 2126, 2069, 1414, 3151, 2163, 3070, 2834, 663, 565, 3276, 3012, 833, 1516, 2916, 3362, 3254, 678, 1280, 1497, 855, 1567, 3112, 1137, 1813, 1205, 623, 2783, 635, 780, 1197, 515, 1506, 2832, 2807, 2762, 2034, 548, 116, 1786, 2425, 608, 2754, 1477, 1047, 1933, 488, 181, 982, 1744, 1513, 457, 2123, 131, 156, 141, 2570, 3149, 1877, 2396, 1080, 3050, 2606, 104, 765, 601, 539, 2558, 2234, 398, 944, 3294, 299, 2160, 247, 3173, 2080, 2452, 738, 1772, 2170, 2200, 846, 627, 3356, 2710, 954, 1180, 628, 842, 911, 2047, 828, 1953, 196, 177, 1132, 3002, 3329, 2637, 1243, 136, 2839, 1417, 1969, 2909, 1040, 305, 3291, 1131, 373, 2192, 570, 2545, 2174, 2103, 1606, 1993, 664, 3023, 743, 3192, 110, 220, 2169, 951, 1459, 2626, 1871, 1484, 1377, 2713, 497, 2453, 1305, 1220, 3349, 162, 809, 1980, 1958, 2092, 1003, 129, 3202, 89, 48, 2667, 1758, 2011, 1962, 372, 777, 2669, 1605, 2869, 354, 941, 430, 810, 3275, 937, 3344, 388, 2429, 656, 985, 1840, 2801, 2624, 1138, 1247, 3199, 58, 2441, 588, 1535, 1739, 2006, 606, 1118, 1308, 1301, 2488, 3144, 2793, 791, 2262, 2486, 2, 2863, 699, 2193, 1120, 1228, 2749, 3232, 2379, 447, 684, 996, 2248, 2468, 62, 2182, 1885, 1298, 1820, 3065, 2654, 3031, 679, 694, 2044, 2722, 3223, 2261, 2493, 708, 483, 737, 2849, 3213, 3170, 1546, 2004, 1533, 2585, 3172, 3156, 953, 1632, 1577, 159, 2394, 1589, 1082, 1421, 933, 2439, 2601, 939, 2460, 1549, 474, 2892, 371, 2632, 3212, 270, 2298, 1735, 1841, 2821, 2933, 524, 924, 153, 2856, 1509, 2104, 1277, 697, 1633, 3282, 1010, 1719, 1312, 510, 1352, 2121, 890, 2018, 1987, 621, 2576, 2814, 1148, 2386, 2919, 1967, 1015, 232, 2697, 1023, 2383, 1612, 2991, 1435, 2214, 1261, 2297, 1347, 2928, 2003, 1488, 2030, 3100, 836, 1309, 2617, 1152, 1293, 1553, 1781, 1599, 572, 965, 642, 1338, 2611, 2763, 1955, 1584, 481, 1286, 732, 60, 1512, 1269, 1737, 755, 1281, 964, 2228, 1921, 3063, 2948, 1678, 797, 2190, 2615, 1409, 1596, 1006, 1834, 1257, 2395, 1734, 1380, 3133, 955, 2972, 1932, 81, 3177, 669, 3233, 2178, 3302, 2246, 2101, 3228, 3323, 1267, 1601, 172, 1707, 2096, 1060, 1359, 381, 1052, 27, 439, 634, 2517, 242, 1129, 3055, 5, 1238, 1613, 768, 654, 554, 2313, 71, 1084, 1187, 2176, 899, 412, 1940, 619, 2870, 1227, 1168, 2438, 2457, 1686, 1818, 1408, 906, 94, 85, 2224, 3094, 1290, 3201, 2266, 537, 2642, 3025, 2093, 3135, 2016, 910, 1327, 1536, 1718, 2061, 1960, 1888, 1828, 2458, 2841, 246, 440, 1415, 1182, 1741, 1074, 745, 522, 41, 832, 3307, 385, 2699, 1555, 2496, 729, 533, 3035, 2487, 2815, 2716, 3342, 2172, 1918, 1405, 1354, 905, 1873, 3235, 1520, 2402, 260, 3109, 543, 2358, 347, 1810, 1999, 3354, 2681, 3371, 799, 1650, 2666, 1443, 2391, 2393, 2288, 268, 546, 2854, 436, 2616, 3328, 2567, 3138, 2822, 2876, 959, 2538, 1787, 2620, 3269, 2981, 1085, 1103, 1852, 1251, 971, 3327, 2515, 44, 3175, 2180, 1204, 2840, 3239, 476, 1430, 1765, 3010, 3293, 1378, 967, 1951, 1011, 2924, 2464, 2557, 2541, 1586, 2809, 648, 1165, 3324, 2925, 1494, 264, 1674, 1121, 1675, 3263, 3015, 1323, 3334, 348, 2177, 2388, 2803, 101, 3179, 2344, 2150, 2883, 237, 261, 11, 2736, 2335, 1710, 589, 219, 2886, 1534, 3304, 3152, 786, 3252, 2586, 3092, 2254, 869, 674, 1077, 946, 507, 2074, 923, 2549, 2780, 1479, 2887, 1031, 2676, 596, 3124, 3007, 1919, 1375, 741, 276, 3146, 2734, 547, 811, 1252, 1935, 1625, 2418, 2482, 1817, 2527, 1842, 423, 435, 2564, 1119, 1946, 2553, 406, 2156, 1179, 1425, 1072, 234, 2263, 1645, 993, 1825, 659, 2349, 1411, 2670, 154, 1272, 152, 2392, 1372, 3222, 1214, 1164, 1712, 307, 3005, 1461, 1929, 1181, 1687, 494, 2551, 203, 21, 1715, 1050, 1201, 1788, 3127, 2926, 3191, 2663, 2714, 2623, 922, 2303, 432, 1110, 2139, 1324, 1500, 1039, 1093, 866, 2140, 218, 1403, 1185, 1476, 956, 1022, 2305, 2434, 3250, 1649, 553, 1736, 2753, 2300, 2019, 1202, 1576, 2726, 1183, 1265, 2823, 169, 1974, 2656, 1455, 1890, 2967, 1501, 1747, 1057, 1019, 65, 2787, 2816, 2267, 1200, 1643, 150, 720, 2781, 2446, 2516, 1113, 2592, 455, 3259, 3140, 1209, 749, 3082, 2440, 2636, 3097, 1094, 46, 2712, 622, 82, 961, 2459, 389, 3231, 1193, 1824, 1957, 2932, 1106, 1522, 1339, 3267, 1521, 343, 1991, 2480, 449, 370, 856, 1242, 2498, 2952, 1472, 1199, 2775, 3311, 245, 18, 2194, 3178, 1604, 1043, 73, 2120, 170, 1345, 646, 1030, 2035, 881, 2779, 2508, 330, 2635, 3075, 191, 895, 1545, 1124, 3088, 1029, 369, 2260, 1431, 1438, 2332, 1318, 3345, 2535, 1278, 804, 2580, 1496, 826, 541, 599, 860, 1436, 949, 3121, 1547, 2136, 1156, 3181, 2189, 2454, 2660, 1831, 2758, 1149, 2071, 171, 225, 2195, 1775, 1373, 443, 2264, 1745, 2056, 2495, 2129, 3381, 192, 1805, 1432, 2253, 2596, 2804, 2946, 688, 1145, 230, 2465, 3224, 2724, 253, 2894, 2818, 3102, 3306, 778, 2353, 492, 257, 1862, 1076, 1738, 328, 1796, 1591, 645, 1495, 34, 1320, 76, 1731, 3068, 2661, 109, 248, 3026, 2800, 1527, 3006, 2731, 816, 703, 864, 117, 759, 1016, 1218, 1012, 429, 472, 988, 1000, 2147, 3134, 834, 1033, 673, 2257, 3258, 280, 3309, 2286, 526, 2986, 600, 1695, 830, 2239, 2183, 3243, 740, 2311, 266, 2463, 3315, 2155, 301, 1114, 2284, 2247, 2099, 2382, 2743, 282, 3195, 1620, 792, 3353, 1766, 1386, 239, 1655, 2835, 321, 2085, 3352, 2293, 1307, 1603, 3072, 2017, 706, 3014, 676, 868, 3166, 1696, 2436, 2431, 1594, 2539, 2461, 2073, 2084, 3054, 2560, 56, 51, 2347, 1263, 1864, 1229, 2369, 1163, 760, 1162, 1579, 2672, 1374, 361, 2738, 667, 2100, 75, 582, 2206, 2470, 2954, 2348, 1559, 3214, 1507, 611, 1853, 896, 2691, 2285, 1470, 3364, 2330, 862, 1211, 2328, 1866, 2963, 2473, 3126, 1938, 1379, 2199, 1602, 773, 1258, 1636, 427, 2231, 2202, 1843, 296, 516, 2897, 2467, 2514, 2133, 201, 166, 902, 206, 1004, 2998, 1066, 1207, 3207, 269, 2881, 2010, 2784, 783, 2435, 2621, 448, 974, 1573, 1465, 3297, 1784, 1021, 1749, 3030, 200, 2289, 316, 3155, 1313, 665, 293, 605, 91, 2451, 2888, 2372, 2901, 609, 2930, 1587, 2522, 1304, 2471, 1376, 3189, 731, 1580, 2082, 1343, 3373, 3034, 551, 563, 1401, 2831, 1595, 1248, 1518, 1764, 1901, 2879, 3273, 1666, 2235, 698, 2036, 2844, 3051, 2625, 843, 722, 821, 199, 50, 3283, 1481, 1128, 35, 2352, 185, 794, 1756, 1330, 704, 3087, 322, 1906, 2365, 319, 1806, 3333, 1733, 1044, 2171, 1814, 144, 1723, 747, 1966, 1078, 2510, 256, 3001, 133, 2368, 3303, 79, 2719, 2350, 3098, 2575, 1127, 2364, 179, 2902, 1615, 1208, 3357, 327, 1872, 123, 1041, 1629, 1157, 2198, 2252, 793, 1471, 660, 2502, 313, 1299, 710, 928, 3272, 2690, 486, 3266, 1382, 2978, 518, 2668, 403, 1390, 2357, 1673, 1876, 2598, 212, 2243, 163, 9, 3219, 339, 2531, 668, 2238, 214, 879, 1661, 143, 770, 37, 377, 818, 2251, 367, 308, 338, 1984, 1574, 428, 769, 657, 3067, 1468, 562, 2657, 3000, 1895, 2290, 92, 536, 1427, 2191, 2905, 134, 2790, 1441, 3268, 1752, 1997, 1697, 888, 1976, 568, 1769, 2225, 653, 1234, 2245, 2524, 2907, 374, 3043, 812, 992, 3270, 3064, 70, 3041, 2789, 2295, 2361, 344, 960, 1642, 767, 1437, 3289, 3157, 2975, 2875, 825, 1887, 1024, 806, 255, 909, 733, 1462, 2760, 2938, 2735, 1176, 2213, 3119, 626, 186, 3196, 2208, 479, 2334, 3360, 16, 2658, 1365, 3066, 2583, 2376, 216, 853, 2665, 898, 2850, 1342, 1780, 2847, 3053, 1630, 466, 2723, 10, 2914, 6, 1578, 2132, 2414, 1651, 1638, 1053, 3022, 1815, 31, 1979, 1800, 1014, 222, 2756, 1146, 638, 1490, 2862, 1508, 2589, 1797, 2861, 121, 945, 2204, 235, 1904, 1081, 2159, 1896, 2744, 360, 575, 835, 2518, 557, 3044, 774, 180, 2971, 2205, 595, 1849, 1393, 2988, 3027, 2546, 935, 3379, 1364, 2602, 2607, 1982, 3346, 208, 1658, 2890, 2889, 2717, 840, 2525, 1551, 2951, 2878, 877, 3211, 400, 1075, 1829, 2885, 590, 1464, 2922, 3256, 2051, 2484, 487, 312, 2662, 2249, 1530, 918, 1348, 2424, 2701, 2555, 130, 1968, 1648, 925, 1541, 396, 2058, 3040, 1279, 2146, 887, 2761, 1485, 3186, 1, 1646, 409, 1392, 2974, 908, 122, 561, 3042, 1659, 380, 789, 2550, 2324, 1268, 981, 1046, 2645, 2921, 3318, 2640, 1184, 2445, 3184, 2367, 2152, 2561, 2704, 1117, 705, 3363, 68, 560, 1271, 2739, 2179, 32, 1289, 1833, 2868, 2370, 463, 696, 641, 999, 2028, 1381, 2416, 2117, 735, 384, 3326, 1282, 1474, 137, 54, 3193, 1692, 2250, 798, 2128, 2107, 2866, 1978, 1027, 2808, 40, 2012, 1346, 3096, 1618, 2218, 2569, 3145, 52, 22, 686, 2962, 977, 1017, 2747, 2911, 2326, 2896, 671, 2045, 1922, 326, 258, 3038, 3274, 2898, 3264, 2955, 2750, 2820, 3122, 3218, 1995, 1480, 1056, 3340, 2940, 2043, 2687, 1254, 259, 1212, 3286, 3117, 736, 800, 1367, 1754, 2504, 2612, 1362, 2483, 929, 1136, 1109, 2999, 2766, 2419, 2969, 314, 920, 969, 2915, 865, 456, 83, 140, 2936, 509, 213, 1714, 3148, 124, 662, 183, 1294, 2323, 1988, 1952, 2124, 591, 3292, 2161, 1685, 2985, 2145, 1986, 3128, 724, 1188, 1644, 857, 926, 2528, 469, 168, 2899, 2039, 2432, 976, 2685, 2403, 2859, 2811, 1870, 142, 1450, 2799, 566, 359, 1420, 1770, 1452, 913, 915, 882, 442, 1460, 1893, 418, 2312, 2433, 530, 2119, 294, 1025, 395, 2340, 1186, 852, 702, 3090, 2185, 1235, 1141, 2987, 210, 38, 2746, 3129, 1667, 552, 3253, 2845, 3161, 254, 1771, 3377, 2829, 2639, 1083, 14, 2041, 2404, 74, 335, 1768, 858, 3241, 2077, 184, 1860, 2895, 351, 3319, 2945, 1008, 624, 1706, 1846, 480, 1213, 2826, 2618, 2157, 3280, 2853, 2711, 1543, 1276, 1808, 1049, 2705, 346, 2149, 1930, 1682, 837, 3171, 1523, 3167, 498, 3174, 1656, 1994, 2707, 2961, 1370, 586, 107, 2813, 1416, 2643, 2604, 2500, 1360, 1449, 3045, 451, 17, 754, 643, 751, 3281, 1363, 1048, 1331, 2354, 2855, 3182, 3257, 1759, 3277, 598, 419, 2619, 2321, 1925, 514, 3104, 1671, 3204, 987, 2091, 340, 1903, 2679, 1515, 2207, 1399, 3011, 1948, 2686, 1892, 267, 2543, 3359, 376, 1561, 2721, 2696, 1981, 2462, 2906, 393, 3370, 1296, 618, 2917, 2287, 2223, 1433, 149, 3308, 892, 1679, 2106, 1652, 1434, 644, 2216, 3103, 318, 957, 602, 2472, 2827, 1897, 1088, 1544, 287, 1631, 966, 3113, 3069, 613, 3330, 1337, 1915, 3081, 650, 227, 2063, 1992, 927, 3301, 2397, 845, 1270, 2565, 2838, 1701, 43, 1635, 978, 2644, 2649, 3296, 1722, 1593, 938, 1406, 342, 3093, 394, 3298, 358, 1941, 2021, 1300, 2590, 1554, 36, 2794, 1260, 2651, 1444, 3332, 511, 1700, 625, 867, 1989, 785, 748, 1170, 1949, 2499, 1529, 617, 3091, 630, 1028, 2098, 29, 1537, 1776, 808, 2594, 2715, 2137, 1284, 819, 90, 2737, 581, 310, 2336, 521, 878, 3335, 1446, 49, 1453, 2533, 943, 3230, 382, 2943, 1909, 1344, 226, 3162, 1924, 1699, 721, 1859, 849, 2491, 135, 1447, 2600, 838, 1262, 1803, 145, 2960, 1891, 1956, 1502, 538, 2296, 670, 2276, 1563, 2556, 1099, 2116, 2562, 3244, 290, 66, 523, 2031, 2776, 489, 2568, 885, 742, 3314, 3009, 2773, 1223, 1867, 2070, 2860, 2478, 1256, 2455, 2910, 493, 61, 2884, 2748, 2050, 2413, 1493, 1900, 223, 2428, 2757, 718, 1677, 3018, 1936, 700, 3221, 1174, 95, 333, 2912, 2984, 603, 243, 1395, 540, 111, 508, 3336, 1255, 87, 2865, 3037, 402, 3337, 1812, 1122, 468, 2610, 2283, 25, 190, 1153, 2530, 3378, 55, 390, 1634, 215, 531, 1483, 167, 2086, 100, 4, 3365, 1396, 1383, 739, 1653, 3120, 817, 2505, 958, 433, 2786, 1548, 1032, 1388, 3216, 1091, 2271, 1724, 236, 197, 309, 3310, 3017, 2304, 2770, 1125, 1837, 1140, 1397, 764, 1778, 594, 3279, 1196, 2778, 2341, 2127, 2941, 2591, 1880, 1751, 2142, 3046, 2065, 709, 2874, 28, 1463, 1175, 2272, 2237, 459, 2578, 1681, 391, 2846, 3003, 3367, 272, 2692, 193, 1134, 2769, 2351, 2825, 3106, 1274, 652, 2291, 2412, 2442, 2532, 2796, 1143, 2492, 2111, 3284, 1473, 3361, 2725, 2650, 761, 1371, 1937, 1319, 3057, 3180, 2258, 2000, 715, 550, 2526, 2587, 2474, 2307, 1499, 2918, 1954, 1424, 636, 3369, 3016, 1750, 1726, 1704, 1335, 1708, 97, 3355, 2078, 2622, 766, 1972, 2242, 1317, 2079, 2559, 2629, 229, 726, 2872, 2512, 30, 986, 1451, 1169, 903, 1087, 315, 2427, 1385, 607, 2062, 1092, 26, 2360, 1292, 2320, 445, 1950, 2519, 2689, 1510, 422, 1517, 3255, 658, 614, 578, 1626, 425, 1575, 2112, 980, 723, 1222, 57, 781, 2088, 2038, 2520, 802, 2634, 1582, 2175, 2683, 3237, 1353, 2188, 2024, 2806, 244, 1777, 1791, 893, 2014, 2947, 2154, 138, 285, 2791, 2002, 972, 752, 2965, 2268, 3210, 1850, 2153, 854, 1478, 2322, 53, 1139, 520, 1158, 1531, 397, 1173, 273, 1753, 1664, 1790, 2983, 2949, 651, 2684, 2007, 1619, 3322, 1418, 3130, 1581, 1688, 1902, 482, 175, 1341, 1102, 1215, 69, 2072, 233, 973, 1874, 1571, 637, 1423, 2449, 661, 844, 271, 59, 2083, 1835, 2994, 1755, 744, 1288, 1192, 2345, 3008, 1241, 173, 2125, 2135, 1456, 3142, 2227, 387, 725, 1611, 1519, 2833, 815, 2209, 2534, 2329, 473, 2221, 501, 1875, 1062, 1898, 1911, 542, 2882, 1195, 2848, 3200, 2398, 2718, 3251, 332, 714, 2942, 1356, 997, 880, 2399, 1977, 1693, 3375, 3004, 2584, 2792, 417, 861, 2292, 1051, 2638, 3079, 1391, 3227, 139, 198, 3083, 320, 2144, 1647, 3153, 274, 1592, 1259, 93, 3132, 2880, 2373, 1055, 283, 64, 2211, 3058, 323, 2377, 2873, 1079, 2771, 1821, 948, 615, 2401, 2029, 2164, 407, 746, 1868, 631, 292, 3366, 114, 20, 995, 1240, 2048, 3261, 2309, 1328, 2605, 2049, 2042, 1454, 284, 357, 1641, 787, 1314, 1540, 3032, 1702, 3116, 1007, 2448, 3084, 2187, 1210, 471, 1355, 3316, 3160, 2217, 221, 2802, 1566, 2184, 2233, 1426, 39, 1089, 2768, 2540, 1807, 2993, 2068, 1101, 416, 1219, 401, 3347, 532, 404, 517, 3198, 450, 2333, 2280, 990, 490, 1458, 2675, 2201, 2867, 803, 1407, 2513, 2197, 1151, 814, 2920, 1334, 105, 399, 2646, 1130, 446, 421, 1947, 2356, 1854, 2115, 975, 1698, 24, 1283, 2220, 2444, 3061, 2186, 2371, 2273, 2989, 1763, 2219, 2426, 288, 3358, 1886, 1178, 1336, 1412, 682, 2415, 1910, 758, 1116, 2671, 2331, 672, 1965, 2764, 692, 559, 1439, 1572, 2417, 33, 863, 2008, 1881, 3187, 3150, 2210, 188, 921, 1552, 414, 1487, 2118, 3108, 1684, 1558, 2817, 2745, 2375, 178, 2339, 1725, 3209, 763, 2730, 1939, 1998, 2810, 1394, 3047, 2633, 2022, 146, 1609, 2996, 3368, 1161, 756, 240, 2544, 649, 444, 1568, 916, 2935, 790, 306, 1001, 1413, 1107, 3290, 1009, 873, 106, 415, 165, 984, 1680, 3262, 2255, 576, 2278, 3169, 127, 1189, 1907, 1026, 1340, 2151, 3021, 1990, 2582, 1366, 1597, 1422, 1528, 2081, 1565, 336, 1150, 1086, 1590, 952, 1569, 753, 98, 375, 807, 2709, 1194, 1622, 2506, 2581, 1894, 2858, 2421, 2168, 352, 983, 3380, 2979, 1624, 3321, 1491, 587, 1761, 2603, 3029, 2422, 2782, 231, 529, 353, 513, 1249, 2317, 441, 2677, 2788, 1018, 1322, 889, 2456, 1061, 1035, 3247, 2158, 2698, 2274, 3059, 1795, 2134, 1920, 113, 1361, 897, 620, 632, 549, 1357, 701, 2740, 900, 495, 3154, 470, 1740, 730, 1670, 115, 655, 502, 368, 3295, 2306, 1720, 2277, 2700, 580, 1505, 2040, 329, 350, 3248, 1440, 86, 1826, 3215, 3312, 3190, 2113, 1583, 1621, 2230, 2203, 420, 1721, 364, 681, 805, 2167, 19, 1154, 405, 2387, 2547, 465, 241, 3013, 2108, 3194, 2052, 1264, 63, 1098, 1221, 1306, 1486, 1108, 120, 1526, 1916, 555, 1155, 362, 1419, 3285, 2054, 2359, 567, 1532, 2529, 675, 3163, 1732, 1059, 2055, 1428, 1147, 1640, 2315, 1746, 13, 2682, 2281, 2020, 1295, 504, 3217, 2240, 408, 1246, 1774, 2110, 345, 2259, 505, 1970, 3376, 2798, 1811, 2648, 1927, 850, 585, 2090, 950, 2033, 1036, 1384, 1402, 713, 1639, 2777, 2181, 47, 1191, 3056, 1662, 96, 1964, 2269, 426, 2122, 1783, 772, 263, 1836, 2900, 3077, 2094, 779, 3197, 2980, 2507, 3320, 2381, 1923]

==> lih-631-sot-c-o4-1.out <==
[2870, 1465, 262, 3217, 2979, 2928, 780, 1356, 1003, 102, 245, 3200, 139, 636, 1595, 480, 2040, 1232, 1809, 3136, 2991, 3368, 2096, 2631, 696, 49, 1250, 2306, 2772, 2799, 1614, 649, 712, 2080, 2798, 2470, 1445, 2443, 1930, 2182, 1914, 1349, 1211, 287, 2375, 1750, 2864, 2135, 2771, 2256, 1717, 1482, 2912, 93, 1622, 1040, 3331, 513, 1396, 1991, 1972, 157, 177, 3103, 463, 1594, 187, 1890, 1036, 709, 171, 53, 311, 1021, 2902, 788, 2601, 1427, 1114, 2244, 1215, 2652, 1650, 2984, 1160, 135, 2028, 2101, 2988, 715, 418, 1797, 2353, 936, 522, 3350, 2686, 3141, 2600, 2237, 3251, 605, 2066, 3357, 109, 903, 3245, 1842, 1637, 1066, 2891, 1034, 904, 3022, 2119, 818, 3195, 2617, 2762, 614, 3279, 2992, 1044, 1100, 501, 943, 2151, 242, 1346, 148, 2186, 89, 1988, 2907, 916, 1195, 1709, 730, 2723, 3269, 1975, 2125, 1904, 2597, 2704, 520, 3197, 2319, 751, 1030, 2102, 3292, 1826, 3095, 2065, 1794, 1439, 3155, 951, 2925, 2190, 2848, 2852, 193, 1704, 1339, 1974, 2727, 1665, 1807, 2725, 2061, 1686, 1499, 2975, 2632, 3222, 1491, 834, 1792, 1273, 1932, 3033, 547, 783, 964, 2004, 1177, 1597, 3161, 1118, 2885, 358, 241, 3274, 1808, 1769, 725, 3315, 2204, 2697, 404, 488, 1577, 2651, 2909, 1912, 1716, 1713, 2297, 2257, 2714, 2063, 196, 1525, 141, 2382, 3328, 1921, 1419, 3138, 686, 1481, 150, 778, 1804, 1783, 70, 2363, 3102, 731, 2291, 3182, 2172, 1787, 3360, 660, 866, 1778, 1129, 3139, 1877, 2253, 1051, 1217, 1132, 842, 1457, 1743, 1611, 1181, 2787, 2888, 1618, 523, 983, 1104, 2279, 3205, 3322, 2805, 2614, 944, 1061, 945, 3340, 2894, 160, 1793, 1410, 1169, 2247, 2328, 1585, 728, 571, 46, 1331, 1117, 3106, 2506, 86, 1490, 1293, 2385, 1883, 3343, 2606, 292, 2576, 2064, 1184, 1239, 2840, 3015, 1492, 641, 1897, 1108, 3143, 250, 2446, 2993, 347, 2268, 248, 3187, 3371, 516, 3291, 462, 3253, 25, 618, 1461, 2478, 661, 869, 1196, 413, 2959, 360, 2486, 578, 62, 2929, 2947, 1166, 981, 2712, 3258, 2985, 1948, 2620, 1638, 3285, 3026, 339, 1198, 1583, 433, 2250, 1448, 228, 3344, 2931, 1191, 2726, 2295, 2453, 1558, 1941, 1844, 1376, 534, 2911, 2915, 168, 1994, 2206, 777, 2983, 1968, 3254, 24, 379, 3234, 952, 1960, 2830, 2017, 1986, 272, 1398, 1075, 722, 2278, 1162, 2184, 1715, 2583, 1691, 1212, 772, 860, 2740, 66, 1241, 3207, 521, 2656, 3304, 1453, 473, 651, 579, 504, 645, 1315, 2960, 1828, 237, 2916, 2758, 972, 1630, 3, 3099, 260, 3087, 1438, 3006, 865, 2729, 1513, 2277, 1882, 2833, 2640, 2937, 2996, 569, 1168, 1956, 370, 2767, 697, 3014, 958, 505, 2093, 2713, 2967, 3029, 1824, 708, 667, 1569, 1179, 2493, 330, 1213, 587, 1555, 1656, 2831, 204, 181, 3158, 81, 39, 253, 2349, 1495, 1286, 757, 1765, 1754, 3184, 1107, 2793, 1406, 2814, 1925, 2681, 2213, 572, 3185, 573, 3283, 598, 2610, 1967, 439, 1099, 1537, 1869, 1450, 1888, 3225, 2754, 2538, 100, 314, 2541, 1681, 1813, 2901, 1570, 1847, 1185, 864, 1796, 2518, 371, 91, 3318, 1578, 2854, 870, 443, 2209, 341, 3259, 3338, 606, 1605, 1854, 1879, 1894, 3280, 295, 1990, 64, 1090, 1510, 1563, 2003, 1675, 1520, 2158, 962, 1317, 840, 2834, 3306, 619, 1683, 1832, 12, 2827, 1470, 690, 3298, 1466, 3235, 1050, 298, 216, 234, 2594, 2185, 2043, 2523, 2312, 1694, 1872, 2187, 724, 1740, 2752, 1567, 1058, 683, 442, 3377, 2641, 640, 1812, 2562, 1541, 82, 461, 297, 3232, 1126, 1304, 2355, 313, 749, 2796, 2536, 542, 1057, 2360, 1682, 2629, 897, 1756, 1048, 1579, 582, 2490, 3229, 1199, 2774, 2113, 316, 588, 3316, 2599, 2720, 430, 624, 2462, 2103, 820, 687, 3278, 1009, 110, 2345, 837, 1105, 1323, 494, 1746, 2473, 3325, 1263, 2124, 2673, 2939, 2115, 434, 411, 239, 2434, 2129, 1841, 1870, 240, 1024, 482, 2271, 490, 386, 608, 2954, 1080, 57, 2561, 2825, 2822, 559, 2682, 1229, 3075, 1473, 1275, 191, 41, 1071, 2437, 3284, 2943, 3025, 363, 467, 850, 543, 2163, 2374, 1403, 2769, 1123, 3071, 752, 1843, 1266, 3067, 1153, 218, 1308, 2339, 984, 61, 1582, 1369, 3174, 276, 166, 2162, 2780, 1290, 2174, 2298, 3282, 3019, 790, 555, 1621, 2519, 2977, 415, 1606, 3354, 544, 3058, 176, 2845, 3104, 3312, 2963, 290, 1542, 997, 2173, 947, 484, 2254, 7, 648, 2333, 3231, 1183, 1098, 787, 2710, 1155, 2364, 1205, 564, 2320, 2181, 3314, 1434, 2501, 452, 2970, 1156, 437, 1068, 1874, 353, 1320, 333, 1749, 2609, 2708, 1772, 594, 3171, 2002, 878, 603, 1284, 2147, 1759, 278, 979, 3198, 2481, 2457, 3168, 391, 393, 970, 1312, 3073, 1381, 1748, 1474, 3257, 3190, 3263, 1628, 1501, 1301, 1016, 2012, 581, 207, 2480, 2272, 293, 3017, 826, 797, 3237, 2628, 1161, 2018, 33, 1966, 2705, 2354, 3116, 2072, 1706, 21, 1189, 1658, 1340, 2887, 286, 2731, 2948, 679, 2551, 1903, 658, 2709, 3178, 1399, 2951, 2683, 420, 2516, 3361, 1561, 2751, 956, 3089, 3348, 3339, 1596, 1955, 3127, 991, 1283, 225, 1836, 1609, 2130, 451, 765, 2550, 1112, 2940, 3003, 1588, 1151, 2358, 364, 2142, 264, 1545, 2873, 1260, 2054, 634, 3309, 2373, 224, 158, 2879, 2672, 2776, 3079, 1063, 1409, 2971, 3082, 1223, 993, 2950, 856, 3144, 2913, 1444, 2553, 2857, 2378, 939, 3045, 99, 836, 2266, 3149, 2120, 2118, 828, 2998, 628, 3290, 2347, 1575, 1653, 663, 841, 3083, 3188, 2170, 3296, 3370, 3183, 1556, 1858, 525, 2449, 1091, 2596, 2677, 857, 517, 2322, 829, 405, 2200, 2370, 1026, 3327, 2340, 1732, 321, 1571, 3050, 16, 1328, 781, 1871, 1859, 877, 63, 637, 1899, 1672, 3256, 2127, 1458, 79, 3070, 3160, 976, 406, 2359, 3260, 2842, 1025, 879, 3084, 273, 710, 1742, 1484, 2849, 426, 1359, 3230, 2338, 1220, 2724, 795, 384, 2171, 456, 397, 1909, 2694, 940, 1976, 2492, 1138, 1876, 2376, 898, 2069, 2441, 3173, 1209, 2905, 859, 2397, 3248, 88, 2477, 1625, 3242, 1863, 647, 3135, 713, 50, 1295, 1271, 258, 2886, 1443, 2208, 919, 3081, 1236, 436, 2140, 279, 2049, 2469, 1180, 2770, 1581, 2616, 3308, 510, 2304, 883, 483, 2168, 1414, 631, 2593, 1109, 2052, 2448, 2420, 3275, 3295, 277, 796, 303, 1128, 27, 685, 1489, 2299, 2335, 1246, 539, 1367, 2424, 529, 2766, 2918, 2942, 2936, 324, 604, 392, 2508, 1134, 910, 2527, 1599, 1549, 118, 1360, 851, 1020, 1249, 1958, 625, 1961, 812, 1798, 429, 1602, 2956, 1918, 1234, 2389, 466, 2532, 3007, 1547, 2426, 87, 1268, 3146, 1325, 211, 1041, 2144, 2841, 2521, 1586, 1560, 664, 3363, 824, 1261, 454, 2264, 2137, 2430, 3342, 3039, 1901, 2899, 3101, 319, 854, 717, 3341, 173, 2346, 740, 2552, 1147, 1959, 1302, 1281, 1353, 1573, 2068, 2853, 1737, 1860, 3001, 1608, 524, 2285, 375, 2343, 3250, 3164, 538, 1267, 1192, 3208, 973, 902, 1690, 2344, 655, 104, 315, 2088, 2105, 3326, 209, 1421, 2658, 2567, 2380, 2764, 328, 1352, 2029, 1433, 2141, 1572, 2403, 2027, 2136, 251, 754, 3049, 2388, 1738, 137, 1980, 3020, 1557, 2807, 2222, 3113, 786, 3329, 55, 98, 2520, 1143, 2999, 1152, 2309, 1049, 2868, 568, 2592, 154, 1736, 2422, 2034, 2969, 726, 665, 402, 2342, 1512, 140, 1654, 885, 689, 1313, 1627, 2311, 486, 988, 1852, 1158, 345, 340, 80, 698, 1032, 2745, 3059, 1047, 500, 3036, 2301, 2491, 3131, 1082, 2270, 680, 1095, 967, 1480, 1125, 1004, 3030, 2439, 739, 256, 2660, 1074, 533, 3114, 1648, 2867, 3337, 1027, 1368, 3216, 3142, 2755, 845, 1269, 1939, 1096, 274, 3313, 774, 1424, 208, 143, 2742, 2336, 959, 528, 1598, 1190, 369, 1468, 255, 2108, 2535, 22, 3121, 985, 399, 3299, 2227, 2786, 969, 2693, 835, 2289, 2921, 325, 736, 348, 2611, 764, 75, 126, 1758, 2499, 1079, 421, 2699, 2741, 3086, 1122, 2702, 1248, 2667, 2316, 3044, 2734, 219, 1963, 2570, 59, 1800, 332, 1417, 1785, 1610, 1053, 602, 576, 1319, 1855, 2522, 362, 894, 337, 1616, 2138, 1088, 2048, 3163, 3093, 2722, 1265, 2099, 3126, 1262, 1386, 729, 2844, 2302, 2249, 674, 1366, 453, 2573, 2290, 2078, 2198, 1857, 1776, 1530, 627, 1329, 2274, 2438, 1412, 1065, 2166, 827, 1816, 455, 1423, 398, 1864, 2803, 1853, 2217, 1720, 2263, 3008, 617, 229, 38, 1253, 2393, 1459, 1170, 2476, 252, 1430, 54, 2433, 1388, 2396, 1619, 1464, 2465, 1247, 1680, 26, 275, 2013, 3189, 1043, 285, 2146, 127, 1981, 3068, 1426, 1442, 1476, 448, 268, 1936, 1218, 2039, 512, 2413, 2958, 2579, 1059, 3271, 2228, 3157, 848, 2736, 3239, 2775, 2653, 779, 2500, 2292, 763, 1243, 3252, 37, 948, 2192, 3374, 3335, 2851, 425, 507, 1240, 123, 1539, 2381, 2790, 776, 1345, 2739, 1343, 1811, 1761, 2178, 2978, 863, 2598, 1806, 2920, 1878, 2934, 105, 476, 3351, 2733, 1700, 3218, 1916, 2859, 301, 732, 650, 445, 3305, 194, 112, 3220, 1970, 2116, 1391, 3119, 3021, 3090, 1640, 3367, 1952, 2111, 32, 3005, 1601, 3267, 1361, 639, 3051, 3352, 458, 1677, 3214, 1370, 2824, 2917, 942, 2210, 374, 2026, 503, 344, 2509, 3376, 2084, 1803, 2240, 138, 1285, 546, 1233, 3165, 3288, 377, 2756, 3128, 2494, 294, 2927, 270, 2020, 1072, 3301, 3000, 342, 1094, 2411, 1574, 243, 789, 172, 737, 1687, 450, 459, 1623, 2819, 2906, 230, 2313, 1528, 283, 1208, 1951, 1667, 2884, 1045, 502, 1613, 2569, 1679, 2202, 489, 2246, 1711, 493, 226, 1454, 889, 1087, 620, 1487, 2935, 2432, 349, 535, 492, 2815, 1668, 1137, 2207, 2014, 2128, 1362, 632, 2097, 590, 1008, 1924, 1835, 2475, 2024, 1979, 263, 575, 179, 2177, 2618, 2691, 2644, 977, 1790, 2684, 800, 2669, 2036, 2973, 167, 2621, 1225, 630, 1949, 296, 924, 1422, 2224, 802, 721, 1012, 2945, 662, 744, 1479, 1463, 801, 3236, 2412, 2016, 2414, 2696, 1905, 1729, 561, 2700, 2847, 784, 659, 1617, 2314, 957, 2133, 950, 2233, 2193, 1532, 612, 792, 506, 978, 1411, 182, 1923, 2779, 1311, 808, 2238, 2986, 2482, 1486, 1600, 654, 106, 3223, 2149, 2219, 1862, 1395, 607, 2460, 853, 1576, 928, 3034, 2037, 3013, 1186, 2690, 1712, 2041, 583, 1173, 282, 1684, 1902, 1089, 601, 368, 1631, 3380, 1760, 2648, 3055, 2006, 1839, 3372, 2835, 3336, 1745, 2300, 2869, 385, 932, 761, 1022, 1867, 3132, 2676, 3181, 3320, 1973, 1280, 935, 1073, 108, 1964, 3210, 3356, 610, 1305, 2759, 69, 1120, 2296, 2910, 145, 400, 670, 2179, 2976, 2259, 1651, 2062, 3057, 2591, 185, 3096, 212, 3172, 2366, 267, 3016, 3111, 2965, 556, 1696, 2892, 2548, 1292, 2707, 1254, 1937, 2459, 2226, 163, 1831, 1891, 2046, 365, 600, 2262, 121, 15, 1929, 2877, 2021, 2379, 2488, 2574, 805, 2400, 2308, 387, 745, 169, 2836, 52, 1784, 146, 1496, 2612, 372, 356, 2966, 2404, 74, 495, 599, 2626, 1845, 2666, 1507, 1085, 2461, 1011, 1167, 1673, 706, 2778, 1906, 428, 1920, 3369, 643, 986, 2294, 999, 1407, 2860, 2972, 931, 1127, 68, 2260, 2332, 2866, 1943, 1907, 1705, 2703, 1993, 1815, 1868, 2738, 2903, 2160, 2588, 3092, 994, 2194, 153, 357, 2442, 3177, 1081, 1296, 1383, 3310, 3212, 2563, 2685, 2143, 1390, 3215, 2419, 336, 197, 762, 2126, 793, 1394, 1354, 3194, 2484, 849, 2662, 1820, 1197, 2544, 2890, 259, 3294, 1042, 1744, 1998, 205, 1472, 2112, 742, 1649, 35, 232, 2180, 2408, 1052, 475, 1326, 1632, 1006, 1562, 1017, 758, 2152, 2035, 3041, 1799, 1318, 1093, 1351, 2350, 1957, 734, 855, 1245, 2515, 2251, 1358, 2383, 2829, 3065, 2661, 567, 1568, 2531, 2218, 1175, 235, 990, 917, 2395, 3062, 1782, 200, 623, 2464, 1259, 1982, 1652, 401, 2231, 2079, 862, 2809, 1322, 367, 2768, 1947, 331, 3117, 1374, 2728, 2763, 2502, 2287, 1347, 798, 1996, 2753, 844, 2169, 3264, 701, 3227, 2033, 886, 540, 499, 2167, 1830, 2735, 2489, 558, 2655, 1330, 2267, 2846, 3311, 1689, 678, 2955, 1227, 1661, 30, 2230, 343, 1538, 2132, 1488, 3148, 1178, 71, 2953, 2145, 3151, 549, 1995, 1817, 130, 2889, 2330, 491, 280, 326, 2076, 2286, 2258, 946, 3346, 2243, 2275, 1722, 2994, 2785, 2558, 2556, 912, 1005, 1861, 281, 1719, 2074, 220, 550, 3064, 1940, 927, 2930, 1299, 48, 2337, 3066, 1077, 3035, 3349, 1054, 814, 1647, 954, 2269, 203, 2323, 2398, 3247, 577, 906, 1373, 1989, 1997, 10, 2514, 1516, 875, 2749, 2436, 3233, 830, 1251, 2431, 2235, 2837, 3266, 831, 1893, 2876, 183, 335, 1018, 389, 3156, 3069, 2000, 1780, 147, 407, 733, 2862, 509, 131, 2372, 2007, 142, 2765, 2150, 2154, 887, 1814, 174, 2989, 2701, 3375, 457, 890, 622, 2838, 2321, 2409, 2089, 1938, 422, 2505, 1768, 178, 2318, 867, 755, 2663, 1428, 1397, 2351, 2406, 164, 629, 1753, 2091, 9, 289, 1848, 1801, 657, 1629, 90, 103, 2282, 1436, 1910, 2428, 2401, 1992, 2820, 551, 892, 1007, 3277, 2566, 215, 2689, 1483, 2781, 677, 2795, 1946, 2513, 2159, 2050, 1258, 2788, 2094, 621, 2015, 2608, 2564, 1103, 1818, 918, 1139, 2429, 2698, 1969, 3319, 760, 2777, 1237, 1400, 2821, 888, 803, 3053, 2236, 310, 2239, 1171, 1655, 2369, 3203, 817, 2324, 1834, 3108, 3219, 1856, 2139, 3056, 1962, 3191, 563, 1342, 3199, 1620, 3011, 871, 2659, 2196, 3100, 2511, 2639, 2914, 759, 43, 861, 327, 2602, 1553, 2603, 695, 3167, 874, 3362, 2122, 2352, 901, 2858, 189, 1111, 3317, 2646, 3186, 261, 1733, 2622, 3270, 2813, 0, 2104, 1405, 3330, 1086, 1913, 705, 2, 2387, 2440, 929, 2861, 2357, 2716, 1441, 469, 2265, 2665, 3074, 1264, 1327, 3124, 3098, 3303, 2334, 746, 893, 899, 1892, 1805, 2447, 2897, 3261, 2747, 688, 589, 1534, 11, 77, 2255, 1985, 2995, 217, 3262, 5, 447, 487, 2524, 3076, 704, 995, 554, 714, 666, 3078, 1771, 440, 2571, 881, 1460, 908, 2823, 2060, 1633, 1274, 1887, 2744, 2623, 1726, 2220, 3179, 1551, 2479, 809, 891, 3118, 2555, 23, 1478, 317, 1471, 2944, 1833, 120, 1294, 596, 19, 1056, 1163, 1451, 2818, 394, 566, 1896, 2148, 1135, 1272, 306, 1477, 2715, 2435, 1935, 673, 1148, 611, 1, 3061, 3276, 13, 2865, 2946, 378, 221, 1552, 526, 161, 1692, 1277, 3047, 2630, 3140, 47, 2463, 2273, 485, 1382, 2874, 2832, 2743, 2605, 2537, 921, 1202, 465, 1641, 1029, 2706, 1721, 1984, 300, 3201, 748, 1194, 2386, 1819, 1102, 691, 2791, 2533, 1502, 846, 1506, 1321, 2164, 1337, 266, 511, 468, 2980, 3192, 2924, 2011, 1802, 144, 132, 1203, 113, 1415, 872, 1046, 816, 699, 3287, 1849, 719, 1965, 2405, 1159, 3147, 519, 2582, 1659, 2633, 1789, 1000, 40, 767, 2856, 2961, 1130, 638, 51, 3043, 1375, 2229, 2427, 718, 2329, 2153, 1336, 1210, 3145, 3169, 1873, 449, 1365, 441, 922, 1522, 3002, 2183, 2792, 1591, 1149, 595, 2098, 1429, 2081, 94, 460, 227, 3130, 2679, 115, 1309, 129, 2650, 45, 2578, 3243, 653, 423, 2526, 231, 1013, 2444, 1389, 107, 1226, 2811, 1546, 1106, 1766, 1727, 1837, 3010, 3272, 2668, 1278, 1741, 2719, 1142, 2542, 1115, 2051, 2557, 2242, 2880, 3162, 1154, 2123, 586, 190, 3154, 656, 1498, 2362, 2642, 823, 2421, 1364, 2075, 1055, 1174, 2804, 3358, 334, 1084, 1505, 1503, 2872, 1121, 2717, 2797, 431, 254, 2496, 67, 2607, 1023, 2761, 1533, 478, 481, 6, 3038, 565, 2117, 2748, 3365, 3300, 2974, 934, 2895, 926, 2850, 165, 383, 3366, 1519, 3063, 998, 2581, 247, 3031, 2871, 975, 2575, 2058, 591, 2189, 1714, 291, 2949, 136, 2783, 1822, 2926, 813, 3080, 1884, 2529, 1554, 288, 1511, 1942, 1452, 570, 1550, 1494, 1164, 1880, 1219, 2326, 1224, 3097, 3042, 159, 271, 2252, 1380, 3129, 938, 2038, 2730, 895, 2197, 1010, 1660, 1531, 2687, 1580, 1282, 1037, 1113, 876, 2107, 3334, 747, 2445, 1288, 2718, 768, 284, 376, 1752, 2199, 2455, 2225, 644, 1603, 222, 2384, 2794, 2932, 180, 192, 514, 1763, 3249, 2474, 2987, 1535, 1255, 3307, 3125, 930, 36, 592, 2095, 2134, 3265, 2032, 329, 896, 128, 1825, 2083, 477, 2554, 2806, 2416, 1885, 3115, 1062, 1187, 409, 84, 2288, 1141, 2528, 1385, 432, 1371, 3037, 2165, 198, 838, 868, 1165, 1176, 1060, 1762, 162, 1402, 2757, 585, 3094, 3091, 416, 1201, 1644, 1889, 244, 676, 3273, 359, 811, 382, 3381, 1307, 613, 2817, 2539, 1757, 2590, 236, 668, 1228, 2031, 2572, 419, 1363, 3209, 1508, 2248, 1124, 1146, 1865, 552, 269, 2317, 2368, 2055, 2110, 3202, 2565, 1384, 794, 496, 852, 821, 2828, 435, 2203, 1500, 1440, 2425, 302, 2276, 1092, 1523, 682, 2452, 2982, 424, 1747, 3378, 3028, 1669, 1279, 1540, 1416, 2092, 1645, 34, 355, 361, 723, 843, 299, 2750, 3321, 1379, 807, 703, 3324, 151, 318, 3088, 188, 2922, 1504, 2371, 1435, 2503, 1069, 1334, 727, 29, 114, 2543, 738, 2498, 609, 1116, 2530, 2952, 470, 1467, 2695, 156, 1276, 246, 1695, 1493, 199, 2839, 2418, 1067, 2568, 2005, 1393, 1767, 2407, 574, 775, 1624, 1270, 2305, 2487, 2394, 3134, 557, 3133, 2485, 28, 1636, 133, 2156, 700, 2070, 3221, 3364, 307, 1222, 1840, 381, 1140, 20, 2402, 989, 1357, 782, 2214, 909, 992, 2221, 1083, 1145, 497, 184, 1344, 56, 2423, 2331, 616, 3153, 396, 2090, 1791, 1723, 1431, 352, 2896, 1447, 320, 2188, 1710, 548, 771, 536, 1663, 2390, 1172, 791, 2812, 753, 1781, 1350, 1590, 3244, 2056, 2549, 1593, 2283, 2415, 694, 1977, 2211, 769, 1850, 773, 2023, 1770, 2962, 3152, 2365, 1014, 2053, 1838, 58, 2919, 1548, 1604, 351, 966, 1944, 1300, 3373, 3077, 2981, 1730, 671, 2223, 1039, 408, 2801, 1335, 580, 1303, 3286, 1355, 1639, 1774, 2883, 1527, 1657, 2649, 1697, 2637, 949, 3323, 1392, 1565, 2512, 2638, 900, 1432, 471, 1514, 1038, 152, 96, 1919, 2109, 2634, 1244, 2545, 3268, 1662, 1521, 1314, 2392, 1097, 18, 1978, 1786, 2585, 2782, 2586, 122, 711, 2245, 2875, 3332, 1230, 756, 2497, 1999, 3018, 911, 214, 1589, 8, 3224, 101, 1449, 3024, 2760, 2546, 309, 1144, 1310, 1846, 2647, 1718, 1898, 2071, 1678, 799, 2746, 3379, 2212, 3180, 1928, 541, 1933, 1150, 1881, 2692, 175, 65, 3170, 1070, 2307, 2417, 735, 2624, 996, 741, 1446, 1420, 2456, 615, 974, 2399, 1157, 2468, 750, 2808, 960, 1289, 2540, 14, 1703, 472, 3226, 2800, 743, 1338, 1455, 2657, 31, 1257, 815, 2957, 2106, 925, 3281, 2964, 720, 1983, 2816, 2784, 1206, 464, 78, 2001, 1378, 508, 1469, 1724, 2325, 2619, 354, 584, 2234, 3046, 692, 1564, 1735, 3052, 1755, 1773, 2356, 2900, 2008, 2280, 968, 1777, 1592, 2261, 3347, 395, 3353, 412, 2458, 2507, 2341, 1518, 3120, 3240, 2155, 3238, 2547, 1131, 3345, 1316, 955, 858, 2904, 1915, 2664, 642, 3204, 785, 530, 1751, 257, 2131, 76, 1945, 646, 2010, 1001, 3048, 1953, 1425, 2410, 1401, 2019, 323, 1221, 1526, 766, 2737, 2087, 2721, 1324, 414, 1064, 633, 2789, 1377, 2483, 186, 560, 2216, 427, 1252, 3085, 2711, 915, 2589, 1779, 4, 2893, 2241, 111, 1287, 2045, 1707, 1408, 832, 2044, 884, 1529, 85, 1119, 1922, 2348, 1671, 2604, 322, 2205, 2157, 3355, 1015, 913, 1341, 2613, 2636, 707, 847, 265, 2968, 1674, 810, 825, 2933, 1235, 2674, 1950, 17, 238, 2377, 3109, 438, 3297, 982, 2671, 2472, 2327, 2085, 806, 350, 1193, 3009, 2938, 403, 1926, 1934, 2201, 2587, 373, 2773, 2067, 1900, 366, 97, 1875, 2057, 149, 2284, 1524, 907, 3054, 1646, 44, 1607, 1019, 223, 3004, 1256, 3107, 2161, 1931, 1643, 3228, 2577, 987, 2281, 1387, 498, 3105, 833, 474, 2941, 60, 2176, 693, 961, 3255, 1699, 210, 1188, 1332, 2881, 2843, 1702, 537, 1182, 1886, 155, 920, 1485, 2615, 3159, 2215, 479, 2534, 2086, 880, 73, 545, 3123, 170, 3211, 2680, 1372, 1788, 669, 1725, 1810, 3112, 1200, 2495, 1418, 770, 1078, 2025, 410, 2510, 1437, 304, 2810, 388, 2022, 117, 2232, 1664, 1333, 1101, 1823, 2525, 2826, 1821, 2191, 3040, 2073, 532, 2391, 2878, 1497, 1509, 2195, 1764, 72, 1544, 2625, 933, 3060, 2584, 2121, 1566, 1462, 1693, 1954, 92, 2517, 1626, 518, 116, 346, 95, 3166, 1413, 2315, 2627, 3027, 1136, 1028, 1216, 1908, 839, 1306, 1214, 3032, 1987, 202, 305, 2077, 953, 1515, 681, 1688, 3176, 417, 2361, 2732, 1685, 2595, 2678, 672, 2863, 1775, 2635, 3150, 1076, 2802, 2042, 1866, 308, 3110, 1739, 3206, 553, 2882, 914, 593, 3289, 446, 716, 2675, 905, 3246, 941, 1404, 213, 1917, 527, 1971, 3137, 515, 2303, 652, 2645, 134, 2560, 626, 2047, 1456, 804, 1666, 2082, 1731, 1207, 1927, 3302, 635, 1584, 1701, 1031, 2450, 1204, 380, 1615, 1829, 2990, 1231, 2855, 119, 2100, 597, 1612, 1734, 923, 2114, 3023, 1676, 2030, 2059, 1536, 1634, 531, 338, 2293, 3241, 1298, 2997, 233, 2009, 562, 1795, 3359, 124, 206, 2923, 2654, 963, 3072, 2310, 1642, 1827, 2559, 1587, 684, 249, 1348, 2367, 980, 3213, 702, 2471, 1698, 2504, 819, 1033, 2580, 3012, 1242, 444, 3193, 2467, 1851, 3333, 1297, 2908, 1475, 1517, 2643, 1002, 390, 1728, 937, 3196, 2898, 1708, 3175, 675, 1291, 3122, 1133, 1895, 2466, 1110, 125, 1670, 873, 1635, 2175, 1035, 3293, 83, 201, 2670, 822, 2454, 312, 882, 1238, 42, 1911, 971, 1543, 2688, 965, 195, 1559, 2451]

==> lih-631-sot-c-o5-1.out <==
[2504, 1416, 2147, 3036, 260, 814, 2549, 1273, 2357, 1282, 1696, 1431, 3261, 1052, 189, 2057, 380, 1324, 2800, 2625, 2078, 2424, 2821, 2590, 2847, 3285, 1086, 1597, 780, 1343, 2148, 2519, 1443, 1098, 2701, 2471, 1279, 2792, 2605, 1730, 845, 234, 2851, 2363, 1393, 1442, 798, 3213, 2585, 261, 3139, 331, 2842, 2217, 1488, 2528, 244, 2963, 2736, 1830, 25, 587, 2048, 3319, 577, 2876, 3088, 1793, 664, 525, 646, 1534, 2874, 437, 2478, 3182, 2284, 3042, 2392, 537, 2750, 2959, 1549, 2544, 2936, 1377, 3140, 1175, 2007, 2402, 2361, 3364, 1043, 1610, 1532, 327, 1928, 2492, 2754, 2172, 872, 694, 596, 1722, 2555, 3320, 1465, 3233, 1301, 3032, 2381, 271, 2400, 2151, 2659, 1338, 685, 2816, 827, 2619, 450, 1428, 2720, 61, 149, 3016, 1838, 58, 139, 1753, 1892, 293, 3273, 1501, 2030, 1048, 443, 1754, 3293, 503, 2447, 444, 424, 1084, 1933, 2771, 274, 1515, 1258, 564, 2332, 700, 3013, 628, 208, 2632, 1571, 1339, 336, 944, 1483, 2542, 289, 3173, 1405, 854, 2293, 2739, 2738, 219, 3339, 1979, 2818, 1756, 382, 1897, 2312, 2689, 3301, 3121, 1454, 1668, 568, 267, 1129, 1587, 523, 356, 3238, 1277, 1293, 1524, 358, 2826, 3365, 883, 1552, 629, 1091, 778, 2431, 1079, 2907, 490, 613, 1950, 2296, 2727, 1044, 3154, 445, 1795, 3081, 912, 2244, 974, 106, 374, 474, 2291, 3041, 753, 3065, 2744, 2608, 1631, 296, 2804, 3343, 171, 553, 3084, 1643, 1426, 140, 1319, 732, 2239, 2573, 3144, 641, 3147, 529, 1551, 2955, 1872, 1190, 3135, 2989, 2633, 891, 1410, 206, 3164, 1522, 867, 870, 298, 396, 3019, 1388, 2598, 886, 247, 506, 3305, 1566, 651, 102, 2145, 2055, 288, 2022, 1856, 2470, 1487, 882, 3348, 2568, 575, 2918, 367, 742, 3128, 3087, 2206, 2092, 252, 841, 2705, 2767, 1629, 268, 2112, 2618, 933, 158, 2637, 837, 1695, 1728, 1967, 195, 328, 389, 1280, 2748, 1779, 2201, 256, 3068, 2676, 277, 272, 207, 772, 1812, 1008, 658, 2134, 1430, 2973, 2418, 131, 3186, 354, 1649, 440, 1656, 1583, 2926, 1072, 2013, 1865, 90, 3296, 672, 338, 2860, 1292, 3228, 200, 2837, 3229, 985, 1758, 442, 96, 1977, 1445, 943, 718, 1242, 892, 79, 3318, 1790, 2610, 3162, 376, 1009, 3047, 1970, 976, 1261, 224, 1644, 2208, 983, 2193, 120, 843, 2969, 2786, 31, 1681, 2487, 750, 714, 2604, 1038, 1195, 375, 2116, 734, 986, 19, 2565, 465, 2259, 473, 2069, 2562, 3247, 1916, 2985, 1640, 2691, 3052, 3277, 227, 2006, 2137, 1080, 2505, 2433, 2559, 2301, 381, 1064, 2671, 216, 1893, 1814, 592, 3280, 697, 2762, 409, 3363, 545, 3252, 299, 16, 218, 3132, 1584, 1296, 404, 66, 588, 3282, 524, 2520, 1809, 1362, 1891, 2803, 1171, 3208, 43, 763, 926, 777, 479, 1369, 2094, 163, 32, 1202, 3138, 3198, 2587, 3169, 2065, 840, 1857, 852, 1530, 1218, 1845, 74, 1228, 2083, 3177, 1603, 1470, 350, 3143, 3124, 1875, 1769, 13, 2644, 2996, 1302, 1011, 3333, 881, 1265, 2961, 1068, 132, 1927, 2252, 2257, 1935, 419, 1485, 1478, 355, 366, 168, 2835, 2993, 796, 2473, 384, 2552, 2298, 752, 620, 1035, 1297, 968, 3250, 846, 2546, 727, 835, 934, 173, 1962, 3090, 100, 2653, 187, 2294, 5, 3225, 1203, 2581, 2409, 3101, 1824, 73, 715, 1816, 3107, 231, 1219, 1921, 1510, 1591, 1419, 1623, 2664, 2457, 2430, 28, 1107, 1621, 1646, 3077, 1954, 2322, 451, 3253, 144, 386, 1455, 711, 400, 1968, 1315, 3098, 2944, 1912, 3290, 1657, 640, 1308, 156, 3210, 1422, 2299, 78, 1569, 2998, 1777, 965, 3251, 2221, 1340, 527, 3349, 3122, 1121, 2945, 118, 3275, 2028, 1837, 595, 2054, 2616, 2545, 2808, 2665, 580, 2928, 1760, 1957, 1185, 1432, 2651, 2328, 2560, 2731, 2636, 2033, 653, 3048, 153, 423, 395, 1768, 3373, 2045, 462, 62, 2191, 585, 1939, 283, 2589, 1675, 2388, 578, 1249, 754, 2271, 1677, 452, 2496, 3191, 2376, 505, 3323, 2056, 2865, 3094, 2939, 0, 1421, 775, 1628, 353, 993, 3120, 2365, 1782, 2977, 2196, 803, 489, 2829, 2415, 2097, 765, 1328, 2982, 3123, 1831, 3136, 1635, 2356, 1577, 429, 2833, 2569, 3011, 1926, 393, 2482, 1097, 2297, 1102, 3263, 416, 2334, 1495, 181, 422, 1123, 3371, 9, 383, 2375, 2300, 439, 3073, 1499, 3193, 1166, 2226, 221, 1160, 2383, 678, 3058, 122, 59, 421, 782, 2468, 557, 2978, 2493, 1397, 109, 3270, 3028, 1840, 932, 2635, 1589, 44, 1947, 1178, 1817, 3357, 911, 1674, 1103, 1001, 1794, 1512, 1752, 3234, 1494, 2209, 498, 3046, 3099, 771, 3262, 3070, 924, 1204, 548, 2721, 2595, 953, 3012, 2197, 2859, 1326, 2896, 114, 2760, 706, 2543, 1059, 2726, 1131, 82, 716, 2806, 3307, 1477, 1187, 99, 2367, 364, 2919, 85, 2672, 21, 2564, 428, 1744, 1721, 3131, 3203, 2841, 2177, 1217, 426, 2108, 1716, 603, 2995, 2649, 676, 1250, 36, 735, 2027, 1363, 824, 243, 2688, 3235, 544, 2373, 864, 2770, 108, 1805, 668, 2053, 1076, 276, 2924, 790, 1054, 1402, 1063, 992, 955, 875, 2479, 963, 2620, 2058, 1938, 72, 2364, 977, 81, 3295, 1991, 264, 2948, 825, 2516, 2115, 2099, 1210, 2994, 2440, 1451, 500, 1415, 3375, 1820, 3005, 2358, 3221, 2788, 1169, 2354, 2827, 2307, 2810, 3148, 2647, 1449, 517, 3249, 2490, 1480, 2127, 2941, 1904, 414, 940, 170, 726, 2877, 2522, 2123, 22, 2570, 2526, 1194, 3276, 307, 3324, 1773, 1070, 998, 1332, 3078, 499, 2460, 1295, 229, 1943, 133, 1914, 1012, 3174, 2279, 2872, 1441, 1711, 53, 1283, 303, 2352, 3158, 1946, 2730, 1017, 1330, 2660, 2238, 2100, 2612, 329, 3334, 1585, 2611, 3152, 1053, 1735, 729, 230, 2693, 2342, 1099, 2715, 2878, 1130, 391, 484, 3049, 1554, 263, 2339, 265, 2778, 26, 2288, 723, 1556, 1468, 259, 3150, 2858, 1299, 431, 2079, 1775, 1473, 2586, 2349, 410, 2561, 733, 2448, 2983, 693, 2912, 938, 679, 941, 137, 2956, 868, 2795, 652, 823, 813, 880, 1799, 3072, 1717, 3137, 2784, 2190, 406, 2775, 1434, 1067, 724, 1796, 737, 877, 2830, 309, 3217, 130, 1213, 560, 625, 1558, 360, 2261, 2072, 2263, 913, 2039, 2638, 654, 1923, 2174, 598, 3236, 2817, 1253, 2712, 1513, 2533, 46, 2550, 3231, 2399, 3115, 2645, 2855, 1910, 1791, 3176, 762, 2729, 242, 2714, 1082, 1545, 2900, 1291, 2167, 2495, 1077, 349, 1614, 2776, 1861, 3322, 2041, 677, 3185, 2141, 1133, 1244, 2037, 3038, 889, 7, 2344, 6, 1047, 2953, 1692, 1022, 1808, 1154, 2743, 438, 2003, 417, 2970, 866, 2588, 2251, 2682, 1578, 2733, 1461, 1965, 1234, 2382, 2275, 929, 860, 2210, 2883, 606, 3230, 323, 1680, 1733, 601, 2813, 2135, 1718, 893, 1004, 2891, 1240, 1237, 2040, 201, 1850, 3066, 147, 1528, 1353, 1819, 3300, 551, 1118, 1798, 1476, 196, 1229, 2966, 1573, 370, 3003, 3086, 853, 3232, 491, 343, 972, 2852, 1045, 2575, 447, 2032, 1985, 3063, 3257, 487, 2746, 1972, 1021, 1209, 604, 2623, 1781, 2029, 2563, 1749, 3196, 183, 1018, 639, 1030, 246, 1665, 1638, 2809, 674, 1989, 1870, 2592, 2935, 1570, 378, 949, 2871, 1472, 75, 2680, 631, 311, 3264, 1331, 1211, 1251, 496, 719, 480, 91, 287, 2927, 3043, 1039, 713, 2815, 681, 2582, 885, 1844, 40, 1942, 2938, 2822, 3053, 1647, 3206, 1806, 914, 1135, 2213, 1849, 1321, 121, 1496, 1003, 633, 2972, 1137, 464, 1298, 3030, 2551, 2195, 2602, 2763, 2205, 3195, 1992, 2535, 1533, 1537, 1949, 2387, 2796, 670, 2793, 2445, 2254, 1289, 1686, 951, 2107, 590, 1145, 2850, 980, 2080, 3254, 1937, 2930, 342, 435, 3310, 2670, 1081, 571, 661, 2303, 512, 157, 709, 3104, 2873, 538, 215, 1184, 2781, 921, 812, 3156, 1658, 2082, 1215, 2734, 1075, 2273, 1748, 127, 2931, 1996, 2232, 2246, 1727, 2823, 1111, 1303, 223, 1506, 2451, 164, 829, 2488, 2062, 2506, 638, 3057, 1439, 2655, 2287, 969, 2723, 520, 967, 1702, 1565, 2228, 2756, 407, 2593, 2910, 1227, 1839, 3001, 1885, 958, 555, 981, 1311, 232, 1868, 1230, 3145, 1360, 801, 1802, 2807, 1679, 1936, 751, 655, 368, 2276, 306, 1619, 1095, 2437, 2540, 1245, 3059, 1737, 2527, 2643, 747, 1516, 2286, 2798, 1941, 1833, 970, 86, 1987, 2009, 2125, 1336, 1997, 2182, 228, 1357, 1969, 2070, 116, 2010, 485, 2353, 1764, 2121, 337, 2453, 2942, 755, 2405, 3360, 1375, 3245, 2785, 2567, 2011, 326, 2157, 1676, 1464, 857, 2709, 2314, 2281, 1555, 35, 1915, 2061, 2234, 1557, 1177, 806, 948, 2838, 1294, 1818, 1383, 3332, 898, 1710, 2768, 2110, 204, 1542, 534, 2467, 2290, 494, 1490, 1700, 105, 3222, 2336, 1720, 2913, 1384, 871, 2302, 30, 291, 2341, 1842, 2071, 2867, 1170, 3302, 2609, 831, 1803, 3018, 2663, 3040, 2499, 2019, 2981, 3187, 2483, 110, 2128, 237, 2324, 1060, 3330, 1115, 605, 3082, 3278, 1887, 2630, 659, 3244, 855, 784, 2854, 2674, 257, 2814, 1772, 1984, 1474, 2304, 2790, 2719, 1380, 2782, 3284, 1147, 2227, 1373, 1877, 1403, 1438, 3024, 279, 3311, 2986, 2722, 3192, 472, 769, 236, 1423, 619, 586, 2518, 83, 2497, 928, 1903, 1165, 1386, 597, 2044, 185, 1382, 1155, 1982, 635, 2658, 334, 2606, 3272, 2950, 1396, 996, 1389, 1275, 2824, 2869, 2648, 20, 64, 2422, 804, 1662, 1005, 3201, 1013, 561, 960, 3075, 1931, 254, 3329, 2472, 1367, 3060, 3292, 2947, 38, 844, 1952, 865, 1216, 3281, 809, 2444, 2008, 2684, 1225, 1492, 636, 18, 1821, 2176, 2566, 687, 703, 2051, 17, 539, 461, 680, 2696, 964, 645, 1975, 900, 1247, 1429, 1270, 2992, 2666, 2084, 297, 2130, 705, 2031, 47, 347, 939, 1919, 847, 1689, 2783, 1101, 2156, 2903, 717, 2700, 3116, 3125, 2143, 1894, 2580, 2737, 1179, 1062, 1642, 190, 779, 787, 2866, 3298, 3256, 594, 2474, 2295, 2120, 1214, 2991, 2198, 3083, 2724, 1797, 1192, 1995, 134, 3020, 2098, 1071, 2844, 3306, 1596, 1826, 2024, 1153, 2138, 3379, 1189, 2893, 2189, 1964, 609, 346, 1669, 2181, 1450, 937, 2391, 1622, 3067, 3044, 1033, 1262, 2508, 430, 3076, 2462, 1453, 2940, 3190, 710, 2745, 2319, 1466, 642, 2485, 65, 235, 1284, 2438, 2596, 3149, 1037, 1851, 2340, 1162, 2414, 667, 2840, 1866, 2917, 2951, 2698, 2323, 1770, 1065, 1704, 3369, 1792, 2207, 2725, 761, 1560, 1481, 1900, 2957, 2001, 1742, 141, 1672, 533, 95, 280, 839, 832, 2735, 776, 3341, 2980, 3127, 330, 1025, 278, 3167, 1841, 191, 1026, 2868, 1786, 838, 2331, 1212, 573, 340, 2881, 24, 2170, 1000, 728, 3008, 1920, 1746, 2521, 175, 2766, 2242, 1655, 1208, 2897, 2791, 552, 1444, 1479, 988, 2385, 2268, 1687, 2525, 92, 1132, 1223, 890, 2129, 2260, 284, 1329, 477, 2654, 2338, 863, 1930, 1092, 45, 123, 403, 2885, 959, 3168, 3377, 70, 2765, 3279, 526, 2773, 4, 1630, 2272, 51, 909, 508, 2330, 2538, 3240, 126, 2150, 2584, 176, 1182, 2888, 3100, 1922, 2222, 3346, 1254, 614, 1960, 1467, 1409, 1378, 2247, 1871, 1222, 821, 469, 3027, 815, 172, 1238, 1020, 2280, 1333, 848, 2673, 397, 250, 2713, 690, 2068, 1391, 49, 2088, 2524, 2579, 377, 1304, 2576, 2158, 3080, 1505, 2554, 513, 2600, 103, 2378, 2090, 1653, 1256, 760, 2657, 2617, 2500, 3146, 2122, 1344, 2880, 850, 1858, 2694, 2218, 2831, 2329, 2571, 2047, 214, 2832, 1502, 285, 2461, 2389, 3325, 371, 2395, 1959, 2066, 1563, 27, 3362, 692, 3165, 1719, 1654, 50, 610, 197, 3342, 2631, 3214, 2452, 966, 2096, 3163, 3204, 902, 2921, 2086, 849, 528, 1108, 2018, 3212, 2466, 643, 2073, 1358, 2325, 3303, 971, 699, 3215, 2740, 1191, 1898, 2345, 233, 2537, 1981, 931, 2366, 1128, 3199, 1853, 519, 1999, 308, 318, 3350, 504, 851, 2021, 2889, 1096, 448, 165, 1715, 897, 3022, 2250, 2025, 294, 1706, 2152, 238, 1683, 808, 2707, 3017, 2316, 3010, 2882, 3299, 3091, 1990, 2426, 1199, 1272, 401, 258, 3237, 2087, 945, 1978, 2967, 1471, 2923, 1599, 1697, 574, 2510, 2306, 1186, 117, 174, 67, 138, 1529, 1355, 2968, 834, 1747, 1126, 2002, 3085, 1983, 2285, 686, 894, 385, 2101, 1594, 2118, 2717, 1725, 1783, 1073, 362, 1112, 562, 927, 413, 2269, 1323, 15, 2772, 415, 154, 1829, 3, 1925, 3114, 1762, 324, 2219, 2133, 2607, 1678, 2894, 136, 2372, 482, 925, 2318, 1828, 3258, 1236, 2163, 312, 2975, 1605, 2179, 781, 194, 2780, 3297, 202, 1019, 1511, 2091, 365, 1278, 3335, 518, 80, 558, 1859, 1626, 150, 2397, 341, 785, 2411, 1847, 2420, 1420, 2408, 3202, 1248, 1514, 818, 2934, 1567, 3255, 623, 1543, 1944, 89, 2480, 2396, 179, 817, 1951, 111, 634, 2812, 2690, 1973, 2249, 1156, 1576, 2703, 3092, 1181, 1974, 874, 3119, 1592, 1172, 2845, 3074, 1536, 2060, 2899, 300, 1574, 151, 2937, 2020, 1848, 2042, 2043, 2164, 3000, 2171, 950, 2224, 1268, 521, 1127, 1822, 566, 2203, 2990, 673, 2624, 1993, 962, 2035, 205, 184, 1535, 2797, 2119, 1437, 1046, 2267, 2081, 1198, 2410, 793, 2914, 1732, 2650, 2946, 1699, 273, 41, 622, 665, 1550, 3035, 990, 2277, 2117, 1232, 2166, 1090, 1804, 198, 245, 2085, 2194, 543, 2236, 3209, 3102, 2455, 1823, 1056, 2233, 540, 3009, 2476, 3356, 1320, 1691, 1682, 987, 1408, 2861, 3061, 1636, 3271, 2212, 2202, 177, 794, 516, 2215, 1028, 2697, 2223, 2915, 3286, 399, 2679, 1074, 1015, 3241, 1774, 2603, 1196, 1648, 88, 1157, 1600, 2004, 1743, 1316, 2124, 3269, 145, 1539, 97, 2114, 2976, 1579, 1525, 783, 1398, 3372, 211, 188, 738, 34, 1241, 392, 748, 1433, 1287, 1881, 199, 14, 3267, 316, 1325, 873, 161, 2886, 3246, 1671, 1274, 3071, 1269, 2023, 2183, 2255, 3328, 1632, 999, 1738, 876, 1854, 2105, 2601, 178, 2104, 1348, 2149, 3347, 3181, 531, 774, 2360, 788, 2839, 2774, 56, 1390, 3274, 2000, 3288, 1862, 2477, 1757, 3178, 1780, 1531, 3367, 1813, 2241, 2282, 1183, 599, 255, 1350, 240, 3321, 1994, 3219, 1670, 616, 731, 2308, 3014, 1493, 12, 510, 3079, 2687, 691, 536, 3345, 2695, 1918, 565, 1050, 436, 213, 475, 2374, 345, 33, 2890, 1435, 2192, 1739, 63, 2794, 994, 3338, 420, 2327, 394, 822, 1707, 1562, 1167, 2486, 1163, 2380, 1787, 569, 3211, 3054, 1800, 3366, 2469, 615, 1142, 1709, 471, 2875, 1, 1174, 1221, 1161, 2686, 1368, 712, 412, 2321, 1463, 2779, 1673, 1869, 2685, 1484, 125, 910, 1852, 3004, 1267, 1693, 1884, 1907, 2459, 2669, 1966, 1385, 3111, 1023, 1712, 1901, 792, 476, 1767, 1220, 2905, 1595, 2005, 302, 1374, 3126, 2136, 2599, 2577, 1116, 626, 1372, 1351, 2386, 3359, 251, 2718, 3118, 1645, 76, 608, 946, 1913, 2384, 1713, 2819, 1436, 1729, 1855, 1601, 2515, 270, 2699, 1224, 2012, 2997, 113, 275, 740, 2313, 767, 811, 2052, 725, 2034, 3153, 721, 1337, 467, 745, 3160, 1406, 1846, 1508, 1307, 1521, 1909, 1750, 1412, 3033, 1663, 722, 3050, 3314, 2064, 3037, 1572, 2266, 286, 707, 1460, 1349, 2884, 1347, 2536, 1034, 3108, 2140, 662, 1462, 701, 567, 650, 593, 1778, 2597, 456, 2943, 1300, 1312, 2014, 859, 1651, 2984, 2200, 1714, 2863, 434, 2404, 501, 547, 861, 856, 454, 570, 764, 1701, 1765, 182, 743, 720, 1233, 1613, 3226, 226, 1413, 1309, 1447, 1895, 1110, 2220, 2398, 1660, 3166, 54, 3259, 1032, 2427, 647, 2862, 2333, 903, 904, 2639, 352, 2446, 3294, 2394, 671, 2652, 675, 3157, 1766, 1014, 60, 305, 1313, 1634, 2489, 2661, 1151, 2165, 3023, 310, 1335, 39, 1690, 1608, 2305, 1507, 292, 766, 2572, 1694, 468, 2949, 2834, 2187, 708, 3021, 3029, 1540, 1559, 2235, 1200, 2901, 304, 736, 2173, 129, 923, 1961, 2132, 3103, 947, 2159, 212, 649, 982, 1452, 1125, 836, 1002, 3243, 2237, 2258, 2906, 3326, 2752, 744, 1104, 2548, 3351, 2131, 1789, 2368, 3105, 3089, 2343, 559, 2615, 1547, 2111, 2359, 683, 2706, 2265, 1051, 2710, 800, 2642, 1417, 3353, 905, 2732, 3223, 2758, 314, 2999, 492, 1637, 2613, 3197, 1346, 2168, 1624, 8, 2050, 1520, 192, 411, 1948, 666, 495, 2902, 1231, 3106, 152, 550, 55, 1266, 2317, 1879, 2283, 1418, 1243, 930, 167, 379, 3159, 915, 281, 2558, 1708, 166, 2741, 2379, 1425, 1684, 1414, 1235, 470, 427, 405, 1055, 1239, 1607, 795, 325, 611, 3142, 344, 1759, 1094, 936, 1876, 2089, 3134, 3370, 663, 3309, 1526, 2, 2514, 2801, 369, 1867, 3015, 3161, 1342, 1755, 98, 2922, 1652, 390, 648, 1500, 973, 2463, 600, 3340, 1359, 2160, 2965, 1113, 2501, 1365, 1724, 1606, 2429, 1688, 2747, 1031, 1087, 142, 1498, 3172, 3133, 696, 1259, 317, 2185, 3336, 2578, 2231, 1593, 2103, 1173, 862, 2820, 1491, 618, 2204, 995, 2113, 2481, 607, 1784, 1625, 2825, 1475, 446, 1661, 3352, 884, 1401, 1836, 290, 2628, 1873, 1650, 2716, 2856, 2836, 266, 2274, 2911, 2614, 2846, 497, 2692, 186, 739, 1590, 11, 2761, 961, 2675, 2864, 1138, 942, 522, 3308, 2668, 2186, 1602, 3313, 3096, 2370, 2435, 1538, 511, 3239, 466, 3337, 1149, 1207, 979, 48, 819, 3344, 507, 1394, 1457, 3374, 3113, 2704, 612, 907, 2848, 1387, 688, 1771, 2419, 1148, 1150, 786, 957, 1604, 3304, 1932, 1069, 432, 2416, 1940, 2708, 1120, 2026, 2077, 3378, 2449, 2805, 2591, 2952, 269, 1615, 1392, 2348, 71, 3180, 2755, 1159, 1519, 1057, 1575, 159, 2355, 155, 1611, 1955, 1523, 3218, 3151, 2678, 695, 589, 1548, 1105, 773, 3317, 433, 1286, 1734, 2757, 295, 3112, 2270, 2017, 997, 1459, 3175, 1134, 301, 2230, 2162, 2753, 3331, 2243, 2541, 2126, 1341, 1399, 2074, 1998, 222, 463, 879, 556, 2764, 2253, 899, 1136, 2109, 895, 1456, 1404, 1395, 169, 591, 3207, 84, 896, 797, 3109, 249, 1882, 77, 1934, 3184, 319, 2229, 2475, 1929, 107, 1407, 2245, 2278, 2175, 637, 2513, 802, 541, 1801, 2464, 1318, 348, 2484, 2749, 1976, 2199, 2626, 2406, 1345, 1667, 1896, 1811, 1158, 1140, 1327, 2646, 759, 3039, 1122, 2879, 1878, 1905, 398, 3283, 1334, 3188, 203, 2350, 1639, 2853, 388, 2093, 888, 2594, 2971, 749, 656, 1609, 3315, 3025, 2627, 1041, 1029, 3380, 3062, 2677, 2146, 2539, 253, 1908, 3007, 3183, 2423, 535, 833, 3376, 101, 906, 2656, 1659, 220, 1834, 2895, 2075, 1366, 1723, 460, 684, 1958, 1152, 3355, 1144, 493, 2377, 3220, 483, 2180, 359, 2188, 68, 2264, 1860, 2184, 2702, 2326, 1164, 617, 3069, 1036, 1255, 1698, 1276, 917, 1886, 1911, 3248, 351, 115, 583, 1354, 1785, 2371, 922, 1641, 2498, 2964, 1902, 572, 1581, 1205, 1440, 1517, 952, 602, 546, 1040, 1146, 3155, 322, 1832, 2142, 373, 160, 1469, 1917, 530, 282, 2036, 989, 978, 1143, 1201, 1980, 478, 1761, 2892, 2908, 791, 2621, 1361, 2178, 2393, 387, 1427, 3002, 2509, 828, 1503, 1049, 1598, 2958, 2857, 810, 1763, 1176, 332, 542, 453, 2369, 1582, 2214, 2139, 2144, 807, 2161, 1260, 104, 320, 357, 799, 372, 1745, 1364, 1042, 321, 2811, 1379, 3026, 1024, 2441, 1561, 2683, 2456, 239, 455, 1411, 1666, 3095, 2517, 669, 2292, 2442, 2799, 1188, 225, 1285, 2640, 549, 2262, 1197, 1544, 2583, 1376, 918, 2432, 1482, 2667, 1446, 805, 919, 1257, 2067, 1776, 1263, 1093, 2557, 1963, 29, 1314, 2960, 621, 459, 1010, 1310, 1306, 2434, 10, 2320, 1085, 2015, 3097, 1007, 2531, 209, 1588, 2534, 1139, 1458, 2751, 820, 210, 2309, 3034, 1027, 991, 826, 441, 1564, 1612, 335, 2728, 1568, 660, 146, 563, 3312, 315, 2421, 2038, 2454, 3006, 363, 69, 2507, 124, 514, 3368, 3051, 2362, 1827, 920, 2403, 94, 1180, 408, 644, 1352, 2987, 2974, 1114, 2465, 2155, 2574, 1317, 2216, 2904, 2169, 2311, 576, 2849, 1864, 1088, 1620, 1448, 2256, 1586, 3170, 1890, 630, 1664, 2289, 37, 1988, 3055, 1883, 3316, 2962, 2789, 2413, 2954, 3291, 1906, 1509, 532, 956, 698, 1633, 2898, 1553, 418, 2622, 3289, 1618, 2512, 1058, 1061, 1705, 1616, 3117, 581, 1825, 2629, 3266, 1810, 1066, 682, 1271, 143, 702, 2843, 3205, 2530, 3361, 2211, 2925, 3189, 2916, 3216, 1751, 789, 3141, 1246, 2240, 916, 162, 878, 975, 52, 2063, 1226, 42, 2153, 1741, 1486, 1206, 632, 1518, 3381, 768, 1193, 1281, 2095, 3110, 1888, 2335, 2412, 2049, 515, 887, 1899, 770, 1731, 1580, 2310, 2777, 3260, 984, 2932, 1953, 502, 180, 3242, 1006, 2909, 2347, 2681, 1527, 1924, 2641, 1370, 2351, 425, 2553, 1489, 2428, 1945, 2742, 954, 1815, 2401, 1504, 2046, 2802, 1371, 741, 361, 2769, 1627, 2547, 1252, 657, 935, 2711, 1117, 248, 584, 2503, 2390, 758, 2634, 1305, 1016, 449, 2523, 2154, 57, 1807, 3130, 3200, 2988, 2417, 1986, 1546, 241, 3224, 627, 262, 2337, 757, 2106, 1322, 2920, 3031, 1141, 1381, 2076, 481, 2407, 2556, 3045, 1078, 730, 554, 1736, 135, 1703, 2059, 901, 458, 128, 746, 1726, 908, 1617, 1541, 3354, 486, 488, 313, 509, 624, 2662, 1168, 1288, 1124, 1843, 3129, 2529, 1880, 1109, 3227, 2439, 2425, 689, 119, 2102, 3056, 93, 1356, 1497, 2870, 2248, 1400, 1424, 3268, 23, 148, 869, 1264, 3093, 579, 3194, 756, 1290, 2887, 2933, 1685, 1740, 842, 2315, 830, 1874, 3064, 1971, 3327, 1083, 3179, 333, 858, 582, 193, 816, 704, 2450, 3171, 1119, 1956, 2929, 2494, 1089, 402, 2016, 2443, 2436, 1835, 2979, 3287, 2759, 2491, 217, 3358, 1788, 2346, 2787, 1100, 2502, 2458, 2511, 2828, 87, 2532, 1889, 112, 339, 457, 1106, 2225, 3265, 1863]


==> anc/logarithm/LiH_631g/lih_631_slater_fot.txt <==
==> lih-631-r-o1.out <==
[416, 233, 45, 76, 635, 108, 146, 317, 18, 378, 192, 222, 528, 47, 511, 122, 293, 32, 540, 480, 141, 427, 230, 260, 154, 207, 590, 584, 372, 568, 152, 219, 292, 213, 546, 625, 369, 408, 130, 341, 337, 313, 12, 34, 306, 640, 623, 407, 283, 129, 252, 123, 597, 302, 488, 553, 591, 638, 395, 262, 265, 282, 595, 321, 299, 50, 308, 538, 504, 223, 46, 621, 61, 616, 95, 256, 281, 500, 477, 267, 418, 475, 190, 167, 156, 404, 71, 374, 303, 99, 310, 492, 228, 98, 459, 52, 224, 37, 166, 443, 577, 471, 314, 235, 328, 390, 155, 94, 531, 578, 489, 287, 132, 184, 42, 315, 311, 544, 251, 93, 419, 80, 296, 557, 103, 247, 611, 643, 537, 319, 356, 605, 361, 517, 456, 11, 391, 91, 49, 549, 171, 202, 38, 26, 444, 85, 428, 51, 349, 221, 521, 434, 242, 362, 67, 622, 564, 113, 481, 373, 137, 84, 272, 525, 245, 463, 551, 312, 16, 509, 518, 4, 467, 284, 169, 59, 554, 464, 145, 632, 494, 507, 179, 447, 376, 286, 229, 441, 106, 259, 426, 288, 429, 183, 496, 17, 236, 271, 574, 389, 392, 208, 508, 519, 142, 175, 451, 365, 269, 613, 545, 565, 275, 23, 241, 589, 1, 476, 120, 14, 218, 567, 27, 415, 60, 232, 396, 642, 417, 453, 206, 163, 214, 318, 438, 569, 77, 580, 43, 335, 135, 75, 355, 125, 606, 424, 482, 479, 201, 506, 114, 520, 394, 534, 442, 86, 176, 58, 628, 33, 384, 383, 364, 128, 470, 439, 289, 619, 592, 28, 495, 188, 81, 618, 225, 121, 406, 440, 19, 626, 455, 3, 133, 497, 559, 104, 587, 97, 153, 20, 431, 555, 72, 8, 620, 88, 533, 435, 596, 409, 0, 148, 637, 367, 290, 300, 465, 111, 505, 522, 631, 397, 150, 543, 70, 41, 432, 174, 563, 253, 556, 68, 54, 15, 78, 350, 109, 160, 248, 423, 227, 243, 57, 334, 599, 143, 588, 82, 266, 63, 562, 472, 552, 102, 401, 368, 140, 343, 503, 257, 515, 413, 608, 576, 575, 205, 371, 322, 212, 6, 158, 268, 276, 305, 634, 468, 56, 325, 478, 491, 370, 164, 530, 194, 411, 331, 330, 450, 35, 422, 609, 604, 157, 351, 307, 200, 66, 617, 388, 445, 602, 342, 560, 107, 615, 196, 627, 204, 151, 79, 234, 558, 291, 263, 501, 138, 118, 170, 469, 433, 126, 527, 412, 195, 332, 136, 600, 583, 73, 21, 405, 90, 31, 542, 352, 220, 110, 199, 297, 493, 186, 74, 421, 7, 278, 22, 203, 178, 393, 399, 326, 211, 598, 353, 198, 69, 39, 402, 485, 298, 490, 13, 324, 117, 237, 585, 254, 624, 425, 452, 217, 547, 582, 410, 437, 375, 89, 258, 119, 2, 105, 581, 177, 636, 532, 295, 5, 516, 593, 316, 25, 561, 40, 279, 460, 264, 185, 304, 510, 249, 29, 366, 139, 238, 498, 239, 124, 573, 285, 354, 382, 641, 280, 147, 193, 586, 381, 182, 448, 87, 210, 386, 161, 165, 398, 462, 180, 548, 36, 189, 358, 523, 524, 359, 134, 579, 346, 541, 250, 360, 215, 329, 387, 226, 486, 216, 457, 96, 339, 487, 333, 116, 629, 24, 461, 277, 379, 320, 363, 273, 348, 502, 172, 603, 115, 639, 594, 9, 209, 344, 127, 436, 539, 144, 466, 173, 633, 44, 499, 191, 274, 159, 270, 309, 246, 197, 10, 446, 62, 536, 294, 48, 484, 323, 149, 512, 112, 131, 64, 327, 474, 357, 601, 345, 100, 244, 30, 338, 162, 340, 53, 385, 92, 347, 400, 380, 187, 101, 571, 430, 458, 612, 301, 168, 614, 336, 55, 231, 414, 449, 550, 65, 535, 255, 566, 473, 630, 403, 570, 572, 454, 514, 240, 513, 526, 607, 420, 529, 610, 483, 377, 83, 181, 261]

==> lih-631-r-o2.out <==
[529, 620, 250, 169, 144, 468, 558, 537, 114, 332, 564, 79, 433, 186, 613, 637, 216, 13, 427, 498, 22, 485, 197, 160, 339, 471, 146, 179, 590, 398, 317, 622, 94, 435, 214, 560, 211, 490, 409, 252, 117, 38, 306, 337, 47, 543, 610, 422, 21, 499, 61, 235, 547, 70, 178, 515, 348, 345, 487, 601, 553, 43, 408, 219, 596, 413, 469, 627, 453, 478, 597, 104, 458, 390, 591, 58, 545, 142, 87, 182, 6, 503, 42, 575, 177, 44, 221, 209, 97, 228, 37, 129, 587, 562, 29, 267, 92, 206, 304, 636, 108, 573, 223, 17, 500, 592, 301, 443, 283, 77, 431, 630, 604, 548, 594, 333, 204, 570, 5, 318, 528, 459, 609, 81, 309, 109, 245, 477, 616, 171, 392, 278, 489, 354, 86, 20, 55, 176, 506, 244, 246, 18, 320, 491, 2, 268, 71, 32, 357, 110, 173, 532, 292, 452, 274, 188, 154, 257, 350, 1, 106, 149, 581, 215, 291, 369, 3, 324, 507, 434, 312, 218, 300, 502, 153, 444, 556, 224, 328, 578, 284, 341, 255, 583, 217, 522, 617, 60, 68, 582, 557, 579, 262, 504, 234, 162, 53, 138, 353, 45, 555, 429, 258, 534, 330, 619, 437, 388, 602, 293, 66, 347, 420, 207, 457, 641, 59, 170, 124, 69, 25, 514, 511, 426, 127, 484, 100, 569, 593, 30, 54, 400, 181, 615, 147, 521, 371, 200, 397, 513, 389, 220, 405, 208, 7, 589, 212, 391, 285, 99, 4, 565, 143, 56, 266, 90, 351, 463, 174, 414, 48, 464, 288, 82, 272, 282, 381, 386, 462, 342, 599, 316, 91, 26, 385, 363, 275, 122, 98, 559, 180, 157, 305, 629, 251, 404, 403, 580, 430, 508, 540, 126, 123, 313, 374, 436, 31, 407, 334, 89, 346, 227, 242, 57, 343, 119, 438, 383, 643, 279, 542, 495, 118, 148, 276, 222, 588, 483, 512, 101, 639, 287, 611, 410, 303, 432, 554, 635, 449, 450, 544, 120, 273, 191, 196, 425, 474, 586, 488, 264, 249, 527, 634, 295, 27, 103, 394, 467, 541, 567, 265, 329, 261, 15, 360, 135, 411, 632, 568, 294, 151, 497, 280, 603, 175, 496, 132, 466, 195, 253, 608, 311, 28, 33, 640, 352, 321, 505, 302, 396, 298, 241, 50, 523, 105, 233, 322, 340, 446, 247, 96, 125, 62, 203, 88, 63, 36, 561, 64, 185, 571, 161, 46, 40, 375, 327, 194, 419, 367, 243, 111, 607, 344, 166, 74, 239, 115, 585, 299, 395, 428, 95, 230, 136, 121, 24, 49, 307, 480, 576, 624, 595, 447, 10, 158, 113, 315, 78, 520, 335, 551, 626, 202, 150, 628, 476, 270, 412, 460, 518, 336, 289, 248, 231, 141, 402, 451, 470, 584, 308, 423, 80, 356, 552, 164, 384, 448, 373, 365, 183, 598, 240, 472, 237, 362, 372, 213, 76, 536, 440, 323, 358, 493, 51, 479, 107, 296, 549, 297, 416, 281, 456, 155, 190, 263, 377, 364, 379, 165, 163, 34, 205, 401, 563, 399, 442, 406, 187, 418, 156, 128, 482, 516, 331, 612, 618, 131, 229, 133, 137, 319, 75, 134, 184, 424, 260, 376, 226, 606, 52, 11, 533, 225, 325, 475, 201, 421, 112, 574, 524, 172, 370, 277, 366, 614, 577, 526, 417, 510, 290, 310, 539, 546, 538, 67, 605, 517, 167, 102, 145, 140, 83, 631, 39, 349, 380, 116, 621, 535, 16, 210, 338, 14, 441, 642, 481, 509, 572, 531, 23, 355, 492, 0, 254, 12, 286, 232, 600, 461, 192, 566, 465, 256, 9, 382, 439, 35, 326, 8, 378, 473, 259, 550, 19, 455, 359, 486, 85, 199, 633, 625, 168, 501, 271, 530, 139, 454, 361, 415, 84, 189, 525, 638, 72, 519, 314, 368, 387, 73, 269, 65, 152, 238, 130, 494, 393, 93, 445, 193, 236, 159, 198, 623, 41]

==> lih-631-r-o3.out <==
[5, 17, 520, 637, 590, 291, 290, 442, 193, 246, 527, 180, 92, 216, 106, 574, 232, 45, 158, 441, 452, 392, 471, 484, 326, 338, 629, 7, 447, 384, 244, 270, 580, 374, 417, 500, 208, 245, 13, 99, 443, 40, 12, 572, 85, 52, 250, 295, 164, 327, 28, 301, 108, 324, 173, 177, 310, 9, 217, 475, 195, 416, 14, 53, 410, 635, 313, 438, 10, 3, 211, 466, 419, 134, 372, 584, 189, 461, 230, 626, 564, 483, 325, 273, 375, 48, 44, 129, 433, 150, 185, 120, 296, 587, 415, 140, 394, 445, 59, 112, 67, 214, 4, 110, 378, 519, 111, 592, 448, 51, 166, 86, 240, 641, 203, 183, 264, 371, 79, 142, 488, 292, 596, 633, 542, 435, 602, 576, 515, 178, 252, 583, 330, 595, 582, 169, 458, 210, 609, 163, 606, 159, 16, 603, 151, 434, 387, 237, 575, 87, 175, 300, 523, 359, 351, 188, 573, 449, 194, 192, 277, 1, 408, 289, 96, 361, 511, 288, 395, 379, 153, 331, 269, 101, 199, 24, 508, 367, 409, 608, 472, 436, 526, 537, 611, 78, 604, 544, 360, 68, 437, 555, 253, 505, 285, 557, 215, 485, 66, 30, 125, 425, 26, 226, 130, 358, 516, 121, 502, 355, 589, 311, 190, 424, 6, 597, 562, 563, 504, 365, 98, 345, 399, 543, 204, 322, 117, 506, 36, 607, 31, 61, 492, 465, 446, 155, 128, 219, 152, 353, 283, 579, 377, 286, 342, 248, 174, 20, 354, 478, 312, 548, 299, 450, 38, 198, 462, 165, 11, 459, 454, 551, 499, 487, 281, 510, 314, 278, 581, 348, 332, 224, 57, 546, 605, 356, 373, 282, 239, 157, 21, 73, 530, 94, 350, 430, 116, 631, 565, 535, 550, 25, 498, 347, 271, 413, 63, 490, 341, 444, 69, 569, 201, 525, 100, 247, 27, 162, 93, 197, 344, 144, 238, 316, 390, 202, 335, 432, 138, 578, 357, 366, 15, 567, 213, 84, 568, 42, 70, 262, 545, 318, 115, 139, 532, 236, 105, 56, 77, 401, 623, 102, 431, 427, 368, 90, 276, 601, 539, 456, 225, 261, 632, 340, 181, 612, 412, 33, 221, 423, 336, 182, 638, 267, 467, 256, 369, 46, 501, 228, 518, 440, 297, 386, 630, 64, 613, 337, 22, 170, 420, 131, 477, 71, 205, 541, 522, 493, 263, 19, 643, 380, 388, 0, 308, 463, 127, 227, 439, 482, 49, 640, 272, 258, 634, 418, 538, 317, 364, 55, 393, 187, 594, 124, 260, 200, 521, 97, 383, 479, 242, 41, 76, 8, 513, 259, 469, 167, 547, 615, 400, 591, 455, 196, 275, 107, 47, 251, 91, 554, 398, 126, 391, 491, 494, 624, 309, 133, 414, 625, 62, 428, 382, 80, 268, 403, 497, 486, 171, 411, 65, 614, 148, 43, 206, 598, 184, 212, 616, 323, 553, 476, 241, 123, 407, 321, 37, 549, 328, 524, 460, 119, 88, 81, 243, 468, 54, 160, 231, 75, 306, 146, 349, 302, 280, 571, 118, 109, 405, 422, 103, 566, 421, 82, 255, 303, 233, 556, 600, 304, 257, 72, 509, 627, 279, 29, 507, 620, 334, 135, 389, 254, 315, 294, 457, 122, 104, 343, 114, 588, 249, 2, 451, 362, 137, 89, 113, 636, 586, 426, 534, 223, 503, 265, 222, 376, 74, 34, 570, 404, 147, 528, 266, 628, 593, 319, 161, 154, 552, 621, 619, 639, 512, 622, 370, 329, 293, 352, 172, 577, 179, 220, 23, 132, 473, 307, 60, 83, 514, 191, 453, 235, 176, 207, 585, 136, 533, 536, 35, 559, 470, 284, 363, 95, 209, 145, 480, 561, 496, 143, 517, 495, 50, 346, 529, 149, 429, 274, 489, 558, 617, 298, 481, 141, 396, 474, 540, 186, 385, 402, 560, 168, 618, 599, 39, 381, 305, 156, 18, 397, 531, 287, 610, 464, 32, 58, 320, 333, 339, 406, 218, 642, 234, 229]

==> lih-631-r-o4.out <==
[63, 471, 609, 316, 40, 97, 214, 439, 575, 556, 431, 231, 498, 4, 241, 433, 354, 511, 587, 625, 310, 475, 263, 524, 394, 192, 358, 170, 477, 410, 333, 342, 501, 430, 235, 368, 476, 643, 503, 255, 428, 377, 542, 226, 243, 306, 12, 47, 274, 296, 153, 576, 55, 163, 595, 199, 363, 160, 134, 509, 246, 323, 468, 571, 527, 522, 481, 211, 139, 440, 444, 133, 421, 312, 588, 331, 64, 275, 584, 232, 436, 590, 390, 458, 313, 557, 120, 84, 629, 43, 513, 42, 227, 488, 201, 72, 346, 502, 449, 627, 57, 603, 78, 327, 191, 332, 86, 203, 413, 641, 299, 240, 467, 283, 26, 403, 389, 22, 224, 187, 338, 242, 450, 573, 485, 152, 174, 229, 345, 567, 615, 16, 420, 553, 348, 198, 529, 525, 297, 130, 560, 581, 35, 559, 465, 270, 347, 495, 373, 77, 417, 132, 3, 604, 23, 38, 52, 349, 398, 147, 490, 181, 194, 183, 386, 49, 140, 155, 393, 208, 62, 459, 412, 45, 526, 637, 24, 453, 115, 462, 547, 585, 17, 215, 190, 359, 265, 321, 596, 464, 592, 602, 364, 564, 13, 185, 143, 225, 612, 216, 135, 489, 2, 109, 605, 87, 124, 494, 517, 112, 286, 292, 636, 164, 429, 15, 237, 144, 619, 335, 171, 11, 244, 294, 451, 496, 197, 96, 207, 408, 88, 536, 75, 460, 28, 340, 415, 633, 519, 110, 288, 530, 172, 271, 437, 370, 466, 33, 196, 122, 493, 442, 258, 402, 379, 238, 179, 622, 303, 579, 350, 260, 108, 188, 141, 161, 251, 104, 574, 480, 572, 607, 264, 565, 305, 8, 630, 399, 507, 357, 411, 309, 614, 551, 441, 381, 478, 14, 282, 162, 552, 119, 457, 455, 580, 355, 107, 599, 423, 405, 366, 334, 111, 469, 339, 352, 535, 204, 67, 426, 531, 601, 463, 302, 537, 254, 73, 435, 291, 583, 382, 479, 424, 29, 416, 566, 504, 58, 365, 361, 383, 392, 30, 206, 230, 287, 315, 448, 166, 70, 336, 222, 261, 472, 404, 454, 239, 295, 344, 252, 210, 337, 259, 387, 341, 212, 638, 521, 446, 82, 391, 193, 538, 137, 597, 151, 6, 103, 18, 577, 371, 168, 195, 516, 482, 123, 397, 508, 414, 48, 69, 589, 632, 92, 353, 148, 50, 514, 234, 182, 362, 407, 60, 594, 106, 249, 126, 219, 483, 218, 541, 570, 173, 118, 276, 618, 491, 298, 79, 117, 200, 406, 253, 71, 311, 533, 66, 329, 165, 520, 422, 81, 545, 76, 53, 54, 375, 409, 384, 177, 154, 228, 317, 221, 83, 262, 617, 127, 184, 639, 452, 326, 634, 374, 175, 506, 510, 548, 378, 9, 376, 512, 21, 257, 343, 125, 273, 116, 41, 555, 396, 98, 434, 250, 114, 598, 388, 322, 380, 31, 324, 19, 129, 278, 432, 499, 569, 360, 89, 623, 593, 266, 74, 528, 369, 356, 236, 543, 301, 582, 500, 138, 91, 484, 121, 427, 178, 157, 0, 314, 385, 94, 142, 205, 59, 39, 36, 1, 642, 51, 189, 561, 34, 167, 279, 32, 284, 136, 611, 563, 418, 518, 400, 540, 80, 486, 546, 158, 149, 180, 169, 10, 372, 99, 202, 578, 610, 304, 515, 105, 562, 44, 626, 131, 113, 487, 247, 492, 445, 272, 307, 549, 209, 20, 621, 233, 505, 37, 443, 46, 156, 554, 606, 474, 608, 7, 217, 267, 95, 438, 532, 280, 248, 220, 320, 159, 146, 93, 473, 523, 5, 101, 245, 631, 176, 325, 419, 470, 568, 27, 269, 293, 351, 534, 213, 285, 330, 600, 620, 308, 544, 550, 640, 102, 328, 635, 586, 318, 281, 613, 256, 90, 624, 289, 591, 25, 628, 300, 61, 461, 268, 65, 277, 539, 100, 497, 425, 319, 223, 128, 150, 367, 290, 145, 401, 56, 558, 447, 85, 616, 395, 186, 456, 68]

==> lih-631-r-o5.out <==
[65, 135, 587, 400, 129, 263, 375, 262, 378, 475, 228, 194, 527, 204, 441, 363, 639, 319, 522, 151, 209, 620, 166, 358, 435, 119, 494, 140, 29, 313, 379, 179, 49, 511, 48, 237, 350, 467, 634, 420, 167, 253, 543, 25, 541, 550, 287, 553, 352, 594, 115, 433, 624, 100, 544, 217, 41, 360, 365, 411, 190, 584, 276, 152, 1, 173, 590, 16, 614, 182, 144, 536, 638, 293, 492, 126, 134, 401, 399, 585, 201, 549, 223, 542, 35, 439, 110, 619, 512, 169, 622, 603, 499, 393, 15, 317, 576, 170, 178, 214, 225, 366, 445, 346, 234, 159, 327, 251, 426, 55, 279, 359, 558, 229, 436, 304, 215, 538, 291, 137, 424, 601, 383, 267, 394, 302, 589, 125, 104, 52, 180, 616, 280, 256, 490, 524, 422, 43, 45, 288, 561, 105, 188, 149, 210, 80, 431, 480, 523, 128, 568, 419, 268, 574, 248, 357, 172, 384, 47, 451, 356, 146, 95, 307, 23, 184, 50, 491, 79, 417, 61, 488, 131, 142, 81, 56, 554, 377, 295, 635, 361, 468, 493, 479, 329, 572, 454, 381, 591, 88, 421, 513, 434, 514, 500, 627, 277, 450, 642, 254, 0, 484, 259, 57, 455, 386, 232, 197, 13, 308, 14, 59, 485, 30, 264, 529, 5, 271, 545, 560, 70, 548, 168, 274, 155, 459, 418, 461, 440, 415, 216, 449, 425, 282, 176, 608, 289, 31, 380, 546, 17, 412, 540, 388, 481, 476, 226, 387, 220, 87, 469, 76, 403, 392, 245, 338, 496, 309, 470, 2, 510, 212, 89, 581, 290, 255, 324, 310, 526, 604, 367, 101, 58, 372, 636, 107, 32, 183, 323, 224, 3, 26, 599, 402, 11, 71, 165, 265, 598, 537, 447, 473, 520, 464, 575, 269, 305, 312, 299, 505, 132, 579, 355, 466, 298, 68, 53, 147, 609, 525, 564, 206, 592, 630, 320, 504, 530, 238, 130, 193, 300, 444, 54, 507, 396, 199, 502, 328, 60, 432, 108, 446, 311, 354, 597, 247, 602, 249, 19, 535, 567, 294, 303, 486, 292, 547, 266, 442, 563, 404, 122, 406, 465, 533, 252, 330, 562, 163, 97, 174, 569, 82, 515, 301, 410, 46, 578, 64, 364, 22, 528, 196, 10, 334, 124, 398, 390, 345, 471, 160, 593, 281, 98, 257, 374, 413, 457, 615, 332, 570, 376, 315, 213, 532, 462, 370, 117, 531, 497, 230, 78, 633, 353, 395, 90, 99, 158, 85, 382, 205, 171, 91, 430, 37, 218, 114, 143, 153, 211, 219, 186, 427, 111, 8, 198, 557, 28, 191, 221, 631, 239, 349, 162, 260, 112, 240, 516, 75, 629, 517, 582, 233, 610, 270, 595, 9, 20, 106, 322, 136, 438, 138, 94, 161, 74, 318, 336, 231, 347, 284, 623, 4, 189, 275, 73, 33, 306, 611, 448, 600, 487, 250, 556, 489, 335, 583, 51, 397, 596, 518, 443, 369, 498, 559, 235, 38, 453, 34, 617, 203, 344, 555, 227, 120, 72, 246, 316, 460, 373, 368, 127, 44, 118, 6, 24, 618, 133, 243, 478, 84, 21, 207, 177, 200, 509, 278, 337, 40, 241, 613, 521, 628, 621, 77, 391, 272, 409, 586, 326, 83, 463, 625, 261, 643, 508, 244, 102, 389, 145, 429, 86, 36, 626, 321, 551, 605, 458, 141, 607, 503, 637, 483, 641, 343, 351, 202, 588, 472, 42, 539, 482, 342, 103, 416, 258, 573, 428, 181, 348, 407, 156, 452, 27, 340, 606, 121, 580, 519, 93, 501, 187, 456, 62, 242, 405, 333, 339, 109, 66, 408, 273, 123, 164, 192, 552, 474, 113, 96, 185, 63, 236, 116, 331, 67, 39, 195, 285, 534, 362, 414, 296, 92, 208, 371, 640, 325, 139, 565, 566, 148, 495, 12, 632, 283, 437, 506, 18, 341, 286, 577, 423, 385, 314, 69, 157, 150, 154, 571, 175, 297, 477, 612, 222, 7]


==> anc/logarithm/LiH_631g/lih_631_slater_sot.txt <==
==> lih-631-sot-r-o1.out <==
[381, 375, 178, 203, 83, 206, 51, 421, 222, 610, 461, 434, 602, 199, 538, 126, 370, 453, 71, 417, 431, 432, 379, 101, 438, 562, 314, 292, 108, 596, 393, 567, 122, 131, 230, 642, 149, 447, 290, 625, 81, 357, 2, 588, 13, 127, 545, 333, 554, 433, 507, 293, 318, 305, 616, 327, 410, 324, 212, 399, 232, 471, 437, 491, 377, 296, 472, 330, 217, 277, 201, 58, 252, 350, 75, 462, 544, 418, 359, 435, 623, 266, 130, 641, 586, 617, 163, 161, 247, 236, 15, 263, 112, 165, 261, 638, 345, 297, 419, 552, 105, 415, 208, 185, 569, 273, 44, 52, 512, 198, 358, 114, 618, 525, 18, 514, 347, 480, 551, 43, 187, 504, 193, 457, 196, 111, 496, 489, 19, 468, 224, 639, 445, 176, 530, 211, 526, 35, 197, 150, 144, 460, 601, 76, 531, 575, 369, 620, 476, 371, 188, 542, 560, 29, 454, 38, 513, 139, 72, 322, 469, 624, 257, 183, 614, 78, 26, 397, 540, 240, 16, 151, 298, 241, 328, 579, 134, 158, 632, 136, 474, 225, 490, 209, 320, 190, 288, 6, 128, 416, 205, 392, 591, 46, 443, 478, 582, 166, 180, 391, 593, 556, 367, 155, 275, 342, 152, 200, 607, 265, 332, 619, 492, 475, 406, 162, 84, 498, 24, 334, 229, 440, 338, 202, 123, 580, 451, 143, 519, 553, 486, 221, 436, 262, 321, 8, 366, 386, 537, 488, 439, 248, 473, 316, 311, 534, 604, 535, 628, 301, 132, 389, 238, 487, 73, 189, 627, 464, 86, 36, 226, 80, 503, 133, 237, 385, 173, 571, 317, 102, 31, 207, 220, 40, 219, 592, 353, 169, 404, 635, 505, 90, 7, 355, 59, 294, 613, 583, 484, 50, 536, 215, 249, 92, 291, 3, 184, 376, 89, 408, 403, 568, 64, 528, 518, 508, 598, 194, 428, 228, 17, 171, 558, 56, 160, 243, 303, 192, 5, 41, 516, 395, 482, 383, 351, 339, 561, 442, 304, 422, 115, 566, 388, 284, 373, 470, 599, 28, 79, 643, 446, 91, 145, 137, 546, 529, 565, 382, 69, 148, 390, 640, 49, 420, 53, 502, 362, 597, 125, 459, 60, 167, 521, 48, 346, 349, 227, 533, 10, 622, 356, 629, 380, 517, 326, 407, 481, 360, 374, 110, 234, 499, 204, 210, 500, 213, 364, 595, 361, 62, 37, 522, 113, 348, 310, 576, 523, 413, 329, 256, 135, 637, 340, 14, 281, 429, 276, 581, 186, 309, 42, 245, 343, 154, 609, 251, 611, 626, 95, 116, 300, 250, 157, 12, 456, 509, 401, 239, 325, 423, 306, 280, 378, 104, 466, 636, 605, 138, 548, 515, 99, 479, 174, 272, 444, 387, 400, 405, 87, 67, 506, 564, 584, 30, 425, 246, 501, 458, 612, 283, 511, 100, 494, 363, 398, 452, 4, 341, 279, 578, 621, 65, 269, 590, 634, 153, 344, 365, 223, 308, 22, 218, 107, 463, 270, 94, 109, 547, 68, 455, 285, 274, 179, 384, 82, 287, 98, 117, 424, 409, 1, 55, 483, 608, 11, 600, 106, 572, 103, 603, 61, 527, 520, 141, 563, 449, 559, 278, 448, 539, 549, 170, 630, 427, 465, 34, 319, 20, 214, 532, 70, 216, 573, 307, 156, 74, 88, 633, 85, 510, 337, 289, 254, 267, 574, 242, 159, 244, 282, 118, 286, 191, 231, 414, 352, 368, 271, 394, 120, 54, 295, 299, 259, 23, 164, 541, 557, 264, 411, 39, 312, 426, 550, 57, 260, 121, 606, 485, 313, 97, 93, 450, 63, 495, 9, 45, 140, 175, 77, 396, 555, 615, 412, 25, 182, 372, 168, 430, 146, 96, 631, 129, 354, 497, 255, 336, 33, 177, 253, 147, 195, 570, 268, 589, 477, 142, 119, 335, 543, 467, 47, 577, 235, 181, 233, 258, 124, 331, 493, 27, 0, 32, 315, 66, 402, 441, 323, 587, 172, 594, 302, 21, 585, 524]

==> lih-631-sot-r-o2.out <==
[8, 64, 384, 106, 135, 345, 325, 526, 257, 361, 103, 87, 193, 38, 448, 232, 627, 346, 22, 565, 389, 573, 218, 435, 224, 637, 79, 37, 411, 544, 51, 231, 320, 264, 378, 436, 219, 45, 363, 271, 50, 147, 335, 373, 532, 234, 546, 65, 416, 14, 41, 330, 568, 486, 386, 5, 113, 407, 236, 140, 301, 459, 420, 369, 488, 35, 67, 482, 84, 365, 483, 433, 181, 402, 430, 355, 188, 152, 613, 492, 287, 398, 425, 267, 388, 496, 120, 36, 81, 562, 557, 624, 550, 0, 538, 296, 141, 467, 399, 417, 584, 74, 596, 641, 574, 186, 126, 551, 274, 43, 18, 541, 12, 542, 588, 60, 635, 530, 547, 408, 629, 279, 111, 445, 563, 265, 275, 21, 178, 125, 518, 375, 329, 105, 261, 352, 289, 203, 599, 95, 617, 391, 508, 500, 323, 92, 40, 243, 164, 513, 590, 263, 162, 634, 426, 359, 487, 441, 241, 495, 603, 145, 506, 504, 418, 112, 444, 561, 172, 235, 298, 93, 632, 520, 1, 367, 633, 143, 539, 191, 589, 397, 618, 537, 452, 621, 636, 380, 196, 309, 316, 89, 379, 510, 228, 463, 586, 569, 158, 321, 353, 501, 553, 85, 156, 166, 529, 545, 247, 643, 305, 612, 640, 48, 211, 560, 200, 449, 481, 248, 58, 123, 591, 593, 451, 515, 552, 575, 86, 523, 393, 429, 607, 503, 446, 187, 299, 572, 15, 115, 151, 272, 284, 246, 381, 396, 600, 61, 525, 413, 227, 472, 630, 631, 295, 442, 626, 343, 383, 428, 16, 168, 368, 324, 46, 326, 42, 23, 222, 20, 138, 159, 609, 601, 24, 628, 394, 245, 198, 244, 578, 206, 534, 484, 127, 443, 438, 576, 605, 155, 615, 190, 184, 556, 401, 100, 205, 424, 170, 104, 511, 471, 90, 536, 73, 83, 620, 294, 571, 69, 252, 480, 293, 470, 594, 146, 570, 212, 124, 34, 311, 331, 341, 423, 505, 161, 422, 315, 595, 533, 454, 30, 56, 625, 223, 268, 251, 524, 4, 179, 606, 474, 9, 229, 72, 461, 610, 338, 447, 26, 313, 314, 555, 47, 514, 549, 587, 473, 387, 336, 182, 351, 479, 579, 76, 371, 82, 622, 207, 457, 91, 499, 303, 17, 194, 238, 318, 421, 456, 114, 189, 582, 577, 197, 220, 354, 71, 134, 608, 226, 44, 167, 462, 185, 519, 174, 131, 210, 7, 385, 109, 333, 242, 598, 528, 202, 623, 580, 278, 137, 509, 642, 348, 308, 512, 230, 390, 269, 259, 349, 27, 392, 215, 119, 176, 183, 516, 344, 256, 597, 531, 334, 70, 250, 276, 297, 490, 225, 254, 216, 527, 175, 149, 255, 337, 31, 405, 199, 139, 464, 292, 347, 312, 602, 28, 339, 262, 469, 150, 502, 611, 585, 258, 432, 77, 122, 128, 169, 270, 286, 277, 431, 107, 192, 364, 328, 3, 10, 148, 521, 153, 282, 450, 566, 360, 99, 554, 616, 535, 55, 283, 498, 372, 434, 54, 221, 517, 317, 75, 419, 485, 39, 57, 458, 319, 307, 260, 59, 68, 362, 412, 583, 195, 439, 117, 96, 129, 491, 478, 548, 638, 11, 208, 291, 136, 522, 300, 400, 410, 116, 543, 455, 173, 97, 53, 440, 302, 304, 285, 163, 404, 395, 180, 249, 476, 132, 130, 144, 564, 133, 62, 507, 475, 342, 377, 94, 468, 177, 465, 217, 281, 209, 253, 415, 273, 19, 370, 171, 306, 382, 427, 25, 13, 29, 497, 340, 414, 619, 237, 357, 160, 201, 80, 52, 108, 604, 157, 121, 280, 366, 403, 78, 559, 310, 66, 558, 406, 614, 437, 240, 374, 6, 489, 540, 154, 142, 98, 327, 460, 322, 581, 49, 290, 639, 2, 239, 356, 288, 477, 165, 33, 466, 102, 101, 409, 592, 88, 63, 233, 32, 453, 213, 204, 376, 493, 494, 110, 358, 332, 214, 266, 350, 567, 118]

==> lih-631-sot-r-o3.out <==
[400, 60, 93, 409, 303, 288, 118, 286, 162, 488, 275, 462, 142, 584, 442, 350, 420, 65, 517, 604, 172, 314, 40, 559, 589, 168, 361, 296, 335, 483, 451, 564, 32, 64, 49, 115, 181, 461, 406, 30, 529, 587, 554, 108, 421, 428, 440, 216, 425, 245, 95, 602, 626, 8, 289, 351, 299, 544, 411, 224, 54, 568, 282, 179, 594, 271, 496, 330, 223, 632, 84, 165, 92, 173, 71, 324, 460, 343, 444, 209, 473, 426, 346, 459, 242, 577, 127, 514, 316, 136, 112, 138, 478, 553, 200, 85, 541, 609, 169, 262, 247, 630, 302, 230, 543, 374, 526, 99, 570, 194, 135, 542, 145, 270, 107, 449, 611, 198, 446, 160, 234, 52, 458, 34, 340, 128, 608, 408, 399, 416, 583, 363, 24, 588, 379, 300, 367, 31, 452, 507, 616, 45, 381, 359, 48, 642, 195, 225, 27, 466, 298, 323, 337, 274, 79, 98, 590, 39, 635, 419, 189, 153, 328, 348, 137, 573, 439, 256, 511, 519, 197, 222, 125, 369, 36, 119, 613, 528, 501, 74, 43, 378, 134, 578, 410, 171, 497, 339, 572, 530, 310, 55, 638, 201, 516, 470, 269, 403, 370, 117, 477, 513, 259, 384, 163, 491, 281, 205, 59, 634, 413, 42, 94, 124, 151, 465, 486, 395, 210, 250, 121, 46, 287, 505, 618, 78, 217, 66, 494, 485, 595, 244, 556, 149, 6, 9, 237, 438, 193, 548, 293, 263, 150, 612, 104, 383, 487, 398, 518, 12, 320, 593, 301, 502, 527, 22, 405, 61, 1, 139, 113, 101, 87, 292, 338, 33, 524, 404, 551, 422, 418, 208, 373, 539, 231, 547, 207, 358, 601, 619, 232, 103, 15, 617, 2, 97, 415, 159, 295, 72, 382, 11, 457, 606, 249, 469, 508, 44, 102, 474, 525, 25, 492, 366, 318, 53, 365, 490, 51, 322, 154, 211, 454, 199, 512, 86, 192, 161, 386, 305, 183, 493, 311, 639, 575, 464, 574, 325, 357, 621, 56, 336, 344, 540, 356, 389, 627, 144, 510, 431, 533, 63, 368, 67, 329, 155, 489, 196, 156, 534, 309, 18, 334, 80, 20, 576, 70, 388, 312, 304, 341, 254, 453, 215, 521, 360, 563, 500, 157, 28, 146, 396, 615, 622, 214, 277, 375, 484, 261, 437, 631, 268, 116, 546, 380, 509, 579, 447, 258, 37, 623, 47, 585, 10, 267, 372, 555, 7, 633, 167, 581, 3, 481, 202, 307, 597, 212, 569, 152, 233, 180, 552, 266, 448, 143, 252, 133, 591, 5, 122, 308, 182, 424, 89, 321, 423, 347, 176, 68, 434, 480, 62, 327, 0, 290, 603, 640, 624, 14, 77, 188, 506, 456, 110, 354, 130, 190, 628, 243, 178, 280, 276, 132, 401, 238, 76, 219, 498, 81, 557, 402, 549, 255, 218, 88, 432, 17, 353, 536, 550, 148, 279, 471, 13, 187, 605, 170, 186, 515, 580, 417, 131, 371, 114, 235, 355, 636, 260, 246, 586, 443, 140, 313, 273, 158, 455, 394, 257, 185, 538, 599, 637, 204, 285, 364, 342, 174, 332, 503, 82, 317, 29, 240, 75, 582, 531, 41, 239, 213, 236, 38, 306, 499, 319, 265, 326, 19, 272, 427, 407, 430, 331, 291, 436, 147, 106, 57, 537, 475, 463, 177, 191, 284, 598, 228, 264, 607, 520, 620, 126, 203, 441, 166, 251, 393, 58, 392, 592, 229, 26, 175, 504, 596, 4, 50, 472, 278, 105, 69, 482, 221, 109, 560, 362, 376, 253, 227, 129, 90, 73, 111, 468, 283, 123, 625, 352, 241, 206, 610, 294, 248, 23, 377, 495, 565, 390, 349, 445, 83, 429, 643, 614, 391, 397, 91, 545, 479, 333, 297, 600, 387, 450, 435, 467, 523, 100, 566, 164, 532, 571, 385, 629, 433, 141, 641, 315, 414, 561, 16, 120, 220, 412, 96, 345, 567, 562, 226, 184, 535, 558, 476, 21, 522, 35]

==> lih-631-sot-r-o4.out <==
[162, 118, 565, 95, 568, 211, 47, 187, 66, 348, 573, 163, 632, 30, 545, 256, 353, 122, 399, 147, 79, 145, 94, 379, 461, 311, 533, 229, 330, 223, 318, 535, 355, 206, 178, 239, 182, 72, 555, 351, 75, 251, 184, 376, 12, 235, 635, 104, 553, 227, 514, 448, 116, 562, 446, 538, 172, 27, 179, 198, 394, 240, 91, 164, 138, 432, 42, 371, 87, 22, 136, 264, 159, 111, 517, 304, 97, 123, 103, 249, 326, 201, 190, 152, 312, 440, 618, 322, 368, 244, 301, 525, 254, 495, 583, 606, 411, 31, 208, 526, 552, 16, 61, 78, 272, 8, 570, 367, 366, 260, 357, 430, 358, 425, 406, 166, 314, 513, 297, 577, 158, 614, 151, 463, 259, 209, 437, 419, 23, 62, 21, 237, 640, 199, 590, 248, 544, 171, 89, 28, 569, 112, 449, 74, 70, 268, 479, 572, 295, 531, 96, 616, 334, 588, 542, 18, 450, 485, 17, 5, 523, 619, 343, 327, 133, 530, 85, 77, 434, 634, 83, 476, 385, 413, 302, 52, 608, 135, 484, 139, 257, 218, 219, 142, 356, 398, 93, 621, 124, 370, 287, 108, 71, 84, 563, 44, 389, 428, 551, 288, 114, 504, 414, 361, 395, 365, 600, 250, 110, 193, 105, 117, 157, 58, 349, 548, 336, 49, 130, 278, 213, 217, 586, 445, 196, 579, 502, 499, 43, 149, 374, 512, 391, 629, 469, 364, 132, 412, 439, 519, 345, 115, 598, 438, 320, 458, 471, 265, 325, 529, 567, 53, 54, 559, 181, 4, 26, 216, 109, 603, 276, 593, 496, 221, 315, 597, 309, 470, 454, 290, 584, 346, 271, 13, 267, 88, 624, 472, 65, 625, 589, 581, 482, 316, 464, 404, 378, 291, 245, 59, 273, 186, 408, 539, 610, 498, 487, 630, 576, 596, 540, 574, 274, 605, 224, 423, 452, 478, 101, 232, 585, 292, 550, 266, 541, 212, 473, 431, 48, 134, 120, 86, 192, 154, 55, 369, 328, 510, 609, 324, 627, 444, 128, 578, 15, 296, 14, 313, 421, 405, 383, 483, 457, 613, 587, 400, 503, 475, 63, 549, 480, 308, 642, 417, 215, 628, 407, 155, 488, 183, 602, 506, 426, 580, 451, 317, 453, 310, 280, 228, 220, 131, 284, 293, 238, 261, 422, 595, 174, 167, 185, 98, 527, 599, 125, 532, 39, 243, 189, 360, 500, 1, 57, 617, 146, 337, 615, 331, 636, 560, 564, 547, 521, 153, 377, 409, 92, 319, 25, 76, 505, 35, 137, 170, 342, 50, 176, 19, 477, 233, 269, 126, 60, 443, 388, 56, 45, 67, 252, 150, 467, 121, 214, 236, 247, 344, 641, 639, 37, 156, 429, 51, 140, 373, 46, 372, 522, 339, 427, 594, 340, 197, 468, 144, 402, 298, 622, 486, 612, 307, 329, 81, 165, 68, 520, 242, 556, 637, 20, 362, 462, 127, 90, 380, 99, 106, 591, 194, 455, 234, 607, 466, 436, 494, 497, 490, 175, 611, 202, 528, 491, 489, 303, 275, 160, 10, 604, 359, 397, 100, 620, 456, 226, 2, 0, 352, 11, 129, 441, 390, 80, 258, 107, 554, 557, 119, 524, 393, 283, 210, 415, 281, 102, 270, 222, 546, 396, 255, 282, 382, 173, 286, 294, 643, 410, 168, 289, 29, 64, 381, 262, 508, 205, 277, 474, 575, 161, 537, 204, 420, 253, 392, 633, 536, 418, 177, 230, 34, 335, 285, 246, 69, 169, 386, 38, 323, 403, 416, 459, 321, 347, 82, 623, 333, 32, 447, 113, 341, 191, 465, 435, 424, 481, 6, 36, 387, 534, 561, 180, 7, 41, 350, 231, 638, 203, 306, 141, 566, 626, 571, 200, 33, 225, 40, 384, 516, 375, 279, 601, 195, 207, 507, 332, 363, 592, 9, 241, 354, 73, 401, 518, 305, 460, 143, 543, 509, 442, 558, 300, 511, 631, 493, 24, 501, 582, 148, 433, 492, 299, 338, 3, 188, 515, 263]

==> lih-631-sot-r-o5.out <==
[140, 32, 182, 26, 569, 75, 509, 78, 614, 583, 493, 191, 121, 392, 179, 123, 639, 486, 573, 397, 232, 288, 79, 52, 516, 546, 398, 469, 584, 482, 453, 15, 353, 627, 439, 69, 9, 399, 611, 387, 103, 360, 642, 16, 295, 420, 211, 413, 101, 56, 271, 291, 206, 100, 441, 494, 575, 76, 89, 59, 197, 183, 217, 209, 305, 622, 63, 132, 444, 408, 592, 289, 480, 24, 574, 91, 455, 576, 143, 81, 604, 491, 293, 612, 370, 322, 39, 25, 279, 495, 374, 299, 240, 280, 142, 373, 297, 340, 302, 407, 490, 188, 41, 523, 631, 394, 409, 22, 229, 483, 176, 323, 423, 74, 615, 290, 395, 410, 83, 155, 42, 277, 154, 6, 527, 249, 641, 95, 193, 239, 151, 29, 521, 156, 126, 503, 303, 533, 128, 613, 168, 92, 378, 36, 361, 173, 171, 195, 637, 266, 130, 542, 167, 445, 260, 316, 332, 506, 602, 435, 274, 633, 97, 468, 517, 55, 337, 35, 117, 595, 467, 105, 150, 113, 594, 401, 471, 254, 17, 519, 607, 19, 560, 352, 152, 343, 306, 498, 136, 617, 465, 124, 23, 294, 0, 133, 160, 443, 106, 230, 390, 84, 522, 159, 94, 315, 626, 272, 450, 502, 371, 446, 45, 549, 4, 530, 385, 634, 416, 544, 531, 342, 451, 250, 276, 18, 470, 382, 570, 510, 284, 459, 348, 377, 119, 586, 134, 597, 320, 553, 388, 335, 44, 438, 458, 96, 488, 265, 198, 312, 235, 477, 129, 567, 118, 538, 146, 568, 328, 559, 234, 68, 427, 590, 400, 515, 185, 281, 431, 426, 263, 213, 452, 221, 338, 363, 334, 87, 236, 187, 93, 268, 212, 434, 475, 432, 216, 603, 131, 40, 309, 640, 116, 204, 551, 643, 366, 115, 86, 317, 536, 341, 346, 90, 48, 189, 339, 396, 447, 301, 424, 321, 307, 181, 437, 88, 282, 344, 43, 144, 285, 449, 2, 33, 347, 330, 606, 207, 73, 47, 418, 497, 62, 102, 349, 246, 5, 270, 27, 262, 616, 628, 77, 310, 456, 244, 625, 419, 28, 60, 53, 473, 600, 13, 11, 561, 149, 300, 635, 269, 49, 496, 199, 532, 429, 364, 535, 402, 389, 298, 609, 34, 621, 139, 425, 359, 472, 372, 331, 10, 428, 219, 629, 487, 350, 258, 153, 220, 127, 610, 222, 572, 67, 172, 99, 367, 70, 71, 354, 369, 462, 242, 333, 368, 601, 241, 580, 14, 135, 64, 485, 192, 508, 571, 619, 375, 256, 163, 120, 8, 406, 430, 308, 273, 478, 329, 422, 630, 247, 638, 383, 50, 110, 3, 534, 51, 324, 319, 529, 598, 415, 61, 248, 379, 218, 190, 215, 161, 327, 564, 196, 228, 111, 412, 304, 31, 283, 476, 98, 170, 255, 589, 46, 588, 355, 511, 184, 557, 313, 21, 165, 200, 548, 237, 596, 599, 275, 552, 484, 555, 563, 158, 565, 325, 481, 245, 585, 287, 505, 558, 381, 541, 122, 566, 231, 202, 414, 166, 175, 164, 539, 208, 12, 180, 636, 261, 411, 587, 525, 278, 513, 362, 393, 264, 20, 58, 504, 296, 499, 147, 593, 501, 391, 286, 292, 440, 37, 57, 547, 345, 489, 214, 463, 107, 66, 543, 512, 1, 252, 380, 169, 442, 178, 85, 461, 7, 357, 253, 624, 526, 620, 311, 581, 591, 54, 605, 314, 436, 227, 72, 112, 500, 233, 479, 386, 537, 224, 82, 492, 351, 550, 448, 404, 336, 460, 578, 251, 157, 114, 30, 405, 138, 148, 579, 141, 203, 608, 109, 376, 618, 104, 238, 174, 384, 145, 556, 457, 201, 259, 520, 562, 38, 194, 226, 125, 582, 524, 267, 108, 326, 632, 421, 554, 454, 65, 223, 466, 225, 433, 257, 205, 417, 514, 464, 210, 243, 577, 177, 137, 474, 623, 80, 507, 365, 356, 545, 403, 162, 518, 358, 318, 186, 540, 528]


==> anc/logarithm/LiH_sto3g/lih_631_csf_sot.txt <==
==> lih-631-sot-s2-o1.out <==
[152, 118, 15, 150, 82, 208, 180, 17, 151, 41, 104, 111, 181, 121, 148, 198, 27, 182, 193, 191, 133, 134, 68, 13, 102, 153, 177, 157, 32, 200, 132, 178, 203, 185, 38, 40, 98, 87, 96, 141, 9, 94, 4, 7, 206, 113, 18, 29, 52, 56, 163, 57, 46, 70, 11, 65, 126, 105, 155, 63, 110, 167, 69, 75, 85, 202, 78, 86, 161, 54, 139, 103, 129, 91, 72, 73, 172, 174, 117, 149, 6, 55, 145, 144, 199, 21, 156, 93, 71, 195, 162, 119, 61, 107, 45, 190, 125, 127, 136, 116, 204, 95, 123, 142, 26, 30, 67, 97, 187, 130, 62, 184, 24, 10, 12, 135, 16, 50, 36, 49, 0, 186, 53, 124, 84, 22, 76, 179, 39, 2, 143, 112, 165, 58, 33, 189, 99, 14, 147, 43, 101, 100, 5, 160, 66, 120, 173, 37, 31, 83, 34, 90, 183, 158, 47, 171, 196, 108, 170, 20, 138, 122, 48, 64, 168, 19, 176, 28, 3, 114, 25, 1, 44, 197, 140, 109, 89, 59, 106, 146, 131, 81, 169, 154, 166, 188, 159, 35, 207, 79, 92, 205, 175, 201, 80, 8, 115, 137, 77, 194, 128, 23, 42, 51, 209, 164, 192, 88, 60, 74]

==> lih-631-sot-s2-o2.out <==
[94, 84, 169, 159, 201, 152, 52, 72, 209, 153, 100, 97, 170, 51, 160, 149, 49, 78, 165, 11, 38, 46, 176, 108, 20, 37, 140, 91, 107, 138, 110, 205, 80, 162, 40, 12, 144, 89, 41, 33, 32, 61, 206, 133, 139, 95, 65, 102, 163, 127, 194, 173, 55, 87, 183, 0, 124, 92, 25, 69, 115, 88, 8, 134, 4, 203, 156, 154, 155, 151, 174, 18, 175, 112, 93, 57, 200, 30, 191, 114, 171, 143, 62, 54, 23, 145, 96, 24, 59, 15, 182, 45, 106, 6, 192, 136, 129, 50, 82, 146, 189, 181, 141, 101, 117, 193, 68, 150, 2, 123, 60, 53, 73, 56, 132, 109, 120, 58, 13, 172, 104, 14, 98, 16, 29, 186, 128, 66, 5, 36, 105, 1, 43, 180, 17, 79, 207, 197, 86, 161, 187, 190, 64, 185, 19, 48, 28, 202, 188, 179, 76, 130, 167, 196, 184, 142, 199, 44, 157, 75, 178, 158, 10, 125, 67, 31, 126, 131, 81, 63, 135, 198, 99, 103, 119, 21, 118, 34, 47, 26, 74, 177, 22, 85, 122, 77, 111, 3, 35, 121, 147, 137, 27, 7, 9, 39, 204, 70, 164, 113, 71, 148, 116, 208, 195, 90, 42, 83, 168, 166]

==> lih-631-sot-s2-o3.out <==
[131, 49, 20, 93, 111, 132, 157, 156, 195, 191, 7, 85, 6, 43, 171, 148, 94, 178, 112, 145, 144, 115, 137, 54, 117, 106, 38, 29, 0, 42, 70, 187, 150, 92, 45, 46, 16, 108, 202, 190, 114, 205, 90, 113, 50, 155, 65, 84, 24, 116, 138, 4, 174, 32, 135, 130, 26, 10, 73, 98, 209, 13, 2, 199, 185, 25, 30, 39, 89, 105, 172, 201, 175, 3, 169, 44, 21, 133, 86, 119, 23, 110, 184, 83, 95, 142, 82, 166, 188, 154, 162, 140, 69, 194, 48, 168, 59, 22, 60, 103, 80, 203, 159, 181, 104, 74, 19, 64, 99, 63, 127, 51, 163, 96, 55, 52, 165, 118, 57, 170, 134, 8, 153, 15, 126, 198, 76, 208, 12, 151, 91, 34, 66, 107, 160, 129, 206, 37, 56, 88, 167, 177, 176, 68, 164, 122, 67, 186, 101, 78, 58, 100, 35, 143, 182, 149, 61, 180, 141, 109, 120, 193, 139, 9, 102, 53, 125, 136, 196, 197, 146, 31, 40, 192, 11, 158, 72, 161, 147, 124, 152, 14, 77, 123, 207, 33, 173, 1, 189, 36, 87, 71, 75, 179, 79, 28, 18, 81, 5, 47, 27, 17, 128, 121, 41, 200, 62, 183, 97, 204]

==> lih-631-sot-s2-o4.out <==
[169, 54, 67, 104, 96, 107, 134, 128, 76, 89, 167, 174, 42, 12, 3, 52, 35, 43, 95, 162, 102, 115, 84, 144, 135, 118, 132, 44, 152, 187, 183, 75, 14, 63, 114, 130, 124, 151, 88, 154, 113, 8, 176, 143, 179, 105, 18, 48, 92, 108, 94, 163, 157, 184, 199, 64, 209, 93, 73, 201, 17, 193, 148, 196, 131, 150, 172, 6, 188, 122, 36, 139, 177, 23, 158, 91, 59, 142, 100, 149, 101, 66, 68, 111, 87, 141, 185, 15, 45, 166, 97, 34, 191, 0, 80, 70, 11, 181, 126, 171, 90, 117, 53, 85, 5, 1, 24, 69, 13, 57, 156, 159, 155, 62, 16, 74, 31, 136, 86, 65, 82, 51, 173, 50, 81, 146, 7, 21, 77, 195, 30, 10, 61, 9, 198, 164, 145, 37, 79, 26, 38, 180, 160, 78, 203, 204, 20, 2, 72, 133, 168, 106, 147, 138, 194, 165, 127, 58, 110, 40, 4, 55, 49, 153, 175, 28, 19, 120, 140, 98, 71, 197, 83, 189, 56, 119, 99, 32, 202, 46, 121, 190, 207, 41, 205, 208, 25, 109, 112, 129, 178, 33, 182, 200, 170, 137, 125, 186, 206, 47, 192, 39, 29, 22, 161, 103, 27, 116, 123, 60]

==> lih-631-sot-s2-o5.out <==
[178, 151, 24, 118, 111, 76, 191, 44, 89, 70, 45, 141, 114, 162, 94, 34, 174, 139, 134, 164, 205, 11, 106, 51, 87, 152, 80, 0, 159, 90, 77, 5, 30, 124, 144, 18, 130, 201, 120, 19, 123, 206, 12, 84, 10, 194, 163, 31, 37, 105, 183, 59, 91, 47, 36, 112, 193, 40, 175, 54, 143, 46, 204, 165, 199, 32, 107, 209, 103, 202, 73, 149, 2, 79, 64, 27, 74, 160, 20, 69, 108, 48, 43, 126, 145, 203, 95, 65, 14, 155, 181, 187, 17, 189, 156, 180, 200, 66, 8, 176, 39, 71, 1, 100, 184, 16, 198, 72, 185, 33, 9, 138, 53, 7, 99, 101, 122, 186, 196, 68, 56, 208, 23, 75, 42, 60, 128, 142, 127, 131, 177, 57, 135, 188, 137, 117, 88, 78, 195, 172, 121, 116, 129, 21, 29, 4, 170, 22, 6, 83, 147, 62, 136, 153, 13, 102, 3, 132, 133, 63, 154, 148, 26, 82, 158, 93, 25, 28, 192, 119, 41, 167, 96, 171, 67, 190, 197, 50, 140, 49, 55, 86, 92, 169, 109, 157, 104, 168, 97, 15, 98, 150, 146, 85, 61, 115, 113, 173, 182, 110, 38, 179, 207, 161, 35, 125, 52, 58, 81, 166]


==> anc/logarithm/LiH_sto3g/lih_631_qubit_sot.txt <==
==> lih-631-sot-c-o1.out <==
 
==> lih-631-sot-c-o2.out <==
 
==> lih-631-sot-c-o3.out <==
 
==> lih-631-sot-c-o4.out <==
 
==> lih-631-sot-c-o5.out <==
 

==> anc/logarithm/LiH_sto3g/lih_631_slater_sot.txt <==
==> lih-631-sot-r-o1.out <==
[381, 375, 178, 203, 83, 206, 51, 421, 222, 610, 461, 434, 602, 199, 538, 126, 370, 453, 71, 417, 431, 432, 379, 101, 438, 562, 314, 292, 108, 596, 393, 567, 122, 131, 230, 642, 149, 447, 290, 625, 81, 357, 2, 588, 13, 127, 545, 333, 554, 433, 507, 293, 318, 305, 616, 327, 410, 324, 212, 399, 232, 471, 437, 491, 377, 296, 472, 330, 217, 277, 201, 58, 252, 350, 75, 462, 544, 418, 359, 435, 623, 266, 130, 641, 586, 617, 163, 161, 247, 236, 15, 263, 112, 165, 261, 638, 345, 297, 419, 552, 105, 415, 208, 185, 569, 273, 44, 52, 512, 198, 358, 114, 618, 525, 18, 514, 347, 480, 551, 43, 187, 504, 193, 457, 196, 111, 496, 489, 19, 468, 224, 639, 445, 176, 530, 211, 526, 35, 197, 150, 144, 460, 601, 76, 531, 575, 369, 620, 476, 371, 188, 542, 560, 29, 454, 38, 513, 139, 72, 322, 469, 624, 257, 183, 614, 78, 26, 397, 540, 240, 16, 151, 298, 241, 328, 579, 134, 158, 632, 136, 474, 225, 490, 209, 320, 190, 288, 6, 128, 416, 205, 392, 591, 46, 443, 478, 582, 166, 180, 391, 593, 556, 367, 155, 275, 342, 152, 200, 607, 265, 332, 619, 492, 475, 406, 162, 84, 498, 24, 334, 229, 440, 338, 202, 123, 580, 451, 143, 519, 553, 486, 221, 436, 262, 321, 8, 366, 386, 537, 488, 439, 248, 473, 316, 311, 534, 604, 535, 628, 301, 132, 389, 238, 487, 73, 189, 627, 464, 86, 36, 226, 80, 503, 133, 237, 385, 173, 571, 317, 102, 31, 207, 220, 40, 219, 592, 353, 169, 404, 635, 505, 90, 7, 355, 59, 294, 613, 583, 484, 50, 536, 215, 249, 92, 291, 3, 184, 376, 89, 408, 403, 568, 64, 528, 518, 508, 598, 194, 428, 228, 17, 171, 558, 56, 160, 243, 303, 192, 5, 41, 516, 395, 482, 383, 351, 339, 561, 442, 304, 422, 115, 566, 388, 284, 373, 470, 599, 28, 79, 643, 446, 91, 145, 137, 546, 529, 565, 382, 69, 148, 390, 640, 49, 420, 53, 502, 362, 597, 125, 459, 60, 167, 521, 48, 346, 349, 227, 533, 10, 622, 356, 629, 380, 517, 326, 407, 481, 360, 374, 110, 234, 499, 204, 210, 500, 213, 364, 595, 361, 62, 37, 522, 113, 348, 310, 576, 523, 413, 329, 256, 135, 637, 340, 14, 281, 429, 276, 581, 186, 309, 42, 245, 343, 154, 609, 251, 611, 626, 95, 116, 300, 250, 157, 12, 456, 509, 401, 239, 325, 423, 306, 280, 378, 104, 466, 636, 605, 138, 548, 515, 99, 479, 174, 272, 444, 387, 400, 405, 87, 67, 506, 564, 584, 30, 425, 246, 501, 458, 612, 283, 511, 100, 494, 363, 398, 452, 4, 341, 279, 578, 621, 65, 269, 590, 634, 153, 344, 365, 223, 308, 22, 218, 107, 463, 270, 94, 109, 547, 68, 455, 285, 274, 179, 384, 82, 287, 98, 117, 424, 409, 1, 55, 483, 608, 11, 600, 106, 572, 103, 603, 61, 527, 520, 141, 563, 449, 559, 278, 448, 539, 549, 170, 630, 427, 465, 34, 319, 20, 214, 532, 70, 216, 573, 307, 156, 74, 88, 633, 85, 510, 337, 289, 254, 267, 574, 242, 159, 244, 282, 118, 286, 191, 231, 414, 352, 368, 271, 394, 120, 54, 295, 299, 259, 23, 164, 541, 557, 264, 411, 39, 312, 426, 550, 57, 260, 121, 606, 485, 313, 97, 93, 450, 63, 495, 9, 45, 140, 175, 77, 396, 555, 615, 412, 25, 182, 372, 168, 430, 146, 96, 631, 129, 354, 497, 255, 336, 33, 177, 253, 147, 195, 570, 268, 589, 477, 142, 119, 335, 543, 467, 47, 577, 235, 181, 233, 258, 124, 331, 493, 27, 0, 32, 315, 66, 402, 441, 323, 587, 172, 594, 302, 21, 585, 524]

==> lih-631-sot-r-o2.out <==
[8, 64, 384, 106, 135, 345, 325, 526, 257, 361, 103, 87, 193, 38, 448, 232, 627, 346, 22, 565, 389, 573, 218, 435, 224, 637, 79, 37, 411, 544, 51, 231, 320, 264, 378, 436, 219, 45, 363, 271, 50, 147, 335, 373, 532, 234, 546, 65, 416, 14, 41, 330, 568, 486, 386, 5, 113, 407, 236, 140, 301, 459, 420, 369, 488, 35, 67, 482, 84, 365, 483, 433, 181, 402, 430, 355, 188, 152, 613, 492, 287, 398, 425, 267, 388, 496, 120, 36, 81, 562, 557, 624, 550, 0, 538, 296, 141, 467, 399, 417, 584, 74, 596, 641, 574, 186, 126, 551, 274, 43, 18, 541, 12, 542, 588, 60, 635, 530, 547, 408, 629, 279, 111, 445, 563, 265, 275, 21, 178, 125, 518, 375, 329, 105, 261, 352, 289, 203, 599, 95, 617, 391, 508, 500, 323, 92, 40, 243, 164, 513, 590, 263, 162, 634, 426, 359, 487, 441, 241, 495, 603, 145, 506, 504, 418, 112, 444, 561, 172, 235, 298, 93, 632, 520, 1, 367, 633, 143, 539, 191, 589, 397, 618, 537, 452, 621, 636, 380, 196, 309, 316, 89, 379, 510, 228, 463, 586, 569, 158, 321, 353, 501, 553, 85, 156, 166, 529, 545, 247, 643, 305, 612, 640, 48, 211, 560, 200, 449, 481, 248, 58, 123, 591, 593, 451, 515, 552, 575, 86, 523, 393, 429, 607, 503, 446, 187, 299, 572, 15, 115, 151, 272, 284, 246, 381, 396, 600, 61, 525, 413, 227, 472, 630, 631, 295, 442, 626, 343, 383, 428, 16, 168, 368, 324, 46, 326, 42, 23, 222, 20, 138, 159, 609, 601, 24, 628, 394, 245, 198, 244, 578, 206, 534, 484, 127, 443, 438, 576, 605, 155, 615, 190, 184, 556, 401, 100, 205, 424, 170, 104, 511, 471, 90, 536, 73, 83, 620, 294, 571, 69, 252, 480, 293, 470, 594, 146, 570, 212, 124, 34, 311, 331, 341, 423, 505, 161, 422, 315, 595, 533, 454, 30, 56, 625, 223, 268, 251, 524, 4, 179, 606, 474, 9, 229, 72, 461, 610, 338, 447, 26, 313, 314, 555, 47, 514, 549, 587, 473, 387, 336, 182, 351, 479, 579, 76, 371, 82, 622, 207, 457, 91, 499, 303, 17, 194, 238, 318, 421, 456, 114, 189, 582, 577, 197, 220, 354, 71, 134, 608, 226, 44, 167, 462, 185, 519, 174, 131, 210, 7, 385, 109, 333, 242, 598, 528, 202, 623, 580, 278, 137, 509, 642, 348, 308, 512, 230, 390, 269, 259, 349, 27, 392, 215, 119, 176, 183, 516, 344, 256, 597, 531, 334, 70, 250, 276, 297, 490, 225, 254, 216, 527, 175, 149, 255, 337, 31, 405, 199, 139, 464, 292, 347, 312, 602, 28, 339, 262, 469, 150, 502, 611, 585, 258, 432, 77, 122, 128, 169, 270, 286, 277, 431, 107, 192, 364, 328, 3, 10, 148, 521, 153, 282, 450, 566, 360, 99, 554, 616, 535, 55, 283, 498, 372, 434, 54, 221, 517, 317, 75, 419, 485, 39, 57, 458, 319, 307, 260, 59, 68, 362, 412, 583, 195, 439, 117, 96, 129, 491, 478, 548, 638, 11, 208, 291, 136, 522, 300, 400, 410, 116, 543, 455, 173, 97, 53, 440, 302, 304, 285, 163, 404, 395, 180, 249, 476, 132, 130, 144, 564, 133, 62, 507, 475, 342, 377, 94, 468, 177, 465, 217, 281, 209, 253, 415, 273, 19, 370, 171, 306, 382, 427, 25, 13, 29, 497, 340, 414, 619, 237, 357, 160, 201, 80, 52, 108, 604, 157, 121, 280, 366, 403, 78, 559, 310, 66, 558, 406, 614, 437, 240, 374, 6, 489, 540, 154, 142, 98, 327, 460, 322, 581, 49, 290, 639, 2, 239, 356, 288, 477, 165, 33, 466, 102, 101, 409, 592, 88, 63, 233, 32, 453, 213, 204, 376, 493, 494, 110, 358, 332, 214, 266, 350, 567, 118]

==> lih-631-sot-r-o3.out <==
[400, 60, 93, 409, 303, 288, 118, 286, 162, 488, 275, 462, 142, 584, 442, 350, 420, 65, 517, 604, 172, 314, 40, 559, 589, 168, 361, 296, 335, 483, 451, 564, 32, 64, 49, 115, 181, 461, 406, 30, 529, 587, 554, 108, 421, 428, 440, 216, 425, 245, 95, 602, 626, 8, 289, 351, 299, 544, 411, 224, 54, 568, 282, 179, 594, 271, 496, 330, 223, 632, 84, 165, 92, 173, 71, 324, 460, 343, 444, 209, 473, 426, 346, 459, 242, 577, 127, 514, 316, 136, 112, 138, 478, 553, 200, 85, 541, 609, 169, 262, 247, 630, 302, 230, 543, 374, 526, 99, 570, 194, 135, 542, 145, 270, 107, 449, 611, 198, 446, 160, 234, 52, 458, 34, 340, 128, 608, 408, 399, 416, 583, 363, 24, 588, 379, 300, 367, 31, 452, 507, 616, 45, 381, 359, 48, 642, 195, 225, 27, 466, 298, 323, 337, 274, 79, 98, 590, 39, 635, 419, 189, 153, 328, 348, 137, 573, 439, 256, 511, 519, 197, 222, 125, 369, 36, 119, 613, 528, 501, 74, 43, 378, 134, 578, 410, 171, 497, 339, 572, 530, 310, 55, 638, 201, 516, 470, 269, 403, 370, 117, 477, 513, 259, 384, 163, 491, 281, 205, 59, 634, 413, 42, 94, 124, 151, 465, 486, 395, 210, 250, 121, 46, 287, 505, 618, 78, 217, 66, 494, 485, 595, 244, 556, 149, 6, 9, 237, 438, 193, 548, 293, 263, 150, 612, 104, 383, 487, 398, 518, 12, 320, 593, 301, 502, 527, 22, 405, 61, 1, 139, 113, 101, 87, 292, 338, 33, 524, 404, 551, 422, 418, 208, 373, 539, 231, 547, 207, 358, 601, 619, 232, 103, 15, 617, 2, 97, 415, 159, 295, 72, 382, 11, 457, 606, 249, 469, 508, 44, 102, 474, 525, 25, 492, 366, 318, 53, 365, 490, 51, 322, 154, 211, 454, 199, 512, 86, 192, 161, 386, 305, 183, 493, 311, 639, 575, 464, 574, 325, 357, 621, 56, 336, 344, 540, 356, 389, 627, 144, 510, 431, 533, 63, 368, 67, 329, 155, 489, 196, 156, 534, 309, 18, 334, 80, 20, 576, 70, 388, 312, 304, 341, 254, 453, 215, 521, 360, 563, 500, 157, 28, 146, 396, 615, 622, 214, 277, 375, 484, 261, 437, 631, 268, 116, 546, 380, 509, 579, 447, 258, 37, 623, 47, 585, 10, 267, 372, 555, 7, 633, 167, 581, 3, 481, 202, 307, 597, 212, 569, 152, 233, 180, 552, 266, 448, 143, 252, 133, 591, 5, 122, 308, 182, 424, 89, 321, 423, 347, 176, 68, 434, 480, 62, 327, 0, 290, 603, 640, 624, 14, 77, 188, 506, 456, 110, 354, 130, 190, 628, 243, 178, 280, 276, 132, 401, 238, 76, 219, 498, 81, 557, 402, 549, 255, 218, 88, 432, 17, 353, 536, 550, 148, 279, 471, 13, 187, 605, 170, 186, 515, 580, 417, 131, 371, 114, 235, 355, 636, 260, 246, 586, 443, 140, 313, 273, 158, 455, 394, 257, 185, 538, 599, 637, 204, 285, 364, 342, 174, 332, 503, 82, 317, 29, 240, 75, 582, 531, 41, 239, 213, 236, 38, 306, 499, 319, 265, 326, 19, 272, 427, 407, 430, 331, 291, 436, 147, 106, 57, 537, 475, 463, 177, 191, 284, 598, 228, 264, 607, 520, 620, 126, 203, 441, 166, 251, 393, 58, 392, 592, 229, 26, 175, 504, 596, 4, 50, 472, 278, 105, 69, 482, 221, 109, 560, 362, 376, 253, 227, 129, 90, 73, 111, 468, 283, 123, 625, 352, 241, 206, 610, 294, 248, 23, 377, 495, 565, 390, 349, 445, 83, 429, 643, 614, 391, 397, 91, 545, 479, 333, 297, 600, 387, 450, 435, 467, 523, 100, 566, 164, 532, 571, 385, 629, 433, 141, 641, 315, 414, 561, 16, 120, 220, 412, 96, 345, 567, 562, 226, 184, 535, 558, 476, 21, 522, 35]

==> lih-631-sot-r-o4.out <==
[162, 118, 565, 95, 568, 211, 47, 187, 66, 348, 573, 163, 632, 30, 545, 256, 353, 122, 399, 147, 79, 145, 94, 379, 461, 311, 533, 229, 330, 223, 318, 535, 355, 206, 178, 239, 182, 72, 555, 351, 75, 251, 184, 376, 12, 235, 635, 104, 553, 227, 514, 448, 116, 562, 446, 538, 172, 27, 179, 198, 394, 240, 91, 164, 138, 432, 42, 371, 87, 22, 136, 264, 159, 111, 517, 304, 97, 123, 103, 249, 326, 201, 190, 152, 312, 440, 618, 322, 368, 244, 301, 525, 254, 495, 583, 606, 411, 31, 208, 526, 552, 16, 61, 78, 272, 8, 570, 367, 366, 260, 357, 430, 358, 425, 406, 166, 314, 513, 297, 577, 158, 614, 151, 463, 259, 209, 437, 419, 23, 62, 21, 237, 640, 199, 590, 248, 544, 171, 89, 28, 569, 112, 449, 74, 70, 268, 479, 572, 295, 531, 96, 616, 334, 588, 542, 18, 450, 485, 17, 5, 523, 619, 343, 327, 133, 530, 85, 77, 434, 634, 83, 476, 385, 413, 302, 52, 608, 135, 484, 139, 257, 218, 219, 142, 356, 398, 93, 621, 124, 370, 287, 108, 71, 84, 563, 44, 389, 428, 551, 288, 114, 504, 414, 361, 395, 365, 600, 250, 110, 193, 105, 117, 157, 58, 349, 548, 336, 49, 130, 278, 213, 217, 586, 445, 196, 579, 502, 499, 43, 149, 374, 512, 391, 629, 469, 364, 132, 412, 439, 519, 345, 115, 598, 438, 320, 458, 471, 265, 325, 529, 567, 53, 54, 559, 181, 4, 26, 216, 109, 603, 276, 593, 496, 221, 315, 597, 309, 470, 454, 290, 584, 346, 271, 13, 267, 88, 624, 472, 65, 625, 589, 581, 482, 316, 464, 404, 378, 291, 245, 59, 273, 186, 408, 539, 610, 498, 487, 630, 576, 596, 540, 574, 274, 605, 224, 423, 452, 478, 101, 232, 585, 292, 550, 266, 541, 212, 473, 431, 48, 134, 120, 86, 192, 154, 55, 369, 328, 510, 609, 324, 627, 444, 128, 578, 15, 296, 14, 313, 421, 405, 383, 483, 457, 613, 587, 400, 503, 475, 63, 549, 480, 308, 642, 417, 215, 628, 407, 155, 488, 183, 602, 506, 426, 580, 451, 317, 453, 310, 280, 228, 220, 131, 284, 293, 238, 261, 422, 595, 174, 167, 185, 98, 527, 599, 125, 532, 39, 243, 189, 360, 500, 1, 57, 617, 146, 337, 615, 331, 636, 560, 564, 547, 521, 153, 377, 409, 92, 319, 25, 76, 505, 35, 137, 170, 342, 50, 176, 19, 477, 233, 269, 126, 60, 443, 388, 56, 45, 67, 252, 150, 467, 121, 214, 236, 247, 344, 641, 639, 37, 156, 429, 51, 140, 373, 46, 372, 522, 339, 427, 594, 340, 197, 468, 144, 402, 298, 622, 486, 612, 307, 329, 81, 165, 68, 520, 242, 556, 637, 20, 362, 462, 127, 90, 380, 99, 106, 591, 194, 455, 234, 607, 466, 436, 494, 497, 490, 175, 611, 202, 528, 491, 489, 303, 275, 160, 10, 604, 359, 397, 100, 620, 456, 226, 2, 0, 352, 11, 129, 441, 390, 80, 258, 107, 554, 557, 119, 524, 393, 283, 210, 415, 281, 102, 270, 222, 546, 396, 255, 282, 382, 173, 286, 294, 643, 410, 168, 289, 29, 64, 381, 262, 508, 205, 277, 474, 575, 161, 537, 204, 420, 253, 392, 633, 536, 418, 177, 230, 34, 335, 285, 246, 69, 169, 386, 38, 323, 403, 416, 459, 321, 347, 82, 623, 333, 32, 447, 113, 341, 191, 465, 435, 424, 481, 6, 36, 387, 534, 561, 180, 7, 41, 350, 231, 638, 203, 306, 141, 566, 626, 571, 200, 33, 225, 40, 384, 516, 375, 279, 601, 195, 207, 507, 332, 363, 592, 9, 241, 354, 73, 401, 518, 305, 460, 143, 543, 509, 442, 558, 300, 511, 631, 493, 24, 501, 582, 148, 433, 492, 299, 338, 3, 188, 515, 263]

==> lih-631-sot-r-o5.out <==
[140, 32, 182, 26, 569, 75, 509, 78, 614, 583, 493, 191, 121, 392, 179, 123, 639, 486, 573, 397, 232, 288, 79, 52, 516, 546, 398, 469, 584, 482, 453, 15, 353, 627, 439, 69, 9, 399, 611, 387, 103, 360, 642, 16, 295, 420, 211, 413, 101, 56, 271, 291, 206, 100, 441, 494, 575, 76, 89, 59, 197, 183, 217, 209, 305, 622, 63, 132, 444, 408, 592, 289, 480, 24, 574, 91, 455, 576, 143, 81, 604, 491, 293, 612, 370, 322, 39, 25, 279, 495, 374, 299, 240, 280, 142, 373, 297, 340, 302, 407, 490, 188, 41, 523, 631, 394, 409, 22, 229, 483, 176, 323, 423, 74, 615, 290, 395, 410, 83, 155, 42, 277, 154, 6, 527, 249, 641, 95, 193, 239, 151, 29, 521, 156, 126, 503, 303, 533, 128, 613, 168, 92, 378, 36, 361, 173, 171, 195, 637, 266, 130, 542, 167, 445, 260, 316, 332, 506, 602, 435, 274, 633, 97, 468, 517, 55, 337, 35, 117, 595, 467, 105, 150, 113, 594, 401, 471, 254, 17, 519, 607, 19, 560, 352, 152, 343, 306, 498, 136, 617, 465, 124, 23, 294, 0, 133, 160, 443, 106, 230, 390, 84, 522, 159, 94, 315, 626, 272, 450, 502, 371, 446, 45, 549, 4, 530, 385, 634, 416, 544, 531, 342, 451, 250, 276, 18, 470, 382, 570, 510, 284, 459, 348, 377, 119, 586, 134, 597, 320, 553, 388, 335, 44, 438, 458, 96, 488, 265, 198, 312, 235, 477, 129, 567, 118, 538, 146, 568, 328, 559, 234, 68, 427, 590, 400, 515, 185, 281, 431, 426, 263, 213, 452, 221, 338, 363, 334, 87, 236, 187, 93, 268, 212, 434, 475, 432, 216, 603, 131, 40, 309, 640, 116, 204, 551, 643, 366, 115, 86, 317, 536, 341, 346, 90, 48, 189, 339, 396, 447, 301, 424, 321, 307, 181, 437, 88, 282, 344, 43, 144, 285, 449, 2, 33, 347, 330, 606, 207, 73, 47, 418, 497, 62, 102, 349, 246, 5, 270, 27, 262, 616, 628, 77, 310, 456, 244, 625, 419, 28, 60, 53, 473, 600, 13, 11, 561, 149, 300, 635, 269, 49, 496, 199, 532, 429, 364, 535, 402, 389, 298, 609, 34, 621, 139, 425, 359, 472, 372, 331, 10, 428, 219, 629, 487, 350, 258, 153, 220, 127, 610, 222, 572, 67, 172, 99, 367, 70, 71, 354, 369, 462, 242, 333, 368, 601, 241, 580, 14, 135, 64, 485, 192, 508, 571, 619, 375, 256, 163, 120, 8, 406, 430, 308, 273, 478, 329, 422, 630, 247, 638, 383, 50, 110, 3, 534, 51, 324, 319, 529, 598, 415, 61, 248, 379, 218, 190, 215, 161, 327, 564, 196, 228, 111, 412, 304, 31, 283, 476, 98, 170, 255, 589, 46, 588, 355, 511, 184, 557, 313, 21, 165, 200, 548, 237, 596, 599, 275, 552, 484, 555, 563, 158, 565, 325, 481, 245, 585, 287, 505, 558, 381, 541, 122, 566, 231, 202, 414, 166, 175, 164, 539, 208, 12, 180, 636, 261, 411, 587, 525, 278, 513, 362, 393, 264, 20, 58, 504, 296, 499, 147, 593, 501, 391, 286, 292, 440, 37, 57, 547, 345, 489, 214, 463, 107, 66, 543, 512, 1, 252, 380, 169, 442, 178, 85, 461, 7, 357, 253, 624, 526, 620, 311, 581, 591, 54, 605, 314, 436, 227, 72, 112, 500, 233, 479, 386, 537, 224, 82, 492, 351, 550, 448, 404, 336, 460, 578, 251, 157, 114, 30, 405, 138, 148, 579, 141, 203, 608, 109, 376, 618, 104, 238, 174, 384, 145, 556, 457, 201, 259, 520, 562, 38, 194, 226, 125, 582, 524, 267, 108, 326, 632, 421, 554, 454, 65, 223, 466, 225, 433, 257, 205, 417, 514, 464, 210, 243, 577, 177, 137, 474, 623, 80, 507, 365, 356, 545, 403, 162, 518, 358, 318, 186, 540, 528]


==> anc/logarithm/LiH_sto3g/lih_sto_csf_fot.txt <==
==> lih-sto-fot-s2-o1.out <==
[2, 16, 12, 4, 5, 9, 20, 15, 10, 17, 11, 8, 13, 3, 19, 21, 7, 6, 22, 1, 18, 14, 23, 0]

==> lih-sto-fot-s2-o2.out <==
[6, 20, 18, 8, 5, 12, 2, 17, 11, 14, 3, 13, 22, 15, 19, 23, 10, 16, 4, 7, 1, 21, 9, 0]

==> lih-sto-fot-s2-o3.out <==
[13, 23, 14, 22, 6, 21, 10, 4, 20, 19, 15, 5, 8, 18, 9, 11, 12, 0, 7, 3, 2, 1, 16, 17]

==> lih-sto-fot-s2-o4.out <==
[21, 22, 4, 16, 20, 5, 18, 19, 10, 17, 1, 14, 15, 7, 2, 3, 23, 11, 13, 9, 6, 12, 0, 8]

==> lih-sto-fot-s2-o5.out <==
[18, 19, 0, 21, 4, 7, 13, 12, 8, 1, 17, 20, 22, 9, 16, 23, 14, 15, 11, 10, 2, 5, 6, 3]


==> anc/logarithm/LiH_sto3g/lih_sto_csf_sot.txt <==
==> lih-sto-sot-s2-o1.out <==
[18, 15, 4, 17, 7, 16, 2, 11, 19, 6, 1, 0, 22, 10, 5, 21, 20, 12, 9, 8, 3, 13, 14, 23]

==> lih-sto-sot-s2-o2.out <==
[17, 12, 13, 15, 8, 14, 11, 18, 16, 5, 23, 2, 21, 7, 9, 4, 19, 20, 22, 1, 6, 3, 10, 0]

==> lih-sto-sot-s2-o3.out <==
[1, 16, 21, 18, 12, 9, 17, 15, 23, 0, 7, 14, 20, 11, 4, 19, 6, 5, 2, 8, 13, 22, 3, 10]

==> lih-sto-sot-s2-o4.out <==
[4, 13, 16, 15, 3, 12, 17, 18, 19, 10, 1, 8, 2, 20, 22, 5, 14, 7, 6, 21, 23, 11, 9, 0]

==> lih-sto-sot-s2-o5.out <==
[17, 22, 8, 2, 18, 9, 15, 5, 14, 7, 3, 12, 1, 13, 4, 23, 10, 16, 6, 21, 11, 0, 20, 19]


==> anc/logarithm/LiH_sto3g/lih_sto_qubit_fot.txt <==
==> lih-sto-c-o1.out <==
[6, 28, 301, 1, 182, 281, 102, 156, 150, 92, 354, 267, 10, 275, 360, 25, 256, 350, 174, 206, 170, 348, 258, 99, 295, 207, 289, 176, 278, 311, 131, 56, 178, 65, 219, 232, 244, 112, 132, 5, 173, 233, 2, 250, 119, 14, 39, 307, 89, 44, 88, 269, 268, 73, 68, 181, 257, 57, 186, 135, 81, 196, 111, 304, 98, 42, 159, 96, 83, 151, 124, 52, 9, 191, 342, 106, 262, 331, 137, 47, 220, 302, 50, 346, 108, 69, 205, 253, 343, 215, 260, 209, 86, 334, 37, 212, 61, 194, 33, 157, 160, 339, 252, 48, 149, 198, 165, 214, 107, 228, 152, 264, 266, 148, 211, 31, 142, 327, 32, 30, 318, 234, 238, 332, 155, 320, 85, 40, 341, 129, 158, 272, 300, 101, 330, 175, 139, 183, 172, 167, 77, 12, 71, 128, 216, 298, 113, 309, 202, 235, 110, 134, 285, 193, 351, 35, 55, 288, 63, 357, 229, 141, 226, 164, 255, 46, 189, 100, 127, 143, 27, 352, 72, 347, 303, 323, 333, 18, 130, 103, 82, 188, 64, 314, 51, 123, 17, 254, 80, 322, 251, 79, 227, 259, 293, 24, 319, 187, 242, 355, 153, 338, 53, 104, 54, 146, 87, 230, 133, 274, 273, 168, 221, 308, 118, 316, 291, 336, 114, 326, 66, 38, 287, 94, 310, 315, 204, 284, 70, 8, 192, 237, 84, 195, 171, 197, 45, 213, 344, 166, 59, 74, 147, 58, 329, 265, 277, 154, 246, 115, 21, 292, 296, 169, 190, 271, 263, 109, 239, 261, 22, 7, 140, 200, 335, 95, 117, 247, 78, 199, 23, 290, 224, 16, 313, 136, 90, 306, 248, 105, 60, 297, 41, 3, 93, 0, 325, 324, 122, 317, 225, 356, 97, 286, 245, 328, 177, 43, 283, 15, 231, 294, 340, 218, 208, 76, 36, 34, 201, 4, 359, 223, 120, 144, 125, 217, 20, 203, 138, 91, 163, 353, 179, 67, 321, 26, 62, 349, 270, 337, 236, 180, 280, 75, 126, 312, 210, 161, 279, 240, 276, 185, 19, 13, 243, 184, 121, 241, 249, 29, 299, 49, 345, 116, 358, 305, 222, 145, 11, 282, 162]

==> lih-sto-c-o2.out <==
[170, 92, 117, 53, 255, 152, 217, 202, 174, 360, 103, 108, 52, 45, 347, 90, 50, 19, 249, 275, 16, 106, 257, 122, 219, 120, 168, 358, 162, 350, 151, 313, 32, 280, 325, 87, 56, 147, 24, 131, 80, 226, 79, 111, 58, 176, 93, 212, 161, 359, 318, 201, 241, 198, 273, 126, 209, 281, 135, 30, 154, 132, 190, 29, 324, 330, 290, 231, 283, 114, 185, 329, 305, 186, 171, 129, 167, 41, 235, 36, 227, 133, 302, 55, 312, 180, 333, 314, 42, 321, 165, 345, 40, 295, 48, 279, 38, 156, 263, 308, 341, 62, 334, 28, 261, 197, 153, 228, 65, 344, 300, 99, 307, 250, 91, 95, 332, 336, 20, 54, 206, 311, 100, 357, 242, 271, 232, 182, 245, 138, 349, 179, 326, 159, 187, 229, 51, 9, 309, 37, 195, 72, 64, 12, 258, 203, 3, 63, 218, 110, 98, 85, 15, 67, 296, 244, 128, 237, 78, 137, 157, 304, 233, 240, 317, 183, 284, 113, 178, 60, 259, 70, 272, 320, 175, 266, 224, 43, 57, 27, 181, 355, 216, 230, 340, 278, 315, 267, 194, 327, 262, 136, 222, 268, 75, 265, 352, 221, 293, 254, 253, 155, 225, 82, 299, 204, 124, 149, 205, 68, 96, 25, 22, 4, 26, 23, 184, 331, 116, 86, 211, 214, 144, 264, 14, 196, 17, 234, 101, 289, 285, 83, 173, 121, 297, 319, 104, 208, 81, 150, 287, 316, 351, 71, 44, 59, 127, 69, 274, 130, 251, 94, 337, 49, 84, 89, 342, 123, 11, 193, 199, 1, 322, 188, 177, 105, 2, 270, 169, 243, 146, 189, 88, 61, 310, 118, 356, 303, 348, 35, 191, 66, 238, 291, 213, 246, 142, 277, 5, 46, 260, 269, 247, 140, 112, 207, 21, 115, 139, 288, 339, 31, 143, 306, 7, 47, 160, 18, 39, 252, 298, 282, 210, 172, 343, 294, 223, 200, 163, 145, 134, 97, 0, 323, 73, 335, 292, 248, 102, 301, 109, 13, 256, 158, 77, 220, 215, 148, 354, 10, 119, 239, 286, 76, 33, 338, 34, 328, 141, 353, 8, 74, 166, 192, 236, 6, 125, 164, 346, 107, 276]

==> lih-sto-c-o3.out <==
[274, 234, 170, 56, 337, 30, 99, 97, 133, 293, 112, 331, 149, 57, 350, 150, 184, 38, 154, 326, 129, 210, 68, 107, 202, 212, 340, 13, 279, 256, 342, 153, 296, 329, 246, 263, 14, 90, 286, 51, 261, 37, 336, 299, 254, 295, 205, 8, 58, 175, 141, 228, 192, 227, 95, 201, 121, 43, 66, 235, 18, 67, 122, 45, 221, 165, 146, 0, 224, 313, 222, 113, 126, 41, 17, 61, 270, 183, 231, 134, 332, 265, 285, 357, 127, 102, 307, 239, 158, 52, 86, 143, 155, 125, 103, 245, 178, 120, 85, 193, 48, 44, 59, 2, 36, 291, 269, 278, 40, 76, 162, 179, 273, 217, 306, 186, 343, 28, 314, 200, 216, 115, 262, 322, 156, 242, 63, 259, 319, 203, 148, 351, 160, 251, 207, 108, 137, 74, 27, 88, 60, 182, 53, 151, 189, 171, 19, 39, 226, 64, 327, 330, 81, 140, 42, 12, 169, 84, 292, 77, 236, 110, 355, 272, 147, 300, 315, 252, 288, 20, 280, 334, 275, 268, 124, 352, 266, 255, 24, 34, 320, 73, 298, 271, 311, 7, 139, 230, 232, 358, 55, 267, 82, 289, 302, 204, 345, 163, 172, 258, 54, 321, 353, 294, 309, 79, 247, 185, 316, 218, 248, 109, 339, 249, 21, 78, 94, 354, 5, 304, 196, 206, 287, 144, 100, 333, 117, 213, 240, 116, 215, 305, 281, 4, 128, 208, 164, 132, 277, 70, 318, 72, 9, 325, 89, 29, 223, 6, 119, 136, 96, 106, 62, 80, 253, 101, 104, 214, 317, 199, 168, 324, 356, 346, 105, 308, 15, 159, 209, 211, 177, 344, 83, 338, 167, 174, 244, 341, 241, 142, 145, 310, 225, 22, 335, 50, 348, 138, 188, 152, 47, 131, 161, 92, 190, 130, 243, 347, 91, 46, 323, 114, 219, 359, 220, 250, 301, 69, 328, 166, 191, 303, 33, 10, 1, 312, 257, 181, 176, 283, 229, 276, 233, 173, 290, 123, 26, 11, 187, 25, 35, 264, 111, 260, 157, 198, 197, 98, 31, 297, 16, 71, 75, 135, 237, 118, 23, 32, 93, 282, 194, 238, 180, 349, 360, 284, 49, 87, 3, 65, 195]

==> lih-sto-c-o4.out <==
[216, 287, 253, 227, 134, 179, 319, 264, 220, 268, 332, 25, 205, 50, 110, 274, 204, 1, 10, 171, 341, 169, 348, 67, 244, 212, 54, 76, 143, 73, 207, 325, 87, 167, 112, 114, 242, 53, 88, 123, 318, 59, 22, 200, 147, 354, 14, 237, 173, 160, 263, 18, 251, 152, 44, 101, 222, 215, 224, 208, 43, 42, 357, 254, 193, 320, 176, 153, 106, 98, 249, 109, 26, 316, 209, 29, 236, 333, 64, 51, 36, 20, 267, 65, 250, 138, 154, 28, 155, 145, 304, 324, 132, 162, 217, 312, 328, 96, 94, 16, 141, 202, 308, 299, 358, 38, 306, 127, 271, 8, 195, 203, 273, 93, 188, 80, 259, 48, 314, 359, 191, 241, 111, 175, 57, 326, 185, 130, 92, 99, 291, 275, 334, 289, 317, 102, 281, 41, 122, 337, 172, 11, 247, 63, 126, 296, 131, 286, 129, 150, 37, 9, 280, 174, 329, 40, 178, 27, 70, 339, 62, 233, 68, 184, 342, 15, 346, 349, 290, 81, 12, 45, 105, 305, 39, 234, 231, 104, 353, 278, 307, 221, 246, 33, 72, 161, 194, 165, 352, 310, 180, 135, 340, 125, 266, 24, 302, 351, 293, 344, 228, 303, 108, 225, 201, 113, 71, 192, 124, 166, 97, 260, 213, 315, 285, 170, 30, 300, 218, 120, 5, 157, 186, 283, 118, 272, 47, 89, 116, 255, 327, 322, 248, 75, 107, 139, 335, 360, 258, 343, 55, 74, 294, 144, 84, 17, 133, 90, 182, 156, 321, 35, 277, 235, 121, 82, 276, 355, 210, 66, 269, 164, 32, 23, 34, 83, 159, 31, 3, 262, 140, 149, 103, 197, 86, 100, 117, 288, 4, 311, 142, 0, 313, 52, 229, 232, 146, 91, 69, 356, 46, 347, 148, 252, 19, 60, 2, 56, 119, 338, 128, 151, 79, 279, 78, 223, 309, 330, 284, 256, 245, 177, 58, 240, 301, 196, 61, 189, 198, 265, 137, 243, 190, 158, 6, 331, 239, 181, 95, 345, 49, 295, 270, 214, 168, 211, 238, 230, 297, 77, 199, 350, 282, 21, 85, 261, 292, 323, 206, 115, 7, 187, 298, 163, 136, 219, 183, 257, 226, 336, 13]

==> lih-sto-c-o5.out <==
[313, 206, 5, 224, 314, 162, 75, 225, 228, 211, 179, 7, 263, 65, 15, 280, 69, 66, 99, 135, 335, 41, 166, 339, 24, 334, 319, 30, 321, 54, 236, 111, 142, 287, 291, 192, 262, 93, 163, 152, 270, 233, 230, 154, 293, 90, 10, 346, 122, 343, 217, 175, 196, 310, 210, 186, 25, 145, 133, 324, 289, 127, 109, 48, 315, 43, 301, 333, 183, 19, 14, 97, 276, 200, 68, 190, 60, 251, 49, 187, 64, 161, 21, 167, 139, 232, 156, 235, 213, 17, 83, 241, 35, 242, 45, 79, 266, 250, 36, 80, 303, 195, 144, 77, 101, 130, 70, 316, 256, 47, 63, 74, 278, 220, 20, 267, 296, 123, 138, 53, 87, 245, 243, 184, 299, 177, 246, 188, 32, 260, 165, 95, 221, 282, 180, 61, 132, 205, 244, 249, 215, 105, 164, 125, 33, 149, 143, 312, 18, 261, 307, 91, 153, 115, 269, 172, 336, 199, 38, 31, 347, 342, 92, 226, 311, 214, 356, 102, 71, 204, 302, 176, 72, 360, 326, 168, 84, 140, 94, 275, 151, 349, 340, 118, 6, 58, 137, 350, 120, 81, 108, 229, 329, 157, 116, 294, 240, 126, 330, 284, 51, 209, 89, 322, 255, 159, 320, 345, 295, 328, 148, 216, 306, 323, 359, 222, 52, 277, 182, 22, 100, 26, 146, 290, 67, 185, 309, 203, 355, 88, 258, 124, 28, 23, 1, 317, 13, 55, 29, 0, 357, 332, 248, 234, 254, 283, 9, 201, 337, 247, 170, 327, 136, 308, 104, 56, 46, 39, 268, 197, 174, 219, 223, 85, 297, 78, 191, 98, 352, 285, 3, 341, 259, 106, 112, 113, 134, 173, 237, 238, 298, 354, 253, 207, 271, 272, 37, 198, 252, 193, 82, 264, 158, 331, 279, 27, 4, 34, 178, 273, 62, 194, 117, 42, 114, 344, 86, 292, 131, 227, 181, 348, 202, 59, 288, 300, 57, 305, 2, 351, 150, 119, 76, 50, 40, 12, 110, 353, 169, 155, 304, 129, 121, 189, 218, 103, 107, 325, 128, 281, 147, 96, 171, 231, 208, 286, 318, 358, 265, 257, 160, 11, 239, 44, 212, 141, 338, 274, 73, 8, 16]


==> anc/logarithm/LiH_sto3g/lih_sto_qubit_sot.txt <==
==> lih-sto-sot-c-o1.out <==
[53, 159, 333, 173, 84, 98, 289, 273, 324, 165, 100, 265, 19, 295, 14, 86, 80, 201, 169, 101, 61, 220, 344, 327, 7, 340, 23, 202, 278, 227, 312, 133, 140, 176, 253, 209, 136, 231, 148, 153, 29, 229, 134, 267, 215, 335, 205, 91, 138, 290, 6, 184, 117, 346, 21, 34, 94, 263, 204, 336, 41, 157, 89, 47, 123, 226, 277, 10, 51, 264, 77, 178, 57, 46, 235, 156, 314, 141, 345, 161, 293, 39, 67, 107, 38, 283, 291, 125, 142, 180, 170, 174, 116, 147, 246, 272, 113, 36, 158, 279, 30, 163, 85, 206, 334, 251, 196, 5, 168, 82, 198, 320, 171, 49, 9, 143, 328, 338, 124, 347, 185, 110, 13, 95, 187, 250, 244, 126, 75, 234, 354, 211, 52, 27, 219, 357, 65, 240, 270, 191, 269, 25, 308, 351, 296, 50, 70, 62, 48, 237, 93, 352, 252, 43, 248, 127, 71, 239, 233, 325, 355, 318, 177, 214, 282, 203, 76, 300, 150, 274, 255, 188, 281, 329, 303, 35, 256, 42, 243, 304, 164, 257, 66, 348, 4, 40, 221, 194, 190, 268, 285, 56, 360, 259, 105, 223, 119, 172, 16, 83, 242, 131, 210, 247, 341, 326, 166, 230, 18, 146, 64, 122, 181, 137, 311, 103, 104, 358, 313, 302, 45, 331, 87, 271, 316, 213, 224, 349, 54, 0, 22, 307, 323, 310, 236, 106, 118, 24, 317, 162, 321, 182, 260, 60, 11, 90, 315, 74, 350, 208, 262, 299, 245, 216, 108, 78, 297, 238, 319, 69, 301, 155, 228, 339, 129, 120, 63, 99, 258, 343, 139, 20, 28, 222, 287, 32, 330, 207, 31, 17, 152, 68, 135, 292, 58, 199, 8, 342, 288, 280, 192, 81, 249, 197, 284, 266, 195, 145, 109, 154, 12, 73, 160, 183, 92, 102, 151, 179, 189, 115, 59, 294, 275, 55, 121, 72, 130, 1, 225, 305, 112, 175, 353, 298, 186, 322, 88, 261, 254, 241, 97, 44, 212, 332, 26, 2, 128, 3, 33, 132, 114, 111, 356, 37, 79, 167, 232, 96, 309, 15, 337, 217, 306, 218, 149, 359, 276, 193, 200, 286, 144]

==> lih-sto-sot-c-o2.out <==
[19, 2, 166, 276, 346, 291, 105, 160, 156, 287, 68, 46, 182, 210, 195, 77, 168, 251, 280, 60, 8, 234, 354, 146, 167, 127, 62, 41, 228, 161, 342, 1, 220, 94, 17, 223, 265, 355, 27, 225, 100, 327, 108, 114, 48, 103, 267, 99, 271, 88, 134, 353, 188, 21, 20, 133, 260, 349, 252, 319, 201, 187, 36, 115, 185, 10, 196, 254, 294, 282, 255, 18, 295, 180, 171, 331, 71, 345, 163, 139, 245, 50, 70, 304, 119, 270, 231, 193, 7, 144, 264, 285, 101, 129, 244, 256, 305, 109, 269, 5, 214, 79, 209, 3, 137, 249, 334, 257, 116, 155, 61, 143, 232, 233, 53, 292, 215, 67, 199, 263, 80, 64, 296, 118, 198, 299, 358, 243, 329, 208, 352, 73, 49, 92, 192, 39, 262, 339, 274, 74, 169, 140, 212, 221, 323, 284, 11, 306, 31, 281, 268, 59, 66, 222, 87, 153, 336, 22, 217, 38, 297, 172, 303, 190, 300, 104, 322, 321, 91, 230, 135, 203, 86, 313, 138, 84, 141, 23, 9, 236, 43, 45, 247, 258, 4, 332, 302, 111, 204, 312, 102, 65, 83, 200, 290, 76, 63, 56, 33, 117, 341, 35, 173, 124, 75, 42, 147, 47, 72, 30, 320, 183, 242, 52, 206, 125, 314, 348, 298, 158, 170, 205, 325, 54, 37, 344, 330, 248, 324, 34, 360, 57, 227, 229, 277, 26, 12, 148, 120, 24, 186, 107, 288, 132, 278, 15, 350, 326, 69, 211, 131, 121, 78, 159, 283, 338, 151, 340, 96, 253, 197, 150, 301, 16, 317, 289, 213, 184, 178, 337, 175, 14, 333, 266, 29, 82, 219, 113, 152, 0, 93, 13, 177, 357, 165, 128, 238, 328, 316, 97, 149, 311, 145, 123, 194, 240, 32, 98, 279, 51, 89, 246, 351, 237, 162, 122, 58, 55, 95, 174, 235, 191, 293, 164, 189, 307, 179, 272, 216, 250, 40, 309, 207, 157, 112, 6, 154, 136, 275, 347, 286, 318, 356, 106, 241, 273, 130, 110, 126, 181, 261, 142, 308, 259, 310, 335, 202, 224, 176, 81, 315, 239, 343, 28, 90, 226, 44, 218, 25, 359, 85]

==> lih-sto-sot-c-o3.out <==
[82, 320, 9, 204, 107, 150, 131, 304, 1, 297, 244, 164, 222, 133, 130, 79, 230, 257, 182, 95, 302, 314, 354, 30, 336, 84, 97, 346, 268, 122, 266, 333, 43, 281, 143, 298, 264, 29, 312, 34, 78, 294, 252, 327, 65, 201, 187, 114, 267, 329, 54, 37, 348, 124, 247, 155, 235, 227, 338, 219, 324, 56, 209, 205, 100, 186, 166, 80, 353, 99, 342, 129, 279, 359, 220, 242, 200, 6, 243, 211, 60, 147, 301, 317, 103, 207, 153, 67, 239, 231, 77, 347, 321, 116, 246, 251, 31, 292, 337, 226, 86, 149, 157, 323, 238, 270, 71, 170, 94, 263, 295, 74, 40, 344, 193, 27, 208, 285, 46, 351, 184, 118, 69, 8, 173, 93, 110, 250, 117, 102, 339, 305, 83, 241, 237, 7, 10, 245, 16, 249, 217, 146, 33, 229, 233, 36, 274, 192, 57, 276, 45, 96, 12, 316, 44, 160, 91, 109, 111, 3, 256, 172, 137, 126, 196, 190, 315, 144, 19, 17, 127, 262, 32, 88, 106, 154, 5, 198, 140, 345, 11, 75, 148, 356, 24, 134, 38, 23, 58, 283, 215, 334, 167, 169, 278, 13, 132, 26, 49, 168, 282, 112, 340, 228, 189, 47, 72, 306, 163, 42, 253, 76, 350, 240, 51, 255, 81, 300, 224, 307, 326, 210, 138, 319, 269, 234, 349, 156, 358, 310, 286, 254, 352, 21, 206, 18, 98, 22, 2, 212, 73, 50, 343, 105, 318, 258, 188, 183, 197, 259, 174, 35, 158, 90, 179, 151, 92, 328, 141, 85, 355, 41, 271, 20, 225, 260, 221, 360, 171, 52, 341, 104, 185, 120, 135, 161, 66, 0, 203, 25, 296, 216, 68, 119, 123, 277, 284, 330, 291, 4, 108, 194, 232, 311, 165, 275, 48, 15, 28, 331, 121, 280, 113, 159, 213, 59, 191, 195, 303, 152, 261, 272, 142, 125, 287, 288, 139, 248, 39, 89, 357, 335, 199, 145, 236, 332, 273, 62, 87, 181, 223, 218, 61, 178, 177, 265, 308, 70, 176, 214, 299, 293, 14, 136, 115, 322, 162, 63, 53, 202, 175, 180, 101, 128, 289, 290, 313, 64, 55, 309, 325]

==> lih-sto-sot-c-o4.out <==
[0, 195, 126, 289, 251, 91, 264, 308, 259, 282, 52, 146, 115, 322, 144, 122, 12, 19, 209, 147, 85, 81, 172, 298, 294, 216, 252, 305, 339, 67, 247, 152, 190, 233, 199, 62, 192, 207, 226, 68, 84, 87, 292, 255, 73, 70, 327, 272, 351, 72, 248, 334, 309, 198, 97, 164, 89, 224, 215, 230, 271, 241, 131, 234, 40, 249, 83, 328, 320, 258, 71, 37, 11, 323, 211, 314, 287, 44, 158, 335, 245, 159, 160, 90, 43, 104, 28, 279, 196, 183, 127, 194, 24, 262, 222, 336, 140, 280, 29, 355, 59, 325, 77, 60, 150, 27, 133, 26, 232, 246, 79, 302, 96, 329, 235, 210, 283, 98, 213, 250, 358, 256, 58, 162, 134, 277, 137, 193, 343, 225, 107, 179, 177, 34, 227, 273, 350, 293, 317, 100, 221, 223, 300, 202, 288, 244, 344, 169, 268, 197, 49, 75, 184, 123, 206, 253, 330, 214, 326, 182, 346, 53, 166, 121, 82, 175, 36, 176, 132, 47, 142, 54, 261, 238, 17, 360, 61, 13, 312, 316, 337, 276, 110, 205, 236, 101, 95, 185, 145, 5, 237, 39, 154, 155, 99, 321, 151, 114, 186, 254, 116, 118, 242, 124, 313, 203, 342, 333, 51, 148, 4, 102, 48, 307, 135, 103, 315, 229, 267, 266, 180, 119, 22, 128, 286, 3, 129, 284, 92, 2, 260, 80, 303, 55, 106, 296, 297, 6, 15, 41, 340, 278, 45, 228, 311, 357, 113, 170, 189, 231, 306, 7, 16, 349, 359, 46, 20, 108, 338, 10, 120, 354, 30, 310, 243, 42, 86, 204, 76, 138, 218, 31, 57, 143, 65, 69, 217, 290, 356, 112, 56, 136, 301, 219, 295, 201, 319, 291, 8, 63, 23, 181, 304, 64, 109, 168, 9, 212, 257, 341, 208, 178, 117, 171, 265, 347, 239, 167, 78, 352, 274, 32, 240, 270, 74, 130, 187, 66, 332, 111, 263, 163, 174, 275, 348, 269, 220, 188, 1, 281, 25, 139, 33, 165, 157, 345, 331, 125, 324, 299, 285, 161, 191, 18, 318, 88, 153, 93, 353, 50, 149, 173, 105, 14, 94, 156, 21, 38, 141, 35, 200]

==> lih-sto-sot-c-o5.out <==
[245, 128, 56, 171, 286, 351, 247, 76, 254, 343, 323, 30, 215, 70, 52, 42, 66, 284, 40, 264, 217, 9, 17, 61, 295, 138, 340, 228, 146, 255, 210, 36, 280, 14, 287, 27, 29, 39, 35, 74, 150, 87, 91, 78, 193, 283, 221, 124, 223, 73, 167, 218, 175, 0, 132, 212, 339, 334, 358, 199, 92, 16, 307, 46, 282, 151, 192, 239, 180, 140, 253, 55, 216, 200, 121, 214, 277, 6, 145, 337, 173, 44, 25, 320, 224, 344, 355, 188, 109, 163, 170, 266, 338, 112, 126, 226, 204, 1, 86, 57, 311, 157, 330, 19, 198, 153, 108, 267, 174, 186, 84, 278, 256, 130, 115, 59, 273, 294, 160, 104, 242, 118, 281, 261, 38, 147, 155, 99, 64, 168, 269, 220, 298, 122, 324, 329, 232, 83, 222, 135, 141, 137, 211, 105, 102, 69, 58, 258, 48, 190, 201, 235, 359, 183, 158, 5, 299, 72, 12, 342, 43, 97, 252, 262, 119, 114, 134, 11, 13, 209, 51, 241, 303, 34, 233, 230, 350, 169, 197, 213, 279, 81, 54, 113, 333, 322, 100, 274, 123, 357, 142, 194, 8, 328, 149, 331, 203, 24, 276, 182, 318, 120, 225, 236, 20, 315, 259, 291, 325, 164, 3, 50, 23, 136, 7, 229, 185, 166, 184, 251, 349, 348, 176, 94, 143, 314, 352, 308, 237, 296, 297, 131, 98, 33, 310, 244, 202, 144, 93, 71, 148, 316, 2, 246, 206, 111, 49, 301, 161, 68, 345, 152, 300, 208, 95, 67, 21, 31, 248, 139, 22, 341, 205, 77, 15, 45, 243, 133, 238, 4, 302, 336, 26, 257, 285, 227, 28, 177, 292, 231, 47, 179, 165, 110, 63, 335, 207, 234, 41, 260, 116, 309, 154, 101, 172, 189, 347, 88, 53, 317, 187, 191, 360, 156, 313, 326, 65, 117, 306, 312, 159, 265, 125, 319, 354, 106, 178, 249, 62, 90, 107, 305, 288, 219, 270, 32, 240, 60, 10, 82, 250, 293, 80, 195, 275, 129, 18, 327, 332, 321, 272, 290, 304, 85, 268, 79, 127, 96, 353, 37, 346, 89, 162, 103, 181, 289, 196, 75, 263, 356, 271]


==> anc/logarithm/LiH_sto3g/lih_sto_slater_fot.txt <==
==> lih-sto-r-o1.out <==
[41, 9, 72, 54, 24, 60, 43, 67, 70, 35, 61, 42, 6, 46, 82, 2, 81, 25, 0, 59, 30, 45, 13, 4, 48, 23, 12, 22, 80, 15, 84, 79, 73, 3, 78, 55, 40, 8, 7, 18, 65, 44, 50, 86, 77, 11, 37, 66, 26, 29, 21, 63, 32, 10, 34, 51, 76, 87, 16, 83, 62, 75, 31, 19, 58, 5, 1, 38, 52, 53, 56, 71, 14, 68, 47, 85, 88, 64, 49, 36, 39, 74, 17, 27, 20, 33, 28, 57, 69]

==> lih-sto-r-o2.out <==
[59, 82, 51, 19, 74, 31, 6, 27, 12, 81, 11, 5, 35, 26, 9, 87, 41, 33, 88, 73, 85, 40, 48, 49, 44, 3, 79, 38, 58, 13, 29, 56, 66, 4, 45, 53, 16, 50, 23, 10, 72, 20, 36, 14, 67, 71, 22, 32, 42, 86, 63, 17, 15, 54, 77, 0, 83, 34, 21, 80, 68, 39, 43, 7, 62, 1, 76, 70, 65, 25, 28, 18, 61, 64, 37, 57, 8, 75, 47, 60, 84, 69, 55, 2, 30, 24, 46, 78, 52]

==> lih-sto-r-o3.out <==
[69, 13, 18, 35, 85, 56, 38, 79, 60, 0, 17, 33, 44, 26, 14, 23, 43, 32, 39, 5, 24, 29, 66, 12, 64, 68, 49, 34, 75, 3, 8, 27, 7, 9, 78, 81, 83, 51, 58, 74, 25, 61, 63, 48, 20, 80, 88, 53, 59, 86, 50, 28, 15, 55, 72, 70, 10, 21, 67, 77, 40, 31, 82, 54, 22, 84, 36, 16, 19, 62, 76, 2, 41, 37, 42, 30, 73, 6, 52, 45, 47, 87, 46, 1, 57, 65, 11, 4, 71]

==> lih-sto-r-o4.out <==
[63, 65, 37, 47, 43, 86, 83, 69, 78, 14, 18, 45, 73, 50, 24, 44, 33, 5, 4, 17, 48, 68, 85, 21, 15, 22, 57, 0, 82, 7, 34, 25, 70, 1, 23, 49, 80, 58, 87, 30, 56, 41, 62, 27, 88, 42, 55, 40, 61, 64, 66, 28, 35, 16, 26, 11, 79, 84, 75, 2, 59, 67, 54, 38, 10, 19, 3, 72, 36, 71, 39, 77, 8, 29, 32, 12, 52, 20, 46, 76, 81, 53, 13, 74, 6, 31, 51, 60, 9]

==> lih-sto-r-o5.out <==
[62, 33, 34, 5, 87, 44, 14, 49, 48, 28, 72, 42, 80, 61, 40, 41, 64, 32, 8, 6, 50, 45, 17, 55, 63, 10, 21, 24, 15, 31, 67, 66, 83, 46, 13, 51, 11, 43, 3, 86, 75, 60, 84, 77, 56, 4, 53, 36, 1, 85, 0, 52, 57, 68, 39, 12, 81, 47, 78, 73, 54, 38, 2, 27, 82, 65, 88, 76, 79, 70, 20, 74, 23, 59, 19, 18, 7, 35, 58, 69, 26, 16, 37, 25, 29, 71, 22, 30, 9]


==> anc/logarithm/LiH_sto3g/lih_sto_slater_sot.txt <==
==> lih-sto-sot-r-o1.out <==
[64, 12, 18, 21, 1, 20, 30, 81, 45, 88, 60, 66, 51, 58, 85, 57, 63, 3, 2, 79, 39, 74, 87, 65, 72, 24, 44, 4, 52, 71, 23, 62, 78, 9, 73, 17, 31, 34, 61, 22, 82, 54, 36, 55, 6, 67, 77, 43, 48, 86, 26, 83, 13, 28, 40, 8, 25, 56, 41, 53, 33, 69, 50, 47, 0, 84, 5, 37, 19, 80, 27, 68, 76, 15, 70, 11, 59, 7, 14, 38, 10, 42, 75, 29, 35, 16, 49, 32, 46]

==> lih-sto-sot-r-o2.out <==
[12, 80, 5, 36, 73, 72, 41, 4, 44, 78, 3, 66, 8, 23, 43, 88, 0, 83, 9, 77, 54, 19, 7, 46, 57, 82, 14, 71, 22, 25, 32, 26, 15, 33, 13, 17, 45, 65, 55, 62, 11, 86, 24, 31, 75, 87, 10, 85, 37, 53, 34, 70, 81, 18, 48, 69, 49, 39, 16, 67, 27, 35, 6, 68, 1, 74, 51, 63, 59, 21, 76, 28, 79, 40, 29, 42, 38, 52, 2, 47, 61, 50, 58, 64, 20, 30, 84, 60, 56]

==> lih-sto-sot-r-o3.out <==
[13, 1, 73, 9, 52, 15, 28, 70, 54, 22, 24, 84, 76, 68, 18, 14, 69, 72, 12, 58, 88, 21, 32, 87, 48, 34, 38, 80, 40, 42, 6, 10, 63, 29, 46, 8, 3, 44, 55, 71, 49, 67, 53, 82, 64, 0, 33, 61, 41, 78, 86, 31, 74, 25, 11, 37, 57, 43, 36, 65, 5, 75, 66, 83, 16, 51, 59, 60, 26, 27, 19, 7, 47, 2, 35, 45, 79, 39, 81, 77, 23, 62, 56, 30, 50, 4, 17, 85, 20]

==> lih-sto-sot-r-o4.out <==
[75, 43, 59, 23, 67, 58, 56, 41, 8, 55, 54, 22, 61, 29, 78, 16, 34, 45, 2, 57, 40, 46, 53, 19, 1, 10, 27, 48, 76, 62, 86, 28, 6, 33, 20, 3, 26, 38, 36, 84, 52, 15, 87, 68, 49, 69, 74, 37, 12, 88, 0, 64, 63, 30, 80, 73, 5, 70, 9, 81, 13, 66, 25, 65, 17, 60, 14, 44, 50, 11, 71, 79, 24, 21, 77, 4, 83, 32, 42, 35, 18, 7, 31, 51, 82, 85, 72, 47, 39]

==> lih-sto-sot-r-o5.out <==
[18, 0, 52, 27, 6, 56, 87, 38, 80, 61, 10, 88, 8, 60, 31, 86, 74, 58, 44, 14, 25, 29, 17, 49, 77, 39, 34, 23, 67, 42, 43, 51, 50, 41, 19, 57, 54, 40, 15, 24, 13, 21, 26, 16, 72, 48, 82, 47, 53, 20, 37, 28, 7, 33, 71, 2, 4, 36, 76, 5, 12, 62, 65, 73, 68, 78, 46, 79, 63, 85, 83, 1, 81, 9, 66, 22, 32, 64, 3, 45, 11, 35, 75, 55, 30, 59, 70, 84, 69]

